On equations of fake projective planes with automorphism group of order $21$

We study Dolgachev elliptic surfaces with a double and a triple fiber and find explicit equations of two new pairs of fake projective plane with $21$ automorphisms, thus finishing the task of finding explicit equations of fake projective planes with this automorphism group. This includes, in particular, the fake projective plane discovered by J. Keum.

==> anc/CheckFPP <==
R=ZZ/263[Q0,Q1,Q2,Q3,Q4,Q5,Q6,Q7,Q8,Q9]
rr=16;
Rels=
{5504*Q6*Q7*Q8 + 5504*Q5*Q7*Q9 + 5504*Q4*Q8*Q9 + Q0*Q1*Q8*(-5232 - 8784*rr) + 
  Q0*Q3*Q7*(2336 - 8096*rr) + Q1^2*Q9*(12384 - 6880*rr) + 
  Q0*Q2*Q9*(17816 - 5688*rr) + Q1*Q2*Q3*(-48160 - 4128*rr) + 
  Q3*Q6*Q9*(-6880 - 4128*rr) + Q1*Q4*Q7*(-13416 - 3784*rr) + 
  Q3*Q9^2*(10664 - 1032*rr) + Q1*Q4^2*(-8557 - 473*rr) + 
  Q0*Q2*Q6*(-13024 + 352*rr) + Q0^3*(2302 + 570*rr) + 
  Q4*Q5*Q9*(-5848 + 1032*rr) + Q0*Q3*Q4*(-1328 + 1040*rr) + 
  Q7*Q8*Q9*(-8428 + 2236*rr) + Q1^2*Q6*(-23048 + 3096*rr) + 
  Q1*Q7^2*(19608 + 3784*rr) + Q0*Q1*Q5*(-15088 + 3792*rr), 
 16*Q5*Q6*Q7 + Q0*Q2*Q9*(103 - 43*rr) + Q3*Q6*Q9*(-52 - 28*rr) + 
  Q0*Q3*Q7*(67 - 23*rr) + Q1*Q4*Q7*(-36 - 12*rr) + Q0*Q3*Q4*(-44 - 4*rr) + 
  Q0*Q1*Q5*(-40 + 8*rr) + Q4*Q5*Q9*(-8 + 8*rr) + Q0*Q2*Q6*(-60 + 12*rr) + 
  Q1*Q4^2*(-26 + 14*rr) + Q1*Q2*Q3*(-80 + 16*rr) + Q1^2*Q6*(-32 + 32*rr), 
 1376*Q4*Q6*Q8 + Q0*Q3*Q7*(6084 - 4404*rr) + Q0*Q2*Q9*(11674 - 1394*rr) + 
  Q3*Q6*Q9*(-4128 - 1376*rr) + Q1*Q4*Q7*(-4472 - 1032*rr) + 
  Q0*Q2*Q6*(-3368 - 504*rr) + Q1*Q4^2*(-946 + 86*rr) + 
  Q0*Q1*Q5*(1448 + 184*rr) + Q0^3*(-331 + 511*rr) + 
  Q4*Q5*Q9*(-3440 + 688*rr) + Q0*Q1*Q8*(-5870 + 1014*rr) + 
  Q1*Q2*Q3*(-5160 + 1032*rr) + Q0*Q3*Q4*(1792 + 1216*rr) + 
  Q1^2*Q6*(-688 + 2064*rr), 11008*Q4*Q5*Q6 + Q0*Q3*Q7*(136556 - 73532*rr) + 
  Q0*Q2*Q9*(246120 - 58568*rr) + Q3*Q6*Q9*(-110768 - 46096*rr) + 
  Q1*Q4*Q7*(-96320 - 24768*rr) + Q0*Q2*Q6*(-58816 + 9920*rr) + 
  Q0^3*(-15727 + 12307*rr) + Q0*Q3*Q4*(23056 + 13360*rr) + 
  Q0*Q1*Q5*(23056 + 13360*rr) + Q1*Q4^2*(-38528 + 16512*rr) + 
  Q4*Q5*Q9*(-67424 + 17888*rr) + Q0*Q1*Q8*(-77756 + 21068*rr) + 
  Q1*Q2*Q3*(-131408 + 24080*rr) + Q1^2*Q6*(-38528 + 60544*rr), 
 2752*Q1*Q4^2 + 2752*Q3*Q6^2 + Q1*Q4*Q7*(2408 - 3784*rr) + 
  Q3*Q6*Q9*(2408 - 3784*rr) + Q4*Q5*Q9*(-4816 - 3440*rr) + 
  Q0*Q1*Q8*(-15302 - 2450*rr) + Q1*Q2*Q3*(-4472 - 2408*rr) + 
  Q0*Q3*Q7*(25634 - 730*rr) + Q0^3*(-5531 - 241*rr) + 
  Q0*Q2*Q6*(1888 + 544*rr) + Q1^2*Q6*(-6880 + 1376*rr) + 
  Q0*Q1*Q5*(6360 + 2952*rr) + Q0*Q3*Q4*(-7400 + 5704*rr) + 
  Q0*Q2*Q9*(12390 + 9074*rr), 44032*Q3^2*Q8 + Q1*Q2*Q3*(-6880 - 23392*rr) + 
  Q0*Q3*Q4*(28048 - 11952*rr) + Q0*Q2*Q9*(18816 - 10624*rr) + 
  Q1^2*Q6*(-23048 - 7912*rr) + Q0*Q1*Q5*(-17360 - 7824*rr) + 
  Q1*Q4^2*(-20167 - 6923*rr) + Q1^2*Q9*(16512 - 5504*rr) + 
  Q0*Q2*Q6*(-11168 - 4384*rr) + Q3*Q6*Q9*(22704 - 2064*rr) + 
  11008*Q3*Q9^2*rr + Q0^3*(6144 + 1024*rr) + Q1*Q4*Q7*(24424 + 3784*rr) + 
  Q4*Q5*Q9*(-4042 + 3870*rr) + Q0*Q1*Q8*(13312 + 5888*rr) + 
  Q0*Q3*Q7*(-36224 + 11392*rr), -5504*Q1*Q4^2 + 5504*Q3^2*Q5 + 
  Q0*Q2*Q9*(2912 - 6624*rr) + Q0*Q3*Q4*(9296 - 5904*rr) + 
  Q0*Q1*Q5*(-4464 - 3152*rr) + Q0*Q2*Q6*(-3776 - 1088*rr) + 
  2752*Q4*Q5*Q9*rr + Q0^3*(3279 + 525*rr) + Q0*Q3*Q7*(-10332 + 3180*rr) + 
  Q0*Q1*Q8*(10136 + 4040*rr), 44032*Q2*Q8^2 + Q1*Q7^2*(-66048 - 22016*rr) + 
  Q0*Q1*Q5*(63808 - 17344*rr) + Q0*Q2*Q6*(24592 - 9776*rr) + 
  Q4*Q5*Q9*(-7482 - 7826*rr) + Q3*Q6*Q9*(39216 - 7568*rr) + 
  Q0*Q3*Q4*(-14624 - 2208*rr) + Q0^3*(-7552 - 2176*rr) + 
  Q1^2*Q6*(62264 + 344*rr) + Q1*Q4*Q7*(62264 + 344*rr) + 
  Q1*Q4^2*(19307 + 3999*rr) + Q3*Q9^2*(-16512 + 5504*rr) + 
  Q1*Q2*Q3*(115584 + 5504*rr) + Q0*Q3*Q7*(65280 + 27392*rr) + 
  Q0*Q2*Q9*(4736 + 32896*rr) + Q0*Q1*Q8*(-55808 + 38400*rr) + 
  Q1^2*Q9*(-71552 + 38528*rr), 5504*Q2*Q5*Q8 + Q0*Q2*Q6*(816 - 2960*rr) + 
  Q3*Q6*Q9*(13760 - 2752*rr) + Q1*Q4*Q7*(9976 - 2408*rr) + 
  Q4*Q5*Q9*(-3096 - 1720*rr) + Q1^2*Q6*(-10664 - 1032*rr) + 
  Q1*Q4^2*(-2881 - 989*rr) + Q0*Q3*Q4*(128 - 896*rr) + 
  Q0*Q1*Q5*(128 - 896*rr) + Q0^3*(-1888 - 544*rr) - 5504*Q1*Q2*Q3*rr + 
  Q0*Q1*Q8*(-5696 + 1344*rr) + Q0*Q3*Q7*(10816 + 6848*rr) + 
  Q0*Q2*Q9*(8064 + 9600*rr), 5504*Q2*Q5^2 + Q1*Q2*Q3*(-19264 - 13760*rr) + 
  Q3*Q6*Q9*(33712 - 8944*rr) + Q0*Q2*Q6*(-9984 - 7168*rr) + 
  Q0*Q3*Q4*(8592 - 6480*rr) + Q1*Q4*Q7*(14448 - 6192*rr) + 
  Q1^2*Q6*(-44032 - 5504*rr) + Q1*Q4^2*(-16856 - 4472*rr) + 
  Q0*Q1*Q8*(10332 - 3180*rr) + Q4*Q5*Q9*(-9632 - 1376*rr) + 
  Q0*Q1*Q5*(-18928 - 976*rr) + Q0^3*(-3279 - 525*rr) + 
  Q0*Q2*Q9*(41636 + 13676*rr) + Q0*Q3*Q7*(24780 + 18148*rr), 
 11008*Q2^2*Q7 + Q1*Q2*Q3*(13760 - 8256*rr) + Q0*Q3*Q7*(14720 - 3968*rr) + 
  Q1^2*Q6*(6708 - 3612*rr) + Q1*Q4*Q7*(1032 - 3096*rr) + 
  Q0*Q1*Q8*(7840 - 2592*rr) + Q4*Q5*Q9*(688 - 2064*rr) + 
  Q0^3*(-2600 - 376*rr) + Q0*Q1*Q5*(-2704 - 336*rr) + 
  Q1*Q4^2*(7783 + 43*rr) + Q0*Q2*Q6*(736 + 352*rr) + 
  Q1*Q7^2*(-9632 + 4128*rr) + Q0*Q2*Q9*(-4544 + 4288*rr) + 
  Q0*Q3*Q4*(-11648 + 4480*rr) + Q1^2*Q9*(16512 + 5504*rr), 
 5504*Q2^2*Q4 + Q0*Q3*Q7*(-252 - 9588*rr) + Q0*Q2*Q9*(-5068 - 2020*rr) + 
  Q0*Q1*Q8*(-13496 + 216*rr) + Q3*Q6*Q9*(-14448 + 688*rr) + 
  Q0^3*(-629 + 705*rr) + Q1*Q4*Q7*(-9632 + 1376*rr) + 
  Q1*Q4^2*(6708 + 1892*rr) + Q0*Q2*Q6*(6016 + 1920*rr) + 
  Q0*Q1*Q5*(11520 + 1920*rr) + Q1^2*Q6*(15136 + 4128*rr) + 
  Q0*Q3*Q4*(-2240 + 4672*rr) + Q1*Q2*Q3*(5504 + 5504*rr), 
 32*Q6^2*Q7 + Q1*Q2*Q7*(2260 - 1540*rr) + Q0*Q1*Q9*(-2639 - 653*rr) + 
  Q3^2*Q9*(656 - 592*rr) + Q6*Q7*Q9*(-224 - 416*rr) + 
  Q1*Q5^2*(-1136 - 336*rr) + Q1*Q2*Q4*(-3552 - 288*rr) + 
  Q0*Q4*Q7*(-620 - 68*rr) + Q1^2*Q3*(-3812 - 44*rr) + 
  Q4*Q6*Q9*(656 + 48*rr) + Q0*Q7^2*(1589 + 127*rr) + 
  Q2*Q5*Q9*(472 + 136*rr) + Q0^2*Q5*(1434 + 142*rr) + 
  Q0^2*Q8*(-1736 + 168*rr) + Q0*Q4^2*(152 + 184*rr) + 
  Q0*Q2*Q3*(240 + 208*rr) + Q2*Q8*Q9*(980 + 764*rr) + 
  Q0*Q1*Q6*(-1780 + 1060*rr), 128*Q4*Q6^2 + Q1*Q2*Q7*(19460 - 21108*rr) + 
  Q3^2*Q9*(4760 - 7992*rr) + Q0*Q1*Q9*(-39494 - 5394*rr) + 
  Q6*Q7*Q9*(-5264 - 5040*rr) + Q1*Q5^2*(-15712 - 3104*rr) + 
  Q0*Q4*Q7*(-7812 - 1292*rr) + Q1*Q2*Q4*(-45472 - 224*rr) + 
  Q0^2*Q5*(20540 - 204*rr) + Q0*Q7^2*(20272 - 112*rr) + 
  Q4*Q6*Q9*(7728 + 144*rr) + Q2*Q5*Q9*(6384 + 1232*rr) + 
  Q1^2*Q3*(-47432 + 2344*rr) + Q0*Q4^2*(3664 + 2800*rr) + 
  Q0*Q2*Q3*(5744 + 3408*rr) + Q0^2*Q8*(-20699 + 5455*rr) + 
  Q2*Q8*Q9*(16814 + 8778*rr) + Q0*Q1*Q6*(-10480 + 15152*rr), 
 4096*Q3*Q7*Q8 + Q2*Q8*Q9*(9216 - 13312*rr) + Q0*Q7^2*(-18944 - 8704*rr) + 
  Q0^2*Q5*(-16672 - 8352*rr) + Q0*Q1*Q6*(51672 - 7816*rr) + 
  Q0*Q2*Q3*(4800 - 4160*rr) + Q2*Q5*Q9*(-2112 - 3904*rr) + 
  Q0*Q4^2*(4853 - 3775*rr) + Q4*Q6*Q9*(-5384 - 3560*rr) + 
  Q4*Q9^2*(-832 + 448*rr) + Q3^2*Q9*(-28672 + 4096*rr) + 
  Q0*Q4*Q7*(4712 + 4552*rr) + Q0^2*Q8*(31488 + 4864*rr) + 
  Q6*Q7*Q9*(-10496 + 6912*rr) + Q1*Q2*Q7*(-73856 + 8576*rr) + 
  Q1*Q5^2*(4008 + 8712*rr) + Q1^2*Q3*(45344 + 16544*rr) + 
  Q1*Q2*Q4*(37216 + 18400*rr) + Q0*Q1*Q9*(19584 + 19072*rr), 
 64*Q3*Q5*Q7 + Q2*Q8*Q9*(-28 - 724*rr) + Q0*Q1*Q6*(2288 - 592*rr) + 
  Q0^2*Q5*(-1036 - 292*rr) + Q0*Q7^2*(-1120 - 288*rr) + 
  Q0*Q2*Q3*(-20 - 188*rr) + Q0*Q4^2*(50 - 182*rr) + 
  Q2*Q5*Q9*(-272 - 176*rr) + Q4*Q6*Q9*(-448 - 128*rr) + 
  Q0^2*Q8*(1547 + 65*rr) + Q0*Q4*Q7*(424 + 152*rr) + 
  Q6*Q7*Q9*(-224 + 352*rr) + Q3^2*Q9*(-1072 + 368*rr) + 
  Q1*Q5^2*(544 + 416*rr) + Q1^2*Q3*(2880 + 576*rr) + 
  Q1*Q2*Q4*(2496 + 704*rr) + Q0*Q1*Q9*(1472 + 832*rr) + 
  Q1*Q2*Q7*(-3208 + 872*rr), 512*Q3*Q4*Q8 + Q2*Q8*Q9*(1792 - 2816*rr) + 
  Q0*Q1*Q6*(7848 - 1912*rr) + Q0*Q7^2*(-3584 - 1536*rr) + 
  Q0^2*Q5*(-4096 - 1216*rr) + Q0*Q2*Q3*(-64 - 1088*rr) + 
  Q0*Q4^2*(739 - 969*rr) + Q2*Q5*Q9*(-448 - 704*rr) + 
  Q4*Q6*Q9*(-888 - 664*rr) + 128*Q4*Q9^2*rr + Q0^2*Q8*(6336 + 64*rr) + 
  Q3^2*Q9*(-5120 + 1024*rr) + Q0*Q4*Q7*(344 + 1272*rr) + 
  Q6*Q7*Q9*(-1792 + 1280*rr) + Q1*Q5^2*(920 + 1592*rr) + 
  Q1*Q2*Q7*(-14720 + 2176*rr) + Q1*Q2*Q4*(7840 + 3104*rr) + 
  Q1^2*Q3*(9248 + 3360*rr) + Q0*Q1*Q9*(4496 + 3504*rr), 
 256*Q3*Q4*Q5 + Q0*Q1*Q6*(18280 - 7880*rr) + Q2*Q8*Q9*(-2828 - 7588*rr) + 
  Q0*Q2*Q3*(-1332 - 2844*rr) + Q0*Q7^2*(-12768 - 2464*rr) + 
  Q0*Q4^2*(-80 - 2416*rr) + Q0^2*Q5*(-13096 - 2168*rr) + 
  Q2*Q5*Q9*(-2912 - 1568*rr) + Q0^2*Q8*(17059 - 1271*rr) + 
  Q4*Q6*Q9*(-4480 - 1152*rr) + Q0*Q4*Q7*(4088 + 2280*rr) + 
  Q6*Q7*Q9*(-1120 + 3808*rr) + Q1*Q5^2*(6752 + 3872*rr) + 
  Q3^2*Q9*(-9968 + 4400*rr) + Q1^2*Q3*(31656 + 4600*rr) + 
  Q1*Q2*Q4*(27840 + 5696*rr) + Q0*Q1*Q9*(19950 + 7946*rr) + 
  Q1*Q2*Q7*(-30632 + 10760*rr), 128*Q3^2*Q6 + Q0*Q1*Q6*(136 - 360*rr) + 
  Q0^2*Q5*(-368 - 80*rr) + Q0*Q4*Q7*(-616 - 56*rr) + Q1^2*Q3*(-104 - 56*rr) + 
  Q1*Q5^2*(160 - 32*rr) + Q1*Q2*Q4*(416 - 32*rr) + Q0^2*Q8*(791 - 27*rr) + 
  Q0*Q4^2*(272 - 16*rr) + Q0*Q2*Q3*(124 - 12*rr) + 64*Q4*Q6*Q9*rr + 
  Q0*Q1*Q9*(322 + 134*rr), 32*Q2*Q6*Q8 + 768*Q3^2*Q9 + 
  Q1^2*Q3*(-568 - 616*rr) + Q1*Q2*Q4*(-264 - 616*rr) + 
  Q0*Q1*Q9*(178 - 554*rr) + Q1*Q5^2*(184 - 232*rr) + 
  Q0^2*Q8*(-633 - 203*rr) + Q0*Q4*Q7*(8 - 120*rr) + Q6*Q7*Q9*(392 - 104*rr) + 
  Q0*Q1*Q6*(-1392 - 32*rr) + Q0*Q4^2*(-197 + 79*rr) + 
  Q2*Q5*Q9*(-112 + 80*rr) + Q1*Q2*Q7*(2080 + 96*rr) + 
  Q4*Q6*Q9*(48 + 112*rr) + Q0*Q2*Q3*(-204 + 156*rr) + 
  Q0*Q7^2*(168 + 248*rr) + Q0^2*Q5*(192 + 256*rr) + Q2*Q8*Q9*(-672 + 288*rr), 
 128*Q2*Q5*Q6 + Q1^2*Q3*(-216 - 9096*rr) + Q1*Q2*Q4*(3648 - 8512*rr) + 
  Q0*Q1*Q9*(9870 - 6934*rr) + Q0^2*Q8*(-4599 - 4229*rr) + 
  Q0*Q1*Q6*(-18952 - 3352*rr) + Q1*Q5^2*(5216 - 2784*rr) + 
  Q0*Q4*Q7*(1288 - 1512*rr) + Q6*Q7*Q9*(6944 - 672*rr) + 
  Q0*Q4^2*(-3504 + 496*rr) + Q0*Q2*Q3*(-4812 + 796*rr) + 
  Q2*Q5*Q9*(-2016 + 1120*rr) + Q3^2*Q9*(10192 + 1392*rr) + 
  Q4*Q6*Q9*(-672 + 1568*rr) + Q2*Q8*Q9*(-12572 + 2604*rr) + 
  Q0^2*Q5*(-1576 + 3720*rr) + Q0*Q7^2*(-1120 + 3808*rr) + 
  Q1*Q2*Q7*(26488 + 4968*rr), 64*Q2^3 + Q0*Q1*Q9*(-728 - 648*rr) + 
  Q1*Q2*Q4*(-1336 - 536*rr) + Q1^2*Q3*(-1664 - 448*rr) + 
  Q1*Q2*Q7*(2240 - 448*rr) + Q1*Q5^2*(-248 - 280*rr) + 
  Q6*Q7*Q9*(224 - 224*rr) + Q3^2*Q9*(784 - 208*rr) + 
  Q0^2*Q8*(-1085 - 151*rr) + Q0*Q4*Q7*(-224 - 80*rr) + 
  Q2*Q5*Q9*(112 + 80*rr) + Q4*Q6*Q9*(266 + 98*rr) + Q0*Q4^2*(-121 + 107*rr) + 
  Q0*Q2*Q3*(-252 + 204*rr) + Q0*Q7^2*(672 + 224*rr) + 
  Q0^2*Q5*(580 + 268*rr) + Q0*Q1*Q6*(-1724 + 340*rr) + 
  Q2*Q8*Q9*(-140 + 476*rr), 2048*Q1*Q8^2 + 16384*Q2*Q8*Q9 + 
  Q1*Q2*Q7*(-19328 - 11648*rr) + Q3^2*Q9*(-9728 - 3584*rr) + 
  Q0*Q7^2*(6656 - 3584*rr) + Q0^2*Q5*(6944 - 3424*rr) + 
  Q4*Q6*Q9*(2952 - 1432*rr) + Q6*Q7*Q9*(-7936 - 768*rr) + 
  Q2*Q5*Q9*(3648 - 704*rr) + Q4*Q9^2*(576 + 320*rr) + 
  Q0*Q4^2*(4739 + 343*rr) + Q0*Q2*Q3*(8000 + 576*rr) + 
  Q0*Q4*Q7*(-4520 + 1016*rr) + Q1*Q5^2*(-9656 + 1576*rr) + 
  Q0*Q1*Q9*(-22656 + 4480*rr) + Q0^2*Q8*(-768 + 5376*rr) + 
  Q0*Q1*Q6*(14696 + 7368*rr) + Q1*Q2*Q4*(-16960 + 7872*rr) + 
  Q1^2*Q3*(-15648 + 9056*rr), 64*Q1*Q5*Q8 + Q1*Q2*Q7*(-724 - 1020*rr) + 
  Q3^2*Q9*(-376 - 360*rr) + Q0*Q7^2*(784 - 208*rr) + Q0^2*Q5*(810 - 194*rr) + 
  Q6*Q7*Q9*(-560 - 144*rr) + Q4*Q6*Q9*(320 - 64*rr) + 
  Q2*Q5*Q9*(248 - 24*rr) + Q0*Q4*Q7*(-416 + 32*rr) + Q1*Q5^2*(-812 + 36*rr) + 
  Q0*Q4^2*(336 + 80*rr) + Q0*Q2*Q3*(560 + 144*rr) + 
  Q2*Q8*Q9*(1274 + 174*rr) + Q0*Q1*Q9*(-2041 + 181*rr) + 
  Q0^2*Q8*(-482 + 410*rr) + Q1*Q2*Q4*(-1712 + 432*rr) + 
  Q1^2*Q3*(-1644 + 572*rr) + Q0*Q1*Q6*(700 + 692*rr), 
 30272*Q5*Q7^2 + Q0^2*Q9*(-28656 - 42960*rr) + Q2*Q9^2*(50056 - 31848*rr) + 
  Q0*Q5^2*(-20640 - 12384*rr) + Q3*Q7*Q9*(-71376 - 10864*rr) + 
  Q1*Q5*Q6*(4773 - 10191*rr) + Q3*Q4*Q9*(-14336 - 9728*rr) + 
  Q1*Q5*Q9*(35200 - 4224*rr) + Q0*Q2*Q4*(-37152 - 4128*rr) + 
  Q1^2*Q4*(31304 + 5160*rr) + Q0*Q1*Q3*(-12040 + 7912*rr) + 
  Q1^2*Q7*(13760 + 8256*rr) + Q0*Q2*Q7*(-91504 + 11696*rr) + 
  Q2*Q6*Q9*(14560 + 13664*rr) + Q1*Q2^2*(-37152 + 26144*rr) + 
  Q0*Q5*Q8*(-6880 + 26144*rr) + Q0^2*Q6*(-15824 + 26832*rr) + 
  Q1*Q8*Q9*(-4640 + 35232*rr), 484352*Q4*Q7*Q8 + 
  Q0*Q1*Q3*(1015488 - 1340224*rr) + Q2*Q9^2*(2737536 - 834432*rr) + 
  Q0*Q2*Q7*(-588928 - 765056*rr) + Q0^2*Q9*(-1537952 - 734944*rr) + 
  Q0*Q5^2*(-673423 - 237747*rr) + Q1*Q5*Q6*(442642 - 185846*rr) + 
  Q3*Q7*Q9*(-1946368 - 157440*rr) + Q3*Q4*Q9*(503168 - 153728*rr) + 
  Q1*Q2^2*(-3089120 - 67424*rr) + Q1^2*Q4*(-1012392 + 54008*rr) + 
  Q2*Q6*Q9*(-826048 + 223296*rr) + Q0*Q8^2*(-242176 + 242176*rr) + 
  Q0*Q2*Q4*(-1473352 + 292056*rr) + Q0*Q5*Q8*(1137608 + 329896*rr) + 
  Q1*Q8*Q9*(-1035456 + 340672*rr) + Q0^2*Q6*(-165120 + 627456*rr) + 
  Q1^2*Q7*(-148608 + 831104*rr) + Q1*Q5*Q9*(-42416 + 932624*rr), 
 60544*Q4*Q5*Q7 + Q0*Q1*Q3*(108704 - 334368*rr) + 
  Q2*Q9^2*(710752 - 316128*rr) + Q0^2*Q9*(-552207 - 203469*rr) + 
  Q0*Q2*Q7*(-299968 - 107328*rr) + Q0*Q5^2*(-182320 - 79120*rr) + 
  Q1*Q5*Q6*(111456 - 78432*rr) + Q3*Q4*Q9*(121056 - 74080*rr) + 
  Q3*Q7*Q9*(-669032 - 63288*rr) + Q1^2*Q4*(-193328 + 47472*rr) + 
  Q2*Q6*Q9*(-191296 + 89664*rr) + Q1*Q2^2*(-835232 + 92192*rr) + 
  Q0*Q2*Q4*(-350880 + 92192*rr) + Q0*Q5*Q8*(256452 + 158412*rr) + 
  Q0^2*Q6*(40592 + 187824*rr) + Q1^2*Q7*(79292 + 188340*rr) + 
  Q1*Q8*Q9*(-221746 + 230058*rr) + Q1*Q5*Q9*(195360 + 236896*rr), 
 5504*Q4^2*Q8 + Q0*Q1*Q3*(-42140 - 38356*rr) + Q2*Q9^2*(8484 - 29460*rr) + 
  Q0*Q5*Q8*(18748 - 7740*rr) + Q0*Q2*Q7*(-6192 - 7568*rr) + 
  Q3*Q4*Q9*(15328 - 5472*rr) + Q1*Q5*Q6*(4730 - 3182*rr) + 
  Q0^2*Q6*(14448 - 688*rr) + Q0*Q5^2*(-4171 + 129*rr) + 
  Q0*Q2*Q4*(344 + 4472*rr) + Q0*Q8^2*(3612 + 5332*rr) + 
  Q2*Q6*Q9*(-19072 + 6912*rr) + Q1*Q8*Q9*(1862 + 8466*rr) + 
  Q1*Q2^2*(-58480 + 8944*rr) + Q0^2*Q9*(-13625 + 9461*rr) + 
  Q3*Q7*Q9*(-38472 + 11304*rr) + Q1^2*Q4*(-18232 + 12040*rr) + 
  Q1^2*Q7*(29068 + 15652*rr) + Q1*Q5*Q9*(33904 + 15856*rr), 
 121088*Q4^2*Q5 + Q0*Q1*Q3*(-1048426 - 1948158*rr) + 
  Q2*Q9^2*(1989806 - 1928374*rr) + Q0*Q2*Q7*(-1762656 - 488480*rr) + 
  Q3*Q4*Q9*(896448 - 413376*rr) + Q1*Q5*Q6*(561408 - 341248*rr) + 
  Q0*Q5^2*(-353976 - 82216*rr) + Q0*Q5*Q8*(1444800 + 19264*rr) + 
  Q0^2*Q6*(1219136 + 222912*rr) + Q3*Q7*Q9*(-2990540 + 333340*rr) + 
  Q0^2*Q9*(-1918553 + 379285*rr) + Q2*Q6*Q9*(-1357440 + 486528*rr) + 
  Q1*Q2^2*(-4401480 + 522536*rr) + Q1^2*Q4*(-1056768 + 528384*rr) + 
  Q0*Q2*Q4*(355008 + 624704*rr) + Q1*Q8*Q9*(-463344 + 864304*rr) + 
  Q1^2*Q7*(1348480 + 1051264*rr) + Q1*Q5*Q9*(1830752 + 1200672*rr), 
 15136*Q3*Q6*Q7 + Q1*Q2^2*(-1720 - 46440*rr) + Q0^2*Q9*(5508 - 38900*rr) + 
  Q3*Q7*Q9*(2044 - 35980*rr) + Q1^2*Q4*(-15824 - 18576*rr) + 
  Q2*Q6*Q9*(-26016 - 16032*rr) + Q0*Q2*Q7*(73616 - 10320*rr) + 
  Q1*Q8*Q9*(-56952 - 9320*rr) + Q0*Q5^2*(1935 - 9245*rr) + 
  Q0*Q2*Q4*(-77400 - 8600*rr) + Q1^2*Q7*(-87376 + 2064*rr) + 
  Q1*Q5*Q6*(17630 + 4902*rr) + Q0*Q1*Q3*(129430 + 5762*rr) + 
  Q1*Q5*Q9*(-100320 + 5984*rr) + Q3*Q4*Q9*(15952 + 12176*rr) + 
  Q0^2*Q6*(-49364 + 14276*rr) + Q0*Q5*Q8*(-16856 + 21672*rr) + 
  Q2*Q9^2*(119434 + 38238*rr), 121088*Q3*Q4*Q6 + 
  Q0*Q1*Q3*(1267984 - 577232*rr) + Q2*Q9^2*(1528128 - 332864*rr) + 
  Q1*Q2^2*(-670112 - 293088*rr) + Q0*Q2*Q7*(19264 - 206400*rr) + 
  Q2*Q6*Q9*(-383040 - 131264*rr) + Q3*Q7*Q9*(-1296456 - 99288*rr) + 
  Q1^2*Q4*(-884080 - 76368*rr) + Q1*Q5*Q6*(53664 - 4128*rr) + 
  Q0*Q5*Q8*(1079988 + 53148*rr) + Q0^2*Q9*(-2054255 + 81683*rr) + 
  Q3*Q4*Q9*(320096 + 84768*rr) + Q0*Q5^2*(-413488 + 97008*rr) + 
  Q1*Q8*Q9*(-32858 + 166194*rr) + Q0^2*Q6*(904720 + 270384*rr) + 
  Q1^2*Q7*(-530964 + 361028*rr) + Q1*Q5*Q9*(-431200 + 384736*rr) + 
  Q0*Q2*Q4*(-412800 + 478848*rr), 242176*Q3^3 + 
  Q1*Q5*Q9*(309232 - 378576*rr) + Q0^2*Q6*(-79808 - 338496*rr) + 
  Q1^2*Q7*(438256 - 336432*rr) + Q0*Q5*Q8*(-536984 - 248024*rr) + 
  Q1*Q8*Q9*(566776 - 235032*rr) + Q0*Q2*Q4*(689032 - 217752*rr) + 
  Q2*Q6*Q9*(314048 - 51776*rr) + Q3*Q4*Q9*(-283136 - 10496*rr) + 
  Q1*Q5*Q6*(-179482 + 78862*rr) + Q0*Q5^2*(343011 + 84151*rr) + 
  Q1^2*Q4*(426216 + 102856*rr) + Q1*Q2^2*(1184736 + 111456*rr) + 
  Q0*Q2*Q7*(192640 + 236672*rr) + Q2*Q9^2*(-1636544 + 244160*rr) + 
  Q3*Q7*Q9*(1002624 + 301952*rr) + Q0^2*Q9*(1148196 + 358636*rr) + 
  Q0*Q1*Q3*(-1230144 + 388032*rr), 60544*Q2*Q6^2 + 
  Q0*Q1*Q3*(62780 - 741836*rr) + Q2*Q9^2*(885332 - 733572*rr) + 
  Q1*Q5*Q6*(53664 - 125216*rr) + Q3*Q4*Q9*(280672 - 123616*rr) + 
  Q0*Q2*Q7*(-576716 - 117476*rr) + Q0*Q5*Q8*(815108 - 14964*rr) + 
  Q0*Q5^2*(-315104 + 28896*rr) + Q3*Q7*Q9*(-1316784 + 95984*rr) + 
  Q1^2*Q4*(-490544 + 135536*rr) + Q0^2*Q9*(-1327067 + 141391*rr) + 
  Q2*Q6*Q9*(-422464 + 144704*rr) + Q1*Q2^2*(-1487456 + 160992*rr) + 
  Q0^2*Q6*(707952 + 164432*rr) + Q0*Q2*Q4*(94256 + 304784*rr) + 
  Q1*Q8*Q9*(-53186 + 361466*rr) + Q1^2*Q7*(369628 + 398868*rr) + 
  Q1*Q5*Q9*(588896 + 448800*rr), 242176*Q2*Q3*Q8 + 
  Q1*Q5*Q9*(-234960 - 201872*rr) + Q1^2*Q7*(-123840 - 195392*rr) + 
  Q0^2*Q9*(339216 - 152272*rr) + Q0*Q2*Q4*(-123496 - 102856*rr) + 
  Q1*Q2^2*(637088 - 83936*rr) + Q3*Q7*Q9*(334208 - 60800*rr) + 
  Q1*Q8*Q9*(74144 - 59424*rr) + Q1^2*Q4*(285864 - 54008*rr) + 
  Q2*Q6*Q9*(245952 - 37440*rr) + Q0*Q5^2*(25413 - 28079*rr) + 
  Q0^2*Q6*(-288960 + 8256*rr) + Q1*Q5*Q6*(-5590 + 25026*rr) + 
  Q3*Q4*Q9*(-175104 + 36864*rr) + Q0*Q2*Q7*(104576 + 38528*rr) + 
  Q0*Q5*Q8*(-237016 + 56072*rr) + Q2*Q9^2*(-262976 + 283200*rr) + 
  Q0*Q1*Q3*(-77056 + 401792*rr), 30272*Q2*Q3*Q5 + 
  Q1*Q5*Q9*(-61600 - 83424*rr) + Q1^2*Q7*(-38528 - 71552*rr) + 
  Q0*Q2*Q4*(-11008 - 55040*rr) + Q1*Q8*Q9*(63504 - 49616*rr) + 
  Q0^2*Q9*(178073 - 24021*rr) + Q1^2*Q4*(104576 - 22016*rr) + 
  Q2*Q6*Q9*(102144 - 21504*rr) + Q0^2*Q6*(-94944 - 20640*rr) + 
  Q1*Q2^2*(287928 - 5848*rr) + Q3*Q7*Q9*(194740 - 2660*rr) + 
  Q0*Q5^2*(31304 - 2408*rr) + Q0*Q5*Q8*(-113176 + 1720*rr) + 
  Q1*Q5*Q6*(-27176 + 15480*rr) + Q3*Q4*Q9*(-71232 + 19776*rr) + 
  Q0*Q2*Q7*(86688 + 39904*rr) + Q2*Q9^2*(-199570 + 105098*rr) + 
  Q0*Q1*Q3*(-54266 + 131666*rr), 15136*Q1*Q6*Q8 + Q1^2*Q7*(-5848 - 6536*rr) + 
  Q1*Q5*Q9*(-7744 - 6336*rr) + Q1^2*Q4*(11008 - 5504*rr) + 
  Q3*Q7*Q9*(17808 - 4944*rr) + Q0^2*Q9*(17560 - 3896*rr) + 
  Q0*Q2*Q4*(-6536 - 2408*rr) + Q2*Q6*Q9*(-864 - 2208*rr) + 
  Q1*Q8*Q9*(-5068 - 2020*rr) + Q0^2*Q6*(-12384 - 1376*rr) + 
  Q0*Q2*Q7*(17888 - 1376*rr) + Q0*Q5^2*(3569 - 1075*rr) + 
  Q3*Q4*Q9*(-6368 + 544*rr) + Q1*Q5*Q6*(-5848 + 1032*rr) + 
  Q0*Q5*Q8*(-10320 + 1376*rr) + Q1*Q2^2*(12384 + 1376*rr) + 
  Q2*Q9^2*(-6272 + 10880*rr) + Q0*Q1*Q3*(2752 + 13760*rr), 
 256*Q6*Q7^2 + Q0*Q1*Q7*(-948 - 668*rr) + Q2*Q3*Q9*(772 - 372*rr) + 
  Q0*Q5*Q9*(-176 - 272*rr) + Q0^2*Q3*(754 - 106*rr) + 
  Q0*Q6*Q8*(-32 - 96*rr) + Q1*Q3*Q8*(-704 - 64*rr) + 
  Q4*Q7*Q9*(-320 - 64*rr) + Q1*Q6*Q9*(800 - 64*rr) + Q2*Q7*Q8*(496 - 48*rr) + 
  Q4^2*Q9*(568 - 8*rr) + Q1*Q6^2*(-74 + 30*rr) + Q0*Q5*Q6*(-96 + 64*rr) + 
  Q0*Q1*Q4*(-608 + 96*rr) + Q7^2*Q9*(-392 + 104*rr) + 
  Q1*Q9^2*(416 + 224*rr) + Q1*Q3*Q5*(-304 + 272*rr) + 
  Q0*Q8*Q9*(939 + 289*rr) + Q1^2*Q2*(-448 + 448*rr) + Q0*Q2^2*(440 + 552*rr), 
 256*Q0*Q6*Q8 + 128*Q5*Q8^2 + Q1^2*Q2*(480 - 288*rr) + 
  Q0*Q1*Q4*(16 - 176*rr) + Q1*Q3*Q5*(260 - 140*rr) + 
  Q0*Q8*Q9*(-792 - 72*rr) + Q0*Q5*Q6*(-116 - 36*rr) + Q1*Q6^2*(207 - 13*rr) + 
  Q4^2*Q9*(-119 + 5*rr) + Q0^2*Q3*(176 + 16*rr) + Q1*Q6*Q9*(-352 + 32*rr) + 
  Q0*Q1*Q7*(528 + 48*rr) + Q2*Q3*Q9*(-448 + 64*rr) + Q0*Q2^2*(-64 + 64*rr) + 
  Q4*Q7*Q9*(136 + 104*rr) + Q0*Q5*Q9*(208 + 144*rr) + 
  Q1*Q3*Q8*(576 + 192*rr), 16*Q5^2*Q8 + Q1^2*Q2*(60 - 140*rr) + 
  Q1*Q3*Q5*(52 - 60*rr) + Q0*Q1*Q4*(-72 - 56*rr) + Q0*Q8*Q9*(-259 - 41*rr) + 
  Q0*Q1*Q7*(217 - 21*rr) + Q1*Q6^2*(58 - 14*rr) + Q0*Q6*Q8*(40 - 8*rr) + 
  Q0*Q5*Q6*(-36 - 4*rr) + Q4^2*Q9*(-65 + 3*rr) + Q0*Q2^2*(44 + 4*rr) + 
  Q0^2*Q3*(57 + 11*rr) + Q1*Q6*Q9*(-168 + 24*rr) + Q1*Q3*Q8*(290 + 38*rr) + 
  Q4*Q7*Q9*(84 + 44*rr) + Q0*Q5*Q9*(72 + 56*rr) + Q2*Q3*Q9*(-192 + 64*rr), 
 512*Q5^3 + Q1^2*Q2*(-640 - 14208*rr) + Q1*Q3*Q5*(1024 - 7168*rr) + 
  Q0*Q1*Q4*(-12864 - 3776*rr) + Q0*Q1*Q7*(17612 - 3356*rr) + 
  Q0*Q8*Q9*(-24829 - 3031*rr) + Q1*Q6^2*(3648 - 2368*rr) + 
  Q0*Q2^2*(6808 - 1848*rr) + Q0*Q6*Q8*(1232 - 912*rr) + 
  Q0^2*Q3*(3794 - 202*rr) + Q0*Q5*Q6*(-2832 + 208*rr) + 
  Q4^2*Q9*(-7056 + 336*rr) + Q1*Q3*Q8*(30464 + 1280*rr) + 
  Q1*Q6*Q9*(-15568 + 2960*rr) + Q4*Q7*Q9*(10752 + 3584*rr) + 
  Q0*Q5*Q9*(8736 + 4704*rr) + Q2*Q3*Q9*(-16156 + 8236*rr), 
 64*Q4*Q6*Q7 + Q0*Q8*Q9*(623 - 275*rr) + Q2*Q3*Q9*(-644 - 268*rr) + 
  Q1*Q6*Q9*(-16 - 240*rr) + Q4^2*Q9*(48 - 112*rr) + Q0^2*Q3*(-161 - 67*rr) + 
  Q0*Q1*Q4*(328 - 40*rr) + Q0*Q5*Q6*(80 - 16*rr) + Q0*Q6*Q8*(-124 + 12*rr) + 
  Q0*Q2^2*(476 + 20*rr) + Q0*Q5*Q9*(-496 + 48*rr) + Q1*Q6^2*(180 + 68*rr) + 
  Q1*Q3*Q5*(688 + 80*rr) + Q4*Q7*Q9*(-392 + 104*rr) + 
  Q1^2*Q2*(1372 + 148*rr) + Q0*Q1*Q7*(-204 + 284*rr) + 
  Q1*Q3*Q8*(-348 + 364*rr), 24576*Q1*Q3*Q5 + 1024*Q4^2*Q6 + 
  Q0*Q8*Q9*(13909 - 17185*rr) + Q1*Q6*Q9*(-14000 - 9744*rr) + 
  Q2*Q3*Q9*(-28196 - 8172*rr) + Q0*Q1*Q4*(22784 - 5376*rr) + 
  Q4^2*Q9*(-4592 - 4048*rr) + Q0*Q5*Q6*(1872 - 3088*rr) + 
  Q0*Q2^2*(-6600 - 2136*rr) + Q1^2*Q2*(55344 - 1392*rr) + 
  Q1*Q6^2*(7936 + 2304*rr) + Q0^2*Q3*(-10574 + 2774*rr) + 
  Q0*Q6*Q8*(112 + 2896*rr) + Q4*Q7*Q9*(-15008 + 5152*rr) + 
  Q0*Q5*Q9*(-20048 + 5904*rr) + Q0*Q1*Q7*(18340 + 15468*rr) + 
  Q1*Q3*Q8*(-9520 + 15984*rr), 512*Q3^2*Q7 + Q1^2*Q2*(768 - 640*rr) + 
  Q0*Q1*Q4*(160 - 480*rr) + Q0*Q8*Q9*(-1344 - 448*rr) + 
  Q1*Q3*Q5*(328 - 216*rr) + Q0*Q5*Q6*(-340 - 132*rr) + 
  Q0*Q1*Q7*(2176 - 128*rr) + Q1*Q6^2*(331 - rr) + 256*Q4*Q7*Q9*rr + 
  Q4^2*Q9*(-352 + 32*rr) + Q1*Q6*Q9*(-1128 + 56*rr) + 
  Q0*Q6*Q8*(480 + 96*rr) + Q0*Q2^2*(-960 + 192*rr) + 
  Q2*Q3*Q9*(-1280 + 256*rr) + Q1*Q3*Q8*(704 + 320*rr) + 
  Q0*Q5*Q9*(224 + 352*rr) + Q0^2*Q3*(304 + 400*rr), 
 512*Q3^2*Q4 + Q0*Q1*Q7*(420 - 1428*rr) + Q0*Q1*Q4*(-576 - 192*rr) + 
  Q2*Q3*Q9*(1260 - 188*rr) + Q1*Q3*Q8*(-560 - 144*rr) + 
  Q0*Q5*Q6*(-720 - 48*rr) + Q0*Q6*Q8*(1008 - 48*rr) + 
  Q0*Q5*Q9*(1008 - 48*rr) + Q1*Q6^2*(-280 + 72*rr) + Q4^2*Q9*(336 + 240*rr) + 
  Q0^2*Q3*(1690 + 398*rr) + Q1*Q3*Q5*(-1344 + 448*rr) + 
  Q0*Q8*Q9*(-1407 + 483*rr) + Q1^2*Q2*(-2384 + 528*rr) + 
  Q1*Q6*Q9*(336 + 624*rr) + Q0*Q2^2*(-1352 + 1320*rr), 
 128*Q2*Q5*Q7 + Q2*Q3*Q9*(236 - 188*rr) + Q0*Q1*Q4*(160 - 96*rr) + 
  Q0*Q5*Q9*(-16 - 48*rr) + Q0*Q5*Q6*(-84 - 36*rr) + Q4*Q7*Q9*(-224 - 32*rr) + 
  Q1*Q6*Q9*(208 - 16*rr) + Q0*Q1*Q7*(212 - 4*rr) + Q0*Q6*Q8*(176 + 16*rr) + 
  Q4^2*Q9*(152 + 24*rr) + Q1*Q3*Q8*(-496 + 48*rr) + Q1*Q6^2*(-16 + 48*rr) + 
  Q0*Q8*Q9*(161 + 67*rr) + Q0^2*Q3*(218 + 78*rr) + Q1*Q3*Q5*(-32 + 96*rr) + 
  Q1^2*Q2*(-16 + 208*rr) + Q0*Q2^2*(-520 + 232*rr), 
 128*Q2*Q4*Q8 + Q1*Q3*Q8*(-928 - 224*rr) + Q0*Q5*Q9*(-112 - 208*rr) + 
  Q2*Q3*Q9*(836 - 180*rr) + Q4*Q7*Q9*(-224 - 160*rr) + 
  Q0*Q1*Q7*(-1092 - 76*rr) + Q0^2*Q3*(82 - 74*rr) + Q0*Q6*Q8*(-48 - 16*rr) + 
  Q1*Q6*Q9*(776 + 8*rr) + Q4^2*Q9*(304 + 16*rr) + Q0*Q5*Q6*(88 + 24*rr) + 
  Q1*Q6^2*(-237 + 39*rr) + Q0*Q2^2*(-72 + 40*rr) + Q0*Q1*Q4*(96 + 224*rr) + 
  Q1*Q3*Q5*(-296 + 248*rr) + Q0*Q8*Q9*(763 + 273*rr) + 
  Q1^2*Q2*(-544 + 544*rr), 128*Q2*Q4*Q5 + Q2*Q3*Q9*(1876 - 644*rr) + 
  Q0*Q5*Q9*(-336 - 496*rr) + Q4*Q7*Q9*(-728 - 392*rr) + 
  Q1*Q3*Q8*(-2548 - 348*rr) + Q0^2*Q3*(87 - 91*rr) + 
  Q0*Q1*Q7*(-1904 - 80*rr) + Q1*Q6*Q9*(1680 - 80*rr) + 
  Q0*Q5*Q6*(176 + 16*rr) + Q4^2*Q9*(784 + 48*rr) + Q1*Q6^2*(-432 + 176*rr) + 
  Q0*Q2^2*(-348 + 364*rr) + Q0*Q1*Q4*(480 + 416*rr) + 
  Q0*Q8*Q9*(1925 + 623*rr) + Q1*Q3*Q5*(-464 + 656*rr) + 
  Q1^2*Q2*(-876 + 1340*rr), 256*Q2*Q3*Q6 + Q0*Q1*Q7*(-364 - 1220*rr) + 
  Q1*Q3*Q8*(1232 - 912*rr) + Q1^2*Q2*(-3664 - 240*rr) + 
  Q0*Q5*Q9*(1456 - 240*rr) + Q4*Q7*Q9*(1120 - 224*rr) + 
  Q1*Q6^2*(-272 - 208*rr) + Q0^2*Q3*(898 - 186*rr) + 
  Q0*Q6*Q8*(112 - 176*rr) + Q1*Q3*Q5*(-1664 - 128*rr) + 
  Q0*Q5*Q6*(-240 + 176*rr) + Q0*Q1*Q4*(-1984 + 192*rr) + 
  Q4^2*Q9*(112 + 272*rr) + Q0*Q2^2*(376 + 360*rr) + 
  Q2*Q3*Q9*(1372 + 660*rr) + Q1*Q6*Q9*(336 + 752*rr) + 
  Q0*Q8*Q9*(-1547 + 959*rr), 128*Q6*Q8^2 + Q1*Q4*Q8*(-256 - 256*rr) + 
  Q0*Q3*Q8*(-560 - 144*rr) + Q2*Q7*Q9*(-208 - 112*rr) + 
  Q1*Q3*Q6*(328 - 88*rr) + Q5*Q8*Q9*(64 - 64*rr) + Q1^3*(448 - 64*rr) + 
  Q0^2*Q7*(-528 - 48*rr) + Q0*Q9^2*(-228 - 44*rr) + Q1*Q4*Q5*(-75 + rr) + 
  Q0*Q6^2*(-52 + 28*rr) + Q1*Q3*Q9*(-288 + 32*rr) + Q5^2*Q9*(-144 + 48*rr) + 
  Q2*Q4*Q9*(16 + 80*rr) + Q1*Q7*Q8*(456 + 88*rr) + Q0^2*Q4*(256 + 128*rr) + 
  Q0*Q6*Q9*(112 + 144*rr) + Q0*Q3*Q5*(112 + 176*rr) + 
  Q0*Q1*Q2*(-224 + 608*rr), -64*Q0*Q6^2 + 32*Q5*Q6*Q8 + 256*Q2*Q4*Q9 + 
  Q0*Q3*Q8*(-188 - 180*rr) + Q1*Q3*Q6*(144 - 80*rr) + Q1^3*(-16 - 48*rr) + 
  Q1*Q4*Q8*(-352 - 32*rr) + Q0^2*Q7*(-238 - 10*rr) + Q1*Q4*Q5*(24 - 8*rr) + 
  Q5^2*Q9*(48 + 16*rr) + Q1*Q3*Q9*(176 + 16*rr) + Q0*Q6*Q9*(220 + 20*rr) + 
  Q0^2*Q4*(104 + 56*rr) + Q0*Q9^2*(-77 + 57*rr) + Q0*Q3*Q5*(-32 + 96*rr) + 
  Q0*Q1*Q2*(132 + 268*rr), 256*Q5^2*Q6 + Q0*Q3*Q8*(-224 - 5792*rr) + 
  Q1*Q3*Q6*(4448 - 2016*rr) + Q1^3*(480 - 1632*rr) + 
  Q1*Q4*Q8*(-10192 - 1392*rr) + Q0^2*Q7*(-5747 - 1145*rr) + 
  Q0*Q6^2*(-2672 - 336*rr) + Q1*Q4*Q5*(768 + 256*rr) + 
  Q2*Q4*Q9*(7616 + 320*rr) + Q0*Q6*Q9*(7616 + 320*rr) + 
  Q5^2*Q9*(2240 + 576*rr) + Q1*Q3*Q9*(5096 + 696*rr) + 
  Q0^2*Q4*(1156 + 1804*rr) + Q0*Q3*Q5*(-5152 + 1952*rr) + 
  Q0*Q9^2*(-2436 + 2548*rr) + Q0*Q1*Q2*(788 + 6332*rr), 
 1024*Q3*Q7^2 + Q0*Q3*Q8*(-2560 - 1536*rr) + Q1*Q3*Q6*(-572 - 716*rr) + 
  Q2*Q4*Q9*(2136 - 520*rr) + Q1*Q7*Q8*(-1024 - 512*rr) + 
  Q1^3*(-1216 - 448*rr) + Q0*Q6*Q9*(2104 - 424*rr) + 
  Q0^2*Q7*(-3200 - 384*rr) + Q5^2*Q9*(1113 - 107*rr) + 
  Q1*Q3*Q9*(2240 - 64*rr) + Q5*Q8*Q9*(-248 - 24*rr) + 
  Q1*Q4*Q5*(496 + 48*rr) + Q0*Q6^2*(-1361 + 83*rr) + 
  Q2*Q7*Q9*(-512 + 512*rr) + Q1*Q4*Q8*(-2944 + 640*rr) + 
  Q0^2*Q4*(1120 + 736*rr) + Q0*Q9^2*(1664 + 896*rr) + 
  Q0*Q1*Q2*(2944 + 896*rr) + Q0*Q3*Q5*(-1904 + 1104*rr), 
 128*Q3*Q4*Q7 + Q0*Q6*Q9*(384 - 192*rr) + Q1*Q3*Q6*(-216 - 184*rr) + 
  Q0*Q3*Q8*(-1336 - 168*rr) + Q2*Q4*Q9*(288 - 160*rr) + 
  Q1*Q3*Q9*(344 - 120*rr) + Q1^3*(-320 - 64*rr) + Q5^2*Q9*(160 - 32*rr) + 
  Q1*Q4*Q5*(57 - 11*rr) + Q0^2*Q4*(524 + 36*rr) + Q0*Q6^2*(-148 + 92*rr) + 
  Q0*Q9^2*(322 + 134*rr) + Q0^2*Q7*(-593 + 173*rr) + 
  Q1*Q4*Q8*(-720 + 208*rr) + Q0*Q3*Q5*(400 + 240*rr) + 
  Q0*Q1*Q2*(1420 + 292*rr), 128*Q3*Q4^2 + Q0*Q3*Q5*(1572 - 532*rr) + 
  Q0^2*Q4*(-76 - 356*rr) + Q0*Q1*Q2*(2386 - 330*rr) + 
  Q2*Q4*Q9*(-168 - 248*rr) + Q0*Q6*Q9*(-504 - 232*rr) + 
  Q1*Q3*Q9*(-126 - 186*rr) + Q1*Q3*Q6*(-232 - 56*rr) + 
  Q1*Q4*Q5*(-200 - 40*rr) + Q0*Q6^2*(496 + 16*rr) + Q1^3*(-216 + 120*rr) + 
  Q1*Q4*Q8*(112 + 336*rr) + Q0^2*Q7*(1281 + 355*rr) + 
  Q0*Q3*Q8*(-924 + 684*rr), 128*Q2*Q6*Q7 + Q0^2*Q4*(704 - 192*rr) + 
  Q0*Q9^2*(231 - 171*rr) + Q0*Q6*Q9*(-76 - 164*rr) + 
  Q1*Q7*Q8*(154 - 114*rr) + Q2*Q4*Q9*(-176 - 80*rr) + 
  Q1*Q3*Q6*(-448 - 32*rr) + Q1^3*(-352 - 32*rr) + Q1*Q4*Q5*(32 - 32*rr) + 
  Q5^2*Q9*(-108 - 28*rr) + Q5*Q8*Q9*(-112 - 16*rr) + Q1*Q3*Q9*(-88 - 8*rr) + 
  Q0*Q1*Q2*(1288 + 24*rr) + Q2*Q7*Q9*(-196 + 52*rr) + 
  Q0*Q6^2*(204 + 156*rr) + Q0*Q3*Q5*(1280 + 192*rr) + 
  Q1*Q4*Q8*(-96 + 224*rr) + Q0*Q3*Q8*(-1300 + 324*rr) + 
  Q0^2*Q7*(-264 + 488*rr), 128*Q2*Q4*Q6 + Q0*Q1*Q2*(1392 - 1456*rr) + 
  Q0^2*Q4*(-48 - 656*rr) + Q0*Q9^2*(609 - 637*rr) + 
  Q0*Q3*Q5*(2456 - 568*rr) + Q1*Q3*Q9*(-1120 - 288*rr) + 
  Q2*Q4*Q9*(-1792 - 256*rr) + Q0*Q6*Q9*(-1988 - 204*rr) + 
  Q5^2*Q9*(-560 - 144*rr) + Q1*Q4*Q5*(-224 - 96*rr) + 
  Q0*Q6^2*(976 + 112*rr) + Q1*Q3*Q6*(-1232 + 400*rr) + Q1^3*(-368 + 432*rr) + 
  Q1*Q4*Q8*(2240 + 576*rr) + Q0^2*Q7*(1925 + 623*rr) + 
  Q0*Q3*Q8*(-1204 + 1636*rr), 64*Q2*Q3^2 + 96*Q1*Q3*Q6 + 
  Q0^2*Q7*(-182 - 98*rr) + Q0*Q3*Q8*(224 - 96*rr) + Q1^3*(80 - 16*rr) + 
  Q0*Q6^2*(-91 - 15*rr) - 64*Q1*Q4*Q8*rr + 32*Q2*Q4*Q9*rr + 
  Q1*Q4*Q5*(18 + 10*rr) + Q0*Q1*Q2*(-412 + 44*rr) + Q1*Q3*Q9*(-28 + 44*rr) + 
  Q0*Q3*Q5*(-320 + 48*rr) + Q0*Q6*Q9*(56 + 56*rr) + Q0^2*Q4*(-40 + 72*rr), 
 512*Q2^2*Q8 + Q0*Q3*Q8*(-1920 - 640*rr) + Q2*Q4*Q9*(552 - 376*rr) + 
  Q0*Q6*Q9*(360 - 312*rr) + Q1*Q3*Q6*(-380 - 268*rr) + 
  Q1*Q3*Q9*(1024 - 256*rr) + Q5^2*Q9*(203 - 129*rr) + 
  Q0^2*Q7*(-1232 - 112*rr) + Q1*Q4*Q5*(37 - 79*rr) + Q5*Q8*Q9*(280 - 72*rr) + 
  Q0*Q6^2*(-539 + 113*rr) + Q1^3*(-384 + 128*rr) + Q1*Q7*Q8*(-448 + 192*rr) + 
  Q0^2*Q4*(544 + 288*rr) + Q0*Q9^2*(1120 + 288*rr) + 
  Q0*Q1*Q2*(192 + 320*rr) + Q1*Q4*Q8*(-288 + 352*rr) + 
  Q0*Q3*Q5*(-368 + 592*rr), 128*Q2^2*Q5 + Q0*Q3*Q8*(-1288 - 536*rr) + 
  Q1*Q3*Q6*(-160 - 224*rr) + Q2*Q4*Q9*(448 - 192*rr) + 
  Q0*Q6*Q9*(448 - 192*rr) + Q1^3*(-384 - 128*rr) + Q1*Q3*Q9*(392 - 104*rr) + 
  Q5^2*Q9*(224 - 96*rr) + Q1*Q4*Q5*(176 - 16*rr) + Q0^2*Q7*(-1267 + 7*rr) + 
  Q0*Q6^2*(-432 + 112*rr) + Q0*Q9^2*(798 + 154*rr) + 
  Q1*Q4*Q8*(-784 + 208*rr) + Q0^2*Q4*(628 + 220*rr) + 
  Q0*Q1*Q2*(532 + 444*rr) + Q0*Q3*Q5*(-368 + 560*rr), 
 64*Q1*Q5*Q7 + Q0*Q3*Q8*(72 - 40*rr) + Q1*Q4*Q8*(-96 - 32*rr) + 
  Q1*Q3*Q6*(52 - 28*rr) + Q0*Q6^2*(-11 + rr) + Q5^2*Q9*(31 + 3*rr) + 
  Q0^2*Q7*(-62 + 6*rr) + Q1*Q4*Q5*(-13 + 7*rr) + Q5*Q8*Q9*(-56 + 8*rr) + 
  Q0^2*Q4*(24 + 8*rr) + Q2*Q4*Q9*(40 + 8*rr) + Q0*Q6*Q9*(40 + 8*rr) + 
  Q0*Q3*Q5*(-48 + 16*rr) + Q0*Q1*Q2*(24 + 72*rr), 
 1056*Q6^2*Q8 + Q2^2*Q9*(-5312 - 1600*rr) + Q0*Q5*Q7*(2030 - 1526*rr) + 
  Q0*Q4*Q8*(1072 - 1136*rr) + Q0*Q3*Q9*(-8150 - 962*rr) + 
  Q1*Q4*Q6*(1452 - 836*rr) + Q0^2*Q2*(5161 - 549*rr) + 
  Q6*Q8*Q9*(1792 - 512*rr) + Q1*Q2*Q8*(9116 - 172*rr) + 
  Q5*Q6*Q9*(-1792 + 160*rr) + Q1*Q3^2*(-5392 + 208*rr) + 
  Q0*Q3*Q6*(300 + 260*rr) + Q1*Q4*Q9*(-2976 + 800*rr) + 
  Q0*Q1^2*(960 + 832*rr) + Q0*Q4*Q5*(-1296 + 848*rr) + 
  Q1*Q2*Q5*(-416 + 1376*rr) + Q0*Q7*Q8*(1589 + 2175*rr), 
 2112*Q5*Q6^2 + Q2^2*Q9*(-36008 - 13560*rr) + Q0^2*Q2*(17315 - 8695*rr) + 
  Q0*Q5*Q7*(-2296 - 6120*rr) + Q0*Q1^2*(4858 - 5458*rr) + 
  Q0*Q4*Q8*(5376 - 4352*rr) + Q6*Q8*Q9*(14448 - 3248*rr) + 
  Q1*Q4*Q6*(10912 - 2464*rr) + Q1*Q3^2*(-36136 - 1656*rr) + 
  Q0*Q3*Q9*(-63420 - 1460*rr) + Q5*Q6*Q9*(-5824 + 960*rr) + 
  Q1*Q2*Q8*(68292 + 4556*rr) + Q1*Q4*Q9*(-23884 + 5020*rr) + 
  Q0*Q4*Q5*(1640 + 5176*rr) + Q0*Q3*Q6*(-2644 + 6532*rr) + 
  Q1*Q2*Q5*(-3728 + 8784*rr) + Q0*Q7*Q8*(4144 + 8848*rr), 
 8448*Q4*Q7^2 + Q1*Q2*Q5*(-3424 - 3296*rr) + Q1*Q4*Q9*(-1872 - 2960*rr) + 
  Q0*Q4*Q5*(-4623 - 2867*rr) + Q1*Q3^2*(16096 - 928*rr) + 
  Q6*Q8*Q9*(128 - 640*rr) + Q0*Q1^2*(-3552 - 544*rr) + 
  Q1*Q4*Q6*(-396 - 220*rr) + Q5*Q6*Q9*(-6464 - 64*rr) + 
  Q0*Q5*Q7*(19648 + 320*rr) + Q0*Q3*Q6*(18888 + 424*rr) + 
  Q1*Q2*Q8*(-11936 + 544*rr) + Q0*Q7*Q8*(-14192 + 1968*rr) + 
  Q0*Q4*Q8*(2528 + 2144*rr) + Q2^2*Q9*(11840 + 2752*rr) + 
  Q0*Q3*Q9*(8672 + 3104*rr) + Q0^2*Q2*(-1312 + 3744*rr), 
 -5632*Q1*Q4*Q6 + 4224*Q4^2*Q7 + Q1*Q2*Q8*(-31868 - 7156*rr) + 
  Q1*Q2*Q5*(4672 - 6464*rr) + Q0*Q4*Q5*(316 - 5364*rr) + 
  Q0*Q7*Q8*(2352 - 4720*rr) + Q0*Q3*Q6*(19636 - 3492*rr) + 
  Q1*Q4*Q9*(16960 - 1728*rr) + Q5*Q6*Q9*(-2416 - 592*rr) + 
  Q6*Q8*Q9*(-8848 + 592*rr) + Q0*Q1^2*(-11824 + 1392*rr) + 
  Q1*Q3^2*(19088 + 1712*rr) + Q0*Q5*Q7*(10034 + 3158*rr) + 
  Q0*Q4*Q8*(-6976 + 3904*rr) + Q0^2*Q2*(-11751 + 6571*rr) + 
  Q2^2*Q9*(11224 + 9352*rr) + Q0*Q3*Q9*(36656 + 9616*rr), 
 4224*Q4^3 + Q1*Q2*Q8*(-89915 - 14801*rr) + Q0*Q7*Q8*(2044 - 12684*rr) + 
  Q1*Q2*Q5*(12812 - 11612*rr) + Q0*Q4*Q5*(7092 - 9764*rr) + 
  Q0*Q3*Q6*(-8700 - 4724*rr) + Q1*Q4*Q9*(33306 - 4082*rr) + 
  Q5*Q6*Q9*(8848 - 592*rr) + Q6*Q8*Q9*(-22708 + 2660*rr) + 
  Q0^2*Q2*(-27943 + 3051*rr) + Q1*Q4*Q6*(-5544 + 3080*rr) + 
  Q0*Q1^2*(-4707 + 7607*rr) + Q0*Q3*Q9*(80612 + 7724*rr) + 
  Q1*Q3^2*(47908 + 7916*rr) + Q0*Q5*Q7*(-2198 + 8702*rr) + 
  Q0*Q4*Q8*(-8428 + 9404*rr) + Q2^2*Q9*(37646 + 23146*rr), 
 67584*Q3*Q8^2 + Q1*Q2*Q8*(11136 - 19072*rr) + Q1*Q7*Q9*(16896 - 16896*rr) + 
  Q0*Q7*Q8*(-31232 - 12800*rr) + Q0^2*Q2*(-1792 - 7936*rr) + 
  Q5*Q9^2*(13728 - 7392*rr) + Q0*Q4*Q5*(17579 - 5153*rr) + 
  Q0*Q1^2*(-41408 - 2752*rr) + Q5*Q6*Q9*(20180 - 1020*rr) + 
  Q1*Q3^2*(-25312 - 864*rr) + Q1*Q2*Q5*(8944 - 720*rr) + 
  Q0*Q3*Q6*(-7528 - 200*rr) + 16896*Q8*Q9^2*rr + Q2^2*Q9*(-5120 + 3072*rr) + 
  Q6*Q8*Q9*(-864 + 3616*rr) + Q1*Q4*Q6*(-9152 + 4928*rr) + 
  Q0*Q3*Q9*(-55104 + 6592*rr) + Q0*Q4*Q8*(-4128 + 7264*rr) + 
  Q1*Q4*Q9*(34064 + 10960*rr) + Q0*Q5*Q7*(-30016 + 16320*rr), 
 2112*Q3*Q5*Q8 + Q1*Q2*Q8*(-3272 - 1240*rr) + Q0^2*Q2*(-3744 - 992*rr) + 
  Q1*Q2*Q5*(1096 - 728*rr) + Q0*Q7*Q8*(672 - 544*rr) + 
  Q0*Q1^2*(368 - 432*rr) + Q0*Q4*Q5*(1888 - 288*rr) + 
  Q1*Q4*Q9*(3136 - 192*rr) + Q5*Q6*Q9*(1868 - 100*rr) + 
  Q6*Q8*Q9*(-1120 - 32*rr) + Q0*Q3*Q6*(-1568 + 96*rr) + 
  Q0*Q4*Q8*(-736 + 160*rr) + Q1*Q4*Q6*(-1243 + 561*rr) + 
  Q0*Q5*Q7*(-3136 + 896*rr) + Q1*Q3^2*(2336 + 992*rr) + 
  Q2^2*Q9*(592 + 1264*rr) + Q0*Q3*Q9*(2132 + 1660*rr), 
 4224*Q3*Q5^2 + Q1*Q2*Q8*(-38696 - 11384*rr) + Q0*Q7*Q8*(5152 - 6048*rr) + 
  Q0*Q4*Q5*(8784 - 4496*rr) + Q1*Q2*Q5*(15824 - 4496*rr) + 
  Q5*Q6*Q9*(8176 - 1456*rr) + Q0*Q3*Q6*(-1476 - 716*rr) + 
  Q1*Q4*Q9*(19320 - 152*rr) + Q6*Q8*Q9*(-11872 + 224*rr) + 
  Q0^2*Q2*(-27505 + 333*rr) + Q1*Q4*Q6*(-5808 + 1232*rr) + 
  Q0*Q4*Q8*(-7168 + 2048*rr) + Q0*Q1^2*(-7812 + 2804*rr) + 
  Q1*Q3^2*(21136 + 5552*rr) + Q0*Q5*Q7*(-9002 + 7874*rr) + 
  Q0*Q3*Q9*(38360 + 8840*rr) + Q2^2*Q9*(10640 + 12976*rr), 
 4224*Q2*Q3*Q7 + Q0*Q3*Q9*(-7456 - 3552*rr) + Q2^2*Q9*(-1824 - 2144*rr) + 
  Q0^2*Q2*(4228 - 1780*rr) + Q1*Q3^2*(-3744 - 1696*rr) + 
  Q0*Q5*Q7*(-648 - 1336*rr) + Q1*Q4*Q9*(-4720 - 688*rr) + 
  Q0*Q4*Q8*(2672 - 336*rr) + Q5*Q6*Q9*(24 + 56*rr) + 
  Q0*Q1^2*(7552 + 256*rr) + Q6*Q8*Q9*(3584 + 384*rr) + 
  Q1*Q4*Q6*(2101 + 385*rr) + Q0*Q3*Q6*(-6616 + 872*rr) + 
  Q1*Q2*Q5*(-3120 + 1168*rr) + Q0*Q4*Q5*(-931 + 1289*rr) + 
  Q0*Q7*Q8*(-3136 + 1600*rr) + Q1*Q2*Q8*(4240 + 2736*rr), 
 1056*Q2*Q3*Q4 + Q2^2*Q9*(-1330 - 1622*rr) + Q0*Q1^2*(1653 - 961*rr) + 
  Q0*Q3*Q9*(-6412 - 676*rr) + Q1*Q3^2*(-1916 - 628*rr) + 
  Q0*Q5*Q7*(490 - 514*rr) + Q0*Q4*Q8*(896 - 256*rr) + 
  Q1*Q4*Q6*(1188 - 220*rr) + Q0^2*Q2*(1751 - 219*rr) + 
  Q6*Q8*Q9*(1484 - 28*rr) + Q5*Q6*Q9*(-560 - 16*rr) + 
  Q1*Q4*Q9*(-2646 + 382*rr) + Q0*Q4*Q5*(-306 + 430*rr) + 
  Q1*Q2*Q5*(-1252 + 628*rr) + Q0*Q3*Q6*(564 + 700*rr) + 
  Q0*Q7*Q8*(-644 + 756*rr) + Q1*Q2*Q8*(4837 + 1423*rr), 
 1056*Q2^2*Q6 + Q1*Q2*Q8*(4970 - 1794*rr) + Q0*Q1^2*(-2638 - 1066*rr) + 
  Q1*Q4*Q6*(770 - 550*rr) + Q5*Q6*Q9*(-168 - 392*rr) + 
  Q6*Q8*Q9*(322 - 378*rr) + Q0*Q4*Q5*(1336 - 344*rr) + 
  Q0*Q4*Q8*(-224 - 288*rr) + Q0^2*Q2*(-3097 + 85*rr) + 
  Q0*Q7*Q8*(1162 + 350*rr) + Q2^2*Q9*(-4788 + 356*rr) + 
  Q1*Q2*Q5*(1512 + 536*rr) + Q0*Q5*Q7*(-84 + 772*rr) + 
  Q1*Q3^2*(-2040 + 1048*rr) + Q1*Q4*Q9*(-224 + 1120*rr) + 
  Q0*Q3*Q6*(3544 + 1288*rr) + Q0*Q3*Q9*(-4403 + 1863*rr), 
 2112*Q1*Q6*Q7 + Q0*Q1^2*(-3568 - 464*rr) + Q0*Q7*Q8*(-784 - 304*rr) + 
  Q0*Q3*Q9*(-1512 - 184*rr) + Q0*Q4*Q5*(-164 - 148*rr) + 
  Q0*Q3*Q6*(304 - 112*rr) + Q2^2*Q9*(-544 - 96*rr) + Q5*Q6*Q9*(160 - 96*rr) + 
  Q1*Q4*Q6*(143 - 77*rr) + Q1*Q2*Q8*(1104 + 112*rr) + 
  Q1*Q3^2*(-320 + 192*rr) + Q0*Q5*Q7*(520 + 216*rr) + 
  Q1*Q4*Q9*(-608 + 224*rr) + Q0*Q4*Q8*(96 + 224*rr) + 
  Q6*Q8*Q9*(-336 + 272*rr) + Q0^2*Q2*(1420 + 292*rr) + 
  Q1*Q2*Q5*(56 + 600*rr), 455168*Q7*Q8^2 + Q3*Q5*Q9*(173488 - 383760*rr) + 
  Q0*Q2*Q5*(595280 - 331760*rr) + Q0*Q4*Q6*(-714301 - 165993*rr) + 
  Q6*Q9^2*(296576 - 150912*rr) + Q1*Q2*Q9*(-903392 - 142176*rr) + 
  Q6^2*Q9*(-160160 - 108320*rr) + Q0*Q4*Q9*(761432 - 107528*rr) + 
  Q3*Q8*Q9*(-455168 - 65024*rr) + Q4*Q8^2*(-199136 - 52832*rr) + 
  Q1^2*Q8*(824768 - 35136*rr) + Q0^2*Q1*(-136192 - 34816*rr) + 
  Q1*Q2*Q6*(-290332 - 23340*rr) - 260096*Q2*Q7^2*rr + 
  Q1*Q3*Q4*(185808 + 24720*rr) + Q0*Q6*Q7*(1022168 + 36984*rr) + 
  Q1^2*Q5*(191968 + 98912*rr) + Q0*Q2*Q8*(1242304 + 385600*rr) + 
  Q0*Q7*Q9*(-661024 + 421152*rr) + Q0*Q3^2*(-2390528 + 542208*rr), 
 130048*Q6^3 + Q0*Q2*Q8*(4228994 - 1635514*rr) + 
  Q0*Q2*Q5*(-201576 - 1036600*rr) + Q1^2*Q8*(2381568 - 809728*rr) + 
  Q0*Q6*Q7*(2418640 - 637584*rr) + Q1*Q3*Q4*(-1113792 - 394304*rr) + 
  Q3*Q5*Q9*(-3455200 - 278176*rr) + Q6^2*Q9*(-1640800 - 270368*rr) + 
  Q6*Q9^2*(58520 - 256312*rr) + Q0*Q4*Q9*(314832 - 247952*rr) + 
  Q1^2*Q5*(1562624 - 161792*rr) + Q0*Q4*Q6*(-2473328 + 56752*rr) + 
  Q1*Q2*Q6*(-367136 + 206240*rr) + Q0*Q7*Q9*(223027 + 507577*rr) + 
  Q1*Q2*Q9*(-3313128 + 708424*rr) + Q0^2*Q1*(-646888 + 818248*rr) + 
  Q0*Q3^2*(-190752 + 2332832*rr), 16256*Q5*Q7*Q8 + 
  Q3*Q5*Q9*(14144 - 20096*rr) + Q0^2*Q1*(-10536 - 19064*rr) + 
  Q1*Q2*Q9*(1224 - 17448*rr) + Q6^2*Q9*(7624 - 4888*rr) + 
  Q0*Q4*Q6*(1638 - 4434*rr) + Q1*Q2*Q6*(-9688 - 2744*rr) + 
  Q0*Q4*Q9*(800 - 2240*rr) + Q1*Q3*Q4*(30048 - 416*rr) + 
  Q6*Q9^2*(8392 + 1496*rr) + Q1^2*Q5*(-2640 + 5360*rr) + 
  Q0*Q2*Q5*(-3800 + 5560*rr) + Q0*Q6*Q7*(23424 + 6752*rr) + 
  Q0*Q7*Q9*(-26351 + 6803*rr) + Q0*Q3^2*(-46304 + 8544*rr) + 
  Q1^2*Q8*(13824 + 13312*rr) + Q0*Q2*Q8*(12918 + 18338*rr), 
 16256*Q5^2*Q7 + Q3*Q5*Q9*(-19744 - 57696*rr) + 
  Q1*Q2*Q9*(-103504 - 28400*rr) + Q0^2*Q1*(-36104 - 23064*rr) + 
  Q1*Q3*Q4*(69760 - 16512*rr) + Q0*Q4*Q9*(32848 - 14352*rr) + 
  Q0*Q4*Q6*(-41664 - 12576*rr) + Q6^2*Q9*(2816 - 11136*rr) + 
  Q6*Q9^2*(16184 - 8536*rr) + Q0*Q2*Q5*(-4136 - 4472*rr) + 
  Q0*Q6*Q7*(69904 + 560*rr) + Q0*Q2*Q8*(145598 + 3450*rr) + 
  Q1*Q2*Q6*(-45664 + 6752*rr) + Q1^2*Q8*(108544 + 8192*rr) + 
  Q1^2*Q5*(10880 + 18304*rr) + Q0*Q7*Q9*(-9485 + 35321*rr) + 
  Q0*Q3^2*(-132752 + 87632*rr), 65024*Q4*Q5*Q8 + 
  Q1*Q2*Q9*(-72120 - 221736*rr) + Q3*Q5*Q9*(322144 - 179424*rr) + 
  Q0^2*Q1*(-338904 - 140424*rr) + Q0*Q4*Q6*(115696 - 130096*rr) + 
  Q0*Q3^2*(-941408 - 121888*rr) + Q6^2*Q9*(146656 - 68448*rr) + 
  Q1*Q2*Q6*(-133216 - 50464*rr) + Q1*Q3*Q4*(246464 - 12224*rr) + 
  Q0*Q7*Q9*(-253995 + 2399*rr) + Q6*Q9^2*(123816 + 10744*rr) + 
  Q0*Q4*Q9*(-12912 + 40624*rr) + Q0*Q2*Q5*(229480 + 67640*rr) + 
  Q1^2*Q5*(-20992 + 97792*rr) + Q0*Q6*Q7*(189840 + 149168*rr) + 
  Q1^2*Q8*(192384 + 179840*rr) + Q0*Q2*Q8*(407550 + 295738*rr), 
 260096*Q4*Q5^2 + Q3*Q5*Q9*(2598624 - 2668384*rr) + 
  Q1*Q2*Q9*(-2999864 - 2463656*rr) + Q0*Q4*Q6*(-228624 - 1539376*rr) + 
  Q0^2*Q1*(-3178664 - 1282296*rr) + Q6^2*Q9*(1410528 - 817760*rr) + 
  Q1*Q3*Q4*(3517376 - 464064*rr) + Q6*Q9^2*(1186472 - 123144*rr) + 
  Q1*Q2*Q6*(-2177120 - 101664*rr) + Q0*Q4*Q9*(1309616 + 46352*rr) + 
  Q0*Q2*Q5*(3039656 + 234488*rr) + Q0*Q7*Q9*(-2137163 + 461055*rr) + 
  Q0*Q3^2*(-12153376 + 695712*rr) + Q1^2*Q5*(81408 + 981504*rr) + 
  Q0*Q6*Q7*(2863504 + 1428144*rr) + Q1^2*Q8*(3918208 + 1698944*rr) + 
  Q0*Q2*Q8*(6605438 + 2861754*rr), 32512*Q3*Q6*Q8 + 
  Q0*Q3^2*(96416 - 49696*rr) + Q0*Q7*Q9*(24493 - 26137*rr) + 
  Q0^2*Q1*(13656 - 12024*rr) + Q1*Q2*Q6*(34976 - 7712*rr) + 
  Q1*Q3*Q4*(5184 - 3136*rr) + Q1^2*Q5*(-33344 + 704*rr) + 
  Q1^2*Q8*(-68352 + 2816*rr) + Q1*Q2*Q9*(57448 + 3128*rr) + 
  Q0*Q4*Q6*(60608 + 3424*rr) + Q6^2*Q9*(31448 + 6840*rr) + 
  Q0*Q4*Q9*(-31952 + 8592*rr) + Q0*Q6*Q7*(-71792 + 10416*rr) + 
  Q6*Q9^2*(-20440 + 11512*rr) + Q3*Q5*Q9*(21280 + 17632*rr) + 
  Q0*Q2*Q5*(-12312 + 19640*rr) + Q0*Q2*Q8*(-90754 + 29626*rr), 
 32512*Q3*Q5*Q6 + Q0*Q3^2*(296624 - 231920*rr) + 
  Q0*Q7*Q9*(24913 - 60333*rr) + Q0^2*Q1*(96336 - 55568*rr) + 
  Q1*Q2*Q6*(93984 - 20128*rr) + Q1*Q2*Q9*(344288 - 10592*rr) + 
  Q1^2*Q5*(-130432 - 2176*rr) + Q0*Q4*Q6*(234768 + 13616*rr) + 
  Q0*Q4*Q9*(-59920 + 23504*rr) + Q6*Q9^2*(-31864 + 28056*rr) + 
  Q1*Q3*Q4*(6144 + 34816*rr) + Q6^2*Q9*(120960 + 35200*rr) + 
  Q1^2*Q8*(-290080 + 36000*rr) + Q0*Q6*Q7*(-255248 + 43728*rr) + 
  Q3*Q5*Q9*(226464 + 80352*rr) + Q0*Q2*Q8*(-489454 + 90870*rr) + 
  Q0*Q2*Q5*(-52184 + 97144*rr), 65024*Q2*Q4*Q7 + Q0*Q3^2*(68384 - 78496*rr) + 
  Q0*Q2*Q5*(71480 - 20312*rr) + Q1^2*Q5*(18752 - 18368*rr) + 
  Q1^2*Q8*(-55040 - 8448*rr) + Q0*Q4*Q9*(-5744 - 5456*rr) + 
  Q6*Q9^2*(-9800 - 4056*rr) + Q0*Q6*Q7*(8112 - 2800*rr) + 
  Q1*Q2*Q6*(49504 - 1248*rr) + Q6^2*Q9*(2176 - 1216*rr) + 
  Q0*Q4*Q6*(-9104 - 112*rr) + Q0*Q2*Q8*(-91974 + 5102*rr) + 
  Q0*Q7*Q9*(24311 + 6021*rr) + Q1*Q3*Q4*(-113088 + 9408*rr) + 
  Q1*Q2*Q9*(73528 + 12968*rr) + Q0^2*Q1*(22024 + 29976*rr) + 
  Q3*Q5*Q9*(17440 + 44640*rr), 65024*Q2*Q4^2 + 
  Q0*Q2*Q8*(-283738 - 324302*rr) + Q1^2*Q8*(-199584 - 188128*rr) + 
  Q0*Q6*Q7*(-89264 - 153616*rr) + Q0*Q2*Q5*(-308040 - 111832*rr) + 
  Q1^2*Q5*(50688 - 102912*rr) + Q0*Q7*Q9*(184807 - 21931*rr) + 
  Q0*Q4*Q9*(-98672 - 11856*rr) + Q6*Q9^2*(-96712 + 1960*rr) + 
  Q1*Q2*Q6*(196576 + 19360*rr) + Q1*Q3*Q4*(-307072 + 37248*rr) + 
  Q6^2*Q9*(-206528 + 43456*rr) + Q0*Q3^2*(912608 + 88736*rr) + 
  Q0*Q4*Q6*(-133456 + 126992*rr) + Q0^2*Q1*(294544 + 135600*rr) + 
  Q3*Q5*Q9*(-364224 + 211904*rr) + Q1*Q2*Q9*(56560 + 250064*rr), 
 16256*Q2^2*Q3 + Q0*Q3^2*(-44768 - 15264*rr) + Q0^2*Q1*(-9728 - 11776*rr) + 
  Q1*Q2*Q9*(8624 - 10736*rr) + Q3*Q5*Q9*(31696 - 8688*rr) + 
  Q0*Q4*Q6*(17622 - 7330*rr) + Q1*Q2*Q6*(-672 - 3808*rr) + 
  Q0*Q7*Q9*(-25753 - 1323*rr) + Q1*Q3*Q4*(20384 - 992*rr) + 
  Q6^2*Q9*(13706 - 734*rr) + Q6*Q9^2*(12040 + 1848*rr) + 
  Q0*Q4*Q9*(10192 + 3568*rr) + Q1^2*Q5*(-10672 + 5904*rr) + 
  Q0*Q2*Q5*(20168 + 9976*rr) + Q1^2*Q8*(2016 + 11424*rr) + 
  Q0*Q6*Q7*(-3696 + 11568*rr) + Q0*Q2*Q8*(-9562 + 26418*rr), 
 16256*Q1*Q3*Q7 + Q1^2*Q8*(-10240 - 3840*rr) + Q0*Q3^2*(-4384 - 3168*rr) + 
  Q1*Q2*Q6*(1720 - 1768*rr) + Q0*Q7*Q9*(-7861 - 1535*rr) + 
  Q0^2*Q1*(3176 - 968*rr) + Q0*Q4*Q6*(2766 - 74*rr) + 
  Q1*Q3*Q4*(-2728 + 120*rr) + Q6^2*Q9*(-558 + 394*rr) + 
  Q0*Q6*Q7*(-2224 + 944*rr) + Q1^2*Q5*(-528 + 1072*rr) + 
  Q0*Q2*Q5*(3304 + 1112*rr) + Q6*Q9^2*(3304 + 1112*rr) + 
  Q3*Q5*Q9*(-16 + 1264*rr) + Q0*Q4*Q9*(2192 + 1584*rr) + 
  Q0*Q2*Q8*(-9710 + 2550*rr) + Q1*Q2*Q9*(-2600 + 4232*rr)};


I=ideal Rels;
hilbertPolynomial I 
ResI = resolution I;
betti ResI

RI=R/I;
X=Proj RI;

KtwistRes=dual ResI;
CanModD=HH^7(dual ResI);
OKpD=sheaf CanModD;
OK = OKpD(-10);
O2K=tensor(OK,OK);

mOK=module OK;
mO2K= module O2K;
hilbertPolynomial(mO2K)

Hom(OK,OO_X(1))


==> anc/CheckFPPKeum <==
R=ZZ/263[P0,P1,P2,P3,P4,P5,P6,P7,P8,P9];
rr=16;
Rels=
{646391875013393252352*P6*P7*P8 + P4*P8*P9*(196727961960597946368 - 
    112415978263198826496*rr) + P3*P9^2*(6617158203262107648 - 
    3134443359439945728*rr) + P3*P6*P9*(-9370792730845249536 - 
    1411262457741574144*rr) + P2*P8^2*(8419084578978791424 - 
    1029672214695247872*rr) + P1^2*P5*(1035546534739390464 - 
    734322479972511744*rr) + P1^2*P8*(891670344386805760 - 
    167451373579337728*rr) + P0*P2*P7*(-446568399019180032 - 
    72824241251942400*rr) + P0^3*(748079832029943 - 639911252440187*rr) + 
  P1*P2*P3*(-1826477246901440 + 3180859215049152*rr) + 
  P2^2*P9*(-121971538236047360 + 22028918576021504*rr) + 
  P0*P2*P4*(-1041980539128707584 + 40849725001650688*rr) + 
  P0*P3*P8*(-324168304823566336 + 42678586846937088*rr) + 
  P0*P1*P6*(153353629053427712 + 78718457543745536*rr) + 
  P0*P3*P5*(-416141274948372736 + 131497422746780928*rr) + 
  P0*P1*P9*(-114584054249340928 + 140946650005356544*rr) + 
  P1*P4^2*(4098907574930079744 + 1372118575571566592*rr) + 
  P7*P8*P9*(269329947922247188480 + 53865989584449437696*rr) + 
  P4*P5*P9*(-714017111937348796416 + 260840199563828527104*rr), 
 54890614386327552*P5*P6*P7 + P4*P5*P9*(54890614386327552 - 
    13722653596581888*rr) + P1*P4^2*(-2061382823313408 - 
    435363152265216*rr) + P0*P2*P4*(41815324271616 - 11909835265024*rr) + 
  P2^2*P9*(-1330874703872 - 3961217146880*rr) + 
  P0*P1*P9*(-10129601728512 - 256993103872*rr) + 
  P0^3*(-41917302665 + 8743104517*rr) + 
  P1*P2*P3*(-361541448576 + 128814863744*rr) + 
  P0*P3*P8*(887390601216 + 630774398976*rr) + 
  P0*P2*P7*(25916180512768 + 668130066432*rr) + 
  P0*P3*P5*(3265138890496 + 1620352328960*rr) + 
  P0*P1*P6*(-3118986737664 + 9223769020416*rr) + 
  P1^2*P8*(-25683999129600 + 18232228380672*rr) + 
  P1^2*P5*(17571269556736 + 51468227767808*rr) + 
  P3*P9^2*(-389400012259328 + 64078483030016*rr) + 
  P3*P6*P9*(-256964408508416 + 316809779478528*rr) + 
  P5*P7*P9*(22871089327636480 + 4574217865527296*rr), 
 10099873047084269568*P4*P6*P8 + P3*P6*P9*(115262425234145280 - 
    26942886329712640*rr) + P1*P4^2*(-16413212021391360 - 
    13355815199670272*rr) + P2*P8^2*(-64196781767917568 - 
    4258754564456448*rr) + P0*P3*P5*(4836376883948288 - 
874135662698240*rr) + 
  P0*P1*P6*(-52556595388416 - 812196271792128*rr) + 
  P0*P1*P9*(1936269672071168 - 710638698315776*rr) + 
  P1^2*P8*(-5997193501802496 - 231534147207168*rr) + 
  P1*P2*P3*(36130130627136 - 20853263206720*rr) + 
  P0^3*(-9758194894805 + 3718159416993*rr) + 
  P0*P3*P8*(3157360171614208 + 53847883186176*rr) + 
  P2^2*P9*(1350017546551296 + 174825360883712*rr) + 
  P0*P2*P4*(7211711993884160 + 596871964510720*rr) + 
  P0*P2*P7*(2539009619263488 + 868229149360128*rr) + 
  P1^2*P5*(-13038448831270912 + 2513071136460800*rr) + 
  P4*P8*P9*(1902874632059355136 + 1317374745271861248*rr) + 
  P4*P5*P9*(7025998641449926656 + 1756499660362481664*rr), 
 1143554466381824*P4*P5*P6 + P3*P6*P9*(-264665956352 - 656649355264*rr) + 
  P1^2*P5*(401316851712 - 435758985216*rr) + 
  P1^2*P8*(372596424704 - 117437939712*rr) + 
  P0*P1*P6*(106137780224 - 74375888896*rr) + 
  P0*P2*P7*(-246964408320 - 47786921984*rr) + 
  P0*P3*P8*(-41921130496 - 11497697280*rr) + 
  P0*P3*P5*(-106064349440 - 5083650816*rr) + 
  P1*P2*P3*(4760320320 - 302621760*rr) + P0^3*(490662067 - 35663047*rr) + 
  P0*P1*P9*(87440109568 + 15754915840*rr) + 
  P2^2*P9*(-43235713024 + 25658056704*rr) + 
  P0*P2*P4*(-559846586880 + 49203139072*rr) + 
  P1*P4^2*(12603076476928 + 7357983653888*rr), 
 1408318308352*P3*P6^2 + P1^2*P5*(-16200593408 - 29256142848*rr) + 
  P1^2*P8*(12539789312 - 12513181696*rr) + 
  P0*P1*P6*(2128371712 - 6716284928*rr) + 
  P0*P3*P5*(-11296499456 - 2018563328*rr) + 
  P0*P3*P8*(-2957246464 - 1691484160*rr) + 
  P0*P2*P7*(-17392828416 - 1067155456*rr) + 
  P1*P2*P3*(193054400 - 43055040*rr) + P0^3*(30219721 - 6838597*rr) + 
  P0*P1*P9*(7957102592 + 110706688*rr) + 
  P2^2*P9*(1237254144 + 1273364480*rr) + 
  P0*P2*P4*(-31316198912 + 6349286912*rr) + 
  P3*P6*P9*(525584039936 + 166670106624*rr) + 
  P1*P4^2*(1144120836096 + 278858268672*rr), 
 169969451008*P3^2*P7 + P3*P6*P9*(756188446720 - 2348813910016*rr) + 
  P1^2*P5*(2481355591680 - 1349799727104*rr) + 
  P0*P1*P6*(842146013184 - 489542836224*rr) + 
  P0*P2*P7*(-471274094592 - 332291112960*rr) + 
  P0*P3*P5*(-61546793728 - 328630583552*rr) + 
  P0*P2*P4*(-1756078231040 - 306671200768*rr) + 
  P1^2*P8*(1746005065728 - 268028018688*rr) + 
  P0*P3*P8*(140262047744 - 133541724160*rr) + 
  P1*P2*P3*(10082620352 - 219077824*rr) + P0^3*(2193436077 + 542741479*rr) 
+ 
  P0*P1*P9*(515033645056 + 6800621568*rr) + 
  P2^2*P9*(-43403673600 + 72379367424*rr) + 
  P1*P4^2*(24592907272192 + 29808678502400*rr), 
 10623090688*P3^2*P4 + P1*P4^2*(747401281536 - 844173180928*rr) + 
  P1^2*P8*(-52722991104 - 4817879040*rr) + 
  P0*P1*P9*(-9994485760 - 4077142016*rr) + 
  P2^2*P9*(4403560448 - 1277165568*rr) + 
  P1*P2*P3*(-230076224 - 51459520*rr) + P0^3*(-27539239 - 24109589*rr) + 
  P0*P3*P8*(-8624193536 + 2636529664*rr) + 
  P0*P1*P6*(-40734597120 + 4252704768*rr) + 
  P0*P3*P5*(-9378612992 + 8104446720*rr) + 
  P0*P2*P7*(-2913533952 + 10610737152*rr) + 
  P1^2*P5*(-116947955712 + 15554408448*rr) + 
  P0*P2*P4*(28728637952 + 17738771968*rr) + 
  P3*P6*P9*(-23840423936 + 44913655808*rr), 157731650535424*P2*P5*P8 + 
  P3*P6*P9*(145740662308864 - 13453981384704*rr) + 
  P1^2*P5*(-12760649273344 - 10537498619904*rr) + 
  P1^2*P8*(1256717615104 - 4789441200128*rr) + 
  P0*P1*P6*(2176549552128 - 3008467075072*rr) + 
  P0*P3*P5*(1343923089152 - 230732567296*rr) + 
  P0*P1*P9*(5160463974400 - 224475627520*rr) + 
  P1*P2*P3*(169229435200 - 20362183744*rr) + 
  P0^3*(-2525033553 + 175248045*rr) + 
  P0*P3*P8*(1363414155264 + 116980383744*rr) + 
  P0*P2*P7*(-4837583880192 + 586355834880*rr) + 
  P2^2*P9*(445444751360 + 855481417728*rr) + 
  P0*P2*P4*(-6262748387840 + 3764916089344*rr) + 
  P1*P4^2*(337247122587648 + 137297393909760*rr), 
 9858228158464*P2*P5^2 + P1*P4^2*(-2893385334784 - 6192450338816*rr) + 
  P3*P6*P9*(-3700693663744 - 817918115840*rr) + 
  P0*P2*P4*(427713789440 - 51728041472*rr) + 
  P0*P1*P9*(-144928358400 - 26356269056*rr) + 
  P2^2*P9*(19895844864 - 20694073344*rr) + 
  P1*P2*P3*(-5094351808 - 776557376*rr) + P0^3*(-89826653 + 25518857*rr) + 
  P0*P3*P8*(-8195145728 + 4815978496*rr) + 
  P0*P3*P5*(39757234944 + 19278620928*rr) + 
  P0*P2*P7*(190151327744 + 26286424064*rr) + 
  P0*P1*P6*(-180702298112 + 80686170112*rr) + 
  P1^2*P8*(-308847902720 + 135487881216*rr) + 
  P1^2*P5*(-199356731392 + 416347066368*rr), 
 1517584384*P2^2*P6 + P0*P2*P4*(195592704 - 481327616*rr) + 
  P0*P3*P5*(-84685568 - 370702592*rr) + P0*P3*P8*(171048960 - 
159645696*rr) + 
  P0*P2*P7*(278429696 - 158695424*rr) + P0*P1*P6*(517185536 - 2138112*rr) 
+ 
  P0^3*(1070517 + 544511*rr) + P1*P2*P3*(-8025920 + 3436608*rr) + 
  P0*P1*P9*(-96452608 + 39436288*rr) + P2^2*P9*(476561408 + 111656960*rr) 
+ 
  P1^2*P5*(2557775872 + 281161728*rr) + P1^2*P8*(839090176 + 329744384*rr) 
+ 
  P3*P6*P9*(-12079857664 + 752615424*rr) + 
  P1*P4^2*(-23288315904 + 2614198272*rr), 34610830746058752*P1*P7^2 + 
  P4*P5*P9*(3488122786126233600 - 645708311106158592*rr) + 
  P0*P1*P9*(-186883071033344 - 157833853714432*rr) + 
  P0*P1*P6*(-779543166918656 - 41001399050240*rr) + 
  P1*P2*P3*(464002728896 - 254705126592*rr) + 
  P0^3*(519965588541 - 189847218793*rr) + 8652707686514688*P3*P9^2*rr + 
  P0*P3*P8*(-72945244897280 + 17351406059520*rr) + 
  P2^2*P9*(102486303997952 + 36801589510144*rr) + 
  P0*P3*P5*(-66645167219456 + 73563746793216*rr) + 
  P0*P2*P7*(-605162804871168 + 81287095517184*rr) + 
  P1^2*P8*(-1123971300917248 + 145721248251904*rr) + 
  P0*P2*P4*(-573534401265152 + 377556859733504*rr) + 
  P1^2*P5*(-554085717061632 + 771463953543168*rr) + 
  P3*P6*P9*(34901785163857920 + 6186849473658880*rr) + 
  P1*P4^2*(-17571314131501056 + 42365031434518528*rr) + 
  P5*P7*P9*(2405452736851083264 + 294192061341499392*rr) + 
  P7*P8*P9*(184591097312313344 + 369182194624626688*rr) + 
  P4*P8*P9*(1315211568350232576 + 622994953429057536*rr), 
 22533092933632*P1*P4*P7 + P1*P4^2*(31514181074944 - 10926123876352*rr) + 
  P1^2*P5*(201596760064 - 26825109504*rr) + 
  P0*P2*P4*(218214389248 - 17356406272*rr) + 
  P2^2*P9*(-21093187584 - 14610432000*rr) + P0^3*(-163677633 + 783453*rr) 
+ 
  P1*P2*P3*(-140455616 + 9989056*rr) + 
  P0*P3*P8*(3126394880 + 4164091904*rr) + 
  P0*P3*P5*(19583049472 + 4534467840*rr) + 
  P0*P1*P9*(-20943519744 + 11807604736*rr) + 
  P0*P2*P7*(110223949824 + 20959199232*rr) + 
  P0*P1*P6*(43387875328 + 26139250688*rr) + 
  P1^2*P8*(97370570752 + 36800233472*rr) + 
  P3*P6*P9*(-3077224005632 + 384046727168*rr), 
 2501389701051580416*P7*P8^2 + P4*P8^2*(4690105689471713280 - 
    938021137894342656*rr) + P0*P4*P7*(-720155106264401920 - 
    208639295623485440*rr) + P1*P6^2*(806219942564155392 - 
    138006718931275776*rr) + P0*P7^2*(-75388731897937920 - 
    72909868566577152*rr) + P0*P4^2*(-990083326058558592 - 
    42764932056518016*rr) + P2*P7*P9*(-36950305838989312 - 
    7524834319794176*rr) + P0*P1*P8*(-1018034366671616 - 
    1644067985842432*rr) + P0^2*P6*(-333189560103449 - 876861965771179*rr) 
+ 
  P0^2*P9*(-400343888295904 - 471612226968480*rr) + 
  P2*P4*P9*(-87292503480655872 - 120149615222784*rr) + 
  P0*P1*P5*(-6854711013013164 - 20949914713220*rr) + 
  P1^2*P2*(-33984067341700 - 12482401567244*rr) + 
  P0*P2*P3*(-12539015784757 + 10328001336961*rr) + 
  P3*P8*P9*(-2647707424653312 + 217490599968768*rr) + 
  P1*P3*P7*(-12865848717385216 + 2153859302483456*rr) + 
  P1*P3*P4*(-17385726189136368 + 9784524649146416*rr) + 
  P3*P5*P9*(50189587962200064 + 68113395397361664*rr) + 
  P1*P9^2*(145555004156018688 + 311903580334325760*rr) + 
  P1*P6*P9*(1532650236106006528 + 535215699492151296*rr), 
 78168428157861888*P5*P7*P8 + P1*P6^2*(-1296838968769536 - 
    24629288111698944*rr) + P1*P6*P9*(47840754933899264 - 
    22750018355765248*rr) + P1*P9^2*(21551671002267648 - 
    2274296939937792*rr) + P3*P5*P9*(3226288810622976 - 
    1130967786848256*rr) + P0*P1*P5*(76766554527796 - 36752732330980*rr) + 
  P0*P1*P8*(6675152014720 - 11597045467008*rr) + 
  P0*P2*P3*(802855885601 + 145698612675*rr) + 
  P1^2*P2*(-816324731719 + 185006111115*rr) + 
  P0^2*P6*(5345330198971 + 9354316851537*rr) + 
  P0^2*P9*(-10319351993216 + 12839283119488*rr) + 
  P1*P3*P7*(-9498183356928 + 24075793140224*rr) + 
  P2*P4*P9*(447612247670784 + 28263314817024*rr) + 
  P1*P3*P4*(59783657352608 + 76701444678880*rr) + 
  P2*P7*P9*(49136044998656 + 105291524997120*rr) + 
  P3*P8*P9*(1203802623442944 + 176670313021440*rr) + 
  P0*P7^2*(-968682029973504 + 1064948567113728*rr) + 
  P0*P4^2*(16181013119083008 + 2994426356540928*rr) + 
  P0*P4*P7*(5923012811663360 + 5023197161846784*rr), 
 89508020224*P5^2*P7 + P0*P4^2*(-3508463616 - 3022755840*rr) + 
  P0*P4*P7*(2037561344 - 2626611200*rr) + 
  P1*P9^2*(-11801665536 - 971415552*rr) + 
  P0*P7^2*(1350336512 - 303136768*rr) + P1*P3*P4*(21060032 - 19137216*rr) 
+ 
  P0^2*P6*(4667376 - 8110256*rr) + P0^2*P9*(13576640 - 5677504*rr) + 
  P1*P3*P7*(5768448 - 4001536*rr) + P0*P2*P3*(-198212 - 119196*rr) + 
  P1^2*P2*(448035 + 16009*rr) + P0*P1*P8*(-14603008 + 3155200*rr) + 
  P0*P1*P5*(-63102956 + 8388540*rr) + P3*P5*P9*(-916299776 + 434036736*rr) 
+ 
  P1*P6*P9*(-40434311168 + 6345203712*rr) + 
  P1*P6^2*(-20165915136 + 12847573504*rr), 814254459977728*P4*P5*P8 + 
  P1*P9^2*(-63926997319680 - 24818716606464*rr) + 
  P0*P4*P7*(-11765904009216 - 2483708049408*rr) + 
  P3*P5*P9*(-12539610660864 - 1840315760640*rr) + 
  P3*P8*P9*(-4151320248320 - 1811765788672*rr) + 
  P1*P3*P4*(2461367828416 - 363729019072*rr) + 
  P0^2*P9*(63182655424 - 12053307584*rr) + 
  P0*P2*P3*(-498594019 - 1360589769*rr) + 
  P1^2*P2*(4043802112 + 1278380544*rr) + 
  P0^2*P6*(-67111800609 + 6716512317*rr) + 
  P1*P3*P7*(1035256502784 + 113777298944*rr) + 
  P0*P1*P8*(-296010169728 + 138933459840*rr) + 
  P1*P6*P9*(-325181321584640 + 240118767616*rr) + 
  P0*P1*P5*(-213677266516 + 249030450564*rr) + 
  P0*P4^2*(-29117662630784 + 453880460672*rr) + 
  P2*P4*P9*(-1259188797440 + 585563783168*rr) + 
  P1*P6^2*(-202960212645888 + 95318254712832*rr), 
 2797125632*P4*P5^2 + P1*P6^2*(563214336 - 77506560*rr) + 
  P1*P3*P4*(-3709216 - 520608*rr) + P1*P3*P7*(-889952 - 507616*rr) + 
  P0*P1*P5*(714560 - 298816*rr) + P0*P1*P8*(708064 - 97440*rr) + 
  P1^2*P2*(-1414 - 3262*rr) + P0^2*P9*(-100688 - 464*rr) + 
  P0*P2*P3*(-2324 + 1400*rr) + P0^2*P6*(41615 + 26941*rr) + 
  P0*P4^2*(36169728 + 2583552*rr) + P0*P4*P7*(13563648 + 4090624*rr) + 
  P1*P9^2*(41767424 + 53824000*rr) + P1*P6*P9*(499486720 + 99897344*rr), 
 3509717499904*P3*P6*P8 + P0*P4*P7*(-5465185617920 - 726775568384*rr) + 
  P0^2*P9*(-30063371072 - 13641902528*rr) + 
  P0^2*P6*(-84222704713 - 13142857275*rr) + 
  P1^2*P2*(-862757784 + 66078264*rr) + P0*P2*P3*(-97875624 + 100911272*rr) 
+ 
  P0*P1*P8*(-126094713472 + 15289657472*rr) + 
  P2*P4*P9*(-166766559232 + 27681898496*rr) + 
  P1*P3*P7*(59175026176 + 93485279744*rr) + 
  P0*P1*P5*(-84065701468 + 106295825004*rr) + 
  P1*P3*P4*(360414320000 + 148588171392*rr) + 
  P3*P8*P9*(619322195968 + 422944686080*rr) + 
  P3*P5*P9*(2271458918400 + 560775462912*rr) + 
  P0*P4^2*(-12139944208896 + 718431126016*rr) + 
  P1*P6*P9*(-19048666685440 + 3175626334208*rr) + 
  P1*P6^2*(-27380230907904 + 13097549383680*rr), 
 12056576*P3*P5*P6 + P1*P6^2*(72339456 - 10334208*rr) + 
  P1*P3*P4*(-155904 - 334080*rr) + P1*P3*P7*(129920 - 152192*rr) + 
  P0*P1*P5*(328048 - 131312*rr) + P0*P2*P3*(385 - 161*rr) + 
  P1^2*P2*(1512 + 224*rr) + P0*P1*P8*(207872 + 14848*rr) + 
  P0^2*P9*(12992 + 27840*rr) + P0^2*P6*(79982 + 46922*rr) + 
  P1*P6*P9*(36169728 + 1722368*rr) + P0*P4*P7*(6028288 + 2583552*rr) + 
  P0*P4^2*(18084864 + 2583552*rr), -14*P0*P2*P3 + 28*P3^3 + 
  P0*P4^2*(-505344 - 164352*rr) + P0*P4*P7*(-114688 - 110592*rr) + 
  P1*P6*P9*(-559104 - 108544*rr) + P0^2*P6*(-2317 - 1415*rr) + 
  P0*P1*P8*(-6272 - 1408*rr) + P0^2*P9*(448 - 960*rr) + 
  P0*P1*P5*(-15708 + 1644*rr) + P1*P3*P7*(-4480 + 2176*rr) + 
  P1*P3*P4*(224 + 5088*rr) + P1*P6^2*(-1333248 + 6144*rr), 
 3008329285632*P2*P6*P7 + P3*P5*P9*(-913709334528 - 1163714494464*rr) + 
  P0*P4^2*(-1633046426112 - 779882632704*rr) + 
  P0*P4*P7*(257144375296 - 595961718784*rr) + 
  P3*P8*P9*(298121232384 - 561023483904*rr) + 
  P2*P4*P9*(346071957504 - 215778263040*rr) + 
  P1*P3*P4*(145643492832 - 32699615840*rr) + 
  P0*P1*P5*(-9934993188 - 2525012716*rr) + 
  P0*P2*P3*(57297856 - 95955904*rr) + P1^2*P2*(238750939 + 95870897*rr) + 
  P0^2*P9*(-792901760 + 673271424*rr) + 
  P0^2*P6*(-16351811791 + 2344449523*rr) + 
  P0*P1*P8*(-5348067712 + 2576139136*rr) + 
  P1*P3*P7*(64844497408 + 4582077952*rr) + 
  P2*P7*P9*(1253470535680 + 250694107136*rr) + 
  P1*P6*P9*(2878745206784 + 2037719801856*rr) + 
  P1*P6^2*(10746661742592 + 2741195175936*rr), 
 15668381696*P2*P4*P6 + P1*P6^2*(-12708492288 - 11592397824*rr) + 
  P1*P6*P9*(1467026944 - 5889206784*rr) + 
  P1*P3*P7*(-130083328 - 45123072*rr) + P1*P3*P4*(-457683104 - 4620512*rr) 
+ 
  P0^2*P9*(-2799776 - 1585952*rr) + P1^2*P2*(-201642 - 349266*rr) + 
  P0*P1*P8*(14508352 - 220864*rr) + P0*P2*P3*(-606914 + 155067*rr) + 
  P0^2*P6*(33259723 + 6734177*rr) + P0*P1*P5*(-12644 + 20380852*rr) + 
  P0*P4*P7*(-2368686592 + 964095488*rr) + 
  P3*P8*P9*(-2351462912 + 1088105984*rr) + 
  P2*P4*P9*(5121891840 + 1623762432*rr) + 
  P0*P4^2*(603259392 + 1993210368*rr) + 
  P3*P5*P9*(-1552714752 + 2921997312*rr), 3782023168*P2^2*P8 + 
  P1*P6^2*(-550210160640 - 2290399205376*rr) + 
  P1*P6*P9*(1106811969536 - 1000183848960*rr) + 
  P2*P4*P9*(72755200000 - 20773896192*rr) + 
  P1*P3*P4*(-79358484688 - 19154210928*rr) + 
  P1*P3*P7*(-8637185536 - 12183986688*rr) + 
  P0*P1*P5*(13018351836 - 806416108*rr) + P1^2*P2*(-6399064 - 89171208*rr) 
+ 
  P0^2*P9*(-130277280 - 51584736*rr) + P0*P2*P3*(-103563460 + 27406148*rr) 
+ 
  P0^2*P6*(5782265601 + 476587363*rr) + 
  P0*P1*P8*(11699503872 + 1045425408*rr) + 
  P3*P8*P9*(-68014055424 + 45833281536*rr) + 
  P0*P4*P7*(-1748203520 + 97091606528*rr) + 
  P3*P5*P9*(-7213989888 + 111442673664*rr) + 
  P0*P4^2*(332175064704 + 150669912960*rr), 
 6496*P2^2*P5 + P0*P1*P8*(-6496 - 2784*rr) + P0^2*P6*(-2639 - 1421*rr) + 
  P0*P1*P5*(-8120 - 1160*rr) + P0*P2*P3*(98 + 7*rr) + 
  P1^2*P2*(-133 + 63*rr) + P1*P3*P7*(-12992 + 9280*rr) + 
  P1*P3*P4*(19488 + 28768*rr) + P1*P6*P9*(-2182656 + 371200*rr) + 
  P1*P6^2*(-3118080 + 1514496*rr), 14382990781046587392*P6*P7^2 + 
  P0*P6^2*(1530842803854644224 - 33222040295588864*rr) + 
  P0*P9^2*(-9041032279752704 - 19373640599470080*rr) + 
  P1^2*P4*(35372100326647168 - 11457733321441152*rr) + 
  P0*P3*P4*(1735569840542272 - 10663953873924416*rr) + 
  P0^2*P5*(532298028769164 - 2512146203178204*rr) + 
  P0*P3*P7*(3733229449209344 - 1975750429281792*rr) + 
  P0^2*P8*(2655187735782400 - 491804399277056*rr) + 
  P0*P1*P2*(46464632757389 - 8953136110457*rr) + 
  P1*P3^2*(65843776933676 + 84393240610308*rr) + 
  P1^2*P7*(25063391389367296 + 183518339412992*rr) + 
  P2*P3*P9*(-3341903984197632 + 1721934725382144*rr) + 
  P0*P6*P9*(744873529208266752 + 38593220128186368*rr) + 
  P2*P4*P8*(-291110008312037376 + 113209447676903424*rr) + 
  P1*P8*P9*(331810879214452736 + 413547908362665984*rr) + 
  P1*P5*P9*(2172753246151376896 + 639973793829879808*rr) + 
  P1*P5*P6*(-694309363347210240 + 768871278411694080*rr) + 
  P7^2*P9*(5992912825436078080 + 1198582565087215616*rr) + 
  P4*P7*P9*(-5445733828331044864 + 14155930108778512384*rr) + 
  P4^2*P9*(25307028616107786240 + 34916161820370665472*rr), 
 18727852579487744*P4*P6*P7 + P4^2*P9*(26056142719287296 - 
    25590854456442880*rr) + P4*P7*P9*(29313160559198208 - 
    6048747416977408*rr) + P1*P5*P9*(-720441470500864 - 
630487288070144*rr) + 
  P1*P5*P6*(1059777672181760 - 343788598745088*rr) + 
  P1*P8*P9*(143059231580160 - 287057697988608*rr) + 
  P0*P6*P9*(-540540911411200 - 127471849406464*rr) + 
  P0*P6^2*(-1063052380641664 - 89000622775424*rr) + 
  P2*P4*P8*(243925366243328 - 29832598749184*rr) + 
  P1^2*P7*(-13850693351936 - 2188478628352*rr) + 
  P2*P3*P9*(3251799380480 - 573580897792*rr) + 
  P1*P3^2*(37138478979 - 51903734183*rr) + 
  P0*P1*P2*(-36083651835 + 1077642951*rr) + 
  P0^2*P8*(-1859527108992 + 25045602688*rr) + 
  P0*P3*P7*(-4181922124800 + 923281661952*rr) + 
  P0^2*P5*(-1861029668708 + 1460022239572*rr) + 
  P1^2*P4*(-26568637395104 + 3458981599008*rr) + 
  P0*P3*P4*(-9220002420608 + 6395122535808*rr), 
 14045889434615808*P4^2*P6 + P2*P4*P8*(-89278438903808 - 5922648281088*rr) 
+ 
  P0*P3*P4*(6241349479008 - 1418209105888*rr) + 
  P0^2*P5*(1235570015400 - 420270480776*rr) + 
  P2*P3*P9*(-1308877428992 - 31546602752*rr) + 
  P0*P1*P2*(12795497407 + 2022267555*rr) + 
  P1*P3^2*(-35633276210 + 12342182118*rr) + 
  P0*P3*P7*(1912176721280 + 29439467392*rr) + 
  P0^2*P8*(626795688064 + 88562919040*rr) + 
  P1^2*P4*(10757965271648 + 329550267744*rr) + 
  P1^2*P7*(3988742024064 + 1562388606336*rr) + 
  P1*P5*P6*(-500916624746496 + 31946369710080*rr) + 
  P4*P7*P9*(-11806689669677056 + 58161032855552*rr) + 
  P1*P8*P9*(-202431442225152 + 83218860644352*rr) + 
  P0*P6*P9*(144497135003648 + 87544343300096*rr) + 
  P0*P6^2*(378663667501056 + 96468741421056*rr) + 
  P1*P5*P9*(-104515250294784 + 258708750479360*rr) + 
  P4^2*P9*(-19338543424471040 + 6368633097682944*rr), 
 3874728119894016*P3*P8^2 + P1*P5*P9*(65921159688699904 - 
    72456221981949952*rr) + P1*P5*P6*(6949529067220992 - 
    32546861735522304*rr) + P1*P8*P9*(58330207202574336 - 
    16385484349243392*rr) + P0*P6^2*(33695529785256192 - 
    11648147113862400*rr) + P0*P3*P7*(-763881257361920 - 
    280306127070720*rr) + P2*P4*P8*(208828191244288 - 159692146245632*rr) 
+ 
  P0*P3*P4*(-2343690194464484 - 81536867052076*rr) + 
  P0^2*P5*(122150111904758 - 55261032090590*rr) + 
  P0^2*P8*(190161183338784 - 27971126378656*rr) + 
  P0*P1*P2*(482106640246 - 582645186398*rr) + 
  P1*P3^2*(5610688515859 + 781426849369*rr) + 
  P2*P3*P9*(55488919202304 + 8128662961664*rr) + 
  P1^2*P7*(-1597088527994880 + 168621854724096*rr) + 
  P1^2*P4*(-1770692596632712 + 957205146326888*rr) + 
  P0*P6*P9*(105876366897967104 + 14826083740143616*rr) + 
  P0*P9^2*(19927173188026368 + 19927173188026368*rr) + 
  P4^2*P9*(14291795284305510400 + 910716538521518080*rr) + 
  P4*P7*P9*(5436700818262720512 + 1571823974002720768*rr), 
 1754858749952*P3*P5*P8 + P4^2*P9*(-2454796697075712 - 721999028551680*rr) 
+ 
  P4*P7*P9*(-601665857126400 - 505399319986176*rr) + 
  P0*P6*P9*(-16388059385856 - 6228327264256*rr) + 
  P0*P9^2*(1504164642816 - 4512493928448*rr) + 
  P1^2*P4*(649520519584 - 111542553376*rr) + 
  P0^2*P8*(-45121995520 - 2393356544*rr) + 
  P2*P3*P9*(-3762898944 - 2131519488*rr) + 
  P1*P3^2*(-1011111934 - 326510202*rr) + 
  P0*P1*P2*(-214674999 + 129547099*rr) + 
  P0^2*P5*(-39350100580 + 3628675924*rr) + 
  P1^2*P7*(371892867072 + 36912009216*rr) + 
  P0*P3*P7*(71973244928 + 85219739648*rr) + 
  P0*P3*P4*(450845145048 + 108108764296*rr) + 
  P1*P8*P9*(-15814314491904 + 1155392012288*rr) + 
  P0*P6^2*(-8438741154816 + 2082242153472*rr) + 
  P1*P5*P6*(-12448607625216 + 6373333426176*rr) + 
  P1*P5*P9*(-31883511889920 + 11857139564544*rr), 
 6028288*P3*P5^2 + P1*P5*P9*(71908864 - 9042432*rr) + 
  P1*P5*P6*(36169728 - 5167104*rr) + P0*P6^2*(18084864 - 2583552*rr) + 
  P0*P3*P4*(-461680 - 301136*rr) + P1^2*P7*(-473280 - 183744*rr) + 
  P0*P3*P7*(74240 - 148480*rr) + P1^2*P4*(-1243056 - 57072*rr) + 
  P0*P1*P2*(630 - 187*rr) + P1*P3^2*(1169 + 765*rr) + 
  P0^2*P5*(55216 + 10672*rr) + P0^2*P8*(58464 + 17632*rr) + 
  P1*P8*P9*(26696704 + 2583552*rr) + P0*P9^2*(-11195392 + 6028288*rr) + 
  P0*P6*P9*(12917760 + 12917760*rr) + P4*P7*P9*(-151568384 + 895631360*rr) 
+ 
  P4^2*P9*(2066841600 + 1736146944*rr), 8022211428352*P2*P7*P8 + 
  P0*P6^2*(9277927286016 - 10347293044992*rr) + 
  P2*P4*P8*(15041646428160 - 3008329285632*rr) + 
  P0*P6*P9*(12259815424000 - 2731289837568*rr) + 
  P1*P5*P6*(9670127488000 - 592934657024*rr) + 
  P0*P3*P4*(-10950640352 - 69918022816*rr) + 
  P1^2*P7*(-107904989184 - 64706930688*rr) + 
  P1^2*P4*(-407535149104 - 40935281296*rr) + 
  P0*P3*P7*(71856892288 - 13646689152*rr) + 
  P0^2*P5*(-9448516245 - 6554292639*rr) + 
  P1*P3^2*(481242335 - 461966275*rr) + P0*P1*P2*(372524999 - 51335691*rr) 
+ 
  P2*P3*P9*(-8491467264 + 697514496*rr) + 
  P0^2*P8*(-7274909376 + 3415624640*rr) + 
  P1*P8*P9*(996934156288 + 760156782592*rr) + 
  P1*P5*P9*(3864663097344 + 1051443658752*rr), 
 7019434999808*P2*P5*P7 + P0*P6^2*(-21486527451648 - 12499115636224*rr) + 
  P1*P5*P9*(17750366355456 - 9377177665536*rr) + 
  P0*P6*P9*(-1405652082688 - 7400663932928*rr) + 
  P1*P8*P9*(12866006286336 - 2427960164352*rr) + 
  P1^2*P7*(-151714963456 - 151812603904*rr) + 
  P1^2*P4*(-703675562240 - 147335092992*rr) + 
  P0^2*P8*(-65441015808 - 17656707072*rr) + 
  P1*P3^2*(1073079840 - 895452320*rr) + 
  P0*P1*P2*(-1176765051 - 130135313*rr) + 
  P0*P3*P7*(-105600846848 + 346819584*rr) + 
  P2*P3*P9*(108100091904 + 15864791040*rr) + 
  P0^2*P5*(-173209062236 + 20164395884*rr) + 
  P0*P3*P4*(-346010830144 + 98452256832*rr) + 
  P1*P5*P6*(38578788620288 + 1179603339264*rr), 
 54839335936*P2*P4*P5 + P1*P5*P6*(-128203600896 - 34668684288*rr) + 
  P1*P8*P9*(-52946453504 - 472790016*rr) + 
  P2*P3*P9*(-279587840 - 122020864*rr) + 
  P0*P3*P4*(1374339232 - 86597248*rr) + P0*P1*P2*(3205048 + 1081619*rr) + 
  P1*P3^2*(-9876993 + 2205651*rr) + P0*P3*P7*(291163712 + 33150016*rr) + 
  P0^2*P5*(595939995 + 57360753*rr) + P0^2*P8*(132557376 + 100081088*rr) + 
  P1^2*P7*(-385121856 + 681595584*rr) + 
  P1^2*P4*(1638859600 + 1183954000*rr) + 
  P1*P5*P9*(-100515674112 + 18968438784*rr) + 
  P0*P6*P9*(-42861127680 + 20435896320*rr) + 
  P0*P6^2*(-26720386560 + 54390228480*rr), 135072256*P2*P3*P6 + 
  P1*P5*P6*(-3760404480 - 2761906176*rr) + 
  P1*P8*P9*(-2425509888 - 498595840*rr) + 
  P0*P6*P9*(-3806462976 - 229995520*rr) + 
  P1*P5*P9*(-5856645120 - 25300992*rr) + P0^2*P8*(5079872 - 569792*rr) + 
  P1*P3^2*(-87598 - 59414*rr) + P0*P1*P2*(-174251 - 30151*rr) + 
  P0^2*P5*(13977768 + 602040*rr) + P0*P3*P7*(-38656768 + 5323008*rr) + 
  P2*P3*P9*(23834752 + 16277120*rr) + P1^2*P7*(-60813696 + 28140672*rr) + 
  P0*P3*P4*(-31822976 + 34265472*rr) + P1^2*P4*(-10839968 + 62089696*rr) + 
  P0*P6^2*(-7740856320 + 996182016*rr), 
 2037728*P2^3 + P0*P6^2*(11739592704 - 23491749888*rr) + 
  P0*P6*P9*(18595017728 - 8809929728*rr) + 
  P1*P5*P9*(40044662784 - 3412144128*rr) + 
  P1^2*P4*(-269538528 - 466701408*rr) + P1^2*P7*(294118272 - 229112448*rr) 
+ 
  P0*P3*P7*(-248261888 - 92561664*rr) + 
  P0*P3*P4*(-1022032256 - 73812864*rr) + P0^2*P5*(-291222792 - 
66688472*rr) + 
  P0^2*P8*(405440 - 62870336*rr) + P0*P1*P2*(-592977 - 537845*rr) + 
  P1*P3^2*(4927342 + 351526*rr) + P2*P3*P9*(-36645504 + 24694656*rr) + 
  P1*P8*P9*(18675693568 + 1915328512*rr) + 
  P1*P5*P6*(37475407872 + 16531716096*rr), 501388214272*P1*P6*P8 + 
  P1*P5*P6*(784247543808 - 191456704512*rr) + 
  P0*P1*P2*(-12351801 + 969045*rr) + P1*P3^2*(-7482370 + 1018234*rr) + 
  P0^2*P8*(-408936192 + 13741824*rr) + P2*P3*P9*(67974144 + 111211520*rr) 
+ 
  P0^2*P5*(-185616704 + 274296384*rr) + 
  P0*P3*P7*(-596176896 + 462069760*rr) + 
  P1^2*P4*(2855576640 + 620110016*rr) + P1^2*P7*(630267904 + 647847936*rr) 
+ 
  P0*P3*P4*(830701984 + 1339633888*rr) + 
  P0*P6*P9*(-65009057792 + 8253587456*rr) + 
  P1*P5*P9*(443709554688 + 35963043840*rr) + 
  P0*P6^2*(-100226316288 + 39853873152*rr) + 
  P1*P8*P9*(163900538880 + 51960397824*rr), 10005558804206321664*P7^2*P8 + 
  P6^2*P9*(46714129329869553664 - 68819213879435853824*rr) + 
  P6*P9^2*(59874751774042619904 - 24713430964304347136*rr) + 
  P5*P7^2*(16571706769466720256 - 5315453114734608384*rr) + 
  P1*P5*P8*(-6938697983555764224 - 1782964588111626240*rr) + 
  P0*P5*P9*(-1535054459321421824 - 737958126189850624*rr) + 
  P1*P5^2*(-16831374934887844864 - 562629800306041856*rr) + 
  P0*P8*P9*(-753333786390822912 - 407063052297437184*rr) + 
  P0*P1*P7*(-27356946824437248 - 15707547409029632*rr) + 
  P1^2*P3*(-1184392629204848 - 182095171899472*rr) + 
  P0*P3^2*(92545521124420 - 73015385264564*rr) + 
  P0^2*P2*(-55451607899779 + 32395463851351*rr) + 
  P0*P1*P4*(-74293758913837936 + 973026126226352*rr) + 
  P1*P2*P9*(-56248018084287488 + 18589794573288448*rr) + 
  P1*P2*P6*(-55411411270560384 + 80078762912272512*rr) + 
  P0*P6*P8*(-3624263297362427904 + 214874854513311744*rr) + 
  P3*P4*P9*(4700816933086363648 + 402510974824939520*rr) + 
  P3*P7*P9*(2312651964363571200 + 581898697822961664*rr) + 
  P0*P5*P6*(-4598877148226885120 + 1164898081119862272*rr) + 
  P4^2*P8*(-25326570723147251712 + 14070317068415139840*rr), 
 174483098566656*P6^3 + P3*P7*P9*(-629683961856 - 96438829056*rr) + 
  P0*P6*P8*(201031348224 - 37936877568*rr) + 
  P1*P2*P6*(26476697472 - 18277282944*rr) + 
  P1*P2*P9*(19441828288 - 3631035712*rr) + 
  P0*P1*P4*(9546276608 - 2227018112*rr) + P0^2*P2*(1059121 - 476117*rr) + 
  P0*P3^2*(14384734 + 14379458*rr) + P1^2*P3*(234824912 + 31126352*rr) + 
  P0*P1*P7*(4377487360 + 1531868160*rr) + 
  P3*P4*P9*(-1408369979392 + 19114840064*rr) + 
  P0*P5*P6*(266661319680 + 31921507328*rr) + 
  P0*P5*P9*(-240625143808 + 78763888640*rr) + 
  P1*P5^2*(2807784506368 + 190289800192*rr) + 
  P1*P5*P8*(1172147208192 + 316970827776*rr) + 
  P6*P9^2*(2045897605120 + 14730462756864*rr) + 
  P6^2*P9*(115204813815808 + 41392664281088*rr), 
 416898283508596736*P4*P7*P8 + P4^2*P8*(781684281578618880 - 
    156336856315723776*rr) + P6^2*P9*(-55006616780537856 - 
    91190771004211200*rr) + P6*P9^2*(30275192760565760 - 
    42580039316799488*rr) + P3*P4*P9*(20127434706649088 - 
    15010669929037824*rr) + P3*P7*P9*(17768181537964032 - 
    4541474685321216*rr) + P0*P5*P9*(-1071065026576384 - 
    3877477308579840*rr) + P0*P5*P6*(-4686534697076736 - 
    2237127444486144*rr) + P0*P3^2*(-662679310202 - 167179132974*rr) + 
  P0^2*P2*(450764670699 + 179275672289*rr) + 
  P1^2*P3*(-3372250370216 + 2220118130440*rr) + 
  P0*P8*P9*(1207342819966976 + 28077739999232*rr) + 
  P0*P1*P7*(-164283957239808 + 34760793677824*rr) + 
  P1*P2*P9*(207310672429056 + 100655218229248*rr) + 
  P0*P1*P4*(40917557810976 + 106302655213920*rr) + 
  P1*P2*P6*(948082465114624 + 159209026936320*rr) + 
  P0*P6*P8*(1882023604486144 + 186618627915776*rr) + 
  P1*P5*P8*(-34552758284255232 + 10994488327471104*rr) + 
  P1*P5^2*(-26335689793925120 + 33399978466947072*rr), 
 407127229988864*P4*P5*P7 + P6*P9^2*(-806109230137344 - 80940824002560*rr) 
+ 
  P3*P4*P9*(-27192814878720 - 13408304185344*rr) + 
  P3*P7*P9*(-5328021397504 - 9895438196736*rr) + 
  P1*P2*P6*(1790413318816 - 256857887776*rr) + 
  P0^2*P2*(873847695 - 58830423*rr) + P0*P3^2*(-1884352043 + 119136359*rr) 
+ 
  P1^2*P3*(3215617377 + 4026946883*rr) + 
  P1*P2*P9*(611176360448 + 62948467200*rr) + 
  P0*P1*P7*(-164598877440 + 146632990464*rr) + 
  P0*P1*P4*(349286670260 + 186462095644*rr) + 
  P0*P8*P9*(-7144782053376 + 3384370446336*rr) + 
  P0*P5*P9*(-15617130913792 + 8554168229888*rr) + 
  P0*P6*P8*(15540581990400 + 9985035780096*rr) + 
  P0*P5*P6*(36826929966272 + 11999950622272*rr) + 
  P1*P5*P8*(5020716498944 + 29179862614016*rr) + 
  P1*P5^2*(83746748782080 + 48147444089344*rr) + 
  P6^2*P9*(-1723924469514240 + 150526916296704*rr), 
 203563614994432*P4^2*P5 + P1*P5^2*(7362554818560 - 14833698050048*rr) + 
  P1*P5*P8*(12802506022912 - 5755609587712*rr) + 
  P0*P5*P6*(-3822690711552 - 3607155302400*rr) + 
  P0*P6*P8*(-325319145472 - 2727740037120*rr) + 
  P0*P5*P9*(5053903085568 - 802368577536*rr) + 
  P0*P8*P9*(2475604307968 - 407377924096*rr) + 
  P1*P2*P6*(-464347821824 - 70327960320*rr) + 
  P0*P1*P4*(5269139920 - 61268543600*rr) + 
  P1*P2*P9*(-90137115136 - 54372143616*rr) + 
  P0*P1*P7*(95260374848 - 19941998016*rr) + 
  P1^2*P3*(1267777476 - 996068028*rr) + P0^2*P2*(-175999481 - 47492336*rr) 
+ 
  P0*P3^2*(445852036 + 86192110*rr) + 
  P3*P7*P9*(-3933178896384 + 1902286561280*rr) + 
  P3*P4*P9*(-3290804527104 + 4020440948736*rr) + 
  P6^2*P9*(403054615068672 + 40470412001280*rr) + 
  P6*P9^2*(144331682611200 + 50450556256256*rr), 
 14038869999616*P3*P6*P7 + P6*P9^2*(-451935253561344 - 154151329726464*rr) 
+ 
  P6^2*P9*(-1252025840959488 - 119558023151616*rr) + 
  P3*P4*P9*(-50482523406336 - 21727961677824*rr) + 
  P3*P7*P9*(-4713060237312 - 12274062852096*rr) + 
  P0*P5*P9*(-14116032086016 - 555567022080*rr) + 
  P1*P2*P6*(2387460328960 - 412226672128*rr) + 
  P0^2*P2*(564657793 + 31509667*rr) + P0*P3^2*(-957363204 + 523245044*rr) 
+ 
  P1^2*P3*(5928655264 + 4807807200*rr) + 
  P1*P2*P9*(957723676672 + 51445231616*rr) + 
  P0*P1*P4*(510719255200 + 77764717536*rr) + 
  P0*P1*P7*(-45241677824 + 127130179584*rr) + 
  P0*P6*P8*(9085835673600 + 2243101851648*rr) + 
  P0*P5*P6*(11479843658752 + 4157848884224*rr) + 
  P1*P5*P8*(4140131745792 + 29708670926848*rr) + 
  P1*P5^2*(80254839275520 + 52505341280256*rr), 
 877429374976*P3*P4*P6 + P1*P5^2*(482359492608 - 1565963206656*rr) + 
  P1*P5*P8*(1121550925824 - 648988262400*rr) + 
  P0*P5*P6*(-51397183488 - 172638111744*rr) + 
  P0*P6*P8*(-154830548992 - 105736171520*rr) + 
  P1*P2*P9*(-18337584384 - 6643032320*rr) + 
  P1*P2*P6*(-67511109120 - 5087682048*rr) + 
  P0*P1*P4*(-7219556960 - 5034759136*rr) + 
  P0*P1*P7*(6679836800 - 2523502976*rr) + P1^2*P3*(75571608 - 
137402552*rr) + 
  P0*P3^2*(45048066 - 5180014*rr) + P0^2*P2*(-10398423 - 3459015*rr) + 
  P0*P5*P9*(347349954560 + 87988891648*rr) + 
  P3*P7*P9*(-324755931136 + 344184242176*rr) + 
  P3*P4*P9*(522483777536 + 828762144768*rr) + 
  P6*P9^2*(6149046665216 + 6368186990592*rr) + 
  P6^2*P9*(28245953347584 + 9634458107904*rr), 
 30256185344*P2*P3*P8 + P1*P5^2*(3601620621312 - 776222734336*rr) + 
  P3*P4*P9*(-5215092736 - 618467426304*rr) + 
  P0*P6*P8*(-1073278058496 - 502424961024*rr) + 
  P3*P7*P9*(100204281856 - 149907308544*rr) + 
  P0*P5*P6*(-3999800684544 - 102085939200*rr) + 
  P0*P5*P9*(-347117969408 - 51523985408*rr) + 
  P1*P5*P8*(2077582524416 - 12166332416*rr) + 
  P1^2*P3*(34284376 - 225192184*rr) + P0^2*P2*(-71171611 - 104775377*rr) + 
  P0*P3^2*(-286598886 + 31705422*rr) + 
  P0*P1*P7*(17642096640 + 2216331264*rr) + 
  P0*P1*P4*(9709262640 + 8419267472*rr) + 
  P1*P2*P9*(-143000969216 + 34114052096*rr) + 
  P1*P2*P6*(-188567083264 + 112889173248*rr) + 
  P6*P9^2*(47925637939200 + 31368463515648*rr) + 
  P6^2*P9*(172202787864576 + 40843754864640*rr), 
 103936*P2*P3*P5 + P1*P2*P6*(623616 - 89088*rr) + 
  P0*P1*P4*(64960 - 12992*rr) + P0*P3^2*(364 + 84*rr) + 
  P0^2*P2*(-175 + 147*rr) + P1^2*P3*(-224 + 448*rr) + 
  P1*P2*P9*(311808 + 14848*rr), 7564046336*P2^2*P7 + 
  P0*P5*P6*(-9175131374848 - 3631346102016*rr) + 
  P0*P6*P8*(-403436077056 - 2811377811456*rr) + 
  P0*P5*P9*(2770669584384 - 2429518135296*rr) + 
  P3*P4*P9*(1251622256640 - 1984281968640*rr) + 
  P0*P8*P9*(2697122807808 - 622412955648*rr) + 
  P3*P7*P9*(1366168043520 - 433403854848*rr) + 
  P1*P5*P8*(-451714170880 - 135954939904*rr) + 
  P1*P5^2*(-1406902640640 - 99773571072*rr) + 
  P0*P1*P4*(43011277848 - 21307875512*rr) + 
  P0*P1*P7*(37691974656 - 4327271424*rr) + 
  P0^2*P2*(-110678743 - 9343285*rr) + P1^2*P3*(133057176 + 49898184*rr) + 
  P0*P3^2*(52122385 + 96176115*rr) + P1*P2*P9*(4045396992 + 
17726759936*rr) + 
  P1*P2*P6*(49931620928 + 32332275392*rr) + 
  P6^2*P9*(323205904465920 + 1747709853696*rr) + 
  P6*P9^2*(133649629446144 + 27662037811200*rr), 
 945505792*P2^2*P4 + P6^2*P9*(-16706203680768 - 3457754726400*rr) + 
  P6*P9^2*(-4943894609920 - 2832914776064*rr) + 
  P1*P2*P6*(603972096 - 2026811392*rr) + 
  P1*P2*P9*(1239462784 - 807824000*rr) + 
  P0*P1*P7*(-2278653888 - 167246016*rr) + P0*P3^2*(4223842 - 5095748*rr) + 
  P1^2*P3*(-3291652 - 3984876*rr) + P0^2*P2*(3448809 + 1830570*rr) + 
  P0*P1*P4*(-3811105760 + 688835840*rr) + 
  P0*P8*P9*(-185859424256 + 4322312192*rr) + 
  P3*P7*P9*(-102756950016 + 8342200320*rr) + 
  P1*P5*P8*(-19164135424 + 19350388736*rr) + 
  P1*P5^2*(24398768128 + 46325938176*rr) + 
  P3*P4*P9*(-209875886080 + 90310287360*rr) + 
  P0*P5*P9*(-321458071552 + 97676261376*rr) + 
  P0*P6*P8*(-183984003072 + 150628386816*rr) + 
  P0*P5*P6*(205915686912 + 290931474432*rr), 128355382853632*P1*P8^2 + 
  P1*P5^2*(5457519357952 - 188279703728128*rr) + 
  P1*P5*P8*(350851983409152 - 126309650595840*rr) + 
  P6*P9^2*(-3085693316235264 - 88523872927744*rr) + 
  P0*P5*P6*(123099561400320 - 37287253751808*rr) + 
  P0*P1*P7*(-238306123776 - 25347792896*rr) + 
  P1^2*P3*(-3567634168 - 501768680*rr) + 
  P0^2*P2*(-378502873 - 379961323*rr) + 
  P0*P3^2*(-3551791250 + 478309258*rr) + 
  P0*P1*P4*(-563251991456 + 166101870880*rr) + 
  P1*P2*P9*(-1712698982400 + 229206556672*rr) + 
  P0*P6*P8*(95854629388288 + 594120507392*rr) + 
  P1*P2*P6*(-1719659264512 + 877064901120*rr) + 
  P0*P8*P9*(4011105714176 + 12033317142528*rr) + 
  P3*P7*P9*(-15666990022656 + 12344170119168*rr) + 
  P0*P5*P9*(56746858496000 + 23636579663872*rr) + 
  P3*P4*P9*(20829905223680 + 40672686899200*rr) + 
  P6^2*P9*(-6018050134376448 + 991152731848704*rr), 
 9771053519732736*P6^2*P8 + P1*P4*P6*(-390686822672384 - 
84863646300160*rr) + 
  P0*P5^2*(752751084500352 - 8332048961408*rr) + 
  P0*P2*P6*(7897842386560 - 3512867016832*rr) + 
  P0*P8^2*(11257755500544 - 2124465143808*rr) + 
  P1*P7*P9*(-2478542667776 - 1876292583424*rr) + 
  P0*P2*P9*(4848009934208 - 234030972544*rr) + 
  P0*P1*P3*(36103692891 - 9646977935*rr) + 
  P1^3*(-62280927142 - 2855898290*rr) + 
  P3^2*P9*(-1166178497792 + 150603523840*rr) + 
  P0^2*P4*(5718311740050 + 441056353910*rr) + 
  P0^2*P7*(1346852148544 + 1093107820480*rr) + 
  P1*P2*P8*(-6188548165632 + 1973008416768*rr) + 
  P1*P2*P5*(-2433295890592 + 6602751185440*rr) + 
  P1*P4*P9*(-109335999868928 + 45768378077184*rr) + 
  P0*P5*P8*(341788087259136 + 50368912568320*rr) + 
  P8*P9^2*(-322765920927744 + 607401425240064*rr) + 
  P5*P9^2*(989242639515648 + 1259914892673024*rr) + 
  P6*P8*P9*(4918286695268352 + 2190082238840832*rr) + 
  P5*P6*P9*(5673376353878016 + 2252648344977408*rr), 
 33565507584*P5*P6^2 + P0*P5^2*(-1101292864 - 252703680*rr) + 
  P0*P5*P8*(-325527552 - 198072320*rr) + P1*P4*P9*(238117376 - 
39183872*rr) + 
  P1*P2*P5*(17289104 - 9159824*rr) + P0^2*P4*(-7721105 - 2438291*rr) + 
  P0^2*P7*(318304 - 2062944*rr) + P0*P2*P9*(-7765968 - 1193872*rr) + 
  P1*P2*P8*(13329792 - 1147008*rr) + P0*P1*P3*(-73402 + 3080*rr) + 
  P1^3*(87745 + 23247*rr) + P3^2*P9*(2111200 + 110432*rr) + 
  P0*P2*P6*(-19699120 + 2703728*rr) + P1*P4*P6*(397867008 + 253188096*rr) 
+ 
  P5*P6*P9*(13985628160 + 2797125632*rr), 112310959996928*P3*P7*P8 + 
  P1*P4*P6*(-121222101912576 - 1123043558351872*rr) + 
  P0*P5^2*(3539263787698176 - 305517254535168*rr) + 
  P0*P2*P6*(19209551182560 - 17515946687328*rr) + 
  P0*P2*P9*(18338020922624 - 3554656968960*rr) + 
  P0*P1*P3*(217996378383 - 80717246771*rr) + 
  P1^3*(-353149880272 - 37574321520*rr) + 
  P3^2*P9*(-9210827028480 + 35480721408*rr) + 
  P0^2*P4*(26921187942342 + 3349235529106*rr) + 
  P0^2*P7*(7077110841984 + 5586986891136*rr) + 
  P1*P2*P8*(-45886095040512 + 13735381868544*rr) + 
  P1*P7*P9*(-63297602715648 + 15963292434432*rr) + 
  P0*P8^2*(72686685388800 + 17944814813184*rr) + 
  P1*P2*P5*(-18066728322432 + 44959983034240*rr) + 
  P0*P5*P8*(1967313411133440 + 154710393155584*rr) + 
  P1*P4*P9*(463296599162880 + 339439545483264*rr) + 
  P8*P9^2*(-10695924460290048 + 1388811732910080*rr) + 
  P5*P9^2*(-16409227564154880 + 6614993671815168*rr) + 
  P6*P8*P9*(-11992543814221824 + 7147745408188416*rr) + 
  P5*P6*P9*(-4873545031090176 + 15479287735910400*rr), 
 192905216*P3*P5*P7 + P0*P5^2*(-2740502784 - 429515520*rr) + 
  P0*P5*P8*(-1005862912 - 413368320*rr) + 
  P1*P4*P9*(-72339456 - 279023616*rr) + P1*P2*P5*(60363616 - 30760416*rr) 
+ 
  P0^2*P4*(-17116612 - 7039692*rr) + P0^2*P7*(1152576 - 5480768*rr) + 
  P1*P2*P8*(47780864 - 3415040*rr) + P0*P2*P9*(-18749312 - 931712*rr) + 
  P0*P1*P3*(-250957 + 20601*rr) + P1^3*(229446 + 82770*rr) + 
  P3^2*P9*(6599936 + 1224960*rr) + P0*P2*P6*(-39007088 + 9617328*rr) + 
  P1*P4*P6*(-1048922112 + 876685312*rr), 14038869999616*P3*P4*P8 + 
  P5*P6*P9*(1382528534446080 - 755446808838144*rr) + 
  P6*P8*P9*(1145801426337792 - 247356075278336*rr) + 
  P5*P9^2*(1336990557536256 - 173601466613760*rr) + 
  P0*P5^2*(-185144355400192 - 45417235037696*rr) + 
  P0*P5*P8*(-64896952303616 - 38270300454912*rr) + 
  P1*P4*P9*(26943650234368 - 17240572985344*rr) + 
  P0*P8^2*(-2477288783872 - 1691778744320*rr) + 
  P1*P2*P5*(5466390273280 - 1582998651136*rr) + 
  P0^2*P4*(-818431363408 - 563614836208*rr) + 
  P0^2*P7*(313572558592 - 344836299520*rr) + 
  P0*P2*P9*(-1128336758784 - 173563617280*rr) + 
  P1*P7*P9*(4460740214784 - 172071452672*rr) + 
  P0*P1*P3*(-17117102835 - 168635705*rr) + 
  P1^3*(10666259184 + 6859126352*rr) + 
  P3^2*P9*(410459270144 + 128136369152*rr) + 
  P1*P2*P8*(3330926673920 + 134314532864*rr) + 
  P0*P2*P6*(-2866190617728 + 351339645568*rr) + 
  P8*P9^2*(658346921164800 + 39081935372288*rr) + 
  P1*P4*P6*(-82640076101632 + 50550713677824*rr), 
 48226304*P3*P4*P5 + P1*P4*P6*(229074944 - 53393408*rr) + 
  P1*P2*P8*(-4643712 - 1154432*rr) + P3^2*P9*(-337792 - 293248*rr) + 
  P1^3*(-1946 - 13682*rr) + P0*P1*P3*(24115 + 5971*rr) + 
  P0^2*P7*(-1291776 + 430592*rr) + P0*P2*P6*(5434368 + 541952*rr) + 
  P0*P2*P9*(1289920 + 703424*rr) + P1*P2*P5*(-11432032 + 769312*rr) + 
  P0^2*P4*(-7192 + 1151416*rr) + P1*P4*P9*(-60282880 + 15501312*rr) + 
  P0*P5*P8*(-13778944 + 68894720*rr) + P0*P5^2*(136928256 + 128316416*rr), 
 6496*P3^2*P6 + P1*P4*P6*(467712 - 571648*rr) + P1*P2*P8*(-19488 - 928*rr) 
+ 
  P1^3*(-77 - 49*rr) + P0*P1*P3*(98 + 7*rr) + P0*P2*P6*(24360 + 1160*rr) + 
  P0^2*P7*(-3248 + 2320*rr) + P0*P2*P9*(6496 + 2784*rr) + 
  P0^2*P4*(5075 + 4553*rr) + P1*P2*P5*(-35728 + 8816*rr) + 
  P0*P5*P8*(51968 + 319232*rr) + P0*P5^2*(935424 + 579072*rr), 
 673865759981568*P2*P7^2 + P5*P6*P9*(120882017298939904 - 
    328936190142971904*rr) + P6*P8*P9*(375090408276885504 - 
    82915235123429376*rr) + P5*P9^2*(197508076431998976 - 
    8539604823048192*rr) + P0*P5^2*(35584836309315520 - 
    5944816108587200*rr) + P0*P2*P9*(-75227310406528 - 44985627542144*rr) 
+ 
  P0^2*P4*(-10962321187209 - 44910292490747*rr) + 
  P0*P2*P6*(-246066620315376 - 34924813721296*rr) + 
  P0^2*P7*(44022957333152 - 18290322388000*rr) + 
  P0*P1*P3*(120781018491 - 104235520879*rr) + 
  P1^3*(160506759119 + 51630801677*rr) + 
  P3^2*P9*(-29234181616640 + 4572966773760*rr) + 
  P1*P2*P8*(-76109688668160 + 14827156733952*rr) + 
  P1*P2*P5*(-35365368163216 + 50611286951760*rr) + 
  P1*P4*P6*(124908828033024 + 84387158360064*rr) + 
  P1*P7*P9*(706681252085760 + 1622509677969408*rr) + 
  P1*P4*P9*(5997074199904256 + 2060036648042496*rr) + 
  P0*P8^2*(3260924446113792 + 3204923290288128*rr) + 
  P0*P5*P8*(32899599028111360 + 5232859358124032*rr) + 
  P8*P9^2*(87276467993444352 + 12900837693063168*rr), 
 877429374976*P2*P4*P7 + P5*P9^2*(-113641234366464 - 16797965746176*rr) + 
  P8*P9^2*(-37551700967424 - 16469255258112*rr) + 
  P0*P5*P8*(-14143619254272 - 6454351894528*rr) + 
  P0*P8^2*(665130295296 - 2092615114752*rr) + 
  P1*P4*P9*(-1710249418752 - 1747039199232*rr) + 
  P1*P7*P9*(848975855616 - 956947660800*rr) + 
  P0*P5^2*(-24448533649920 - 617992097280*rr) + 
  P1*P4*P6*(-3671227392 - 59336438784*rr) + 
  P1*P2*P5*(66656170560 - 17360966464*rr) + P1^3*(-33313182 - 56739578*rr) 
+ 
  P0*P1*P3*(-143672907 + 47499487*rr) + 
  P3^2*P9*(18943271424 + 806023680*rr) + 
  P1*P2*P8*(50663083520 + 3996205568*rr) + 
  P0^2*P7*(-39698264256 + 4452905920*rr) + 
  P0^2*P4*(-32734051861 + 25386123617*rr) + 
  P0*P2*P9*(-1149610112 + 33007642240*rr) + 
  P0*P2*P6*(98279550348 + 50988748068*rr) + 
  P6*P8*P9*(-266477722140672 + 4284479963136*rr) + 
  P5*P6*P9*(-318923249025024 + 165769294381056*rr), 
 438714687488*P2*P4^2 + P5*P6*P9*(114791721074688 - 21246800953344*rr) + 
  P0*P2*P6*(-417679808 - 15234710592*rr) + 
  P0*P2*P9*(11915326976 - 6355938816*rr) + 
  P1*P2*P8*(-7892198272 - 3652633984*rr) + 
  P0^2*P4*(14971174484 - 3455797412*rr) + 
  P3^2*P9*(-3711424640 - 957224576*rr) + 
  P1*P2*P5*(-18970015456 - 834805600*rr) + P0*P1*P3*(48391987 - 
3888129*rr) + 
  P1^3*(-18821026 + 13166342*rr) + P0^2*P7*(9411651648 + 1041574208*rr) + 
  P1*P4*P6*(-16541622272 + 12514725888*rr) + 
  P1*P7*P9*(-455979704320 + 163990102016*rr) + 
  P0*P8^2*(-748914886656 + 408247719936*rr) + 
  P1*P4*P9*(-153251137536 + 435226892288*rr) + 
  P0*P5^2*(5077714823168 + 1202276591616*rr) + 
  P0*P5*P8*(1100627599360 + 1970533670912*rr) + 
  P8*P9^2*(3019738251264 + 4995749052416*rr) + 
  P5*P9^2*(18775850483712 + 8234627629056*rr) + 
  P6*P8*P9*(56765832101888 + 10210638430208*rr), 
 -7*P0*P1*P3 + 28*P2^2*P3 + P1*P4*P6*(193536 - 28672*rr) + 
  P0*P5*P8*(-139776 - 27136*rr) + P1*P2*P5*(1008 - 1232*rr) + 
  P0^2*P7*(-672 - 416*rr) + P1^3*(21 - 7*rr) + P0^2*P4*(-2149 + 81*rr) + 
  P0*P2*P9*(-3584 + 256*rr) + P0*P5^2*(-333312 + 1536*rr) + 
  P0*P2*P6*(-5824 + 2272*rr), 661389312*P1*P6*P7 + 
  P1*P4*P6*(962803712 - 363419648*rr) + P1*P4*P9*(564936704 - 
206684160*rr) + 
  P1*P2*P5*(-2479616 - 8389120*rr) + P1*P2*P8*(6770688 - 3207168*rr) + 
  P0^2*P7*(-3155200 - 794368*rr) + P3^2*P9*(1455104 - 326656*rr) + 
  P1^3*(62902 - 2206*rr) + P0*P1*P3*(-32109 + 18137*rr) + 
  P0^2*P4*(-6159600 + 868144*rr) + P0*P2*P9*(-3994112 + 1529344*rr) + 
  P0*P2*P6*(-1083904 + 5181952*rr) + P0*P5*P8*(-413368320 + 27557888*rr) + 
  P1*P7*P9*(275578880 + 55115776*rr) + P0*P5^2*(-675598848 + 
191613440*rr), 
 10629187675480915968*P6*P8^2 + P5^2*P9*(-64265670103306076160 - 
    29196012871508557824*rr) + P5*P8*P9*(390088841291104256 - 
    16675774215407796224*rr) + P0*P4*P6*(-2888081520040687616 - 
    662430332130469888*rr) + P0*P6*P7*(-605888615908245504 - 
    646817184852344832*rr) + P0*P4*P9*(-1028162716195651584 - 
    558453214888689664*rr) + P0*P7*P9*(133130778151747584 - 
    319865134867021824*rr) + P2*P9^2*(-279916345183698944 - 
    111222337881243648*rr) + P1*P4*P5*(1393255429597667328 - 
    89232162795757568*rr) + P2*P6*P9*(-1111004794578796544 - 
    14853990879592448*rr) + P0*P2*P5*(549799286327424 - 
    3295723001050752*rr) + P0*P2*P8*(2652399702679552 - 
    1310457147564032*rr) + P0*P1^2*(60374296026590 - 6127817791270*rr) + 
  P1*P2^2*(17267371386944 - 4613763723072*rr) + 
  P0^2*P3*(9110050617955 + 1042140121673*rr) + 
  P1*P3*P9*(-7744272001908736 + 5419930068500480*rr) + 
  P1*P3*P6*(10744095256229888 + 11922258499971072*rr) + 
  P4^3*(670304797596844032 + 86133925893636096*rr) + 
  P1*P4*P8*(394421591209934848 + 165621166985183232*rr) + 
  P8^2*P9*(3730774482122440704 + 1196663513133613056*rr), 
 2199749105025024*P5*P6*P8 + P1*P4*P8*(-17809009541120 - 
25631040471040*rr) + 
  P1*P4*P5*(-151775750217728 - 23397921464320*rr) + 
  P1*P3*P6*(493436991488 - 1254676371456*rr) + 
  P1*P3*P9*(1321956163584 - 352790855680*rr) + 
  P0*P1^2*(-5899780530 - 516877270*rr) + 
  P1*P2^2*(-2411021760 - 329349440*rr) + 
  P0^2*P3*(-883213765 - 184661295*rr) + 
  P0*P2*P8*(-398996168704 + 33157603328*rr) + 
  P0*P2*P5*(-585148584832 + 238432892288*rr) + 
  P2*P9^2*(11012572971008 + 15823959752704*rr) + 
  P2*P6*P9*(97742758084608 + 23169790377984*rr) + 
  P0*P7*P9*(-53187605692416 + 24807831240704*rr) + 
  P0*P6*P7*(-34606203666432 + 66460035710976*rr) + 
  P0*P4*P9*(16672053755904 + 66712273059840*rr) + 
  P0*P4*P6*(154198221195264 + 111153272068096*rr) + 
  P5*P8*P9*(-1283186977931264 + 1754561786150912*rr) + 
  P5^2*P9*(2199749105025024 + 3770998465757184*rr), 
 137484319064064*P5^2*P6 + P5^2*P9*(137484319064064 - 98203085045760*rr) + 
  P5*P8*P9*(114570265886720 - 29460925513728*rr) + 
  P0*P4*P6*(628821055488 - 3727354198016*rr) + 
  P0*P4*P9*(2214248742912 - 1815982145536*rr) + 
  P0*P6*P7*(3572494368768 - 1515573608448*rr) + 
  P2*P6*P9*(-1679047000064 - 1245175611392*rr) + 
  P2*P9^2*(376550981632 - 522938482688*rr) + 
  P0*P7*P9*(2372623925248 - 333781139456*rr) + 
  P0*P2*P5*(24366989696 - 1307822976*rr) + P0^2*P3*(24743033 + 9944011*rr) 
+ 
  P1*P2^2*(37412032 + 31567424*rr) + P0*P1^2*(134874810 + 44027886*rr) + 
  P0*P2*P8*(9823199232 + 1965875200*rr) + 
  P1*P3*P9*(-48582180864 + 2792374272*rr) + 
  P1*P3*P6*(-60718995456 + 31490766848*rr) + 
  P1*P4*P8*(-567912955904 + 880088711168*rr) + 
  P1*P4*P5*(3278279467008 + 1669987344384*rr), 
 157124936073216*P4*P7^2 + P5^2*P9*(34371079766016 - 54011696775168*rr) + 
  P5*P8*P9*(45828106354688 - 19640617009152*rr) + 
  P2*P6*P9*(-1422868873216 - 670648762368*rr) + 
  P2*P9^2*(49383735296 - 303357231104*rr) + 
  P0*P4*P9*(-5409310277632 - 159697960960*rr) + 
  P0*P6*P7*(275468648448 - 157741350912*rr) + 
  P1*P3*P6*(-44694825984 - 62522344448*rr) + 
  P0*P7*P9*(342599663616 - 58643185664*rr) + 
  P1*P3*P9*(35101622272 - 29238444032*rr) + 
  P0*P2*P5*(36142604416 - 24665501312*rr) + 
  P0*P2*P8*(38797467648 - 4352958464*rr) + 
  P1*P2^2*(590748032 - 50275200*rr) + P0^2*P3*(-26405477 - 10960655*rr) + 
  P0*P1^2*(-28517594 + 84634546*rr) + 
  P1*P4*P8*(2285761462272 + 2793708453888*rr) + 
  P0*P4*P6*(-6923242469376 + 3023257049088*rr) + 
  P1*P4*P5*(17089452417024 + 4388862353408*rr) + 
  P4^3*(-397722494435328 + 220956941352960*rr), 
 102294880256*P4^2*P7 + P4^3*(191802900480 - 38360580096*rr) + 
  P1*P4*P5*(-1226326016 - 1143652352*rr) + 
  P1*P4*P8*(220463104 - 440926208*rr) + 
  P0*P4*P6*(1687059456 - 202378240*rr) + P0*P2*P8*(-6414336 - 950272*rr) + 
  P1*P2^2*(-89600 - 21248*rr) + P0*P1^2*(29792 - 8544*rr) + 
  P0^2*P3*(483 + 3529*rr) + P1*P3*P9*(-12947456 + 1781760*rr) + 
  P0*P2*P5*(-11948928 + 2045312*rr) + P1*P3*P6*(-14818304 + 9829376*rr) + 
  P0*P4*P9*(716505088 + 165347328*rr), 1702887424*P3^2*P8 + 
  P0*P4*P6*(-584767395840 - 1017447974912*rr) + 
  P0*P4*P9*(493007765504 - 549206851584*rr) + 
  P0*P6*P7*(762935377920 - 480453722112*rr) + 
  P0*P7*P9*(598154412032 - 136611102720*rr) + 
  P1*P4*P8*(-82802900992 - 23627563008*rr) + 
  P0*P2*P5*(4094428800 - 3768351872*rr) + 
  P0*P2*P8*(5033828352 - 901095424*rr) + P0^2*P3*(-12715241 + 2504677*rr) 
+ 
  P1*P2^2*(27293504 + 3448256*rr) + P0*P1^2*(37779686 + 13954290*rr) + 
  P1*P3*P9*(-9821536256 + 1476247552*rr) + 
  P1*P3*P6*(-9405376512 + 6276843520*rr) + 
  P2*P9^2*(32354861056 + 15325986816*rr) + 
  P2*P6*P9*(100896079872 + 16603152384*rr) + 
  P1*P4*P5*(-25418588160 + 74502987776*rr), 
 207872*P3^2*P5 + P1*P4*P5*(-3325952 - 6651904*rr) + 
  P1*P3*P6*(987392 - 230144*rr) + P0*P2*P8*(-311808 - 14848*rr) + 
  P0*P1^2*(-882 - 1078*rr) + P1*P2^2*(-1232 - 784*rr) + 
  P0^2*P3*(483 + 49*rr) + P1*P3*P9*(623616 + 29696*rr) + 
  P0*P2*P5*(-519680 + 141056*rr) + P0*P7*P9*(-40861696 + 950272*rr) + 
  P0*P6*P7*(-74121216 + 17104896*rr) + P0*P4*P9*(-64143360 + 23281664*rr) 
+ 
  P0*P4*P6*(-45434880 + 58976256*rr), 21164457984*P2*P6^2 - 
  881852416*P0*P7*P9 + P1*P4*P5*(5063761920 - 2225299456*rr) + 
  P1*P4*P8*(3086483456 - 440926208*rr) + P0*P4*P6*(335861760 - 
39614464*rr) + 
  P0*P2*P5*(24762752 - 7435136*rr) + P1*P2^2*(317632 - 50624*rr) + 
  P0^2*P3*(-32935 - 26901*rr) + P0*P1^2*(-46214 - 3794*rr) + 
  P0*P2*P8*(19955712 + 1425408*rr) + P1*P3*P9*(16629760 + 8077312*rr) + 
  P1*P3*P6*(56125440 + 13481984*rr) + P0*P6*P7*(-1653473280 + 
330694656*rr) + 
  P0*P4*P9*(-303136768 + 413368320*rr) + 
  P2*P9^2*(-440926208 + 1322778624*rr) + 
  P2*P6*P9*(11464081408 + 4409262080*rr), 212860928*P2*P3*P7 + 
  P1*P4*P5*(-65080565760 - 17373585408*rr) + 
  P1*P4*P8*(-18518900736 - 13227786240*rr) + 
  P0*P6*P7*(-7902461952 - 2907832320*rr) + 
  P0*P7*P9*(-1596456960 - 1870135296*rr) + 
  P0*P4*P6*(-11415914496 - 1434851328*rr) + 
  P0*P2*P8*(14966784 - 46325760*rr) + P0*P2*P5*(-113368192 - 33047936*rr) 
+ 
  P1*P2^2*(-2895424 - 1991360*rr) + P0*P1^2*(1429554 - 264362*rr) + 
  P0^2*P3*(-640059 + 139055*rr) + P1*P3*P9*(-89800704 + 49889280*rr) + 
  P0*P4*P9*(-6685163520 + 105480192*rr) + 
  P1*P3*P6*(190826496 + 160061440*rr) + 
  P2*P9^2*(-20434649088 + 1459617792*rr) + 
  P2*P6*P9*(-34483470336 + 10399776768*rr), 
 53215232*P2*P3*P4 + P2*P6*P9*(5108662272 - 364904448*rr) + 
  P1*P3*P6*(11225088 - 19539968*rr) + P1*P3*P9*(16629760 - 3325952*rr) + 
  1763704832*P1*P4*P8*rr + P0*P1^2*(-166558 + 7910*rr) + 
  P0^2*P3*(62909 + 7959*rr) + P1*P2^2*(-38976 + 298816*rr) + 
  P0*P2*P8*(-8314880 + 4513792*rr) + P0*P2*P5*(12810112 + 5527168*rr) + 
  P0*P4*P9*(711753728 + 128286720*rr) + 
  P0*P7*P9*(-106430464 + 228065280*rr) + 
  P2*P9^2*(2341470208 + 273678336*rr) + P0*P4*P6*(979908608 + 
387295232*rr) + 
  P0*P6*P7*(399114240 + 467533824*rr) + 
  P1*P4*P5*(4245577728 + 3165593600*rr), 21672404975616*P1*P7*P8 + 
  P2*P6*P9*(72380682600448 - 23229756342272*rr) + 
  P1*P4*P8*(21948424781824 - 22791475691520*rr) + 
  P1*P4*P5*(-18924270379008 - 8487202562048*rr) + 
  P0*P4*P6*(57413065271296 - 5637546428416*rr) + 
  P1*P3*P6*(-704205776896 - 392098560000*rr) + 
  P1*P3*P9*(277841002496 - 245697101824*rr) + 
  P0*P2*P5*(-218771942784 - 53735643264*rr) + 
  P0*P2*P8*(-5618720768 - 41859719168*rr) + 
  P1*P2^2*(4676103488 - 878280768*rr) + P0^2*P3*(-811698209 + 
272124221*rr) + 
  P0*P1^2*(296045750 + 650638946*rr) + 
  P2*P9^2*(34491011694592 + 1206374105088*rr) + 
  P0*P4*P9*(29518549057536 + 2473623584768*rr) + 
  P0*P6*P7*(28489013919744 + 5200834854912*rr) + 
  P0*P7*P9*(5676043075584 + 5895624327168*rr) + 
  P5*P8*P9*(2001085392748544 + 859672064032768*rr) + 
  P5^2*P9*(6008674279489536 + 861478097780736*rr), 
 1354525310976*P1*P5*P7 + P5^2*P9*(-102943923634176 - 48762911195136*rr) + 
  P5*P8*P9*(-14448269983744 - 28896539967488*rr) + 
  P0*P4*P6*(-1369060374528 - 365756901376*rr) + 
  P1*P4*P5*(1960116789248 - 361621495808*rr) + 
  P0*P6*P7*(-261579472896 - 329702572032*rr) + 
  P2*P9^2*(-726646390784 - 204589760512*rr) + 
  P0*P4*P9*(-567720050688 - 203129192448*rr) + 
  P0*P7*P9*(83335053312 - 159174361088*rr) + 
  P0*P1^2*(29270766 - 20808182*rr) + P1*P2^2*(-149252544 - 7955776*rr) + 
  P0^2*P3*(32961355 + 293889*rr) + P0*P2*P8*(-1573412864 + 563273728*rr) + 
  P0*P2*P5*(1428128896 + 1749892480*rr) + 
  P1*P3*P9*(-15851962368 + 5096783872*rr) + 
  P1*P3*P6*(4338644992 + 14173366272*rr) + 
  P2*P6*P9*(-2492114927616 + 142860091392*rr) + 
  P1*P4*P8*(-270728691712 + 344804294656*rr), 156336856315723776*P6^2*P7 + 
  P4*P6*P9*(55156990254514176 - 24979182219952128*rr) + 
  P2*P8*P9*(-846295244734464 - 129613786251264*rr) + 
  P1*P2*P4*(45048673764864 - 42225359171072*rr) + 
  P1*P2*P7*(57832950497280 - 11122655330304*rr) + 
  P1*P3*P5*(14594632369408 - 3916838293760*rr) + 
  P0*P2^2*(-326789974840 - 84549631656*rr) + 
  P0^2*P1*(40552293523 - 41122948391*rr) + 
  P0*P3*P9*(-37773244708864 + 7730648676352*rr) + 
  P1^2*P9*(-15539832225792 + 11516085518336*rr) + 
  P0*P3*P6*(-39369717337216 + 27316664871552*rr) + 
  P1^2*P6*(26321104931072 + 27689868360448*rr) + 
  P2*P5*P9*(-1512302817837056 + 457634445262848*rr) + 
  P0*P7*P8*(-4299777016070144 + 1001293593706496*rr) + 
  P0*P4*P8*(-5682191350628352 + 3621122356543488*rr) + 
  P0*P5*P7*(-3397945131270144 + 3942649054363648*rr) + 
  P0*P4*P5*(3448072202702848 + 7692625395183616*rr) + 
  P6*P7*P9*(65140356798218240 + 13028071359643648*rr), 
 364785998070022144*P5*P8^2 + P4*P6*P9*(-11207548313067323392 - 
    16490779179864293376*rr) + P4*P9^2*(6566147965260398592 - 
    8978202319845851136*rr) + P6*P7*P9*(11256253654732111872 - 
    8040181181951508480*rr) + P7*P9^2*(9380211378943426560 - 
    2412054354585452544*rr) + P2*P5*P9*(36372730839531520 - 
    45906278685704192*rr) + P0*P7*P8*(-245099750049710080 - 
    24893074622644224*rr) + P2*P8*P9*(79288975976562688 - 
    12878049744781312*rr) + P0*P3*P9*(-2521710071670272 - 
    245297329238528*rr) + P0*P2^2*(3455563578271 - 7516563044739*rr) + 
  P0^2*P1*(5737705058645 - 1244838281505*rr) + 
  P1*P2*P4*(6363602219118144 + 148600469676736*rr) + 
  P1*P3*P5*(414024569771456 + 370950498560320*rr) + 
  P0*P3*P6*(-4275540535691264 + 520188479440896*rr) + 
  P1^2*P9*(-2058292224407552 + 647779094910976*rr) + 
  P1*P2*P7*(2542435338182656 + 892092238471168*rr) + 
  P1^2*P6*(-1931697997429760 + 1984541117762560*rr) + 
  P0*P4*P8*(-525146865052393472 + 45550872685518848*rr) + 
  P0*P5*P7*(-509511772341239808 + 78347398204194816*rr) + 
  P0*P4*P5*(-597304382164860160 + 295643415777224960*rr), 
 5012449132544*P5^2*P8 + P0*P4*P5*(6551043050496 - 842305985536*rr) + 
  P2*P8*P9*(-562511609856 - 16204038144*rr) + 
  P1*P2*P4*(-37780943872 - 10950073344*rr) + 
  P1*P2*P7*(-5994196992 - 9496424448*rr) + 
  P1^2*P6*(28532302848 - 9350706176*rr) + 
  P1*P3*P5*(593682432 - 2778832896*rr) + 
  P1^2*P9*(17440045056 - 1133733888*rr) + P0^2*P1*(-44520371 - 876281*rr) 
+ 
  P0*P2^2*(-97631324 + 41391084*rr) + 
  P0*P3*P6*(30633706880 + 2844182656*rr) + 
  P0*P3*P9*(12541125632 + 4920538112*rr) + 
  P2*P5*P9*(-547657908224 + 227821060096*rr) + 
  P0*P5*P7*(3807948963840 + 286050877440*rr) + 
  P0*P7*P8*(1186752888832 + 512135790592*rr) + 
  P0*P4*P8*(3569518116864 + 515222274048*rr) + 
  P7*P9^2*(-73038544502784 + 3068846407680*rr) + 
  P6*P7*P9*(-128891549122560 + 33143541202944*rr) + 
  P4*P9^2*(-109557816754176 + 43884503629824*rr) + 
  P4*P6*P9*(-67668063289344 + 107256181948416*rr), 
 313278070784*P5^3 + P4*P6*P9*(5672570781696 - 2440691908608*rr) + 
  P4*P9^2*(4453024006144 - 572211986432*rr) + 
  P6*P7*P9*(4564909031424 - 191802900480*rr) + 
  P0*P4*P8*(-69445877760 - 37699190784*rr) + 
  P0*P5*P7*(-86710894592 - 32973012992*rr) + 
  P0*P4*P5*(-210652495872 - 22049755136*rr) + 
  P0*P7*P8*(-6944587776 - 21495152640*rr) + 
  P2*P5*P9*(21780204544 - 3418039296*rr) + 
  P0*P3*P6*(-691421248 - 272299328*rr) + 
  P0*P3*P9*(-113790432 - 209281632*rr) + P1^2*P9*(-496593216 - 
69676096*rr) + 
  P0*P2^2*(4588556 - 486276*rr) + P0^2*P1*(1089907 + 298613*rr) + 
  P1*P3*P5*(-124411392 + 74002432*rr) + P1^2*P6*(-1136384256 + 
89021184*rr) + 
  P1*P2*P7*(-304532480 + 301622272*rr) + 
  P1*P2*P4*(485952768 + 566814976*rr) + 
  P2*P8*P9*(14057967616 + 3351728128*rr) + 
  P7*P9^2*(2013930455040 + 300491210752*rr), 814254459977728*P4*P6^2 + 
  P0*P4*P5*(25679240939520 - 16714532517888*rr) + 
  P0*P5*P7*(22947570458624 - 5387367309312*rr) + 
  P0*P4*P8*(25818868146176 - 3491012583424*rr) + 
  P2*P5*P9*(4885553670144 - 294096058368*rr) + 
  P1^2*P6*(79058814464 - 56134066688*rr) + 
  P0*P3*P6*(180921291264 - 25235037184*rr) + 
  P1*P2*P7*(-153782874112 - 7424356352*rr) + 
  P1^2*P9*(77996042880 - 5968342912*rr) + 
  P0^2*P1*(-260617525 + 44812929*rr) + P0*P2^2*(286605116 + 338569140*rr) 
+ 
  P1*P3*P5*(-41802955264 + 1958777856*rr) + 
  P0*P3*P9*(97325111744 + 8843303616*rr) + 
  P1*P2*P4*(-240436863744 + 61439012096*rr) + 
  P2*P8*P9*(1442786336768 + 648595562496*rr) + 
  P0*P7*P8*(12300118835200 + 692571062272*rr) + 
  P4*P6*P9*(143682749464576 + 98123167170560*rr), 
 449243839987712*P3*P7^2 + P0*P7*P8*(-3737307096547328 - 
    1206635179016192*rr) + P0*P4*P8*(-10908438846898176 - 
    886506882465792*rr) + P2*P8*P9*(-226226891390976 - 589155016900608*rr) 
+ 
  P2*P5*P9*(-3103572037730304 - 388898329460736*rr) + 
  P0*P5*P7*(-10713941484371968 - 67445741453312*rr) + 
  P0*P3*P9*(-31070968750080 - 10471864164352*rr) + 
  P0*P3*P6*(-83085285334016 - 5286669865984*rr) + 
  P0*P2^2*(78259171242 - 138621916482*rr) + 
  P0^2*P1*(70852363995 + 5447514289*rr) + 
  P1*P3*P5*(36304012064768 + 1487498356736*rr) + 
  P1*P2*P4*(119100336402432 + 3822757171200*rr) + 
  P1^2*P9*(-15141768986624 + 5167835709440*rr) + 
  P1*P2*P7*(36626713804800 + 16614396002304*rr) + 
  P1^2*P6*(-10074113052416 + 24255477199616*rr) + 
  P0*P4*P5*(-19514745392254976 + 3633331308302336*rr) + 
  P4*P6*P9*(91176992942063616 + 16032330896375808*rr), 
 56155479998464*P3*P4*P7 + P4*P6*P9*(-3579777587871744 - 
    1784777577332736*rr) + P1*P2*P4*(-4867324335104 - 1838733884416*rr) + 
  P1*P2*P7*(29973479424 - 1246861393920*rr) + 
  P1^2*P6*(3465039986688 - 1200836395008*rr) + 
  P1*P3*P5*(-1392979737856 - 512843765504*rr) + 
  P1^2*P9*(1604169842688 - 45876281344*rr) + 
  P0^2*P1*(-3930959543 - 697845701*rr) + 
  P0*P2^2*(-15883502768 + 5794838000*rr) + 
  P0*P3*P9*(588703897600 + 852676749312*rr) + 
  P0*P3*P6*(3419953069568 + 1255540480512*rr) + 
  P2*P8*P9*(-31176569389056 + 33041687248896*rr) + 
  P2*P5*P9*(131592860729344 + 56214738960384*rr) + 
  P0*P4*P5*(1243170347358208 + 72902398855168*rr) + 
  P0*P7*P8*(69553342119936 + 105095400259584*rr) + 
  P0*P5*P7*(506021242601472 + 137114043678720*rr) + 
  P0*P4*P8*(442631284850688 + 179943779598336*rr), 
 3509717499904*P3*P4^2 + P0*P4*P5*(-25714632157184 - 10069988136960*rr) + 
  P0*P4*P8*(-2061812285440 - 7198878187520*rr) + 
  P0*P5*P7*(-5395117965312 - 6655725993984*rr) + 
  P0*P7*P8*(3351590338560 - 2943513133056*rr) + 
  P2*P5*P9*(-1200907309056 - 2235030835200*rr) + 
  P2*P8*P9*(2016534675456 - 698082639872*rr) + 
  P0*P3*P6*(-20042680448 - 52005673088*rr) + 
  P0*P3*P9*(26314490496 - 23537862528*rr) + 
  P1^2*P9*(-42187154688 - 13463728384*rr) + 
  P0*P2^2*(644516152 - 31077032*rr) + P1^2*P6*(-154817037312 - 
12383232*rr) + 
  P0^2*P1*(91227689 + 44362003*rr) + P1*P3*P5*(8477591808 + 
19152754432*rr) + 
  P1*P2*P7*(-65149163520 + 28532213760*rr) + 
  P1*P2*P4*(17641057280 + 78119455744*rr) + 
  P4*P6*P9*(28153358843904 + 65123257679872*rr), 
 112310959996928*P2*P6*P8 + P0*P4*P5*(48191354480640 - 525749487339520*rr) 
+ 
  P0*P5*P7*(385035485184000 - 246758548045824*rr) + 
  P0*P4*P8*(522474704338944 - 209757704552448*rr) + 
  P4*P6*P9*(-283808326746112 - 156595824623616*rr) + 
  P0*P7*P8*(329610251206656 - 43262250319872*rr) + 
  P2*P5*P9*(-3864942477312 - 17128998699008*rr) + 
  P0*P3*P6*(2642506488832 - 1515255712768*rr) + 
  P1^2*P6*(-915380981760 - 849631899648*rr) + 
  P1^2*P9*(902841311232 - 370722250752*rr) + 
  P0*P3*P9*(2430310127616 - 320391034880*rr) + 
  P0^2*P1*(-4388648789 + 1982352673*rr) + 
  P0*P2^2*(17996294288 + 7230778800*rr) + 
  P1*P3*P5*(-874112621312 + 59904397056*rr) + 
  P1*P2*P7*(-5367394729984 + 421544460288*rr) + 
  P1*P2*P4*(-6432370796544 + 2946269218816*rr) + 
  P2*P8*P9*(36713720709120 + 11639129112576*rr), 
 48226304*P2*P5*P6 + P0*P7*P8*(-73170944 - 8552448*rr) + 
  P1*P2*P4*(2130688 - 155904*rr) + P0*P3*P9*(-532672 - 64960*rr) + 
  P0*P2^2*(-441 - 2163*rr) + P0^2*P1*(1470 - 98*rr) + 
  P1^2*P9*(-285824 + 25984*rr) + P1*P3*P5*(181888 + 25984*rr) + 
  P0*P3*P6*(-987392 + 129920*rr) + P1^2*P6*(-103936 + 207872*rr) + 
  P1*P2*P7*(1039360 + 207872*rr) + P2*P5*P9*(10393600 + 8730624*rr) + 
  P0*P4*P8*(-159645696 + 11403264*rr) + P0*P5*P7*(-152993792 + 
24707072*rr) + 
  P0*P4*P5*(-181264384 + 88731648*rr), 
 25984*P2*P3^2 + P0*P4*P5*(-192452608 - 723142656*rr) + 
  P0*P5*P7*(446889984 - 366280704*rr) + P0*P4*P8*(629932032 - 
313786368*rr) + 
  P0*P7*P8*(445513728 - 78249984*rr) + P2*P5*P9*(-7454720 - 38191104*rr) + 
  P0*P3*P6*(3584000 - 2572288*rr) + P0*P3*P9*(3845632 - 489984*rr) + 
  P1*P3*P5*(-589568 - 191744*rr) + P0^2*P1*(-9737 + 1029*rr) + 
  P0*P2^2*(25088 + 11200*rr) + P1^2*P9*(1168384 + 50176*rr) + 
  P1*P2*P7*(-7311360 + 700416*rr) + P1*P2*P4*(-8365056 + 4205568*rr), 
 13303808*P1*P3*P8 + P0*P4*P8*(-1552416768 - 504889344*rr) + 
  P0*P5*P7*(-1846935552 - 375521280*rr) + 
  P0*P7*P8*(-352321536 - 339738624*rr) + P1*P3*P5*(23878400 - 4574976*rr) 
+ 
  P0*P3*P6*(-10370304 - 3643136*rr) + P0*P3*P9*(-2078720 - 2910208*rr) + 
  P1^2*P9*(401408 - 860160*rr) + P0*P2^2*(77616 - 14448*rr) + 
  P0^2*P1*(-1127 + 13867*rr) + P2*P5*P9*(-199098368 + 917504*rr) + 
  P1*P2*P7*(2752512 + 5505024*rr) + P1*P2*P4*(25181184 + 6501376*rr) + 
  P0*P4*P5*(-3776088064 + 55404544*rr)};

I=ideal Rels;
hilbertPolynomial I
ResI = resolution I;
betti ResI

RI=R/I;
X=Proj RI;

KtwistRes=dual ResI;
CanModD=HH^7(dual ResI);
OKpD=sheaf CanModD;
OK = OKpD(-10);
O2K=tensor(OK,OK);

mOK=module OK;
mO2K= module O2K;
hilbertPolynomial(mO2K)
    
Hom(OK,OO_X(1))



==> anc/CheckSmoothness <==
FF:=FiniteField(263);
RR<Q0,Q1,Q2,Q3,Q4,Q5,Q6,Q7,Q8,Q9>:=PolynomialRing(FF,10,"grevlex");
rr:=16;
Rels:=
[5504*Q6*Q7*Q8 + 5504*Q5*Q7*Q9 + 5504*Q4*Q8*Q9 + Q0*Q1*Q8*(-5232 - 8784*rr) + 
  Q0*Q3*Q7*(2336 - 8096*rr) + Q1^2*Q9*(12384 - 6880*rr) + 
  Q0*Q2*Q9*(17816 - 5688*rr) + Q1*Q2*Q3*(-48160 - 4128*rr) + 
  Q3*Q6*Q9*(-6880 - 4128*rr) + Q1*Q4*Q7*(-13416 - 3784*rr) + 
  Q3*Q9^2*(10664 - 1032*rr) + Q1*Q4^2*(-8557 - 473*rr) + 
  Q0*Q2*Q6*(-13024 + 352*rr) + Q0^3*(2302 + 570*rr) + 
  Q4*Q5*Q9*(-5848 + 1032*rr) + Q0*Q3*Q4*(-1328 + 1040*rr) + 
  Q7*Q8*Q9*(-8428 + 2236*rr) + Q1^2*Q6*(-23048 + 3096*rr) + 
  Q1*Q7^2*(19608 + 3784*rr) + Q0*Q1*Q5*(-15088 + 3792*rr), 
 16*Q5*Q6*Q7 + Q0*Q2*Q9*(103 - 43*rr) + Q3*Q6*Q9*(-52 - 28*rr) + 
  Q0*Q3*Q7*(67 - 23*rr) + Q1*Q4*Q7*(-36 - 12*rr) + Q0*Q3*Q4*(-44 - 4*rr) + 
  Q0*Q1*Q5*(-40 + 8*rr) + Q4*Q5*Q9*(-8 + 8*rr) + Q0*Q2*Q6*(-60 + 12*rr) + 
  Q1*Q4^2*(-26 + 14*rr) + Q1*Q2*Q3*(-80 + 16*rr) + Q1^2*Q6*(-32 + 32*rr), 
 1376*Q4*Q6*Q8 + Q0*Q3*Q7*(6084 - 4404*rr) + Q0*Q2*Q9*(11674 - 1394*rr) + 
  Q3*Q6*Q9*(-4128 - 1376*rr) + Q1*Q4*Q7*(-4472 - 1032*rr) + 
  Q0*Q2*Q6*(-3368 - 504*rr) + Q1*Q4^2*(-946 + 86*rr) + 
  Q0*Q1*Q5*(1448 + 184*rr) + Q0^3*(-331 + 511*rr) + 
  Q4*Q5*Q9*(-3440 + 688*rr) + Q0*Q1*Q8*(-5870 + 1014*rr) + 
  Q1*Q2*Q3*(-5160 + 1032*rr) + Q0*Q3*Q4*(1792 + 1216*rr) + 
  Q1^2*Q6*(-688 + 2064*rr), 11008*Q4*Q5*Q6 + Q0*Q3*Q7*(136556 - 73532*rr) + 
  Q0*Q2*Q9*(246120 - 58568*rr) + Q3*Q6*Q9*(-110768 - 46096*rr) + 
  Q1*Q4*Q7*(-96320 - 24768*rr) + Q0*Q2*Q6*(-58816 + 9920*rr) + 
  Q0^3*(-15727 + 12307*rr) + Q0*Q3*Q4*(23056 + 13360*rr) + 
  Q0*Q1*Q5*(23056 + 13360*rr) + Q1*Q4^2*(-38528 + 16512*rr) + 
  Q4*Q5*Q9*(-67424 + 17888*rr) + Q0*Q1*Q8*(-77756 + 21068*rr) + 
  Q1*Q2*Q3*(-131408 + 24080*rr) + Q1^2*Q6*(-38528 + 60544*rr), 
 2752*Q1*Q4^2 + 2752*Q3*Q6^2 + Q1*Q4*Q7*(2408 - 3784*rr) + 
  Q3*Q6*Q9*(2408 - 3784*rr) + Q4*Q5*Q9*(-4816 - 3440*rr) + 
  Q0*Q1*Q8*(-15302 - 2450*rr) + Q1*Q2*Q3*(-4472 - 2408*rr) + 
  Q0*Q3*Q7*(25634 - 730*rr) + Q0^3*(-5531 - 241*rr) + 
  Q0*Q2*Q6*(1888 + 544*rr) + Q1^2*Q6*(-6880 + 1376*rr) + 
  Q0*Q1*Q5*(6360 + 2952*rr) + Q0*Q3*Q4*(-7400 + 5704*rr) + 
  Q0*Q2*Q9*(12390 + 9074*rr), 44032*Q3^2*Q8 + Q1*Q2*Q3*(-6880 - 23392*rr) + 
  Q0*Q3*Q4*(28048 - 11952*rr) + Q0*Q2*Q9*(18816 - 10624*rr) + 
  Q1^2*Q6*(-23048 - 7912*rr) + Q0*Q1*Q5*(-17360 - 7824*rr) + 
  Q1*Q4^2*(-20167 - 6923*rr) + Q1^2*Q9*(16512 - 5504*rr) + 
  Q0*Q2*Q6*(-11168 - 4384*rr) + Q3*Q6*Q9*(22704 - 2064*rr) + 
  11008*Q3*Q9^2*rr + Q0^3*(6144 + 1024*rr) + Q1*Q4*Q7*(24424 + 3784*rr) + 
  Q4*Q5*Q9*(-4042 + 3870*rr) + Q0*Q1*Q8*(13312 + 5888*rr) + 
  Q0*Q3*Q7*(-36224 + 11392*rr), -5504*Q1*Q4^2 + 5504*Q3^2*Q5 + 
  Q0*Q2*Q9*(2912 - 6624*rr) + Q0*Q3*Q4*(9296 - 5904*rr) + 
  Q0*Q1*Q5*(-4464 - 3152*rr) + Q0*Q2*Q6*(-3776 - 1088*rr) + 
  2752*Q4*Q5*Q9*rr + Q0^3*(3279 + 525*rr) + Q0*Q3*Q7*(-10332 + 3180*rr) + 
  Q0*Q1*Q8*(10136 + 4040*rr), 44032*Q2*Q8^2 + Q1*Q7^2*(-66048 - 22016*rr) + 
  Q0*Q1*Q5*(63808 - 17344*rr) + Q0*Q2*Q6*(24592 - 9776*rr) + 
  Q4*Q5*Q9*(-7482 - 7826*rr) + Q3*Q6*Q9*(39216 - 7568*rr) + 
  Q0*Q3*Q4*(-14624 - 2208*rr) + Q0^3*(-7552 - 2176*rr) + 
  Q1^2*Q6*(62264 + 344*rr) + Q1*Q4*Q7*(62264 + 344*rr) + 
  Q1*Q4^2*(19307 + 3999*rr) + Q3*Q9^2*(-16512 + 5504*rr) + 
  Q1*Q2*Q3*(115584 + 5504*rr) + Q0*Q3*Q7*(65280 + 27392*rr) + 
  Q0*Q2*Q9*(4736 + 32896*rr) + Q0*Q1*Q8*(-55808 + 38400*rr) + 
  Q1^2*Q9*(-71552 + 38528*rr), 5504*Q2*Q5*Q8 + Q0*Q2*Q6*(816 - 2960*rr) + 
  Q3*Q6*Q9*(13760 - 2752*rr) + Q1*Q4*Q7*(9976 - 2408*rr) + 
  Q4*Q5*Q9*(-3096 - 1720*rr) + Q1^2*Q6*(-10664 - 1032*rr) + 
  Q1*Q4^2*(-2881 - 989*rr) + Q0*Q3*Q4*(128 - 896*rr) + 
  Q0*Q1*Q5*(128 - 896*rr) + Q0^3*(-1888 - 544*rr) - 5504*Q1*Q2*Q3*rr + 
  Q0*Q1*Q8*(-5696 + 1344*rr) + Q0*Q3*Q7*(10816 + 6848*rr) + 
  Q0*Q2*Q9*(8064 + 9600*rr), 5504*Q2*Q5^2 + Q1*Q2*Q3*(-19264 - 13760*rr) + 
  Q3*Q6*Q9*(33712 - 8944*rr) + Q0*Q2*Q6*(-9984 - 7168*rr) + 
  Q0*Q3*Q4*(8592 - 6480*rr) + Q1*Q4*Q7*(14448 - 6192*rr) + 
  Q1^2*Q6*(-44032 - 5504*rr) + Q1*Q4^2*(-16856 - 4472*rr) + 
  Q0*Q1*Q8*(10332 - 3180*rr) + Q4*Q5*Q9*(-9632 - 1376*rr) + 
  Q0*Q1*Q5*(-18928 - 976*rr) + Q0^3*(-3279 - 525*rr) + 
  Q0*Q2*Q9*(41636 + 13676*rr) + Q0*Q3*Q7*(24780 + 18148*rr), 
 11008*Q2^2*Q7 + Q1*Q2*Q3*(13760 - 8256*rr) + Q0*Q3*Q7*(14720 - 3968*rr) + 
  Q1^2*Q6*(6708 - 3612*rr) + Q1*Q4*Q7*(1032 - 3096*rr) + 
  Q0*Q1*Q8*(7840 - 2592*rr) + Q4*Q5*Q9*(688 - 2064*rr) + 
  Q0^3*(-2600 - 376*rr) + Q0*Q1*Q5*(-2704 - 336*rr) + 
  Q1*Q4^2*(7783 + 43*rr) + Q0*Q2*Q6*(736 + 352*rr) + 
  Q1*Q7^2*(-9632 + 4128*rr) + Q0*Q2*Q9*(-4544 + 4288*rr) + 
  Q0*Q3*Q4*(-11648 + 4480*rr) + Q1^2*Q9*(16512 + 5504*rr), 
 5504*Q2^2*Q4 + Q0*Q3*Q7*(-252 - 9588*rr) + Q0*Q2*Q9*(-5068 - 2020*rr) + 
  Q0*Q1*Q8*(-13496 + 216*rr) + Q3*Q6*Q9*(-14448 + 688*rr) + 
  Q0^3*(-629 + 705*rr) + Q1*Q4*Q7*(-9632 + 1376*rr) + 
  Q1*Q4^2*(6708 + 1892*rr) + Q0*Q2*Q6*(6016 + 1920*rr) + 
  Q0*Q1*Q5*(11520 + 1920*rr) + Q1^2*Q6*(15136 + 4128*rr) + 
  Q0*Q3*Q4*(-2240 + 4672*rr) + Q1*Q2*Q3*(5504 + 5504*rr), 
 32*Q6^2*Q7 + Q1*Q2*Q7*(2260 - 1540*rr) + Q0*Q1*Q9*(-2639 - 653*rr) + 
  Q3^2*Q9*(656 - 592*rr) + Q6*Q7*Q9*(-224 - 416*rr) + 
  Q1*Q5^2*(-1136 - 336*rr) + Q1*Q2*Q4*(-3552 - 288*rr) + 
  Q0*Q4*Q7*(-620 - 68*rr) + Q1^2*Q3*(-3812 - 44*rr) + 
  Q4*Q6*Q9*(656 + 48*rr) + Q0*Q7^2*(1589 + 127*rr) + 
  Q2*Q5*Q9*(472 + 136*rr) + Q0^2*Q5*(1434 + 142*rr) + 
  Q0^2*Q8*(-1736 + 168*rr) + Q0*Q4^2*(152 + 184*rr) + 
  Q0*Q2*Q3*(240 + 208*rr) + Q2*Q8*Q9*(980 + 764*rr) + 
  Q0*Q1*Q6*(-1780 + 1060*rr), 128*Q4*Q6^2 + Q1*Q2*Q7*(19460 - 21108*rr) + 
  Q3^2*Q9*(4760 - 7992*rr) + Q0*Q1*Q9*(-39494 - 5394*rr) + 
  Q6*Q7*Q9*(-5264 - 5040*rr) + Q1*Q5^2*(-15712 - 3104*rr) + 
  Q0*Q4*Q7*(-7812 - 1292*rr) + Q1*Q2*Q4*(-45472 - 224*rr) + 
  Q0^2*Q5*(20540 - 204*rr) + Q0*Q7^2*(20272 - 112*rr) + 
  Q4*Q6*Q9*(7728 + 144*rr) + Q2*Q5*Q9*(6384 + 1232*rr) + 
  Q1^2*Q3*(-47432 + 2344*rr) + Q0*Q4^2*(3664 + 2800*rr) + 
  Q0*Q2*Q3*(5744 + 3408*rr) + Q0^2*Q8*(-20699 + 5455*rr) + 
  Q2*Q8*Q9*(16814 + 8778*rr) + Q0*Q1*Q6*(-10480 + 15152*rr), 
 4096*Q3*Q7*Q8 + Q2*Q8*Q9*(9216 - 13312*rr) + Q0*Q7^2*(-18944 - 8704*rr) + 
  Q0^2*Q5*(-16672 - 8352*rr) + Q0*Q1*Q6*(51672 - 7816*rr) + 
  Q0*Q2*Q3*(4800 - 4160*rr) + Q2*Q5*Q9*(-2112 - 3904*rr) + 
  Q0*Q4^2*(4853 - 3775*rr) + Q4*Q6*Q9*(-5384 - 3560*rr) + 
  Q4*Q9^2*(-832 + 448*rr) + Q3^2*Q9*(-28672 + 4096*rr) + 
  Q0*Q4*Q7*(4712 + 4552*rr) + Q0^2*Q8*(31488 + 4864*rr) + 
  Q6*Q7*Q9*(-10496 + 6912*rr) + Q1*Q2*Q7*(-73856 + 8576*rr) + 
  Q1*Q5^2*(4008 + 8712*rr) + Q1^2*Q3*(45344 + 16544*rr) + 
  Q1*Q2*Q4*(37216 + 18400*rr) + Q0*Q1*Q9*(19584 + 19072*rr), 
 64*Q3*Q5*Q7 + Q2*Q8*Q9*(-28 - 724*rr) + Q0*Q1*Q6*(2288 - 592*rr) + 
  Q0^2*Q5*(-1036 - 292*rr) + Q0*Q7^2*(-1120 - 288*rr) + 
  Q0*Q2*Q3*(-20 - 188*rr) + Q0*Q4^2*(50 - 182*rr) + 
  Q2*Q5*Q9*(-272 - 176*rr) + Q4*Q6*Q9*(-448 - 128*rr) + 
  Q0^2*Q8*(1547 + 65*rr) + Q0*Q4*Q7*(424 + 152*rr) + 
  Q6*Q7*Q9*(-224 + 352*rr) + Q3^2*Q9*(-1072 + 368*rr) + 
  Q1*Q5^2*(544 + 416*rr) + Q1^2*Q3*(2880 + 576*rr) + 
  Q1*Q2*Q4*(2496 + 704*rr) + Q0*Q1*Q9*(1472 + 832*rr) + 
  Q1*Q2*Q7*(-3208 + 872*rr), 512*Q3*Q4*Q8 + Q2*Q8*Q9*(1792 - 2816*rr) + 
  Q0*Q1*Q6*(7848 - 1912*rr) + Q0*Q7^2*(-3584 - 1536*rr) + 
  Q0^2*Q5*(-4096 - 1216*rr) + Q0*Q2*Q3*(-64 - 1088*rr) + 
  Q0*Q4^2*(739 - 969*rr) + Q2*Q5*Q9*(-448 - 704*rr) + 
  Q4*Q6*Q9*(-888 - 664*rr) + 128*Q4*Q9^2*rr + Q0^2*Q8*(6336 + 64*rr) + 
  Q3^2*Q9*(-5120 + 1024*rr) + Q0*Q4*Q7*(344 + 1272*rr) + 
  Q6*Q7*Q9*(-1792 + 1280*rr) + Q1*Q5^2*(920 + 1592*rr) + 
  Q1*Q2*Q7*(-14720 + 2176*rr) + Q1*Q2*Q4*(7840 + 3104*rr) + 
  Q1^2*Q3*(9248 + 3360*rr) + Q0*Q1*Q9*(4496 + 3504*rr), 
 256*Q3*Q4*Q5 + Q0*Q1*Q6*(18280 - 7880*rr) + Q2*Q8*Q9*(-2828 - 7588*rr) + 
  Q0*Q2*Q3*(-1332 - 2844*rr) + Q0*Q7^2*(-12768 - 2464*rr) + 
  Q0*Q4^2*(-80 - 2416*rr) + Q0^2*Q5*(-13096 - 2168*rr) + 
  Q2*Q5*Q9*(-2912 - 1568*rr) + Q0^2*Q8*(17059 - 1271*rr) + 
  Q4*Q6*Q9*(-4480 - 1152*rr) + Q0*Q4*Q7*(4088 + 2280*rr) + 
  Q6*Q7*Q9*(-1120 + 3808*rr) + Q1*Q5^2*(6752 + 3872*rr) + 
  Q3^2*Q9*(-9968 + 4400*rr) + Q1^2*Q3*(31656 + 4600*rr) + 
  Q1*Q2*Q4*(27840 + 5696*rr) + Q0*Q1*Q9*(19950 + 7946*rr) + 
  Q1*Q2*Q7*(-30632 + 10760*rr), 128*Q3^2*Q6 + Q0*Q1*Q6*(136 - 360*rr) + 
  Q0^2*Q5*(-368 - 80*rr) + Q0*Q4*Q7*(-616 - 56*rr) + Q1^2*Q3*(-104 - 56*rr) + 
  Q1*Q5^2*(160 - 32*rr) + Q1*Q2*Q4*(416 - 32*rr) + Q0^2*Q8*(791 - 27*rr) + 
  Q0*Q4^2*(272 - 16*rr) + Q0*Q2*Q3*(124 - 12*rr) + 64*Q4*Q6*Q9*rr + 
  Q0*Q1*Q9*(322 + 134*rr), 32*Q2*Q6*Q8 + 768*Q3^2*Q9 + 
  Q1^2*Q3*(-568 - 616*rr) + Q1*Q2*Q4*(-264 - 616*rr) + 
  Q0*Q1*Q9*(178 - 554*rr) + Q1*Q5^2*(184 - 232*rr) + 
  Q0^2*Q8*(-633 - 203*rr) + Q0*Q4*Q7*(8 - 120*rr) + Q6*Q7*Q9*(392 - 104*rr) + 
  Q0*Q1*Q6*(-1392 - 32*rr) + Q0*Q4^2*(-197 + 79*rr) + 
  Q2*Q5*Q9*(-112 + 80*rr) + Q1*Q2*Q7*(2080 + 96*rr) + 
  Q4*Q6*Q9*(48 + 112*rr) + Q0*Q2*Q3*(-204 + 156*rr) + 
  Q0*Q7^2*(168 + 248*rr) + Q0^2*Q5*(192 + 256*rr) + Q2*Q8*Q9*(-672 + 288*rr), 
 128*Q2*Q5*Q6 + Q1^2*Q3*(-216 - 9096*rr) + Q1*Q2*Q4*(3648 - 8512*rr) + 
  Q0*Q1*Q9*(9870 - 6934*rr) + Q0^2*Q8*(-4599 - 4229*rr) + 
  Q0*Q1*Q6*(-18952 - 3352*rr) + Q1*Q5^2*(5216 - 2784*rr) + 
  Q0*Q4*Q7*(1288 - 1512*rr) + Q6*Q7*Q9*(6944 - 672*rr) + 
  Q0*Q4^2*(-3504 + 496*rr) + Q0*Q2*Q3*(-4812 + 796*rr) + 
  Q2*Q5*Q9*(-2016 + 1120*rr) + Q3^2*Q9*(10192 + 1392*rr) + 
  Q4*Q6*Q9*(-672 + 1568*rr) + Q2*Q8*Q9*(-12572 + 2604*rr) + 
  Q0^2*Q5*(-1576 + 3720*rr) + Q0*Q7^2*(-1120 + 3808*rr) + 
  Q1*Q2*Q7*(26488 + 4968*rr), 64*Q2^3 + Q0*Q1*Q9*(-728 - 648*rr) + 
  Q1*Q2*Q4*(-1336 - 536*rr) + Q1^2*Q3*(-1664 - 448*rr) + 
  Q1*Q2*Q7*(2240 - 448*rr) + Q1*Q5^2*(-248 - 280*rr) + 
  Q6*Q7*Q9*(224 - 224*rr) + Q3^2*Q9*(784 - 208*rr) + 
  Q0^2*Q8*(-1085 - 151*rr) + Q0*Q4*Q7*(-224 - 80*rr) + 
  Q2*Q5*Q9*(112 + 80*rr) + Q4*Q6*Q9*(266 + 98*rr) + Q0*Q4^2*(-121 + 107*rr) + 
  Q0*Q2*Q3*(-252 + 204*rr) + Q0*Q7^2*(672 + 224*rr) + 
  Q0^2*Q5*(580 + 268*rr) + Q0*Q1*Q6*(-1724 + 340*rr) + 
  Q2*Q8*Q9*(-140 + 476*rr), 2048*Q1*Q8^2 + 16384*Q2*Q8*Q9 + 
  Q1*Q2*Q7*(-19328 - 11648*rr) + Q3^2*Q9*(-9728 - 3584*rr) + 
  Q0*Q7^2*(6656 - 3584*rr) + Q0^2*Q5*(6944 - 3424*rr) + 
  Q4*Q6*Q9*(2952 - 1432*rr) + Q6*Q7*Q9*(-7936 - 768*rr) + 
  Q2*Q5*Q9*(3648 - 704*rr) + Q4*Q9^2*(576 + 320*rr) + 
  Q0*Q4^2*(4739 + 343*rr) + Q0*Q2*Q3*(8000 + 576*rr) + 
  Q0*Q4*Q7*(-4520 + 1016*rr) + Q1*Q5^2*(-9656 + 1576*rr) + 
  Q0*Q1*Q9*(-22656 + 4480*rr) + Q0^2*Q8*(-768 + 5376*rr) + 
  Q0*Q1*Q6*(14696 + 7368*rr) + Q1*Q2*Q4*(-16960 + 7872*rr) + 
  Q1^2*Q3*(-15648 + 9056*rr), 64*Q1*Q5*Q8 + Q1*Q2*Q7*(-724 - 1020*rr) + 
  Q3^2*Q9*(-376 - 360*rr) + Q0*Q7^2*(784 - 208*rr) + Q0^2*Q5*(810 - 194*rr) + 
  Q6*Q7*Q9*(-560 - 144*rr) + Q4*Q6*Q9*(320 - 64*rr) + 
  Q2*Q5*Q9*(248 - 24*rr) + Q0*Q4*Q7*(-416 + 32*rr) + Q1*Q5^2*(-812 + 36*rr) + 
  Q0*Q4^2*(336 + 80*rr) + Q0*Q2*Q3*(560 + 144*rr) + 
  Q2*Q8*Q9*(1274 + 174*rr) + Q0*Q1*Q9*(-2041 + 181*rr) + 
  Q0^2*Q8*(-482 + 410*rr) + Q1*Q2*Q4*(-1712 + 432*rr) + 
  Q1^2*Q3*(-1644 + 572*rr) + Q0*Q1*Q6*(700 + 692*rr), 
 30272*Q5*Q7^2 + Q0^2*Q9*(-28656 - 42960*rr) + Q2*Q9^2*(50056 - 31848*rr) + 
  Q0*Q5^2*(-20640 - 12384*rr) + Q3*Q7*Q9*(-71376 - 10864*rr) + 
  Q1*Q5*Q6*(4773 - 10191*rr) + Q3*Q4*Q9*(-14336 - 9728*rr) + 
  Q1*Q5*Q9*(35200 - 4224*rr) + Q0*Q2*Q4*(-37152 - 4128*rr) + 
  Q1^2*Q4*(31304 + 5160*rr) + Q0*Q1*Q3*(-12040 + 7912*rr) + 
  Q1^2*Q7*(13760 + 8256*rr) + Q0*Q2*Q7*(-91504 + 11696*rr) + 
  Q2*Q6*Q9*(14560 + 13664*rr) + Q1*Q2^2*(-37152 + 26144*rr) + 
  Q0*Q5*Q8*(-6880 + 26144*rr) + Q0^2*Q6*(-15824 + 26832*rr) + 
  Q1*Q8*Q9*(-4640 + 35232*rr), 484352*Q4*Q7*Q8 + 
  Q0*Q1*Q3*(1015488 - 1340224*rr) + Q2*Q9^2*(2737536 - 834432*rr) + 
  Q0*Q2*Q7*(-588928 - 765056*rr) + Q0^2*Q9*(-1537952 - 734944*rr) + 
  Q0*Q5^2*(-673423 - 237747*rr) + Q1*Q5*Q6*(442642 - 185846*rr) + 
  Q3*Q7*Q9*(-1946368 - 157440*rr) + Q3*Q4*Q9*(503168 - 153728*rr) + 
  Q1*Q2^2*(-3089120 - 67424*rr) + Q1^2*Q4*(-1012392 + 54008*rr) + 
  Q2*Q6*Q9*(-826048 + 223296*rr) + Q0*Q8^2*(-242176 + 242176*rr) + 
  Q0*Q2*Q4*(-1473352 + 292056*rr) + Q0*Q5*Q8*(1137608 + 329896*rr) + 
  Q1*Q8*Q9*(-1035456 + 340672*rr) + Q0^2*Q6*(-165120 + 627456*rr) + 
  Q1^2*Q7*(-148608 + 831104*rr) + Q1*Q5*Q9*(-42416 + 932624*rr), 
 60544*Q4*Q5*Q7 + Q0*Q1*Q3*(108704 - 334368*rr) + 
  Q2*Q9^2*(710752 - 316128*rr) + Q0^2*Q9*(-552207 - 203469*rr) + 
  Q0*Q2*Q7*(-299968 - 107328*rr) + Q0*Q5^2*(-182320 - 79120*rr) + 
  Q1*Q5*Q6*(111456 - 78432*rr) + Q3*Q4*Q9*(121056 - 74080*rr) + 
  Q3*Q7*Q9*(-669032 - 63288*rr) + Q1^2*Q4*(-193328 + 47472*rr) + 
  Q2*Q6*Q9*(-191296 + 89664*rr) + Q1*Q2^2*(-835232 + 92192*rr) + 
  Q0*Q2*Q4*(-350880 + 92192*rr) + Q0*Q5*Q8*(256452 + 158412*rr) + 
  Q0^2*Q6*(40592 + 187824*rr) + Q1^2*Q7*(79292 + 188340*rr) + 
  Q1*Q8*Q9*(-221746 + 230058*rr) + Q1*Q5*Q9*(195360 + 236896*rr), 
 5504*Q4^2*Q8 + Q0*Q1*Q3*(-42140 - 38356*rr) + Q2*Q9^2*(8484 - 29460*rr) + 
  Q0*Q5*Q8*(18748 - 7740*rr) + Q0*Q2*Q7*(-6192 - 7568*rr) + 
  Q3*Q4*Q9*(15328 - 5472*rr) + Q1*Q5*Q6*(4730 - 3182*rr) + 
  Q0^2*Q6*(14448 - 688*rr) + Q0*Q5^2*(-4171 + 129*rr) + 
  Q0*Q2*Q4*(344 + 4472*rr) + Q0*Q8^2*(3612 + 5332*rr) + 
  Q2*Q6*Q9*(-19072 + 6912*rr) + Q1*Q8*Q9*(1862 + 8466*rr) + 
  Q1*Q2^2*(-58480 + 8944*rr) + Q0^2*Q9*(-13625 + 9461*rr) + 
  Q3*Q7*Q9*(-38472 + 11304*rr) + Q1^2*Q4*(-18232 + 12040*rr) + 
  Q1^2*Q7*(29068 + 15652*rr) + Q1*Q5*Q9*(33904 + 15856*rr), 
 121088*Q4^2*Q5 + Q0*Q1*Q3*(-1048426 - 1948158*rr) + 
  Q2*Q9^2*(1989806 - 1928374*rr) + Q0*Q2*Q7*(-1762656 - 488480*rr) + 
  Q3*Q4*Q9*(896448 - 413376*rr) + Q1*Q5*Q6*(561408 - 341248*rr) + 
  Q0*Q5^2*(-353976 - 82216*rr) + Q0*Q5*Q8*(1444800 + 19264*rr) + 
  Q0^2*Q6*(1219136 + 222912*rr) + Q3*Q7*Q9*(-2990540 + 333340*rr) + 
  Q0^2*Q9*(-1918553 + 379285*rr) + Q2*Q6*Q9*(-1357440 + 486528*rr) + 
  Q1*Q2^2*(-4401480 + 522536*rr) + Q1^2*Q4*(-1056768 + 528384*rr) + 
  Q0*Q2*Q4*(355008 + 624704*rr) + Q1*Q8*Q9*(-463344 + 864304*rr) + 
  Q1^2*Q7*(1348480 + 1051264*rr) + Q1*Q5*Q9*(1830752 + 1200672*rr), 
 15136*Q3*Q6*Q7 + Q1*Q2^2*(-1720 - 46440*rr) + Q0^2*Q9*(5508 - 38900*rr) + 
  Q3*Q7*Q9*(2044 - 35980*rr) + Q1^2*Q4*(-15824 - 18576*rr) + 
  Q2*Q6*Q9*(-26016 - 16032*rr) + Q0*Q2*Q7*(73616 - 10320*rr) + 
  Q1*Q8*Q9*(-56952 - 9320*rr) + Q0*Q5^2*(1935 - 9245*rr) + 
  Q0*Q2*Q4*(-77400 - 8600*rr) + Q1^2*Q7*(-87376 + 2064*rr) + 
  Q1*Q5*Q6*(17630 + 4902*rr) + Q0*Q1*Q3*(129430 + 5762*rr) + 
  Q1*Q5*Q9*(-100320 + 5984*rr) + Q3*Q4*Q9*(15952 + 12176*rr) + 
  Q0^2*Q6*(-49364 + 14276*rr) + Q0*Q5*Q8*(-16856 + 21672*rr) + 
  Q2*Q9^2*(119434 + 38238*rr), 121088*Q3*Q4*Q6 + 
  Q0*Q1*Q3*(1267984 - 577232*rr) + Q2*Q9^2*(1528128 - 332864*rr) + 
  Q1*Q2^2*(-670112 - 293088*rr) + Q0*Q2*Q7*(19264 - 206400*rr) + 
  Q2*Q6*Q9*(-383040 - 131264*rr) + Q3*Q7*Q9*(-1296456 - 99288*rr) + 
  Q1^2*Q4*(-884080 - 76368*rr) + Q1*Q5*Q6*(53664 - 4128*rr) + 
  Q0*Q5*Q8*(1079988 + 53148*rr) + Q0^2*Q9*(-2054255 + 81683*rr) + 
  Q3*Q4*Q9*(320096 + 84768*rr) + Q0*Q5^2*(-413488 + 97008*rr) + 
  Q1*Q8*Q9*(-32858 + 166194*rr) + Q0^2*Q6*(904720 + 270384*rr) + 
  Q1^2*Q7*(-530964 + 361028*rr) + Q1*Q5*Q9*(-431200 + 384736*rr) + 
  Q0*Q2*Q4*(-412800 + 478848*rr), 242176*Q3^3 + 
  Q1*Q5*Q9*(309232 - 378576*rr) + Q0^2*Q6*(-79808 - 338496*rr) + 
  Q1^2*Q7*(438256 - 336432*rr) + Q0*Q5*Q8*(-536984 - 248024*rr) + 
  Q1*Q8*Q9*(566776 - 235032*rr) + Q0*Q2*Q4*(689032 - 217752*rr) + 
  Q2*Q6*Q9*(314048 - 51776*rr) + Q3*Q4*Q9*(-283136 - 10496*rr) + 
  Q1*Q5*Q6*(-179482 + 78862*rr) + Q0*Q5^2*(343011 + 84151*rr) + 
  Q1^2*Q4*(426216 + 102856*rr) + Q1*Q2^2*(1184736 + 111456*rr) + 
  Q0*Q2*Q7*(192640 + 236672*rr) + Q2*Q9^2*(-1636544 + 244160*rr) + 
  Q3*Q7*Q9*(1002624 + 301952*rr) + Q0^2*Q9*(1148196 + 358636*rr) + 
  Q0*Q1*Q3*(-1230144 + 388032*rr), 60544*Q2*Q6^2 + 
  Q0*Q1*Q3*(62780 - 741836*rr) + Q2*Q9^2*(885332 - 733572*rr) + 
  Q1*Q5*Q6*(53664 - 125216*rr) + Q3*Q4*Q9*(280672 - 123616*rr) + 
  Q0*Q2*Q7*(-576716 - 117476*rr) + Q0*Q5*Q8*(815108 - 14964*rr) + 
  Q0*Q5^2*(-315104 + 28896*rr) + Q3*Q7*Q9*(-1316784 + 95984*rr) + 
  Q1^2*Q4*(-490544 + 135536*rr) + Q0^2*Q9*(-1327067 + 141391*rr) + 
  Q2*Q6*Q9*(-422464 + 144704*rr) + Q1*Q2^2*(-1487456 + 160992*rr) + 
  Q0^2*Q6*(707952 + 164432*rr) + Q0*Q2*Q4*(94256 + 304784*rr) + 
  Q1*Q8*Q9*(-53186 + 361466*rr) + Q1^2*Q7*(369628 + 398868*rr) + 
  Q1*Q5*Q9*(588896 + 448800*rr), 242176*Q2*Q3*Q8 + 
  Q1*Q5*Q9*(-234960 - 201872*rr) + Q1^2*Q7*(-123840 - 195392*rr) + 
  Q0^2*Q9*(339216 - 152272*rr) + Q0*Q2*Q4*(-123496 - 102856*rr) + 
  Q1*Q2^2*(637088 - 83936*rr) + Q3*Q7*Q9*(334208 - 60800*rr) + 
  Q1*Q8*Q9*(74144 - 59424*rr) + Q1^2*Q4*(285864 - 54008*rr) + 
  Q2*Q6*Q9*(245952 - 37440*rr) + Q0*Q5^2*(25413 - 28079*rr) + 
  Q0^2*Q6*(-288960 + 8256*rr) + Q1*Q5*Q6*(-5590 + 25026*rr) + 
  Q3*Q4*Q9*(-175104 + 36864*rr) + Q0*Q2*Q7*(104576 + 38528*rr) + 
  Q0*Q5*Q8*(-237016 + 56072*rr) + Q2*Q9^2*(-262976 + 283200*rr) + 
  Q0*Q1*Q3*(-77056 + 401792*rr), 30272*Q2*Q3*Q5 + 
  Q1*Q5*Q9*(-61600 - 83424*rr) + Q1^2*Q7*(-38528 - 71552*rr) + 
  Q0*Q2*Q4*(-11008 - 55040*rr) + Q1*Q8*Q9*(63504 - 49616*rr) + 
  Q0^2*Q9*(178073 - 24021*rr) + Q1^2*Q4*(104576 - 22016*rr) + 
  Q2*Q6*Q9*(102144 - 21504*rr) + Q0^2*Q6*(-94944 - 20640*rr) + 
  Q1*Q2^2*(287928 - 5848*rr) + Q3*Q7*Q9*(194740 - 2660*rr) + 
  Q0*Q5^2*(31304 - 2408*rr) + Q0*Q5*Q8*(-113176 + 1720*rr) + 
  Q1*Q5*Q6*(-27176 + 15480*rr) + Q3*Q4*Q9*(-71232 + 19776*rr) + 
  Q0*Q2*Q7*(86688 + 39904*rr) + Q2*Q9^2*(-199570 + 105098*rr) + 
  Q0*Q1*Q3*(-54266 + 131666*rr), 15136*Q1*Q6*Q8 + Q1^2*Q7*(-5848 - 6536*rr) + 
  Q1*Q5*Q9*(-7744 - 6336*rr) + Q1^2*Q4*(11008 - 5504*rr) + 
  Q3*Q7*Q9*(17808 - 4944*rr) + Q0^2*Q9*(17560 - 3896*rr) + 
  Q0*Q2*Q4*(-6536 - 2408*rr) + Q2*Q6*Q9*(-864 - 2208*rr) + 
  Q1*Q8*Q9*(-5068 - 2020*rr) + Q0^2*Q6*(-12384 - 1376*rr) + 
  Q0*Q2*Q7*(17888 - 1376*rr) + Q0*Q5^2*(3569 - 1075*rr) + 
  Q3*Q4*Q9*(-6368 + 544*rr) + Q1*Q5*Q6*(-5848 + 1032*rr) + 
  Q0*Q5*Q8*(-10320 + 1376*rr) + Q1*Q2^2*(12384 + 1376*rr) + 
  Q2*Q9^2*(-6272 + 10880*rr) + Q0*Q1*Q3*(2752 + 13760*rr), 
 256*Q6*Q7^2 + Q0*Q1*Q7*(-948 - 668*rr) + Q2*Q3*Q9*(772 - 372*rr) + 
  Q0*Q5*Q9*(-176 - 272*rr) + Q0^2*Q3*(754 - 106*rr) + 
  Q0*Q6*Q8*(-32 - 96*rr) + Q1*Q3*Q8*(-704 - 64*rr) + 
  Q4*Q7*Q9*(-320 - 64*rr) + Q1*Q6*Q9*(800 - 64*rr) + Q2*Q7*Q8*(496 - 48*rr) + 
  Q4^2*Q9*(568 - 8*rr) + Q1*Q6^2*(-74 + 30*rr) + Q0*Q5*Q6*(-96 + 64*rr) + 
  Q0*Q1*Q4*(-608 + 96*rr) + Q7^2*Q9*(-392 + 104*rr) + 
  Q1*Q9^2*(416 + 224*rr) + Q1*Q3*Q5*(-304 + 272*rr) + 
  Q0*Q8*Q9*(939 + 289*rr) + Q1^2*Q2*(-448 + 448*rr) + Q0*Q2^2*(440 + 552*rr), 
 256*Q0*Q6*Q8 + 128*Q5*Q8^2 + Q1^2*Q2*(480 - 288*rr) + 
  Q0*Q1*Q4*(16 - 176*rr) + Q1*Q3*Q5*(260 - 140*rr) + 
  Q0*Q8*Q9*(-792 - 72*rr) + Q0*Q5*Q6*(-116 - 36*rr) + Q1*Q6^2*(207 - 13*rr) + 
  Q4^2*Q9*(-119 + 5*rr) + Q0^2*Q3*(176 + 16*rr) + Q1*Q6*Q9*(-352 + 32*rr) + 
  Q0*Q1*Q7*(528 + 48*rr) + Q2*Q3*Q9*(-448 + 64*rr) + Q0*Q2^2*(-64 + 64*rr) + 
  Q4*Q7*Q9*(136 + 104*rr) + Q0*Q5*Q9*(208 + 144*rr) + 
  Q1*Q3*Q8*(576 + 192*rr), 16*Q5^2*Q8 + Q1^2*Q2*(60 - 140*rr) + 
  Q1*Q3*Q5*(52 - 60*rr) + Q0*Q1*Q4*(-72 - 56*rr) + Q0*Q8*Q9*(-259 - 41*rr) + 
  Q0*Q1*Q7*(217 - 21*rr) + Q1*Q6^2*(58 - 14*rr) + Q0*Q6*Q8*(40 - 8*rr) + 
  Q0*Q5*Q6*(-36 - 4*rr) + Q4^2*Q9*(-65 + 3*rr) + Q0*Q2^2*(44 + 4*rr) + 
  Q0^2*Q3*(57 + 11*rr) + Q1*Q6*Q9*(-168 + 24*rr) + Q1*Q3*Q8*(290 + 38*rr) + 
  Q4*Q7*Q9*(84 + 44*rr) + Q0*Q5*Q9*(72 + 56*rr) + Q2*Q3*Q9*(-192 + 64*rr), 
 512*Q5^3 + Q1^2*Q2*(-640 - 14208*rr) + Q1*Q3*Q5*(1024 - 7168*rr) + 
  Q0*Q1*Q4*(-12864 - 3776*rr) + Q0*Q1*Q7*(17612 - 3356*rr) + 
  Q0*Q8*Q9*(-24829 - 3031*rr) + Q1*Q6^2*(3648 - 2368*rr) + 
  Q0*Q2^2*(6808 - 1848*rr) + Q0*Q6*Q8*(1232 - 912*rr) + 
  Q0^2*Q3*(3794 - 202*rr) + Q0*Q5*Q6*(-2832 + 208*rr) + 
  Q4^2*Q9*(-7056 + 336*rr) + Q1*Q3*Q8*(30464 + 1280*rr) + 
  Q1*Q6*Q9*(-15568 + 2960*rr) + Q4*Q7*Q9*(10752 + 3584*rr) + 
  Q0*Q5*Q9*(8736 + 4704*rr) + Q2*Q3*Q9*(-16156 + 8236*rr), 
 64*Q4*Q6*Q7 + Q0*Q8*Q9*(623 - 275*rr) + Q2*Q3*Q9*(-644 - 268*rr) + 
  Q1*Q6*Q9*(-16 - 240*rr) + Q4^2*Q9*(48 - 112*rr) + Q0^2*Q3*(-161 - 67*rr) + 
  Q0*Q1*Q4*(328 - 40*rr) + Q0*Q5*Q6*(80 - 16*rr) + Q0*Q6*Q8*(-124 + 12*rr) + 
  Q0*Q2^2*(476 + 20*rr) + Q0*Q5*Q9*(-496 + 48*rr) + Q1*Q6^2*(180 + 68*rr) + 
  Q1*Q3*Q5*(688 + 80*rr) + Q4*Q7*Q9*(-392 + 104*rr) + 
  Q1^2*Q2*(1372 + 148*rr) + Q0*Q1*Q7*(-204 + 284*rr) + 
  Q1*Q3*Q8*(-348 + 364*rr), 24576*Q1*Q3*Q5 + 1024*Q4^2*Q6 + 
  Q0*Q8*Q9*(13909 - 17185*rr) + Q1*Q6*Q9*(-14000 - 9744*rr) + 
  Q2*Q3*Q9*(-28196 - 8172*rr) + Q0*Q1*Q4*(22784 - 5376*rr) + 
  Q4^2*Q9*(-4592 - 4048*rr) + Q0*Q5*Q6*(1872 - 3088*rr) + 
  Q0*Q2^2*(-6600 - 2136*rr) + Q1^2*Q2*(55344 - 1392*rr) + 
  Q1*Q6^2*(7936 + 2304*rr) + Q0^2*Q3*(-10574 + 2774*rr) + 
  Q0*Q6*Q8*(112 + 2896*rr) + Q4*Q7*Q9*(-15008 + 5152*rr) + 
  Q0*Q5*Q9*(-20048 + 5904*rr) + Q0*Q1*Q7*(18340 + 15468*rr) + 
  Q1*Q3*Q8*(-9520 + 15984*rr), 512*Q3^2*Q7 + Q1^2*Q2*(768 - 640*rr) + 
  Q0*Q1*Q4*(160 - 480*rr) + Q0*Q8*Q9*(-1344 - 448*rr) + 
  Q1*Q3*Q5*(328 - 216*rr) + Q0*Q5*Q6*(-340 - 132*rr) + 
  Q0*Q1*Q7*(2176 - 128*rr) + Q1*Q6^2*(331 - rr) + 256*Q4*Q7*Q9*rr + 
  Q4^2*Q9*(-352 + 32*rr) + Q1*Q6*Q9*(-1128 + 56*rr) + 
  Q0*Q6*Q8*(480 + 96*rr) + Q0*Q2^2*(-960 + 192*rr) + 
  Q2*Q3*Q9*(-1280 + 256*rr) + Q1*Q3*Q8*(704 + 320*rr) + 
  Q0*Q5*Q9*(224 + 352*rr) + Q0^2*Q3*(304 + 400*rr), 
 512*Q3^2*Q4 + Q0*Q1*Q7*(420 - 1428*rr) + Q0*Q1*Q4*(-576 - 192*rr) + 
  Q2*Q3*Q9*(1260 - 188*rr) + Q1*Q3*Q8*(-560 - 144*rr) + 
  Q0*Q5*Q6*(-720 - 48*rr) + Q0*Q6*Q8*(1008 - 48*rr) + 
  Q0*Q5*Q9*(1008 - 48*rr) + Q1*Q6^2*(-280 + 72*rr) + Q4^2*Q9*(336 + 240*rr) + 
  Q0^2*Q3*(1690 + 398*rr) + Q1*Q3*Q5*(-1344 + 448*rr) + 
  Q0*Q8*Q9*(-1407 + 483*rr) + Q1^2*Q2*(-2384 + 528*rr) + 
  Q1*Q6*Q9*(336 + 624*rr) + Q0*Q2^2*(-1352 + 1320*rr), 
 128*Q2*Q5*Q7 + Q2*Q3*Q9*(236 - 188*rr) + Q0*Q1*Q4*(160 - 96*rr) + 
  Q0*Q5*Q9*(-16 - 48*rr) + Q0*Q5*Q6*(-84 - 36*rr) + Q4*Q7*Q9*(-224 - 32*rr) + 
  Q1*Q6*Q9*(208 - 16*rr) + Q0*Q1*Q7*(212 - 4*rr) + Q0*Q6*Q8*(176 + 16*rr) + 
  Q4^2*Q9*(152 + 24*rr) + Q1*Q3*Q8*(-496 + 48*rr) + Q1*Q6^2*(-16 + 48*rr) + 
  Q0*Q8*Q9*(161 + 67*rr) + Q0^2*Q3*(218 + 78*rr) + Q1*Q3*Q5*(-32 + 96*rr) + 
  Q1^2*Q2*(-16 + 208*rr) + Q0*Q2^2*(-520 + 232*rr), 
 128*Q2*Q4*Q8 + Q1*Q3*Q8*(-928 - 224*rr) + Q0*Q5*Q9*(-112 - 208*rr) + 
  Q2*Q3*Q9*(836 - 180*rr) + Q4*Q7*Q9*(-224 - 160*rr) + 
  Q0*Q1*Q7*(-1092 - 76*rr) + Q0^2*Q3*(82 - 74*rr) + Q0*Q6*Q8*(-48 - 16*rr) + 
  Q1*Q6*Q9*(776 + 8*rr) + Q4^2*Q9*(304 + 16*rr) + Q0*Q5*Q6*(88 + 24*rr) + 
  Q1*Q6^2*(-237 + 39*rr) + Q0*Q2^2*(-72 + 40*rr) + Q0*Q1*Q4*(96 + 224*rr) + 
  Q1*Q3*Q5*(-296 + 248*rr) + Q0*Q8*Q9*(763 + 273*rr) + 
  Q1^2*Q2*(-544 + 544*rr), 128*Q2*Q4*Q5 + Q2*Q3*Q9*(1876 - 644*rr) + 
  Q0*Q5*Q9*(-336 - 496*rr) + Q4*Q7*Q9*(-728 - 392*rr) + 
  Q1*Q3*Q8*(-2548 - 348*rr) + Q0^2*Q3*(87 - 91*rr) + 
  Q0*Q1*Q7*(-1904 - 80*rr) + Q1*Q6*Q9*(1680 - 80*rr) + 
  Q0*Q5*Q6*(176 + 16*rr) + Q4^2*Q9*(784 + 48*rr) + Q1*Q6^2*(-432 + 176*rr) + 
  Q0*Q2^2*(-348 + 364*rr) + Q0*Q1*Q4*(480 + 416*rr) + 
  Q0*Q8*Q9*(1925 + 623*rr) + Q1*Q3*Q5*(-464 + 656*rr) + 
  Q1^2*Q2*(-876 + 1340*rr), 256*Q2*Q3*Q6 + Q0*Q1*Q7*(-364 - 1220*rr) + 
  Q1*Q3*Q8*(1232 - 912*rr) + Q1^2*Q2*(-3664 - 240*rr) + 
  Q0*Q5*Q9*(1456 - 240*rr) + Q4*Q7*Q9*(1120 - 224*rr) + 
  Q1*Q6^2*(-272 - 208*rr) + Q0^2*Q3*(898 - 186*rr) + 
  Q0*Q6*Q8*(112 - 176*rr) + Q1*Q3*Q5*(-1664 - 128*rr) + 
  Q0*Q5*Q6*(-240 + 176*rr) + Q0*Q1*Q4*(-1984 + 192*rr) + 
  Q4^2*Q9*(112 + 272*rr) + Q0*Q2^2*(376 + 360*rr) + 
  Q2*Q3*Q9*(1372 + 660*rr) + Q1*Q6*Q9*(336 + 752*rr) + 
  Q0*Q8*Q9*(-1547 + 959*rr), 128*Q6*Q8^2 + Q1*Q4*Q8*(-256 - 256*rr) + 
  Q0*Q3*Q8*(-560 - 144*rr) + Q2*Q7*Q9*(-208 - 112*rr) + 
  Q1*Q3*Q6*(328 - 88*rr) + Q5*Q8*Q9*(64 - 64*rr) + Q1^3*(448 - 64*rr) + 
  Q0^2*Q7*(-528 - 48*rr) + Q0*Q9^2*(-228 - 44*rr) + Q1*Q4*Q5*(-75 + rr) + 
  Q0*Q6^2*(-52 + 28*rr) + Q1*Q3*Q9*(-288 + 32*rr) + Q5^2*Q9*(-144 + 48*rr) + 
  Q2*Q4*Q9*(16 + 80*rr) + Q1*Q7*Q8*(456 + 88*rr) + Q0^2*Q4*(256 + 128*rr) + 
  Q0*Q6*Q9*(112 + 144*rr) + Q0*Q3*Q5*(112 + 176*rr) + 
  Q0*Q1*Q2*(-224 + 608*rr), -64*Q0*Q6^2 + 32*Q5*Q6*Q8 + 256*Q2*Q4*Q9 + 
  Q0*Q3*Q8*(-188 - 180*rr) + Q1*Q3*Q6*(144 - 80*rr) + Q1^3*(-16 - 48*rr) + 
  Q1*Q4*Q8*(-352 - 32*rr) + Q0^2*Q7*(-238 - 10*rr) + Q1*Q4*Q5*(24 - 8*rr) + 
  Q5^2*Q9*(48 + 16*rr) + Q1*Q3*Q9*(176 + 16*rr) + Q0*Q6*Q9*(220 + 20*rr) + 
  Q0^2*Q4*(104 + 56*rr) + Q0*Q9^2*(-77 + 57*rr) + Q0*Q3*Q5*(-32 + 96*rr) + 
  Q0*Q1*Q2*(132 + 268*rr), 256*Q5^2*Q6 + Q0*Q3*Q8*(-224 - 5792*rr) + 
  Q1*Q3*Q6*(4448 - 2016*rr) + Q1^3*(480 - 1632*rr) + 
  Q1*Q4*Q8*(-10192 - 1392*rr) + Q0^2*Q7*(-5747 - 1145*rr) + 
  Q0*Q6^2*(-2672 - 336*rr) + Q1*Q4*Q5*(768 + 256*rr) + 
  Q2*Q4*Q9*(7616 + 320*rr) + Q0*Q6*Q9*(7616 + 320*rr) + 
  Q5^2*Q9*(2240 + 576*rr) + Q1*Q3*Q9*(5096 + 696*rr) + 
  Q0^2*Q4*(1156 + 1804*rr) + Q0*Q3*Q5*(-5152 + 1952*rr) + 
  Q0*Q9^2*(-2436 + 2548*rr) + Q0*Q1*Q2*(788 + 6332*rr), 
 1024*Q3*Q7^2 + Q0*Q3*Q8*(-2560 - 1536*rr) + Q1*Q3*Q6*(-572 - 716*rr) + 
  Q2*Q4*Q9*(2136 - 520*rr) + Q1*Q7*Q8*(-1024 - 512*rr) + 
  Q1^3*(-1216 - 448*rr) + Q0*Q6*Q9*(2104 - 424*rr) + 
  Q0^2*Q7*(-3200 - 384*rr) + Q5^2*Q9*(1113 - 107*rr) + 
  Q1*Q3*Q9*(2240 - 64*rr) + Q5*Q8*Q9*(-248 - 24*rr) + 
  Q1*Q4*Q5*(496 + 48*rr) + Q0*Q6^2*(-1361 + 83*rr) + 
  Q2*Q7*Q9*(-512 + 512*rr) + Q1*Q4*Q8*(-2944 + 640*rr) + 
  Q0^2*Q4*(1120 + 736*rr) + Q0*Q9^2*(1664 + 896*rr) + 
  Q0*Q1*Q2*(2944 + 896*rr) + Q0*Q3*Q5*(-1904 + 1104*rr), 
 128*Q3*Q4*Q7 + Q0*Q6*Q9*(384 - 192*rr) + Q1*Q3*Q6*(-216 - 184*rr) + 
  Q0*Q3*Q8*(-1336 - 168*rr) + Q2*Q4*Q9*(288 - 160*rr) + 
  Q1*Q3*Q9*(344 - 120*rr) + Q1^3*(-320 - 64*rr) + Q5^2*Q9*(160 - 32*rr) + 
  Q1*Q4*Q5*(57 - 11*rr) + Q0^2*Q4*(524 + 36*rr) + Q0*Q6^2*(-148 + 92*rr) + 
  Q0*Q9^2*(322 + 134*rr) + Q0^2*Q7*(-593 + 173*rr) + 
  Q1*Q4*Q8*(-720 + 208*rr) + Q0*Q3*Q5*(400 + 240*rr) + 
  Q0*Q1*Q2*(1420 + 292*rr), 128*Q3*Q4^2 + Q0*Q3*Q5*(1572 - 532*rr) + 
  Q0^2*Q4*(-76 - 356*rr) + Q0*Q1*Q2*(2386 - 330*rr) + 
  Q2*Q4*Q9*(-168 - 248*rr) + Q0*Q6*Q9*(-504 - 232*rr) + 
  Q1*Q3*Q9*(-126 - 186*rr) + Q1*Q3*Q6*(-232 - 56*rr) + 
  Q1*Q4*Q5*(-200 - 40*rr) + Q0*Q6^2*(496 + 16*rr) + Q1^3*(-216 + 120*rr) + 
  Q1*Q4*Q8*(112 + 336*rr) + Q0^2*Q7*(1281 + 355*rr) + 
  Q0*Q3*Q8*(-924 + 684*rr), 128*Q2*Q6*Q7 + Q0^2*Q4*(704 - 192*rr) + 
  Q0*Q9^2*(231 - 171*rr) + Q0*Q6*Q9*(-76 - 164*rr) + 
  Q1*Q7*Q8*(154 - 114*rr) + Q2*Q4*Q9*(-176 - 80*rr) + 
  Q1*Q3*Q6*(-448 - 32*rr) + Q1^3*(-352 - 32*rr) + Q1*Q4*Q5*(32 - 32*rr) + 
  Q5^2*Q9*(-108 - 28*rr) + Q5*Q8*Q9*(-112 - 16*rr) + Q1*Q3*Q9*(-88 - 8*rr) + 
  Q0*Q1*Q2*(1288 + 24*rr) + Q2*Q7*Q9*(-196 + 52*rr) + 
  Q0*Q6^2*(204 + 156*rr) + Q0*Q3*Q5*(1280 + 192*rr) + 
  Q1*Q4*Q8*(-96 + 224*rr) + Q0*Q3*Q8*(-1300 + 324*rr) + 
  Q0^2*Q7*(-264 + 488*rr), 128*Q2*Q4*Q6 + Q0*Q1*Q2*(1392 - 1456*rr) + 
  Q0^2*Q4*(-48 - 656*rr) + Q0*Q9^2*(609 - 637*rr) + 
  Q0*Q3*Q5*(2456 - 568*rr) + Q1*Q3*Q9*(-1120 - 288*rr) + 
  Q2*Q4*Q9*(-1792 - 256*rr) + Q0*Q6*Q9*(-1988 - 204*rr) + 
  Q5^2*Q9*(-560 - 144*rr) + Q1*Q4*Q5*(-224 - 96*rr) + 
  Q0*Q6^2*(976 + 112*rr) + Q1*Q3*Q6*(-1232 + 400*rr) + Q1^3*(-368 + 432*rr) + 
  Q1*Q4*Q8*(2240 + 576*rr) + Q0^2*Q7*(1925 + 623*rr) + 
  Q0*Q3*Q8*(-1204 + 1636*rr), 64*Q2*Q3^2 + 96*Q1*Q3*Q6 + 
  Q0^2*Q7*(-182 - 98*rr) + Q0*Q3*Q8*(224 - 96*rr) + Q1^3*(80 - 16*rr) + 
  Q0*Q6^2*(-91 - 15*rr) - 64*Q1*Q4*Q8*rr + 32*Q2*Q4*Q9*rr + 
  Q1*Q4*Q5*(18 + 10*rr) + Q0*Q1*Q2*(-412 + 44*rr) + Q1*Q3*Q9*(-28 + 44*rr) + 
  Q0*Q3*Q5*(-320 + 48*rr) + Q0*Q6*Q9*(56 + 56*rr) + Q0^2*Q4*(-40 + 72*rr), 
 512*Q2^2*Q8 + Q0*Q3*Q8*(-1920 - 640*rr) + Q2*Q4*Q9*(552 - 376*rr) + 
  Q0*Q6*Q9*(360 - 312*rr) + Q1*Q3*Q6*(-380 - 268*rr) + 
  Q1*Q3*Q9*(1024 - 256*rr) + Q5^2*Q9*(203 - 129*rr) + 
  Q0^2*Q7*(-1232 - 112*rr) + Q1*Q4*Q5*(37 - 79*rr) + Q5*Q8*Q9*(280 - 72*rr) + 
  Q0*Q6^2*(-539 + 113*rr) + Q1^3*(-384 + 128*rr) + Q1*Q7*Q8*(-448 + 192*rr) + 
  Q0^2*Q4*(544 + 288*rr) + Q0*Q9^2*(1120 + 288*rr) + 
  Q0*Q1*Q2*(192 + 320*rr) + Q1*Q4*Q8*(-288 + 352*rr) + 
  Q0*Q3*Q5*(-368 + 592*rr), 128*Q2^2*Q5 + Q0*Q3*Q8*(-1288 - 536*rr) + 
  Q1*Q3*Q6*(-160 - 224*rr) + Q2*Q4*Q9*(448 - 192*rr) + 
  Q0*Q6*Q9*(448 - 192*rr) + Q1^3*(-384 - 128*rr) + Q1*Q3*Q9*(392 - 104*rr) + 
  Q5^2*Q9*(224 - 96*rr) + Q1*Q4*Q5*(176 - 16*rr) + Q0^2*Q7*(-1267 + 7*rr) + 
  Q0*Q6^2*(-432 + 112*rr) + Q0*Q9^2*(798 + 154*rr) + 
  Q1*Q4*Q8*(-784 + 208*rr) + Q0^2*Q4*(628 + 220*rr) + 
  Q0*Q1*Q2*(532 + 444*rr) + Q0*Q3*Q5*(-368 + 560*rr), 
 64*Q1*Q5*Q7 + Q0*Q3*Q8*(72 - 40*rr) + Q1*Q4*Q8*(-96 - 32*rr) + 
  Q1*Q3*Q6*(52 - 28*rr) + Q0*Q6^2*(-11 + rr) + Q5^2*Q9*(31 + 3*rr) + 
  Q0^2*Q7*(-62 + 6*rr) + Q1*Q4*Q5*(-13 + 7*rr) + Q5*Q8*Q9*(-56 + 8*rr) + 
  Q0^2*Q4*(24 + 8*rr) + Q2*Q4*Q9*(40 + 8*rr) + Q0*Q6*Q9*(40 + 8*rr) + 
  Q0*Q3*Q5*(-48 + 16*rr) + Q0*Q1*Q2*(24 + 72*rr), 
 1056*Q6^2*Q8 + Q2^2*Q9*(-5312 - 1600*rr) + Q0*Q5*Q7*(2030 - 1526*rr) + 
  Q0*Q4*Q8*(1072 - 1136*rr) + Q0*Q3*Q9*(-8150 - 962*rr) + 
  Q1*Q4*Q6*(1452 - 836*rr) + Q0^2*Q2*(5161 - 549*rr) + 
  Q6*Q8*Q9*(1792 - 512*rr) + Q1*Q2*Q8*(9116 - 172*rr) + 
  Q5*Q6*Q9*(-1792 + 160*rr) + Q1*Q3^2*(-5392 + 208*rr) + 
  Q0*Q3*Q6*(300 + 260*rr) + Q1*Q4*Q9*(-2976 + 800*rr) + 
  Q0*Q1^2*(960 + 832*rr) + Q0*Q4*Q5*(-1296 + 848*rr) + 
  Q1*Q2*Q5*(-416 + 1376*rr) + Q0*Q7*Q8*(1589 + 2175*rr), 
 2112*Q5*Q6^2 + Q2^2*Q9*(-36008 - 13560*rr) + Q0^2*Q2*(17315 - 8695*rr) + 
  Q0*Q5*Q7*(-2296 - 6120*rr) + Q0*Q1^2*(4858 - 5458*rr) + 
  Q0*Q4*Q8*(5376 - 4352*rr) + Q6*Q8*Q9*(14448 - 3248*rr) + 
  Q1*Q4*Q6*(10912 - 2464*rr) + Q1*Q3^2*(-36136 - 1656*rr) + 
  Q0*Q3*Q9*(-63420 - 1460*rr) + Q5*Q6*Q9*(-5824 + 960*rr) + 
  Q1*Q2*Q8*(68292 + 4556*rr) + Q1*Q4*Q9*(-23884 + 5020*rr) + 
  Q0*Q4*Q5*(1640 + 5176*rr) + Q0*Q3*Q6*(-2644 + 6532*rr) + 
  Q1*Q2*Q5*(-3728 + 8784*rr) + Q0*Q7*Q8*(4144 + 8848*rr), 
 8448*Q4*Q7^2 + Q1*Q2*Q5*(-3424 - 3296*rr) + Q1*Q4*Q9*(-1872 - 2960*rr) + 
  Q0*Q4*Q5*(-4623 - 2867*rr) + Q1*Q3^2*(16096 - 928*rr) + 
  Q6*Q8*Q9*(128 - 640*rr) + Q0*Q1^2*(-3552 - 544*rr) + 
  Q1*Q4*Q6*(-396 - 220*rr) + Q5*Q6*Q9*(-6464 - 64*rr) + 
  Q0*Q5*Q7*(19648 + 320*rr) + Q0*Q3*Q6*(18888 + 424*rr) + 
  Q1*Q2*Q8*(-11936 + 544*rr) + Q0*Q7*Q8*(-14192 + 1968*rr) + 
  Q0*Q4*Q8*(2528 + 2144*rr) + Q2^2*Q9*(11840 + 2752*rr) + 
  Q0*Q3*Q9*(8672 + 3104*rr) + Q0^2*Q2*(-1312 + 3744*rr), 
 -5632*Q1*Q4*Q6 + 4224*Q4^2*Q7 + Q1*Q2*Q8*(-31868 - 7156*rr) + 
  Q1*Q2*Q5*(4672 - 6464*rr) + Q0*Q4*Q5*(316 - 5364*rr) + 
  Q0*Q7*Q8*(2352 - 4720*rr) + Q0*Q3*Q6*(19636 - 3492*rr) + 
  Q1*Q4*Q9*(16960 - 1728*rr) + Q5*Q6*Q9*(-2416 - 592*rr) + 
  Q6*Q8*Q9*(-8848 + 592*rr) + Q0*Q1^2*(-11824 + 1392*rr) + 
  Q1*Q3^2*(19088 + 1712*rr) + Q0*Q5*Q7*(10034 + 3158*rr) + 
  Q0*Q4*Q8*(-6976 + 3904*rr) + Q0^2*Q2*(-11751 + 6571*rr) + 
  Q2^2*Q9*(11224 + 9352*rr) + Q0*Q3*Q9*(36656 + 9616*rr), 
 4224*Q4^3 + Q1*Q2*Q8*(-89915 - 14801*rr) + Q0*Q7*Q8*(2044 - 12684*rr) + 
  Q1*Q2*Q5*(12812 - 11612*rr) + Q0*Q4*Q5*(7092 - 9764*rr) + 
  Q0*Q3*Q6*(-8700 - 4724*rr) + Q1*Q4*Q9*(33306 - 4082*rr) + 
  Q5*Q6*Q9*(8848 - 592*rr) + Q6*Q8*Q9*(-22708 + 2660*rr) + 
  Q0^2*Q2*(-27943 + 3051*rr) + Q1*Q4*Q6*(-5544 + 3080*rr) + 
  Q0*Q1^2*(-4707 + 7607*rr) + Q0*Q3*Q9*(80612 + 7724*rr) + 
  Q1*Q3^2*(47908 + 7916*rr) + Q0*Q5*Q7*(-2198 + 8702*rr) + 
  Q0*Q4*Q8*(-8428 + 9404*rr) + Q2^2*Q9*(37646 + 23146*rr), 
 67584*Q3*Q8^2 + Q1*Q2*Q8*(11136 - 19072*rr) + Q1*Q7*Q9*(16896 - 16896*rr) + 
  Q0*Q7*Q8*(-31232 - 12800*rr) + Q0^2*Q2*(-1792 - 7936*rr) + 
  Q5*Q9^2*(13728 - 7392*rr) + Q0*Q4*Q5*(17579 - 5153*rr) + 
  Q0*Q1^2*(-41408 - 2752*rr) + Q5*Q6*Q9*(20180 - 1020*rr) + 
  Q1*Q3^2*(-25312 - 864*rr) + Q1*Q2*Q5*(8944 - 720*rr) + 
  Q0*Q3*Q6*(-7528 - 200*rr) + 16896*Q8*Q9^2*rr + Q2^2*Q9*(-5120 + 3072*rr) + 
  Q6*Q8*Q9*(-864 + 3616*rr) + Q1*Q4*Q6*(-9152 + 4928*rr) + 
  Q0*Q3*Q9*(-55104 + 6592*rr) + Q0*Q4*Q8*(-4128 + 7264*rr) + 
  Q1*Q4*Q9*(34064 + 10960*rr) + Q0*Q5*Q7*(-30016 + 16320*rr), 
 2112*Q3*Q5*Q8 + Q1*Q2*Q8*(-3272 - 1240*rr) + Q0^2*Q2*(-3744 - 992*rr) + 
  Q1*Q2*Q5*(1096 - 728*rr) + Q0*Q7*Q8*(672 - 544*rr) + 
  Q0*Q1^2*(368 - 432*rr) + Q0*Q4*Q5*(1888 - 288*rr) + 
  Q1*Q4*Q9*(3136 - 192*rr) + Q5*Q6*Q9*(1868 - 100*rr) + 
  Q6*Q8*Q9*(-1120 - 32*rr) + Q0*Q3*Q6*(-1568 + 96*rr) + 
  Q0*Q4*Q8*(-736 + 160*rr) + Q1*Q4*Q6*(-1243 + 561*rr) + 
  Q0*Q5*Q7*(-3136 + 896*rr) + Q1*Q3^2*(2336 + 992*rr) + 
  Q2^2*Q9*(592 + 1264*rr) + Q0*Q3*Q9*(2132 + 1660*rr), 
 4224*Q3*Q5^2 + Q1*Q2*Q8*(-38696 - 11384*rr) + Q0*Q7*Q8*(5152 - 6048*rr) + 
  Q0*Q4*Q5*(8784 - 4496*rr) + Q1*Q2*Q5*(15824 - 4496*rr) + 
  Q5*Q6*Q9*(8176 - 1456*rr) + Q0*Q3*Q6*(-1476 - 716*rr) + 
  Q1*Q4*Q9*(19320 - 152*rr) + Q6*Q8*Q9*(-11872 + 224*rr) + 
  Q0^2*Q2*(-27505 + 333*rr) + Q1*Q4*Q6*(-5808 + 1232*rr) + 
  Q0*Q4*Q8*(-7168 + 2048*rr) + Q0*Q1^2*(-7812 + 2804*rr) + 
  Q1*Q3^2*(21136 + 5552*rr) + Q0*Q5*Q7*(-9002 + 7874*rr) + 
  Q0*Q3*Q9*(38360 + 8840*rr) + Q2^2*Q9*(10640 + 12976*rr), 
 4224*Q2*Q3*Q7 + Q0*Q3*Q9*(-7456 - 3552*rr) + Q2^2*Q9*(-1824 - 2144*rr) + 
  Q0^2*Q2*(4228 - 1780*rr) + Q1*Q3^2*(-3744 - 1696*rr) + 
  Q0*Q5*Q7*(-648 - 1336*rr) + Q1*Q4*Q9*(-4720 - 688*rr) + 
  Q0*Q4*Q8*(2672 - 336*rr) + Q5*Q6*Q9*(24 + 56*rr) + 
  Q0*Q1^2*(7552 + 256*rr) + Q6*Q8*Q9*(3584 + 384*rr) + 
  Q1*Q4*Q6*(2101 + 385*rr) + Q0*Q3*Q6*(-6616 + 872*rr) + 
  Q1*Q2*Q5*(-3120 + 1168*rr) + Q0*Q4*Q5*(-931 + 1289*rr) + 
  Q0*Q7*Q8*(-3136 + 1600*rr) + Q1*Q2*Q8*(4240 + 2736*rr), 
 1056*Q2*Q3*Q4 + Q2^2*Q9*(-1330 - 1622*rr) + Q0*Q1^2*(1653 - 961*rr) + 
  Q0*Q3*Q9*(-6412 - 676*rr) + Q1*Q3^2*(-1916 - 628*rr) + 
  Q0*Q5*Q7*(490 - 514*rr) + Q0*Q4*Q8*(896 - 256*rr) + 
  Q1*Q4*Q6*(1188 - 220*rr) + Q0^2*Q2*(1751 - 219*rr) + 
  Q6*Q8*Q9*(1484 - 28*rr) + Q5*Q6*Q9*(-560 - 16*rr) + 
  Q1*Q4*Q9*(-2646 + 382*rr) + Q0*Q4*Q5*(-306 + 430*rr) + 
  Q1*Q2*Q5*(-1252 + 628*rr) + Q0*Q3*Q6*(564 + 700*rr) + 
  Q0*Q7*Q8*(-644 + 756*rr) + Q1*Q2*Q8*(4837 + 1423*rr), 
 1056*Q2^2*Q6 + Q1*Q2*Q8*(4970 - 1794*rr) + Q0*Q1^2*(-2638 - 1066*rr) + 
  Q1*Q4*Q6*(770 - 550*rr) + Q5*Q6*Q9*(-168 - 392*rr) + 
  Q6*Q8*Q9*(322 - 378*rr) + Q0*Q4*Q5*(1336 - 344*rr) + 
  Q0*Q4*Q8*(-224 - 288*rr) + Q0^2*Q2*(-3097 + 85*rr) + 
  Q0*Q7*Q8*(1162 + 350*rr) + Q2^2*Q9*(-4788 + 356*rr) + 
  Q1*Q2*Q5*(1512 + 536*rr) + Q0*Q5*Q7*(-84 + 772*rr) + 
  Q1*Q3^2*(-2040 + 1048*rr) + Q1*Q4*Q9*(-224 + 1120*rr) + 
  Q0*Q3*Q6*(3544 + 1288*rr) + Q0*Q3*Q9*(-4403 + 1863*rr), 
 2112*Q1*Q6*Q7 + Q0*Q1^2*(-3568 - 464*rr) + Q0*Q7*Q8*(-784 - 304*rr) + 
  Q0*Q3*Q9*(-1512 - 184*rr) + Q0*Q4*Q5*(-164 - 148*rr) + 
  Q0*Q3*Q6*(304 - 112*rr) + Q2^2*Q9*(-544 - 96*rr) + Q5*Q6*Q9*(160 - 96*rr) + 
  Q1*Q4*Q6*(143 - 77*rr) + Q1*Q2*Q8*(1104 + 112*rr) + 
  Q1*Q3^2*(-320 + 192*rr) + Q0*Q5*Q7*(520 + 216*rr) + 
  Q1*Q4*Q9*(-608 + 224*rr) + Q0*Q4*Q8*(96 + 224*rr) + 
  Q6*Q8*Q9*(-336 + 272*rr) + Q0^2*Q2*(1420 + 292*rr) + 
  Q1*Q2*Q5*(56 + 600*rr), 455168*Q7*Q8^2 + Q3*Q5*Q9*(173488 - 383760*rr) + 
  Q0*Q2*Q5*(595280 - 331760*rr) + Q0*Q4*Q6*(-714301 - 165993*rr) + 
  Q6*Q9^2*(296576 - 150912*rr) + Q1*Q2*Q9*(-903392 - 142176*rr) + 
  Q6^2*Q9*(-160160 - 108320*rr) + Q0*Q4*Q9*(761432 - 107528*rr) + 
  Q3*Q8*Q9*(-455168 - 65024*rr) + Q4*Q8^2*(-199136 - 52832*rr) + 
  Q1^2*Q8*(824768 - 35136*rr) + Q0^2*Q1*(-136192 - 34816*rr) + 
  Q1*Q2*Q6*(-290332 - 23340*rr) - 260096*Q2*Q7^2*rr + 
  Q1*Q3*Q4*(185808 + 24720*rr) + Q0*Q6*Q7*(1022168 + 36984*rr) + 
  Q1^2*Q5*(191968 + 98912*rr) + Q0*Q2*Q8*(1242304 + 385600*rr) + 
  Q0*Q7*Q9*(-661024 + 421152*rr) + Q0*Q3^2*(-2390528 + 542208*rr), 
 130048*Q6^3 + Q0*Q2*Q8*(4228994 - 1635514*rr) + 
  Q0*Q2*Q5*(-201576 - 1036600*rr) + Q1^2*Q8*(2381568 - 809728*rr) + 
  Q0*Q6*Q7*(2418640 - 637584*rr) + Q1*Q3*Q4*(-1113792 - 394304*rr) + 
  Q3*Q5*Q9*(-3455200 - 278176*rr) + Q6^2*Q9*(-1640800 - 270368*rr) + 
  Q6*Q9^2*(58520 - 256312*rr) + Q0*Q4*Q9*(314832 - 247952*rr) + 
  Q1^2*Q5*(1562624 - 161792*rr) + Q0*Q4*Q6*(-2473328 + 56752*rr) + 
  Q1*Q2*Q6*(-367136 + 206240*rr) + Q0*Q7*Q9*(223027 + 507577*rr) + 
  Q1*Q2*Q9*(-3313128 + 708424*rr) + Q0^2*Q1*(-646888 + 818248*rr) + 
  Q0*Q3^2*(-190752 + 2332832*rr), 16256*Q5*Q7*Q8 + 
  Q3*Q5*Q9*(14144 - 20096*rr) + Q0^2*Q1*(-10536 - 19064*rr) + 
  Q1*Q2*Q9*(1224 - 17448*rr) + Q6^2*Q9*(7624 - 4888*rr) + 
  Q0*Q4*Q6*(1638 - 4434*rr) + Q1*Q2*Q6*(-9688 - 2744*rr) + 
  Q0*Q4*Q9*(800 - 2240*rr) + Q1*Q3*Q4*(30048 - 416*rr) + 
  Q6*Q9^2*(8392 + 1496*rr) + Q1^2*Q5*(-2640 + 5360*rr) + 
  Q0*Q2*Q5*(-3800 + 5560*rr) + Q0*Q6*Q7*(23424 + 6752*rr) + 
  Q0*Q7*Q9*(-26351 + 6803*rr) + Q0*Q3^2*(-46304 + 8544*rr) + 
  Q1^2*Q8*(13824 + 13312*rr) + Q0*Q2*Q8*(12918 + 18338*rr), 
 16256*Q5^2*Q7 + Q3*Q5*Q9*(-19744 - 57696*rr) + 
  Q1*Q2*Q9*(-103504 - 28400*rr) + Q0^2*Q1*(-36104 - 23064*rr) + 
  Q1*Q3*Q4*(69760 - 16512*rr) + Q0*Q4*Q9*(32848 - 14352*rr) + 
  Q0*Q4*Q6*(-41664 - 12576*rr) + Q6^2*Q9*(2816 - 11136*rr) + 
  Q6*Q9^2*(16184 - 8536*rr) + Q0*Q2*Q5*(-4136 - 4472*rr) + 
  Q0*Q6*Q7*(69904 + 560*rr) + Q0*Q2*Q8*(145598 + 3450*rr) + 
  Q1*Q2*Q6*(-45664 + 6752*rr) + Q1^2*Q8*(108544 + 8192*rr) + 
  Q1^2*Q5*(10880 + 18304*rr) + Q0*Q7*Q9*(-9485 + 35321*rr) + 
  Q0*Q3^2*(-132752 + 87632*rr), 65024*Q4*Q5*Q8 + 
  Q1*Q2*Q9*(-72120 - 221736*rr) + Q3*Q5*Q9*(322144 - 179424*rr) + 
  Q0^2*Q1*(-338904 - 140424*rr) + Q0*Q4*Q6*(115696 - 130096*rr) + 
  Q0*Q3^2*(-941408 - 121888*rr) + Q6^2*Q9*(146656 - 68448*rr) + 
  Q1*Q2*Q6*(-133216 - 50464*rr) + Q1*Q3*Q4*(246464 - 12224*rr) + 
  Q0*Q7*Q9*(-253995 + 2399*rr) + Q6*Q9^2*(123816 + 10744*rr) + 
  Q0*Q4*Q9*(-12912 + 40624*rr) + Q0*Q2*Q5*(229480 + 67640*rr) + 
  Q1^2*Q5*(-20992 + 97792*rr) + Q0*Q6*Q7*(189840 + 149168*rr) + 
  Q1^2*Q8*(192384 + 179840*rr) + Q0*Q2*Q8*(407550 + 295738*rr), 
 260096*Q4*Q5^2 + Q3*Q5*Q9*(2598624 - 2668384*rr) + 
  Q1*Q2*Q9*(-2999864 - 2463656*rr) + Q0*Q4*Q6*(-228624 - 1539376*rr) + 
  Q0^2*Q1*(-3178664 - 1282296*rr) + Q6^2*Q9*(1410528 - 817760*rr) + 
  Q1*Q3*Q4*(3517376 - 464064*rr) + Q6*Q9^2*(1186472 - 123144*rr) + 
  Q1*Q2*Q6*(-2177120 - 101664*rr) + Q0*Q4*Q9*(1309616 + 46352*rr) + 
  Q0*Q2*Q5*(3039656 + 234488*rr) + Q0*Q7*Q9*(-2137163 + 461055*rr) + 
  Q0*Q3^2*(-12153376 + 695712*rr) + Q1^2*Q5*(81408 + 981504*rr) + 
  Q0*Q6*Q7*(2863504 + 1428144*rr) + Q1^2*Q8*(3918208 + 1698944*rr) + 
  Q0*Q2*Q8*(6605438 + 2861754*rr), 32512*Q3*Q6*Q8 + 
  Q0*Q3^2*(96416 - 49696*rr) + Q0*Q7*Q9*(24493 - 26137*rr) + 
  Q0^2*Q1*(13656 - 12024*rr) + Q1*Q2*Q6*(34976 - 7712*rr) + 
  Q1*Q3*Q4*(5184 - 3136*rr) + Q1^2*Q5*(-33344 + 704*rr) + 
  Q1^2*Q8*(-68352 + 2816*rr) + Q1*Q2*Q9*(57448 + 3128*rr) + 
  Q0*Q4*Q6*(60608 + 3424*rr) + Q6^2*Q9*(31448 + 6840*rr) + 
  Q0*Q4*Q9*(-31952 + 8592*rr) + Q0*Q6*Q7*(-71792 + 10416*rr) + 
  Q6*Q9^2*(-20440 + 11512*rr) + Q3*Q5*Q9*(21280 + 17632*rr) + 
  Q0*Q2*Q5*(-12312 + 19640*rr) + Q0*Q2*Q8*(-90754 + 29626*rr), 
 32512*Q3*Q5*Q6 + Q0*Q3^2*(296624 - 231920*rr) + 
  Q0*Q7*Q9*(24913 - 60333*rr) + Q0^2*Q1*(96336 - 55568*rr) + 
  Q1*Q2*Q6*(93984 - 20128*rr) + Q1*Q2*Q9*(344288 - 10592*rr) + 
  Q1^2*Q5*(-130432 - 2176*rr) + Q0*Q4*Q6*(234768 + 13616*rr) + 
  Q0*Q4*Q9*(-59920 + 23504*rr) + Q6*Q9^2*(-31864 + 28056*rr) + 
  Q1*Q3*Q4*(6144 + 34816*rr) + Q6^2*Q9*(120960 + 35200*rr) + 
  Q1^2*Q8*(-290080 + 36000*rr) + Q0*Q6*Q7*(-255248 + 43728*rr) + 
  Q3*Q5*Q9*(226464 + 80352*rr) + Q0*Q2*Q8*(-489454 + 90870*rr) + 
  Q0*Q2*Q5*(-52184 + 97144*rr), 65024*Q2*Q4*Q7 + Q0*Q3^2*(68384 - 78496*rr) + 
  Q0*Q2*Q5*(71480 - 20312*rr) + Q1^2*Q5*(18752 - 18368*rr) + 
  Q1^2*Q8*(-55040 - 8448*rr) + Q0*Q4*Q9*(-5744 - 5456*rr) + 
  Q6*Q9^2*(-9800 - 4056*rr) + Q0*Q6*Q7*(8112 - 2800*rr) + 
  Q1*Q2*Q6*(49504 - 1248*rr) + Q6^2*Q9*(2176 - 1216*rr) + 
  Q0*Q4*Q6*(-9104 - 112*rr) + Q0*Q2*Q8*(-91974 + 5102*rr) + 
  Q0*Q7*Q9*(24311 + 6021*rr) + Q1*Q3*Q4*(-113088 + 9408*rr) + 
  Q1*Q2*Q9*(73528 + 12968*rr) + Q0^2*Q1*(22024 + 29976*rr) + 
  Q3*Q5*Q9*(17440 + 44640*rr), 65024*Q2*Q4^2 + 
  Q0*Q2*Q8*(-283738 - 324302*rr) + Q1^2*Q8*(-199584 - 188128*rr) + 
  Q0*Q6*Q7*(-89264 - 153616*rr) + Q0*Q2*Q5*(-308040 - 111832*rr) + 
  Q1^2*Q5*(50688 - 102912*rr) + Q0*Q7*Q9*(184807 - 21931*rr) + 
  Q0*Q4*Q9*(-98672 - 11856*rr) + Q6*Q9^2*(-96712 + 1960*rr) + 
  Q1*Q2*Q6*(196576 + 19360*rr) + Q1*Q3*Q4*(-307072 + 37248*rr) + 
  Q6^2*Q9*(-206528 + 43456*rr) + Q0*Q3^2*(912608 + 88736*rr) + 
  Q0*Q4*Q6*(-133456 + 126992*rr) + Q0^2*Q1*(294544 + 135600*rr) + 
  Q3*Q5*Q9*(-364224 + 211904*rr) + Q1*Q2*Q9*(56560 + 250064*rr), 
 16256*Q2^2*Q3 + Q0*Q3^2*(-44768 - 15264*rr) + Q0^2*Q1*(-9728 - 11776*rr) + 
  Q1*Q2*Q9*(8624 - 10736*rr) + Q3*Q5*Q9*(31696 - 8688*rr) + 
  Q0*Q4*Q6*(17622 - 7330*rr) + Q1*Q2*Q6*(-672 - 3808*rr) + 
  Q0*Q7*Q9*(-25753 - 1323*rr) + Q1*Q3*Q4*(20384 - 992*rr) + 
  Q6^2*Q9*(13706 - 734*rr) + Q6*Q9^2*(12040 + 1848*rr) + 
  Q0*Q4*Q9*(10192 + 3568*rr) + Q1^2*Q5*(-10672 + 5904*rr) + 
  Q0*Q2*Q5*(20168 + 9976*rr) + Q1^2*Q8*(2016 + 11424*rr) + 
  Q0*Q6*Q7*(-3696 + 11568*rr) + Q0*Q2*Q8*(-9562 + 26418*rr), 
 16256*Q1*Q3*Q7 + Q1^2*Q8*(-10240 - 3840*rr) + Q0*Q3^2*(-4384 - 3168*rr) + 
  Q1*Q2*Q6*(1720 - 1768*rr) + Q0*Q7*Q9*(-7861 - 1535*rr) + 
  Q0^2*Q1*(3176 - 968*rr) + Q0*Q4*Q6*(2766 - 74*rr) + 
  Q1*Q3*Q4*(-2728 + 120*rr) + Q6^2*Q9*(-558 + 394*rr) + 
  Q0*Q6*Q7*(-2224 + 944*rr) + Q1^2*Q5*(-528 + 1072*rr) + 
  Q0*Q2*Q5*(3304 + 1112*rr) + Q6*Q9^2*(3304 + 1112*rr) + 
  Q3*Q5*Q9*(-16 + 1264*rr) + Q0*Q4*Q9*(2192 + 1584*rr) + 
  Q0*Q2*Q8*(-9710 + 2550*rr) + Q1*Q2*Q9*(-2600 + 4232*rr)];

I:=Ideal(Rels);

HilbertPolynomial(I);


R:=JacobianMatrix(Rels);


I1:=Ideal(Minor(R,[11, 14, 25, 37, 52, 63, 73],[1,2,3,4,5,6,10]));
HilbertPolynomial(I+I1);

I2:=Ideal(Minor(R,[8, 23, 26, 38, 49, 66, 73],[1,2,3,4,6,7,8]));
HilbertPolynomial(I+I1+I2);

I3:=Ideal(Minor(R,[6, 15, 31, 37, 55, 66, 78],[1,2,3,4,5,7,9]));
HilbertPolynomial(I+I1+I2+I3);


==> anc/CheckSmoothnessKeum <==
FF:=FiniteField(233);
RR<P0,P1,P2,P3,P4,P5,P6,P7,P8,P9>:=PolynomialRing(FF,10,"grevlex");
rr:=61;
Rels:=[646391875013393252352*P6*P7*P8 + P4*P8*P9*(196727961960597946368 
- 
    112415978263198826496*rr) + P3*P9^2*(6617158203262107648 - 
    3134443359439945728*rr) + P3*P6*P9*(-9370792730845249536 - 
    1411262457741574144*rr) + P2*P8^2*(8419084578978791424 - 
    1029672214695247872*rr) + P1^2*P5*(1035546534739390464 - 
    734322479972511744*rr) + P1^2*P8*(891670344386805760 - 
    167451373579337728*rr) + P0*P2*P7*(-446568399019180032 - 
    72824241251942400*rr) + P0^3*(748079832029943 - 639911252440187*rr) 
+ 
  P1*P2*P3*(-1826477246901440 + 3180859215049152*rr) + 
  P2^2*P9*(-121971538236047360 + 22028918576021504*rr) + 
  P0*P2*P4*(-1041980539128707584 + 40849725001650688*rr) + 
  P0*P3*P8*(-324168304823566336 + 42678586846937088*rr) + 
  P0*P1*P6*(153353629053427712 + 78718457543745536*rr) + 
  P0*P3*P5*(-416141274948372736 + 131497422746780928*rr) + 
  P0*P1*P9*(-114584054249340928 + 140946650005356544*rr) + 
  P1*P4^2*(4098907574930079744 + 1372118575571566592*rr) + 
  P7*P8*P9*(269329947922247188480 + 53865989584449437696*rr) + 
  P4*P5*P9*(-714017111937348796416 + 260840199563828527104*rr), 
 54890614386327552*P5*P6*P7 + P4*P5*P9*(54890614386327552 - 
    13722653596581888*rr) + P1*P4^2*(-2061382823313408 - 
    435363152265216*rr) + P0*P2*P4*(41815324271616 - 11909835265024*rr) 
+ 
  P2^2*P9*(-1330874703872 - 3961217146880*rr) + 
  P0*P1*P9*(-10129601728512 - 256993103872*rr) + 
  P0^3*(-41917302665 + 8743104517*rr) + 
  P1*P2*P3*(-361541448576 + 128814863744*rr) + 
  P0*P3*P8*(887390601216 + 630774398976*rr) + 
  P0*P2*P7*(25916180512768 + 668130066432*rr) + 
  P0*P3*P5*(3265138890496 + 1620352328960*rr) + 
  P0*P1*P6*(-3118986737664 + 9223769020416*rr) + 
  P1^2*P8*(-25683999129600 + 18232228380672*rr) + 
  P1^2*P5*(17571269556736 + 51468227767808*rr) + 
  P3*P9^2*(-389400012259328 + 64078483030016*rr) + 
  P3*P6*P9*(-256964408508416 + 316809779478528*rr) + 
  P5*P7*P9*(22871089327636480 + 4574217865527296*rr), 
 10099873047084269568*P4*P6*P8 + P3*P6*P9*(115262425234145280 - 
    26942886329712640*rr) + P1*P4^2*(-16413212021391360 - 
    13355815199670272*rr) + P2*P8^2*(-64196781767917568 - 
    4258754564456448*rr) + P0*P3*P5*(4836376883948288 - 
874135662698240*rr) + 
  P0*P1*P6*(-52556595388416 - 812196271792128*rr) + 
  P0*P1*P9*(1936269672071168 - 710638698315776*rr) + 
  P1^2*P8*(-5997193501802496 - 231534147207168*rr) + 
  P1*P2*P3*(36130130627136 - 20853263206720*rr) + 
  P0^3*(-9758194894805 + 3718159416993*rr) + 
  P0*P3*P8*(3157360171614208 + 53847883186176*rr) + 
  P2^2*P9*(1350017546551296 + 174825360883712*rr) + 
  P0*P2*P4*(7211711993884160 + 596871964510720*rr) + 
  P0*P2*P7*(2539009619263488 + 868229149360128*rr) + 
  P1^2*P5*(-13038448831270912 + 2513071136460800*rr) + 
  P4*P8*P9*(1902874632059355136 + 1317374745271861248*rr) + 
  P4*P5*P9*(7025998641449926656 + 1756499660362481664*rr), 
 1143554466381824*P4*P5*P6 + P3*P6*P9*(-264665956352 - 656649355264*rr) 
+ 
  P1^2*P5*(401316851712 - 435758985216*rr) + 
  P1^2*P8*(372596424704 - 117437939712*rr) + 
  P0*P1*P6*(106137780224 - 74375888896*rr) + 
  P0*P2*P7*(-246964408320 - 47786921984*rr) + 
  P0*P3*P8*(-41921130496 - 11497697280*rr) + 
  P0*P3*P5*(-106064349440 - 5083650816*rr) + 
  P1*P2*P3*(4760320320 - 302621760*rr) + P0^3*(490662067 - 35663047*rr) 
+ 
  P0*P1*P9*(87440109568 + 15754915840*rr) + 
  P2^2*P9*(-43235713024 + 25658056704*rr) + 
  P0*P2*P4*(-559846586880 + 49203139072*rr) + 
  P1*P4^2*(12603076476928 + 7357983653888*rr), 
 1408318308352*P3*P6^2 + P1^2*P5*(-16200593408 - 29256142848*rr) + 
  P1^2*P8*(12539789312 - 12513181696*rr) + 
  P0*P1*P6*(2128371712 - 6716284928*rr) + 
  P0*P3*P5*(-11296499456 - 2018563328*rr) + 
  P0*P3*P8*(-2957246464 - 1691484160*rr) + 
  P0*P2*P7*(-17392828416 - 1067155456*rr) + 
  P1*P2*P3*(193054400 - 43055040*rr) + P0^3*(30219721 - 6838597*rr) + 
  P0*P1*P9*(7957102592 + 110706688*rr) + 
  P2^2*P9*(1237254144 + 1273364480*rr) + 
  P0*P2*P4*(-31316198912 + 6349286912*rr) + 
  P3*P6*P9*(525584039936 + 166670106624*rr) + 
  P1*P4^2*(1144120836096 + 278858268672*rr), 
 169969451008*P3^2*P7 + P3*P6*P9*(756188446720 - 2348813910016*rr) + 
  P1^2*P5*(2481355591680 - 1349799727104*rr) + 
  P0*P1*P6*(842146013184 - 489542836224*rr) + 
  P0*P2*P7*(-471274094592 - 332291112960*rr) + 
  P0*P3*P5*(-61546793728 - 328630583552*rr) + 
  P0*P2*P4*(-1756078231040 - 306671200768*rr) + 
  P1^2*P8*(1746005065728 - 268028018688*rr) + 
  P0*P3*P8*(140262047744 - 133541724160*rr) + 
  P1*P2*P3*(10082620352 - 219077824*rr) + P0^3*(2193436077 + 
542741479*rr) + 
  P0*P1*P9*(515033645056 + 6800621568*rr) + 
  P2^2*P9*(-43403673600 + 72379367424*rr) + 
  P1*P4^2*(24592907272192 + 29808678502400*rr), 
 10623090688*P3^2*P4 + P1*P4^2*(747401281536 - 844173180928*rr) + 
  P1^2*P8*(-52722991104 - 4817879040*rr) + 
  P0*P1*P9*(-9994485760 - 4077142016*rr) + 
  P2^2*P9*(4403560448 - 1277165568*rr) + 
  P1*P2*P3*(-230076224 - 51459520*rr) + P0^3*(-27539239 - 24109589*rr) + 
  P0*P3*P8*(-8624193536 + 2636529664*rr) + 
  P0*P1*P6*(-40734597120 + 4252704768*rr) + 
  P0*P3*P5*(-9378612992 + 8104446720*rr) + 
  P0*P2*P7*(-2913533952 + 10610737152*rr) + 
  P1^2*P5*(-116947955712 + 15554408448*rr) + 
  P0*P2*P4*(28728637952 + 17738771968*rr) + 
  P3*P6*P9*(-23840423936 + 44913655808*rr), 157731650535424*P2*P5*P8 + 
  P3*P6*P9*(145740662308864 - 13453981384704*rr) + 
  P1^2*P5*(-12760649273344 - 10537498619904*rr) + 
  P1^2*P8*(1256717615104 - 4789441200128*rr) + 
  P0*P1*P6*(2176549552128 - 3008467075072*rr) + 
  P0*P3*P5*(1343923089152 - 230732567296*rr) + 
  P0*P1*P9*(5160463974400 - 224475627520*rr) + 
  P1*P2*P3*(169229435200 - 20362183744*rr) + 
  P0^3*(-2525033553 + 175248045*rr) + 
  P0*P3*P8*(1363414155264 + 116980383744*rr) + 
  P0*P2*P7*(-4837583880192 + 586355834880*rr) + 
  P2^2*P9*(445444751360 + 855481417728*rr) + 
  P0*P2*P4*(-6262748387840 + 3764916089344*rr) + 
  P1*P4^2*(337247122587648 + 137297393909760*rr), 
 9858228158464*P2*P5^2 + P1*P4^2*(-2893385334784 - 6192450338816*rr) + 
  P3*P6*P9*(-3700693663744 - 817918115840*rr) + 
  P0*P2*P4*(427713789440 - 51728041472*rr) + 
  P0*P1*P9*(-144928358400 - 26356269056*rr) + 
  P2^2*P9*(19895844864 - 20694073344*rr) + 
  P1*P2*P3*(-5094351808 - 776557376*rr) + P0^3*(-89826653 + 25518857*rr) 
+ 
  P0*P3*P8*(-8195145728 + 4815978496*rr) + 
  P0*P3*P5*(39757234944 + 19278620928*rr) + 
  P0*P2*P7*(190151327744 + 26286424064*rr) + 
  P0*P1*P6*(-180702298112 + 80686170112*rr) + 
  P1^2*P8*(-308847902720 + 135487881216*rr) + 
  P1^2*P5*(-199356731392 + 416347066368*rr), 
 1517584384*P2^2*P6 + P0*P2*P4*(195592704 - 481327616*rr) + 
  P0*P3*P5*(-84685568 - 370702592*rr) + P0*P3*P8*(171048960 - 
159645696*rr) + 
  P0*P2*P7*(278429696 - 158695424*rr) + P0*P1*P6*(517185536 - 
2138112*rr) + 
  P0^3*(1070517 + 544511*rr) + P1*P2*P3*(-8025920 + 3436608*rr) + 
  P0*P1*P9*(-96452608 + 39436288*rr) + P2^2*P9*(476561408 + 
111656960*rr) + 
  P1^2*P5*(2557775872 + 281161728*rr) + P1^2*P8*(839090176 + 
329744384*rr) + 
  P3*P6*P9*(-12079857664 + 752615424*rr) + 
  P1*P4^2*(-23288315904 + 2614198272*rr), 34610830746058752*P1*P7^2 + 
  P4*P5*P9*(3488122786126233600 - 645708311106158592*rr) + 
  P0*P1*P9*(-186883071033344 - 157833853714432*rr) + 
  P0*P1*P6*(-779543166918656 - 41001399050240*rr) + 
  P1*P2*P3*(464002728896 - 254705126592*rr) + 
  P0^3*(519965588541 - 189847218793*rr) + 8652707686514688*P3*P9^2*rr + 
  P0*P3*P8*(-72945244897280 + 17351406059520*rr) + 
  P2^2*P9*(102486303997952 + 36801589510144*rr) + 
  P0*P3*P5*(-66645167219456 + 73563746793216*rr) + 
  P0*P2*P7*(-605162804871168 + 81287095517184*rr) + 
  P1^2*P8*(-1123971300917248 + 145721248251904*rr) + 
  P0*P2*P4*(-573534401265152 + 377556859733504*rr) + 
  P1^2*P5*(-554085717061632 + 771463953543168*rr) + 
  P3*P6*P9*(34901785163857920 + 6186849473658880*rr) + 
  P1*P4^2*(-17571314131501056 + 42365031434518528*rr) + 
  P5*P7*P9*(2405452736851083264 + 294192061341499392*rr) + 
  P7*P8*P9*(184591097312313344 + 369182194624626688*rr) + 
  P4*P8*P9*(1315211568350232576 + 622994953429057536*rr), 
 22533092933632*P1*P4*P7 + P1*P4^2*(31514181074944 - 10926123876352*rr) 
+ 
  P1^2*P5*(201596760064 - 26825109504*rr) + 
  P0*P2*P4*(218214389248 - 17356406272*rr) + 
  P2^2*P9*(-21093187584 - 14610432000*rr) + P0^3*(-163677633 + 
783453*rr) + 
  P1*P2*P3*(-140455616 + 9989056*rr) + 
  P0*P3*P8*(3126394880 + 4164091904*rr) + 
  P0*P3*P5*(19583049472 + 4534467840*rr) + 
  P0*P1*P9*(-20943519744 + 11807604736*rr) + 
  P0*P2*P7*(110223949824 + 20959199232*rr) + 
  P0*P1*P6*(43387875328 + 26139250688*rr) + 
  P1^2*P8*(97370570752 + 36800233472*rr) + 
  P3*P6*P9*(-3077224005632 + 384046727168*rr), 
 2501389701051580416*P7*P8^2 + P4*P8^2*(4690105689471713280 - 
    938021137894342656*rr) + P0*P4*P7*(-720155106264401920 - 
    208639295623485440*rr) + P1*P6^2*(806219942564155392 - 
    138006718931275776*rr) + P0*P7^2*(-75388731897937920 - 
    72909868566577152*rr) + P0*P4^2*(-990083326058558592 - 
    42764932056518016*rr) + P2*P7*P9*(-36950305838989312 - 
    7524834319794176*rr) + P0*P1*P8*(-1018034366671616 - 
    1644067985842432*rr) + P0^2*P6*(-333189560103449 - 
876861965771179*rr) + 
  P0^2*P9*(-400343888295904 - 471612226968480*rr) + 
  P2*P4*P9*(-87292503480655872 - 120149615222784*rr) + 
  P0*P1*P5*(-6854711013013164 - 20949914713220*rr) + 
  P1^2*P2*(-33984067341700 - 12482401567244*rr) + 
  P0*P2*P3*(-12539015784757 + 10328001336961*rr) + 
  P3*P8*P9*(-2647707424653312 + 217490599968768*rr) + 
  P1*P3*P7*(-12865848717385216 + 2153859302483456*rr) + 
  P1*P3*P4*(-17385726189136368 + 9784524649146416*rr) + 
  P3*P5*P9*(50189587962200064 + 68113395397361664*rr) + 
  P1*P9^2*(145555004156018688 + 311903580334325760*rr) + 
  P1*P6*P9*(1532650236106006528 + 535215699492151296*rr), 
 78168428157861888*P5*P7*P8 + P1*P6^2*(-1296838968769536 - 
    24629288111698944*rr) + P1*P6*P9*(47840754933899264 - 
    22750018355765248*rr) + P1*P9^2*(21551671002267648 - 
    2274296939937792*rr) + P3*P5*P9*(3226288810622976 - 
    1130967786848256*rr) + P0*P1*P5*(76766554527796 - 36752732330980*rr) 
+ 
  P0*P1*P8*(6675152014720 - 11597045467008*rr) + 
  P0*P2*P3*(802855885601 + 145698612675*rr) + 
  P1^2*P2*(-816324731719 + 185006111115*rr) + 
  P0^2*P6*(5345330198971 + 9354316851537*rr) + 
  P0^2*P9*(-10319351993216 + 12839283119488*rr) + 
  P1*P3*P7*(-9498183356928 + 24075793140224*rr) + 
  P2*P4*P9*(447612247670784 + 28263314817024*rr) + 
  P1*P3*P4*(59783657352608 + 76701444678880*rr) + 
  P2*P7*P9*(49136044998656 + 105291524997120*rr) + 
  P3*P8*P9*(1203802623442944 + 176670313021440*rr) + 
  P0*P7^2*(-968682029973504 + 1064948567113728*rr) + 
  P0*P4^2*(16181013119083008 + 2994426356540928*rr) + 
  P0*P4*P7*(5923012811663360 + 5023197161846784*rr), 
 89508020224*P5^2*P7 + P0*P4^2*(-3508463616 - 3022755840*rr) + 
  P0*P4*P7*(2037561344 - 2626611200*rr) + 
  P1*P9^2*(-11801665536 - 971415552*rr) + 
  P0*P7^2*(1350336512 - 303136768*rr) + P1*P3*P4*(21060032 - 
19137216*rr) + 
  P0^2*P6*(4667376 - 8110256*rr) + P0^2*P9*(13576640 - 5677504*rr) + 
  P1*P3*P7*(5768448 - 4001536*rr) + P0*P2*P3*(-198212 - 119196*rr) + 
  P1^2*P2*(448035 + 16009*rr) + P0*P1*P8*(-14603008 + 3155200*rr) + 
  P0*P1*P5*(-63102956 + 8388540*rr) + P3*P5*P9*(-916299776 + 
434036736*rr) + 
  P1*P6*P9*(-40434311168 + 6345203712*rr) + 
  P1*P6^2*(-20165915136 + 12847573504*rr), 814254459977728*P4*P5*P8 + 
  P1*P9^2*(-63926997319680 - 24818716606464*rr) + 
  P0*P4*P7*(-11765904009216 - 2483708049408*rr) + 
  P3*P5*P9*(-12539610660864 - 1840315760640*rr) + 
  P3*P8*P9*(-4151320248320 - 1811765788672*rr) + 
  P1*P3*P4*(2461367828416 - 363729019072*rr) + 
  P0^2*P9*(63182655424 - 12053307584*rr) + 
  P0*P2*P3*(-498594019 - 1360589769*rr) + 
  P1^2*P2*(4043802112 + 1278380544*rr) + 
  P0^2*P6*(-67111800609 + 6716512317*rr) + 
  P1*P3*P7*(1035256502784 + 113777298944*rr) + 
  P0*P1*P8*(-296010169728 + 138933459840*rr) + 
  P1*P6*P9*(-325181321584640 + 240118767616*rr) + 
  P0*P1*P5*(-213677266516 + 249030450564*rr) + 
  P0*P4^2*(-29117662630784 + 453880460672*rr) + 
  P2*P4*P9*(-1259188797440 + 585563783168*rr) + 
  P1*P6^2*(-202960212645888 + 95318254712832*rr), 
 2797125632*P4*P5^2 + P1*P6^2*(563214336 - 77506560*rr) + 
  P1*P3*P4*(-3709216 - 520608*rr) + P1*P3*P7*(-889952 - 507616*rr) + 
  P0*P1*P5*(714560 - 298816*rr) + P0*P1*P8*(708064 - 97440*rr) + 
  P1^2*P2*(-1414 - 3262*rr) + P0^2*P9*(-100688 - 464*rr) + 
  P0*P2*P3*(-2324 + 1400*rr) + P0^2*P6*(41615 + 26941*rr) + 
  P0*P4^2*(36169728 + 2583552*rr) + P0*P4*P7*(13563648 + 4090624*rr) + 
  P1*P9^2*(41767424 + 53824000*rr) + P1*P6*P9*(499486720 + 99897344*rr), 
 3509717499904*P3*P6*P8 + P0*P4*P7*(-5465185617920 - 726775568384*rr) + 
  P0^2*P9*(-30063371072 - 13641902528*rr) + 
  P0^2*P6*(-84222704713 - 13142857275*rr) + 
  P1^2*P2*(-862757784 + 66078264*rr) + P0*P2*P3*(-97875624 + 
100911272*rr) + 
  P0*P1*P8*(-126094713472 + 15289657472*rr) + 
  P2*P4*P9*(-166766559232 + 27681898496*rr) + 
  P1*P3*P7*(59175026176 + 93485279744*rr) + 
  P0*P1*P5*(-84065701468 + 106295825004*rr) + 
  P1*P3*P4*(360414320000 + 148588171392*rr) + 
  P3*P8*P9*(619322195968 + 422944686080*rr) + 
  P3*P5*P9*(2271458918400 + 560775462912*rr) + 
  P0*P4^2*(-12139944208896 + 718431126016*rr) + 
  P1*P6*P9*(-19048666685440 + 3175626334208*rr) + 
  P1*P6^2*(-27380230907904 + 13097549383680*rr), 
 12056576*P3*P5*P6 + P1*P6^2*(72339456 - 10334208*rr) + 
  P1*P3*P4*(-155904 - 334080*rr) + P1*P3*P7*(129920 - 152192*rr) + 
  P0*P1*P5*(328048 - 131312*rr) + P0*P2*P3*(385 - 161*rr) + 
  P1^2*P2*(1512 + 224*rr) + P0*P1*P8*(207872 + 14848*rr) + 
  P0^2*P9*(12992 + 27840*rr) + P0^2*P6*(79982 + 46922*rr) + 
  P1*P6*P9*(36169728 + 1722368*rr) + P0*P4*P7*(6028288 + 2583552*rr) + 
  P0*P4^2*(18084864 + 2583552*rr), -14*P0*P2*P3 + 28*P3^3 + 
  P0*P4^2*(-505344 - 164352*rr) + P0*P4*P7*(-114688 - 110592*rr) + 
  P1*P6*P9*(-559104 - 108544*rr) + P0^2*P6*(-2317 - 1415*rr) + 
  P0*P1*P8*(-6272 - 1408*rr) + P0^2*P9*(448 - 960*rr) + 
  P0*P1*P5*(-15708 + 1644*rr) + P1*P3*P7*(-4480 + 2176*rr) + 
  P1*P3*P4*(224 + 5088*rr) + P1*P6^2*(-1333248 + 6144*rr), 
 3008329285632*P2*P6*P7 + P3*P5*P9*(-913709334528 - 1163714494464*rr) + 
  P0*P4^2*(-1633046426112 - 779882632704*rr) + 
  P0*P4*P7*(257144375296 - 595961718784*rr) + 
  P3*P8*P9*(298121232384 - 561023483904*rr) + 
  P2*P4*P9*(346071957504 - 215778263040*rr) + 
  P1*P3*P4*(145643492832 - 32699615840*rr) + 
  P0*P1*P5*(-9934993188 - 2525012716*rr) + 
  P0*P2*P3*(57297856 - 95955904*rr) + P1^2*P2*(238750939 + 95870897*rr) 
+ 
  P0^2*P9*(-792901760 + 673271424*rr) + 
  P0^2*P6*(-16351811791 + 2344449523*rr) + 
  P0*P1*P8*(-5348067712 + 2576139136*rr) + 
  P1*P3*P7*(64844497408 + 4582077952*rr) + 
  P2*P7*P9*(1253470535680 + 250694107136*rr) + 
  P1*P6*P9*(2878745206784 + 2037719801856*rr) + 
  P1*P6^2*(10746661742592 + 2741195175936*rr), 
 15668381696*P2*P4*P6 + P1*P6^2*(-12708492288 - 11592397824*rr) + 
  P1*P6*P9*(1467026944 - 5889206784*rr) + 
  P1*P3*P7*(-130083328 - 45123072*rr) + P1*P3*P4*(-457683104 - 
4620512*rr) + 
  P0^2*P9*(-2799776 - 1585952*rr) + P1^2*P2*(-201642 - 349266*rr) + 
  P0*P1*P8*(14508352 - 220864*rr) + P0*P2*P3*(-606914 + 155067*rr) + 
  P0^2*P6*(33259723 + 6734177*rr) + P0*P1*P5*(-12644 + 20380852*rr) + 
  P0*P4*P7*(-2368686592 + 964095488*rr) + 
  P3*P8*P9*(-2351462912 + 1088105984*rr) + 
  P2*P4*P9*(5121891840 + 1623762432*rr) + 
  P0*P4^2*(603259392 + 1993210368*rr) + 
  P3*P5*P9*(-1552714752 + 2921997312*rr), 3782023168*P2^2*P8 + 
  P1*P6^2*(-550210160640 - 2290399205376*rr) + 
  P1*P6*P9*(1106811969536 - 1000183848960*rr) + 
  P2*P4*P9*(72755200000 - 20773896192*rr) + 
  P1*P3*P4*(-79358484688 - 19154210928*rr) + 
  P1*P3*P7*(-8637185536 - 12183986688*rr) + 
  P0*P1*P5*(13018351836 - 806416108*rr) + P1^2*P2*(-6399064 - 
89171208*rr) + 
  P0^2*P9*(-130277280 - 51584736*rr) + P0*P2*P3*(-103563460 + 
27406148*rr) + 
  P0^2*P6*(5782265601 + 476587363*rr) + 
  P0*P1*P8*(11699503872 + 1045425408*rr) + 
  P3*P8*P9*(-68014055424 + 45833281536*rr) + 
  P0*P4*P7*(-1748203520 + 97091606528*rr) + 
  P3*P5*P9*(-7213989888 + 111442673664*rr) + 
  P0*P4^2*(332175064704 + 150669912960*rr), 
 6496*P2^2*P5 + P0*P1*P8*(-6496 - 2784*rr) + P0^2*P6*(-2639 - 1421*rr) + 
  P0*P1*P5*(-8120 - 1160*rr) + P0*P2*P3*(98 + 7*rr) + 
  P1^2*P2*(-133 + 63*rr) + P1*P3*P7*(-12992 + 9280*rr) + 
  P1*P3*P4*(19488 + 28768*rr) + P1*P6*P9*(-2182656 + 371200*rr) + 
  P1*P6^2*(-3118080 + 1514496*rr), 14382990781046587392*P6*P7^2 + 
  P0*P6^2*(1530842803854644224 - 33222040295588864*rr) + 
  P0*P9^2*(-9041032279752704 - 19373640599470080*rr) + 
  P1^2*P4*(35372100326647168 - 11457733321441152*rr) + 
  P0*P3*P4*(1735569840542272 - 10663953873924416*rr) + 
  P0^2*P5*(532298028769164 - 2512146203178204*rr) + 
  P0*P3*P7*(3733229449209344 - 1975750429281792*rr) + 
  P0^2*P8*(2655187735782400 - 491804399277056*rr) + 
  P0*P1*P2*(46464632757389 - 8953136110457*rr) + 
  P1*P3^2*(65843776933676 + 84393240610308*rr) + 
  P1^2*P7*(25063391389367296 + 183518339412992*rr) + 
  P2*P3*P9*(-3341903984197632 + 1721934725382144*rr) + 
  P0*P6*P9*(744873529208266752 + 38593220128186368*rr) + 
  P2*P4*P8*(-291110008312037376 + 113209447676903424*rr) + 
  P1*P8*P9*(331810879214452736 + 413547908362665984*rr) + 
  P1*P5*P9*(2172753246151376896 + 639973793829879808*rr) + 
  P1*P5*P6*(-694309363347210240 + 768871278411694080*rr) + 
  P7^2*P9*(5992912825436078080 + 1198582565087215616*rr) + 
  P4*P7*P9*(-5445733828331044864 + 14155930108778512384*rr) + 
  P4^2*P9*(25307028616107786240 + 34916161820370665472*rr), 
 18727852579487744*P4*P6*P7 + P4^2*P9*(26056142719287296 - 
    25590854456442880*rr) + P4*P7*P9*(29313160559198208 - 
    6048747416977408*rr) + P1*P5*P9*(-720441470500864 - 
630487288070144*rr) + 
  P1*P5*P6*(1059777672181760 - 343788598745088*rr) + 
  P1*P8*P9*(143059231580160 - 287057697988608*rr) + 
  P0*P6*P9*(-540540911411200 - 127471849406464*rr) + 
  P0*P6^2*(-1063052380641664 - 89000622775424*rr) + 
  P2*P4*P8*(243925366243328 - 29832598749184*rr) + 
  P1^2*P7*(-13850693351936 - 2188478628352*rr) + 
  P2*P3*P9*(3251799380480 - 573580897792*rr) + 
  P1*P3^2*(37138478979 - 51903734183*rr) + 
  P0*P1*P2*(-36083651835 + 1077642951*rr) + 
  P0^2*P8*(-1859527108992 + 25045602688*rr) + 
  P0*P3*P7*(-4181922124800 + 923281661952*rr) + 
  P0^2*P5*(-1861029668708 + 1460022239572*rr) + 
  P1^2*P4*(-26568637395104 + 3458981599008*rr) + 
  P0*P3*P4*(-9220002420608 + 6395122535808*rr), 
 14045889434615808*P4^2*P6 + P2*P4*P8*(-89278438903808 - 
5922648281088*rr) + 
  P0*P3*P4*(6241349479008 - 1418209105888*rr) + 
  P0^2*P5*(1235570015400 - 420270480776*rr) + 
  P2*P3*P9*(-1308877428992 - 31546602752*rr) + 
  P0*P1*P2*(12795497407 + 2022267555*rr) + 
  P1*P3^2*(-35633276210 + 12342182118*rr) + 
  P0*P3*P7*(1912176721280 + 29439467392*rr) + 
  P0^2*P8*(626795688064 + 88562919040*rr) + 
  P1^2*P4*(10757965271648 + 329550267744*rr) + 
  P1^2*P7*(3988742024064 + 1562388606336*rr) + 
  P1*P5*P6*(-500916624746496 + 31946369710080*rr) + 
  P4*P7*P9*(-11806689669677056 + 58161032855552*rr) + 
  P1*P8*P9*(-202431442225152 + 83218860644352*rr) + 
  P0*P6*P9*(144497135003648 + 87544343300096*rr) + 
  P0*P6^2*(378663667501056 + 96468741421056*rr) + 
  P1*P5*P9*(-104515250294784 + 258708750479360*rr) + 
  P4^2*P9*(-19338543424471040 + 6368633097682944*rr), 
 3874728119894016*P3*P8^2 + P1*P5*P9*(65921159688699904 - 
    72456221981949952*rr) + P1*P5*P6*(6949529067220992 - 
    32546861735522304*rr) + P1*P8*P9*(58330207202574336 - 
    16385484349243392*rr) + P0*P6^2*(33695529785256192 - 
    11648147113862400*rr) + P0*P3*P7*(-763881257361920 - 
    280306127070720*rr) + P2*P4*P8*(208828191244288 - 
159692146245632*rr) + 
  P0*P3*P4*(-2343690194464484 - 81536867052076*rr) + 
  P0^2*P5*(122150111904758 - 55261032090590*rr) + 
  P0^2*P8*(190161183338784 - 27971126378656*rr) + 
  P0*P1*P2*(482106640246 - 582645186398*rr) + 
  P1*P3^2*(5610688515859 + 781426849369*rr) + 
  P2*P3*P9*(55488919202304 + 8128662961664*rr) + 
  P1^2*P7*(-1597088527994880 + 168621854724096*rr) + 
  P1^2*P4*(-1770692596632712 + 957205146326888*rr) + 
  P0*P6*P9*(105876366897967104 + 14826083740143616*rr) + 
  P0*P9^2*(19927173188026368 + 19927173188026368*rr) + 
  P4^2*P9*(14291795284305510400 + 910716538521518080*rr) + 
  P4*P7*P9*(5436700818262720512 + 1571823974002720768*rr), 
 1754858749952*P3*P5*P8 + P4^2*P9*(-2454796697075712 - 
721999028551680*rr) + 
  P4*P7*P9*(-601665857126400 - 505399319986176*rr) + 
  P0*P6*P9*(-16388059385856 - 6228327264256*rr) + 
  P0*P9^2*(1504164642816 - 4512493928448*rr) + 
  P1^2*P4*(649520519584 - 111542553376*rr) + 
  P0^2*P8*(-45121995520 - 2393356544*rr) + 
  P2*P3*P9*(-3762898944 - 2131519488*rr) + 
  P1*P3^2*(-1011111934 - 326510202*rr) + 
  P0*P1*P2*(-214674999 + 129547099*rr) + 
  P0^2*P5*(-39350100580 + 3628675924*rr) + 
  P1^2*P7*(371892867072 + 36912009216*rr) + 
  P0*P3*P7*(71973244928 + 85219739648*rr) + 
  P0*P3*P4*(450845145048 + 108108764296*rr) + 
  P1*P8*P9*(-15814314491904 + 1155392012288*rr) + 
  P0*P6^2*(-8438741154816 + 2082242153472*rr) + 
  P1*P5*P6*(-12448607625216 + 6373333426176*rr) + 
  P1*P5*P9*(-31883511889920 + 11857139564544*rr), 
 6028288*P3*P5^2 + P1*P5*P9*(71908864 - 9042432*rr) + 
  P1*P5*P6*(36169728 - 5167104*rr) + P0*P6^2*(18084864 - 2583552*rr) + 
  P0*P3*P4*(-461680 - 301136*rr) + P1^2*P7*(-473280 - 183744*rr) + 
  P0*P3*P7*(74240 - 148480*rr) + P1^2*P4*(-1243056 - 57072*rr) + 
  P0*P1*P2*(630 - 187*rr) + P1*P3^2*(1169 + 765*rr) + 
  P0^2*P5*(55216 + 10672*rr) + P0^2*P8*(58464 + 17632*rr) + 
  P1*P8*P9*(26696704 + 2583552*rr) + P0*P9^2*(-11195392 + 6028288*rr) + 
  P0*P6*P9*(12917760 + 12917760*rr) + P4*P7*P9*(-151568384 + 
895631360*rr) + 
  P4^2*P9*(2066841600 + 1736146944*rr), 8022211428352*P2*P7*P8 + 
  P0*P6^2*(9277927286016 - 10347293044992*rr) + 
  P2*P4*P8*(15041646428160 - 3008329285632*rr) + 
  P0*P6*P9*(12259815424000 - 2731289837568*rr) + 
  P1*P5*P6*(9670127488000 - 592934657024*rr) + 
  P0*P3*P4*(-10950640352 - 69918022816*rr) + 
  P1^2*P7*(-107904989184 - 64706930688*rr) + 
  P1^2*P4*(-407535149104 - 40935281296*rr) + 
  P0*P3*P7*(71856892288 - 13646689152*rr) + 
  P0^2*P5*(-9448516245 - 6554292639*rr) + 
  P1*P3^2*(481242335 - 461966275*rr) + P0*P1*P2*(372524999 - 
51335691*rr) + 
  P2*P3*P9*(-8491467264 + 697514496*rr) + 
  P0^2*P8*(-7274909376 + 3415624640*rr) + 
  P1*P8*P9*(996934156288 + 760156782592*rr) + 
  P1*P5*P9*(3864663097344 + 1051443658752*rr), 
 7019434999808*P2*P5*P7 + P0*P6^2*(-21486527451648 - 12499115636224*rr) 
+ 
  P1*P5*P9*(17750366355456 - 9377177665536*rr) + 
  P0*P6*P9*(-1405652082688 - 7400663932928*rr) + 
  P1*P8*P9*(12866006286336 - 2427960164352*rr) + 
  P1^2*P7*(-151714963456 - 151812603904*rr) + 
  P1^2*P4*(-703675562240 - 147335092992*rr) + 
  P0^2*P8*(-65441015808 - 17656707072*rr) + 
  P1*P3^2*(1073079840 - 895452320*rr) + 
  P0*P1*P2*(-1176765051 - 130135313*rr) + 
  P0*P3*P7*(-105600846848 + 346819584*rr) + 
  P2*P3*P9*(108100091904 + 15864791040*rr) + 
  P0^2*P5*(-173209062236 + 20164395884*rr) + 
  P0*P3*P4*(-346010830144 + 98452256832*rr) + 
  P1*P5*P6*(38578788620288 + 1179603339264*rr), 
 54839335936*P2*P4*P5 + P1*P5*P6*(-128203600896 - 34668684288*rr) + 
  P1*P8*P9*(-52946453504 - 472790016*rr) + 
  P2*P3*P9*(-279587840 - 122020864*rr) + 
  P0*P3*P4*(1374339232 - 86597248*rr) + P0*P1*P2*(3205048 + 1081619*rr) 
+ 
  P1*P3^2*(-9876993 + 2205651*rr) + P0*P3*P7*(291163712 + 33150016*rr) + 
  P0^2*P5*(595939995 + 57360753*rr) + P0^2*P8*(132557376 + 100081088*rr) 
+ 
  P1^2*P7*(-385121856 + 681595584*rr) + 
  P1^2*P4*(1638859600 + 1183954000*rr) + 
  P1*P5*P9*(-100515674112 + 18968438784*rr) + 
  P0*P6*P9*(-42861127680 + 20435896320*rr) + 
  P0*P6^2*(-26720386560 + 54390228480*rr), 135072256*P2*P3*P6 + 
  P1*P5*P6*(-3760404480 - 2761906176*rr) + 
  P1*P8*P9*(-2425509888 - 498595840*rr) + 
  P0*P6*P9*(-3806462976 - 229995520*rr) + 
  P1*P5*P9*(-5856645120 - 25300992*rr) + P0^2*P8*(5079872 - 569792*rr) + 
  P1*P3^2*(-87598 - 59414*rr) + P0*P1*P2*(-174251 - 30151*rr) + 
  P0^2*P5*(13977768 + 602040*rr) + P0*P3*P7*(-38656768 + 5323008*rr) + 
  P2*P3*P9*(23834752 + 16277120*rr) + P1^2*P7*(-60813696 + 28140672*rr) 
+ 
  P0*P3*P4*(-31822976 + 34265472*rr) + P1^2*P4*(-10839968 + 62089696*rr) 
+ 
  P0*P6^2*(-7740856320 + 996182016*rr), 
 2037728*P2^3 + P0*P6^2*(11739592704 - 23491749888*rr) + 
  P0*P6*P9*(18595017728 - 8809929728*rr) + 
  P1*P5*P9*(40044662784 - 3412144128*rr) + 
  P1^2*P4*(-269538528 - 466701408*rr) + P1^2*P7*(294118272 - 
229112448*rr) + 
  P0*P3*P7*(-248261888 - 92561664*rr) + 
  P0*P3*P4*(-1022032256 - 73812864*rr) + P0^2*P5*(-291222792 - 
66688472*rr) + 
  P0^2*P8*(405440 - 62870336*rr) + P0*P1*P2*(-592977 - 537845*rr) + 
  P1*P3^2*(4927342 + 351526*rr) + P2*P3*P9*(-36645504 + 24694656*rr) + 
  P1*P8*P9*(18675693568 + 1915328512*rr) + 
  P1*P5*P6*(37475407872 + 16531716096*rr), 501388214272*P1*P6*P8 + 
  P1*P5*P6*(784247543808 - 191456704512*rr) + 
  P0*P1*P2*(-12351801 + 969045*rr) + P1*P3^2*(-7482370 + 1018234*rr) + 
  P0^2*P8*(-408936192 + 13741824*rr) + P2*P3*P9*(67974144 + 
111211520*rr) + 
  P0^2*P5*(-185616704 + 274296384*rr) + 
  P0*P3*P7*(-596176896 + 462069760*rr) + 
  P1^2*P4*(2855576640 + 620110016*rr) + P1^2*P7*(630267904 + 
647847936*rr) + 
  P0*P3*P4*(830701984 + 1339633888*rr) + 
  P0*P6*P9*(-65009057792 + 8253587456*rr) + 
  P1*P5*P9*(443709554688 + 35963043840*rr) + 
  P0*P6^2*(-100226316288 + 39853873152*rr) + 
  P1*P8*P9*(163900538880 + 51960397824*rr), 10005558804206321664*P7^2*P8 
+ 
  P6^2*P9*(46714129329869553664 - 68819213879435853824*rr) + 
  P6*P9^2*(59874751774042619904 - 24713430964304347136*rr) + 
  P5*P7^2*(16571706769466720256 - 5315453114734608384*rr) + 
  P1*P5*P8*(-6938697983555764224 - 1782964588111626240*rr) + 
  P0*P5*P9*(-1535054459321421824 - 737958126189850624*rr) + 
  P1*P5^2*(-16831374934887844864 - 562629800306041856*rr) + 
  P0*P8*P9*(-753333786390822912 - 407063052297437184*rr) + 
  P0*P1*P7*(-27356946824437248 - 15707547409029632*rr) + 
  P1^2*P3*(-1184392629204848 - 182095171899472*rr) + 
  P0*P3^2*(92545521124420 - 73015385264564*rr) + 
  P0^2*P2*(-55451607899779 + 32395463851351*rr) + 
  P0*P1*P4*(-74293758913837936 + 973026126226352*rr) + 
  P1*P2*P9*(-56248018084287488 + 18589794573288448*rr) + 
  P1*P2*P6*(-55411411270560384 + 80078762912272512*rr) + 
  P0*P6*P8*(-3624263297362427904 + 214874854513311744*rr) + 
  P3*P4*P9*(4700816933086363648 + 402510974824939520*rr) + 
  P3*P7*P9*(2312651964363571200 + 581898697822961664*rr) + 
  P0*P5*P6*(-4598877148226885120 + 1164898081119862272*rr) + 
  P4^2*P8*(-25326570723147251712 + 14070317068415139840*rr), 
 174483098566656*P6^3 + P3*P7*P9*(-629683961856 - 96438829056*rr) + 
  P0*P6*P8*(201031348224 - 37936877568*rr) + 
  P1*P2*P6*(26476697472 - 18277282944*rr) + 
  P1*P2*P9*(19441828288 - 3631035712*rr) + 
  P0*P1*P4*(9546276608 - 2227018112*rr) + P0^2*P2*(1059121 - 476117*rr) 
+ 
  P0*P3^2*(14384734 + 14379458*rr) + P1^2*P3*(234824912 + 31126352*rr) + 
  P0*P1*P7*(4377487360 + 1531868160*rr) + 
  P3*P4*P9*(-1408369979392 + 19114840064*rr) + 
  P0*P5*P6*(266661319680 + 31921507328*rr) + 
  P0*P5*P9*(-240625143808 + 78763888640*rr) + 
  P1*P5^2*(2807784506368 + 190289800192*rr) + 
  P1*P5*P8*(1172147208192 + 316970827776*rr) + 
  P6*P9^2*(2045897605120 + 14730462756864*rr) + 
  P6^2*P9*(115204813815808 + 41392664281088*rr), 
 416898283508596736*P4*P7*P8 + P4^2*P8*(781684281578618880 - 
    156336856315723776*rr) + P6^2*P9*(-55006616780537856 - 
    91190771004211200*rr) + P6*P9^2*(30275192760565760 - 
    42580039316799488*rr) + P3*P4*P9*(20127434706649088 - 
    15010669929037824*rr) + P3*P7*P9*(17768181537964032 - 
    4541474685321216*rr) + P0*P5*P9*(-1071065026576384 - 
    3877477308579840*rr) + P0*P5*P6*(-4686534697076736 - 
    2237127444486144*rr) + P0*P3^2*(-662679310202 - 167179132974*rr) + 
  P0^2*P2*(450764670699 + 179275672289*rr) + 
  P1^2*P3*(-3372250370216 + 2220118130440*rr) + 
  P0*P8*P9*(1207342819966976 + 28077739999232*rr) + 
  P0*P1*P7*(-164283957239808 + 34760793677824*rr) + 
  P1*P2*P9*(207310672429056 + 100655218229248*rr) + 
  P0*P1*P4*(40917557810976 + 106302655213920*rr) + 
  P1*P2*P6*(948082465114624 + 159209026936320*rr) + 
  P0*P6*P8*(1882023604486144 + 186618627915776*rr) + 
  P1*P5*P8*(-34552758284255232 + 10994488327471104*rr) + 
  P1*P5^2*(-26335689793925120 + 33399978466947072*rr), 
 407127229988864*P4*P5*P7 + P6*P9^2*(-806109230137344 - 
80940824002560*rr) + 
  P3*P4*P9*(-27192814878720 - 13408304185344*rr) + 
  P3*P7*P9*(-5328021397504 - 9895438196736*rr) + 
  P1*P2*P6*(1790413318816 - 256857887776*rr) + 
  P0^2*P2*(873847695 - 58830423*rr) + P0*P3^2*(-1884352043 + 
119136359*rr) + 
  P1^2*P3*(3215617377 + 4026946883*rr) + 
  P1*P2*P9*(611176360448 + 62948467200*rr) + 
  P0*P1*P7*(-164598877440 + 146632990464*rr) + 
  P0*P1*P4*(349286670260 + 186462095644*rr) + 
  P0*P8*P9*(-7144782053376 + 3384370446336*rr) + 
  P0*P5*P9*(-15617130913792 + 8554168229888*rr) + 
  P0*P6*P8*(15540581990400 + 9985035780096*rr) + 
  P0*P5*P6*(36826929966272 + 11999950622272*rr) + 
  P1*P5*P8*(5020716498944 + 29179862614016*rr) + 
  P1*P5^2*(83746748782080 + 48147444089344*rr) + 
  P6^2*P9*(-1723924469514240 + 150526916296704*rr), 
 203563614994432*P4^2*P5 + P1*P5^2*(7362554818560 - 14833698050048*rr) + 
  P1*P5*P8*(12802506022912 - 5755609587712*rr) + 
  P0*P5*P6*(-3822690711552 - 3607155302400*rr) + 
  P0*P6*P8*(-325319145472 - 2727740037120*rr) + 
  P0*P5*P9*(5053903085568 - 802368577536*rr) + 
  P0*P8*P9*(2475604307968 - 407377924096*rr) + 
  P1*P2*P6*(-464347821824 - 70327960320*rr) + 
  P0*P1*P4*(5269139920 - 61268543600*rr) + 
  P1*P2*P9*(-90137115136 - 54372143616*rr) + 
  P0*P1*P7*(95260374848 - 19941998016*rr) + 
  P1^2*P3*(1267777476 - 996068028*rr) + P0^2*P2*(-175999481 - 
47492336*rr) + 
  P0*P3^2*(445852036 + 86192110*rr) + 
  P3*P7*P9*(-3933178896384 + 1902286561280*rr) + 
  P3*P4*P9*(-3290804527104 + 4020440948736*rr) + 
  P6^2*P9*(403054615068672 + 40470412001280*rr) + 
  P6*P9^2*(144331682611200 + 50450556256256*rr), 
 14038869999616*P3*P6*P7 + P6*P9^2*(-451935253561344 - 
154151329726464*rr) + 
  P6^2*P9*(-1252025840959488 - 119558023151616*rr) + 
  P3*P4*P9*(-50482523406336 - 21727961677824*rr) + 
  P3*P7*P9*(-4713060237312 - 12274062852096*rr) + 
  P0*P5*P9*(-14116032086016 - 555567022080*rr) + 
  P1*P2*P6*(2387460328960 - 412226672128*rr) + 
  P0^2*P2*(564657793 + 31509667*rr) + P0*P3^2*(-957363204 + 
523245044*rr) + 
  P1^2*P3*(5928655264 + 4807807200*rr) + 
  P1*P2*P9*(957723676672 + 51445231616*rr) + 
  P0*P1*P4*(510719255200 + 77764717536*rr) + 
  P0*P1*P7*(-45241677824 + 127130179584*rr) + 
  P0*P6*P8*(9085835673600 + 2243101851648*rr) + 
  P0*P5*P6*(11479843658752 + 4157848884224*rr) + 
  P1*P5*P8*(4140131745792 + 29708670926848*rr) + 
  P1*P5^2*(80254839275520 + 52505341280256*rr), 
 877429374976*P3*P4*P6 + P1*P5^2*(482359492608 - 1565963206656*rr) + 
  P1*P5*P8*(1121550925824 - 648988262400*rr) + 
  P0*P5*P6*(-51397183488 - 172638111744*rr) + 
  P0*P6*P8*(-154830548992 - 105736171520*rr) + 
  P1*P2*P9*(-18337584384 - 6643032320*rr) + 
  P1*P2*P6*(-67511109120 - 5087682048*rr) + 
  P0*P1*P4*(-7219556960 - 5034759136*rr) + 
  P0*P1*P7*(6679836800 - 2523502976*rr) + P1^2*P3*(75571608 - 
137402552*rr) + 
  P0*P3^2*(45048066 - 5180014*rr) + P0^2*P2*(-10398423 - 3459015*rr) + 
  P0*P5*P9*(347349954560 + 87988891648*rr) + 
  P3*P7*P9*(-324755931136 + 344184242176*rr) + 
  P3*P4*P9*(522483777536 + 828762144768*rr) + 
  P6*P9^2*(6149046665216 + 6368186990592*rr) + 
  P6^2*P9*(28245953347584 + 9634458107904*rr), 
 30256185344*P2*P3*P8 + P1*P5^2*(3601620621312 - 776222734336*rr) + 
  P3*P4*P9*(-5215092736 - 618467426304*rr) + 
  P0*P6*P8*(-1073278058496 - 502424961024*rr) + 
  P3*P7*P9*(100204281856 - 149907308544*rr) + 
  P0*P5*P6*(-3999800684544 - 102085939200*rr) + 
  P0*P5*P9*(-347117969408 - 51523985408*rr) + 
  P1*P5*P8*(2077582524416 - 12166332416*rr) + 
  P1^2*P3*(34284376 - 225192184*rr) + P0^2*P2*(-71171611 - 104775377*rr) 
+ 
  P0*P3^2*(-286598886 + 31705422*rr) + 
  P0*P1*P7*(17642096640 + 2216331264*rr) + 
  P0*P1*P4*(9709262640 + 8419267472*rr) + 
  P1*P2*P9*(-143000969216 + 34114052096*rr) + 
  P1*P2*P6*(-188567083264 + 112889173248*rr) + 
  P6*P9^2*(47925637939200 + 31368463515648*rr) + 
  P6^2*P9*(172202787864576 + 40843754864640*rr), 
 103936*P2*P3*P5 + P1*P2*P6*(623616 - 89088*rr) + 
  P0*P1*P4*(64960 - 12992*rr) + P0*P3^2*(364 + 84*rr) + 
  P0^2*P2*(-175 + 147*rr) + P1^2*P3*(-224 + 448*rr) + 
  P1*P2*P9*(311808 + 14848*rr), 7564046336*P2^2*P7 + 
  P0*P5*P6*(-9175131374848 - 3631346102016*rr) + 
  P0*P6*P8*(-403436077056 - 2811377811456*rr) + 
  P0*P5*P9*(2770669584384 - 2429518135296*rr) + 
  P3*P4*P9*(1251622256640 - 1984281968640*rr) + 
  P0*P8*P9*(2697122807808 - 622412955648*rr) + 
  P3*P7*P9*(1366168043520 - 433403854848*rr) + 
  P1*P5*P8*(-451714170880 - 135954939904*rr) + 
  P1*P5^2*(-1406902640640 - 99773571072*rr) + 
  P0*P1*P4*(43011277848 - 21307875512*rr) + 
  P0*P1*P7*(37691974656 - 4327271424*rr) + 
  P0^2*P2*(-110678743 - 9343285*rr) + P1^2*P3*(133057176 + 49898184*rr) 
+ 
  P0*P3^2*(52122385 + 96176115*rr) + P1*P2*P9*(4045396992 + 
17726759936*rr) + 
  P1*P2*P6*(49931620928 + 32332275392*rr) + 
  P6^2*P9*(323205904465920 + 1747709853696*rr) + 
  P6*P9^2*(133649629446144 + 27662037811200*rr), 
 945505792*P2^2*P4 + P6^2*P9*(-16706203680768 - 3457754726400*rr) + 
  P6*P9^2*(-4943894609920 - 2832914776064*rr) + 
  P1*P2*P6*(603972096 - 2026811392*rr) + 
  P1*P2*P9*(1239462784 - 807824000*rr) + 
  P0*P1*P7*(-2278653888 - 167246016*rr) + P0*P3^2*(4223842 - 5095748*rr) 
+ 
  P1^2*P3*(-3291652 - 3984876*rr) + P0^2*P2*(3448809 + 1830570*rr) + 
  P0*P1*P4*(-3811105760 + 688835840*rr) + 
  P0*P8*P9*(-185859424256 + 4322312192*rr) + 
  P3*P7*P9*(-102756950016 + 8342200320*rr) + 
  P1*P5*P8*(-19164135424 + 19350388736*rr) + 
  P1*P5^2*(24398768128 + 46325938176*rr) + 
  P3*P4*P9*(-209875886080 + 90310287360*rr) + 
  P0*P5*P9*(-321458071552 + 97676261376*rr) + 
  P0*P6*P8*(-183984003072 + 150628386816*rr) + 
  P0*P5*P6*(205915686912 + 290931474432*rr), 128355382853632*P1*P8^2 + 
  P1*P5^2*(5457519357952 - 188279703728128*rr) + 
  P1*P5*P8*(350851983409152 - 126309650595840*rr) + 
  P6*P9^2*(-3085693316235264 - 88523872927744*rr) + 
  P0*P5*P6*(123099561400320 - 37287253751808*rr) + 
  P0*P1*P7*(-238306123776 - 25347792896*rr) + 
  P1^2*P3*(-3567634168 - 501768680*rr) + 
  P0^2*P2*(-378502873 - 379961323*rr) + 
  P0*P3^2*(-3551791250 + 478309258*rr) + 
  P0*P1*P4*(-563251991456 + 166101870880*rr) + 
  P1*P2*P9*(-1712698982400 + 229206556672*rr) + 
  P0*P6*P8*(95854629388288 + 594120507392*rr) + 
  P1*P2*P6*(-1719659264512 + 877064901120*rr) + 
  P0*P8*P9*(4011105714176 + 12033317142528*rr) + 
  P3*P7*P9*(-15666990022656 + 12344170119168*rr) + 
  P0*P5*P9*(56746858496000 + 23636579663872*rr) + 
  P3*P4*P9*(20829905223680 + 40672686899200*rr) + 
  P6^2*P9*(-6018050134376448 + 991152731848704*rr), 
 9771053519732736*P6^2*P8 + P1*P4*P6*(-390686822672384 - 
84863646300160*rr) + 
  P0*P5^2*(752751084500352 - 8332048961408*rr) + 
  P0*P2*P6*(7897842386560 - 3512867016832*rr) + 
  P0*P8^2*(11257755500544 - 2124465143808*rr) + 
  P1*P7*P9*(-2478542667776 - 1876292583424*rr) + 
  P0*P2*P9*(4848009934208 - 234030972544*rr) + 
  P0*P1*P3*(36103692891 - 9646977935*rr) + 
  P1^3*(-62280927142 - 2855898290*rr) + 
  P3^2*P9*(-1166178497792 + 150603523840*rr) + 
  P0^2*P4*(5718311740050 + 441056353910*rr) + 
  P0^2*P7*(1346852148544 + 1093107820480*rr) + 
  P1*P2*P8*(-6188548165632 + 1973008416768*rr) + 
  P1*P2*P5*(-2433295890592 + 6602751185440*rr) + 
  P1*P4*P9*(-109335999868928 + 45768378077184*rr) + 
  P0*P5*P8*(341788087259136 + 50368912568320*rr) + 
  P8*P9^2*(-322765920927744 + 607401425240064*rr) + 
  P5*P9^2*(989242639515648 + 1259914892673024*rr) + 
  P6*P8*P9*(4918286695268352 + 2190082238840832*rr) + 
  P5*P6*P9*(5673376353878016 + 2252648344977408*rr), 
 33565507584*P5*P6^2 + P0*P5^2*(-1101292864 - 252703680*rr) + 
  P0*P5*P8*(-325527552 - 198072320*rr) + P1*P4*P9*(238117376 - 
39183872*rr) + 
  P1*P2*P5*(17289104 - 9159824*rr) + P0^2*P4*(-7721105 - 2438291*rr) + 
  P0^2*P7*(318304 - 2062944*rr) + P0*P2*P9*(-7765968 - 1193872*rr) + 
  P1*P2*P8*(13329792 - 1147008*rr) + P0*P1*P3*(-73402 + 3080*rr) + 
  P1^3*(87745 + 23247*rr) + P3^2*P9*(2111200 + 110432*rr) + 
  P0*P2*P6*(-19699120 + 2703728*rr) + P1*P4*P6*(397867008 + 
253188096*rr) + 
  P5*P6*P9*(13985628160 + 2797125632*rr), 112310959996928*P3*P7*P8 + 
  P1*P4*P6*(-121222101912576 - 1123043558351872*rr) + 
  P0*P5^2*(3539263787698176 - 305517254535168*rr) + 
  P0*P2*P6*(19209551182560 - 17515946687328*rr) + 
  P0*P2*P9*(18338020922624 - 3554656968960*rr) + 
  P0*P1*P3*(217996378383 - 80717246771*rr) + 
  P1^3*(-353149880272 - 37574321520*rr) + 
  P3^2*P9*(-9210827028480 + 35480721408*rr) + 
  P0^2*P4*(26921187942342 + 3349235529106*rr) + 
  P0^2*P7*(7077110841984 + 5586986891136*rr) + 
  P1*P2*P8*(-45886095040512 + 13735381868544*rr) + 
  P1*P7*P9*(-63297602715648 + 15963292434432*rr) + 
  P0*P8^2*(72686685388800 + 17944814813184*rr) + 
  P1*P2*P5*(-18066728322432 + 44959983034240*rr) + 
  P0*P5*P8*(1967313411133440 + 154710393155584*rr) + 
  P1*P4*P9*(463296599162880 + 339439545483264*rr) + 
  P8*P9^2*(-10695924460290048 + 1388811732910080*rr) + 
  P5*P9^2*(-16409227564154880 + 6614993671815168*rr) + 
  P6*P8*P9*(-11992543814221824 + 7147745408188416*rr) + 
  P5*P6*P9*(-4873545031090176 + 15479287735910400*rr), 
 192905216*P3*P5*P7 + P0*P5^2*(-2740502784 - 429515520*rr) + 
  P0*P5*P8*(-1005862912 - 413368320*rr) + 
  P1*P4*P9*(-72339456 - 279023616*rr) + P1*P2*P5*(60363616 - 
30760416*rr) + 
  P0^2*P4*(-17116612 - 7039692*rr) + P0^2*P7*(1152576 - 5480768*rr) + 
  P1*P2*P8*(47780864 - 3415040*rr) + P0*P2*P9*(-18749312 - 931712*rr) + 
  P0*P1*P3*(-250957 + 20601*rr) + P1^3*(229446 + 82770*rr) + 
  P3^2*P9*(6599936 + 1224960*rr) + P0*P2*P6*(-39007088 + 9617328*rr) + 
  P1*P4*P6*(-1048922112 + 876685312*rr), 14038869999616*P3*P4*P8 + 
  P5*P6*P9*(1382528534446080 - 755446808838144*rr) + 
  P6*P8*P9*(1145801426337792 - 247356075278336*rr) + 
  P5*P9^2*(1336990557536256 - 173601466613760*rr) + 
  P0*P5^2*(-185144355400192 - 45417235037696*rr) + 
  P0*P5*P8*(-64896952303616 - 38270300454912*rr) + 
  P1*P4*P9*(26943650234368 - 17240572985344*rr) + 
  P0*P8^2*(-2477288783872 - 1691778744320*rr) + 
  P1*P2*P5*(5466390273280 - 1582998651136*rr) + 
  P0^2*P4*(-818431363408 - 563614836208*rr) + 
  P0^2*P7*(313572558592 - 344836299520*rr) + 
  P0*P2*P9*(-1128336758784 - 173563617280*rr) + 
  P1*P7*P9*(4460740214784 - 172071452672*rr) + 
  P0*P1*P3*(-17117102835 - 168635705*rr) + 
  P1^3*(10666259184 + 6859126352*rr) + 
  P3^2*P9*(410459270144 + 128136369152*rr) + 
  P1*P2*P8*(3330926673920 + 134314532864*rr) + 
  P0*P2*P6*(-2866190617728 + 351339645568*rr) + 
  P8*P9^2*(658346921164800 + 39081935372288*rr) + 
  P1*P4*P6*(-82640076101632 + 50550713677824*rr), 
 48226304*P3*P4*P5 + P1*P4*P6*(229074944 - 53393408*rr) + 
  P1*P2*P8*(-4643712 - 1154432*rr) + P3^2*P9*(-337792 - 293248*rr) + 
  P1^3*(-1946 - 13682*rr) + P0*P1*P3*(24115 + 5971*rr) + 
  P0^2*P7*(-1291776 + 430592*rr) + P0*P2*P6*(5434368 + 541952*rr) + 
  P0*P2*P9*(1289920 + 703424*rr) + P1*P2*P5*(-11432032 + 769312*rr) + 
  P0^2*P4*(-7192 + 1151416*rr) + P1*P4*P9*(-60282880 + 15501312*rr) + 
  P0*P5*P8*(-13778944 + 68894720*rr) + P0*P5^2*(136928256 + 
128316416*rr), 
 6496*P3^2*P6 + P1*P4*P6*(467712 - 571648*rr) + P1*P2*P8*(-19488 - 
928*rr) + 
  P1^3*(-77 - 49*rr) + P0*P1*P3*(98 + 7*rr) + P0*P2*P6*(24360 + 1160*rr) 
+ 
  P0^2*P7*(-3248 + 2320*rr) + P0*P2*P9*(6496 + 2784*rr) + 
  P0^2*P4*(5075 + 4553*rr) + P1*P2*P5*(-35728 + 8816*rr) + 
  P0*P5*P8*(51968 + 319232*rr) + P0*P5^2*(935424 + 579072*rr), 
 673865759981568*P2*P7^2 + P5*P6*P9*(120882017298939904 - 
    328936190142971904*rr) + P6*P8*P9*(375090408276885504 - 
    82915235123429376*rr) + P5*P9^2*(197508076431998976 - 
    8539604823048192*rr) + P0*P5^2*(35584836309315520 - 
    5944816108587200*rr) + P0*P2*P9*(-75227310406528 - 
44985627542144*rr) + 
  P0^2*P4*(-10962321187209 - 44910292490747*rr) + 
  P0*P2*P6*(-246066620315376 - 34924813721296*rr) + 
  P0^2*P7*(44022957333152 - 18290322388000*rr) + 
  P0*P1*P3*(120781018491 - 104235520879*rr) + 
  P1^3*(160506759119 + 51630801677*rr) + 
  P3^2*P9*(-29234181616640 + 4572966773760*rr) + 
  P1*P2*P8*(-76109688668160 + 14827156733952*rr) + 
  P1*P2*P5*(-35365368163216 + 50611286951760*rr) + 
  P1*P4*P6*(124908828033024 + 84387158360064*rr) + 
  P1*P7*P9*(706681252085760 + 1622509677969408*rr) + 
  P1*P4*P9*(5997074199904256 + 2060036648042496*rr) + 
  P0*P8^2*(3260924446113792 + 3204923290288128*rr) + 
  P0*P5*P8*(32899599028111360 + 5232859358124032*rr) + 
  P8*P9^2*(87276467993444352 + 12900837693063168*rr), 
 877429374976*P2*P4*P7 + P5*P9^2*(-113641234366464 - 16797965746176*rr) 
+ 
  P8*P9^2*(-37551700967424 - 16469255258112*rr) + 
  P0*P5*P8*(-14143619254272 - 6454351894528*rr) + 
  P0*P8^2*(665130295296 - 2092615114752*rr) + 
  P1*P4*P9*(-1710249418752 - 1747039199232*rr) + 
  P1*P7*P9*(848975855616 - 956947660800*rr) + 
  P0*P5^2*(-24448533649920 - 617992097280*rr) + 
  P1*P4*P6*(-3671227392 - 59336438784*rr) + 
  P1*P2*P5*(66656170560 - 17360966464*rr) + P1^3*(-33313182 - 
56739578*rr) + 
  P0*P1*P3*(-143672907 + 47499487*rr) + 
  P3^2*P9*(18943271424 + 806023680*rr) + 
  P1*P2*P8*(50663083520 + 3996205568*rr) + 
  P0^2*P7*(-39698264256 + 4452905920*rr) + 
  P0^2*P4*(-32734051861 + 25386123617*rr) + 
  P0*P2*P9*(-1149610112 + 33007642240*rr) + 
  P0*P2*P6*(98279550348 + 50988748068*rr) + 
  P6*P8*P9*(-266477722140672 + 4284479963136*rr) + 
  P5*P6*P9*(-318923249025024 + 165769294381056*rr), 
 438714687488*P2*P4^2 + P5*P6*P9*(114791721074688 - 21246800953344*rr) + 
  P0*P2*P6*(-417679808 - 15234710592*rr) + 
  P0*P2*P9*(11915326976 - 6355938816*rr) + 
  P1*P2*P8*(-7892198272 - 3652633984*rr) + 
  P0^2*P4*(14971174484 - 3455797412*rr) + 
  P3^2*P9*(-3711424640 - 957224576*rr) + 
  P1*P2*P5*(-18970015456 - 834805600*rr) + P0*P1*P3*(48391987 - 
3888129*rr) + 
  P1^3*(-18821026 + 13166342*rr) + P0^2*P7*(9411651648 + 1041574208*rr) 
+ 
  P1*P4*P6*(-16541622272 + 12514725888*rr) + 
  P1*P7*P9*(-455979704320 + 163990102016*rr) + 
  P0*P8^2*(-748914886656 + 408247719936*rr) + 
  P1*P4*P9*(-153251137536 + 435226892288*rr) + 
  P0*P5^2*(5077714823168 + 1202276591616*rr) + 
  P0*P5*P8*(1100627599360 + 1970533670912*rr) + 
  P8*P9^2*(3019738251264 + 4995749052416*rr) + 
  P5*P9^2*(18775850483712 + 8234627629056*rr) + 
  P6*P8*P9*(56765832101888 + 10210638430208*rr), 
 -7*P0*P1*P3 + 28*P2^2*P3 + P1*P4*P6*(193536 - 28672*rr) + 
  P0*P5*P8*(-139776 - 27136*rr) + P1*P2*P5*(1008 - 1232*rr) + 
  P0^2*P7*(-672 - 416*rr) + P1^3*(21 - 7*rr) + P0^2*P4*(-2149 + 81*rr) + 
  P0*P2*P9*(-3584 + 256*rr) + P0*P5^2*(-333312 + 1536*rr) + 
  P0*P2*P6*(-5824 + 2272*rr), 661389312*P1*P6*P7 + 
  P1*P4*P6*(962803712 - 363419648*rr) + P1*P4*P9*(564936704 - 
206684160*rr) + 
  P1*P2*P5*(-2479616 - 8389120*rr) + P1*P2*P8*(6770688 - 3207168*rr) + 
  P0^2*P7*(-3155200 - 794368*rr) + P3^2*P9*(1455104 - 326656*rr) + 
  P1^3*(62902 - 2206*rr) + P0*P1*P3*(-32109 + 18137*rr) + 
  P0^2*P4*(-6159600 + 868144*rr) + P0*P2*P9*(-3994112 + 1529344*rr) + 
  P0*P2*P6*(-1083904 + 5181952*rr) + P0*P5*P8*(-413368320 + 27557888*rr) 
+ 
  P1*P7*P9*(275578880 + 55115776*rr) + P0*P5^2*(-675598848 + 
191613440*rr), 
 10629187675480915968*P6*P8^2 + P5^2*P9*(-64265670103306076160 - 
    29196012871508557824*rr) + P5*P8*P9*(390088841291104256 - 
    16675774215407796224*rr) + P0*P4*P6*(-2888081520040687616 - 
    662430332130469888*rr) + P0*P6*P7*(-605888615908245504 - 
    646817184852344832*rr) + P0*P4*P9*(-1028162716195651584 - 
    558453214888689664*rr) + P0*P7*P9*(133130778151747584 - 
    319865134867021824*rr) + P2*P9^2*(-279916345183698944 - 
    111222337881243648*rr) + P1*P4*P5*(1393255429597667328 - 
    89232162795757568*rr) + P2*P6*P9*(-1111004794578796544 - 
    14853990879592448*rr) + P0*P2*P5*(549799286327424 - 
    3295723001050752*rr) + P0*P2*P8*(2652399702679552 - 
    1310457147564032*rr) + P0*P1^2*(60374296026590 - 6127817791270*rr) + 
  P1*P2^2*(17267371386944 - 4613763723072*rr) + 
  P0^2*P3*(9110050617955 + 1042140121673*rr) + 
  P1*P3*P9*(-7744272001908736 + 5419930068500480*rr) + 
  P1*P3*P6*(10744095256229888 + 11922258499971072*rr) + 
  P4^3*(670304797596844032 + 86133925893636096*rr) + 
  P1*P4*P8*(394421591209934848 + 165621166985183232*rr) + 
  P8^2*P9*(3730774482122440704 + 1196663513133613056*rr), 
 2199749105025024*P5*P6*P8 + P1*P4*P8*(-17809009541120 - 
25631040471040*rr) + 
  P1*P4*P5*(-151775750217728 - 23397921464320*rr) + 
  P1*P3*P6*(493436991488 - 1254676371456*rr) + 
  P1*P3*P9*(1321956163584 - 352790855680*rr) + 
  P0*P1^2*(-5899780530 - 516877270*rr) + 
  P1*P2^2*(-2411021760 - 329349440*rr) + 
  P0^2*P3*(-883213765 - 184661295*rr) + 
  P0*P2*P8*(-398996168704 + 33157603328*rr) + 
  P0*P2*P5*(-585148584832 + 238432892288*rr) + 
  P2*P9^2*(11012572971008 + 15823959752704*rr) + 
  P2*P6*P9*(97742758084608 + 23169790377984*rr) + 
  P0*P7*P9*(-53187605692416 + 24807831240704*rr) + 
  P0*P6*P7*(-34606203666432 + 66460035710976*rr) + 
  P0*P4*P9*(16672053755904 + 66712273059840*rr) + 
  P0*P4*P6*(154198221195264 + 111153272068096*rr) + 
  P5*P8*P9*(-1283186977931264 + 1754561786150912*rr) + 
  P5^2*P9*(2199749105025024 + 3770998465757184*rr), 
 137484319064064*P5^2*P6 + P5^2*P9*(137484319064064 - 98203085045760*rr) 
+ 
  P5*P8*P9*(114570265886720 - 29460925513728*rr) + 
  P0*P4*P6*(628821055488 - 3727354198016*rr) + 
  P0*P4*P9*(2214248742912 - 1815982145536*rr) + 
  P0*P6*P7*(3572494368768 - 1515573608448*rr) + 
  P2*P6*P9*(-1679047000064 - 1245175611392*rr) + 
  P2*P9^2*(376550981632 - 522938482688*rr) + 
  P0*P7*P9*(2372623925248 - 333781139456*rr) + 
  P0*P2*P5*(24366989696 - 1307822976*rr) + P0^2*P3*(24743033 + 
9944011*rr) + 
  P1*P2^2*(37412032 + 31567424*rr) + P0*P1^2*(134874810 + 44027886*rr) + 
  P0*P2*P8*(9823199232 + 1965875200*rr) + 
  P1*P3*P9*(-48582180864 + 2792374272*rr) + 
  P1*P3*P6*(-60718995456 + 31490766848*rr) + 
  P1*P4*P8*(-567912955904 + 880088711168*rr) + 
  P1*P4*P5*(3278279467008 + 1669987344384*rr), 
 157124936073216*P4*P7^2 + P5^2*P9*(34371079766016 - 54011696775168*rr) 
+ 
  P5*P8*P9*(45828106354688 - 19640617009152*rr) + 
  P2*P6*P9*(-1422868873216 - 670648762368*rr) + 
  P2*P9^2*(49383735296 - 303357231104*rr) + 
  P0*P4*P9*(-5409310277632 - 159697960960*rr) + 
  P0*P6*P7*(275468648448 - 157741350912*rr) + 
  P1*P3*P6*(-44694825984 - 62522344448*rr) + 
  P0*P7*P9*(342599663616 - 58643185664*rr) + 
  P1*P3*P9*(35101622272 - 29238444032*rr) + 
  P0*P2*P5*(36142604416 - 24665501312*rr) + 
  P0*P2*P8*(38797467648 - 4352958464*rr) + 
  P1*P2^2*(590748032 - 50275200*rr) + P0^2*P3*(-26405477 - 10960655*rr) 
+ 
  P0*P1^2*(-28517594 + 84634546*rr) + 
  P1*P4*P8*(2285761462272 + 2793708453888*rr) + 
  P0*P4*P6*(-6923242469376 + 3023257049088*rr) + 
  P1*P4*P5*(17089452417024 + 4388862353408*rr) + 
  P4^3*(-397722494435328 + 220956941352960*rr), 
 102294880256*P4^2*P7 + P4^3*(191802900480 - 38360580096*rr) + 
  P1*P4*P5*(-1226326016 - 1143652352*rr) + 
  P1*P4*P8*(220463104 - 440926208*rr) + 
  P0*P4*P6*(1687059456 - 202378240*rr) + P0*P2*P8*(-6414336 - 950272*rr) 
+ 
  P1*P2^2*(-89600 - 21248*rr) + P0*P1^2*(29792 - 8544*rr) + 
  P0^2*P3*(483 + 3529*rr) + P1*P3*P9*(-12947456 + 1781760*rr) + 
  P0*P2*P5*(-11948928 + 2045312*rr) + P1*P3*P6*(-14818304 + 9829376*rr) 
+ 
  P0*P4*P9*(716505088 + 165347328*rr), 1702887424*P3^2*P8 + 
  P0*P4*P6*(-584767395840 - 1017447974912*rr) + 
  P0*P4*P9*(493007765504 - 549206851584*rr) + 
  P0*P6*P7*(762935377920 - 480453722112*rr) + 
  P0*P7*P9*(598154412032 - 136611102720*rr) + 
  P1*P4*P8*(-82802900992 - 23627563008*rr) + 
  P0*P2*P5*(4094428800 - 3768351872*rr) + 
  P0*P2*P8*(5033828352 - 901095424*rr) + P0^2*P3*(-12715241 + 
2504677*rr) + 
  P1*P2^2*(27293504 + 3448256*rr) + P0*P1^2*(37779686 + 13954290*rr) + 
  P1*P3*P9*(-9821536256 + 1476247552*rr) + 
  P1*P3*P6*(-9405376512 + 6276843520*rr) + 
  P2*P9^2*(32354861056 + 15325986816*rr) + 
  P2*P6*P9*(100896079872 + 16603152384*rr) + 
  P1*P4*P5*(-25418588160 + 74502987776*rr), 
 207872*P3^2*P5 + P1*P4*P5*(-3325952 - 6651904*rr) + 
  P1*P3*P6*(987392 - 230144*rr) + P0*P2*P8*(-311808 - 14848*rr) + 
  P0*P1^2*(-882 - 1078*rr) + P1*P2^2*(-1232 - 784*rr) + 
  P0^2*P3*(483 + 49*rr) + P1*P3*P9*(623616 + 29696*rr) + 
  P0*P2*P5*(-519680 + 141056*rr) + P0*P7*P9*(-40861696 + 950272*rr) + 
  P0*P6*P7*(-74121216 + 17104896*rr) + P0*P4*P9*(-64143360 + 
23281664*rr) + 
  P0*P4*P6*(-45434880 + 58976256*rr), 21164457984*P2*P6^2 - 
  881852416*P0*P7*P9 + P1*P4*P5*(5063761920 - 2225299456*rr) + 
  P1*P4*P8*(3086483456 - 440926208*rr) + P0*P4*P6*(335861760 - 
39614464*rr) + 
  P0*P2*P5*(24762752 - 7435136*rr) + P1*P2^2*(317632 - 50624*rr) + 
  P0^2*P3*(-32935 - 26901*rr) + P0*P1^2*(-46214 - 3794*rr) + 
  P0*P2*P8*(19955712 + 1425408*rr) + P1*P3*P9*(16629760 + 8077312*rr) + 
  P1*P3*P6*(56125440 + 13481984*rr) + P0*P6*P7*(-1653473280 + 
330694656*rr) + 
  P0*P4*P9*(-303136768 + 413368320*rr) + 
  P2*P9^2*(-440926208 + 1322778624*rr) + 
  P2*P6*P9*(11464081408 + 4409262080*rr), 212860928*P2*P3*P7 + 
  P1*P4*P5*(-65080565760 - 17373585408*rr) + 
  P1*P4*P8*(-18518900736 - 13227786240*rr) + 
  P0*P6*P7*(-7902461952 - 2907832320*rr) + 
  P0*P7*P9*(-1596456960 - 1870135296*rr) + 
  P0*P4*P6*(-11415914496 - 1434851328*rr) + 
  P0*P2*P8*(14966784 - 46325760*rr) + P0*P2*P5*(-113368192 - 
33047936*rr) + 
  P1*P2^2*(-2895424 - 1991360*rr) + P0*P1^2*(1429554 - 264362*rr) + 
  P0^2*P3*(-640059 + 139055*rr) + P1*P3*P9*(-89800704 + 49889280*rr) + 
  P0*P4*P9*(-6685163520 + 105480192*rr) + 
  P1*P3*P6*(190826496 + 160061440*rr) + 
  P2*P9^2*(-20434649088 + 1459617792*rr) + 
  P2*P6*P9*(-34483470336 + 10399776768*rr), 
 53215232*P2*P3*P4 + P2*P6*P9*(5108662272 - 364904448*rr) + 
  P1*P3*P6*(11225088 - 19539968*rr) + P1*P3*P9*(16629760 - 3325952*rr) + 
  1763704832*P1*P4*P8*rr + P0*P1^2*(-166558 + 7910*rr) + 
  P0^2*P3*(62909 + 7959*rr) + P1*P2^2*(-38976 + 298816*rr) + 
  P0*P2*P8*(-8314880 + 4513792*rr) + P0*P2*P5*(12810112 + 5527168*rr) + 
  P0*P4*P9*(711753728 + 128286720*rr) + 
  P0*P7*P9*(-106430464 + 228065280*rr) + 
  P2*P9^2*(2341470208 + 273678336*rr) + P0*P4*P6*(979908608 + 
387295232*rr) + 
  P0*P6*P7*(399114240 + 467533824*rr) + 
  P1*P4*P5*(4245577728 + 3165593600*rr), 21672404975616*P1*P7*P8 + 
  P2*P6*P9*(72380682600448 - 23229756342272*rr) + 
  P1*P4*P8*(21948424781824 - 22791475691520*rr) + 
  P1*P4*P5*(-18924270379008 - 8487202562048*rr) + 
  P0*P4*P6*(57413065271296 - 5637546428416*rr) + 
  P1*P3*P6*(-704205776896 - 392098560000*rr) + 
  P1*P3*P9*(277841002496 - 245697101824*rr) + 
  P0*P2*P5*(-218771942784 - 53735643264*rr) + 
  P0*P2*P8*(-5618720768 - 41859719168*rr) + 
  P1*P2^2*(4676103488 - 878280768*rr) + P0^2*P3*(-811698209 + 
272124221*rr) + 
  P0*P1^2*(296045750 + 650638946*rr) + 
  P2*P9^2*(34491011694592 + 1206374105088*rr) + 
  P0*P4*P9*(29518549057536 + 2473623584768*rr) + 
  P0*P6*P7*(28489013919744 + 5200834854912*rr) + 
  P0*P7*P9*(5676043075584 + 5895624327168*rr) + 
  P5*P8*P9*(2001085392748544 + 859672064032768*rr) + 
  P5^2*P9*(6008674279489536 + 861478097780736*rr), 
 1354525310976*P1*P5*P7 + P5^2*P9*(-102943923634176 - 48762911195136*rr) 
+ 
  P5*P8*P9*(-14448269983744 - 28896539967488*rr) + 
  P0*P4*P6*(-1369060374528 - 365756901376*rr) + 
  P1*P4*P5*(1960116789248 - 361621495808*rr) + 
  P0*P6*P7*(-261579472896 - 329702572032*rr) + 
  P2*P9^2*(-726646390784 - 204589760512*rr) + 
  P0*P4*P9*(-567720050688 - 203129192448*rr) + 
  P0*P7*P9*(83335053312 - 159174361088*rr) + 
  P0*P1^2*(29270766 - 20808182*rr) + P1*P2^2*(-149252544 - 7955776*rr) + 
  P0^2*P3*(32961355 + 293889*rr) + P0*P2*P8*(-1573412864 + 563273728*rr) 
+ 
  P0*P2*P5*(1428128896 + 1749892480*rr) + 
  P1*P3*P9*(-15851962368 + 5096783872*rr) + 
  P1*P3*P6*(4338644992 + 14173366272*rr) + 
  P2*P6*P9*(-2492114927616 + 142860091392*rr) + 
  P1*P4*P8*(-270728691712 + 344804294656*rr), 156336856315723776*P6^2*P7 
+ 
  P4*P6*P9*(55156990254514176 - 24979182219952128*rr) + 
  P2*P8*P9*(-846295244734464 - 129613786251264*rr) + 
  P1*P2*P4*(45048673764864 - 42225359171072*rr) + 
  P1*P2*P7*(57832950497280 - 11122655330304*rr) + 
  P1*P3*P5*(14594632369408 - 3916838293760*rr) + 
  P0*P2^2*(-326789974840 - 84549631656*rr) + 
  P0^2*P1*(40552293523 - 41122948391*rr) + 
  P0*P3*P9*(-37773244708864 + 7730648676352*rr) + 
  P1^2*P9*(-15539832225792 + 11516085518336*rr) + 
  P0*P3*P6*(-39369717337216 + 27316664871552*rr) + 
  P1^2*P6*(26321104931072 + 27689868360448*rr) + 
  P2*P5*P9*(-1512302817837056 + 457634445262848*rr) + 
  P0*P7*P8*(-4299777016070144 + 1001293593706496*rr) + 
  P0*P4*P8*(-5682191350628352 + 3621122356543488*rr) + 
  P0*P5*P7*(-3397945131270144 + 3942649054363648*rr) + 
  P0*P4*P5*(3448072202702848 + 7692625395183616*rr) + 
  P6*P7*P9*(65140356798218240 + 13028071359643648*rr), 
 364785998070022144*P5*P8^2 + P4*P6*P9*(-11207548313067323392 - 
    16490779179864293376*rr) + P4*P9^2*(6566147965260398592 - 
    8978202319845851136*rr) + P6*P7*P9*(11256253654732111872 - 
    8040181181951508480*rr) + P7*P9^2*(9380211378943426560 - 
    2412054354585452544*rr) + P2*P5*P9*(36372730839531520 - 
    45906278685704192*rr) + P0*P7*P8*(-245099750049710080 - 
    24893074622644224*rr) + P2*P8*P9*(79288975976562688 - 
    12878049744781312*rr) + P0*P3*P9*(-2521710071670272 - 
    245297329238528*rr) + P0*P2^2*(3455563578271 - 7516563044739*rr) + 
  P0^2*P1*(5737705058645 - 1244838281505*rr) + 
  P1*P2*P4*(6363602219118144 + 148600469676736*rr) + 
  P1*P3*P5*(414024569771456 + 370950498560320*rr) + 
  P0*P3*P6*(-4275540535691264 + 520188479440896*rr) + 
  P1^2*P9*(-2058292224407552 + 647779094910976*rr) + 
  P1*P2*P7*(2542435338182656 + 892092238471168*rr) + 
  P1^2*P6*(-1931697997429760 + 1984541117762560*rr) + 
  P0*P4*P8*(-525146865052393472 + 45550872685518848*rr) + 
  P0*P5*P7*(-509511772341239808 + 78347398204194816*rr) + 
  P0*P4*P5*(-597304382164860160 + 295643415777224960*rr), 
 5012449132544*P5^2*P8 + P0*P4*P5*(6551043050496 - 842305985536*rr) + 
  P2*P8*P9*(-562511609856 - 16204038144*rr) + 
  P1*P2*P4*(-37780943872 - 10950073344*rr) + 
  P1*P2*P7*(-5994196992 - 9496424448*rr) + 
  P1^2*P6*(28532302848 - 9350706176*rr) + 
  P1*P3*P5*(593682432 - 2778832896*rr) + 
  P1^2*P9*(17440045056 - 1133733888*rr) + P0^2*P1*(-44520371 - 
876281*rr) + 
  P0*P2^2*(-97631324 + 41391084*rr) + 
  P0*P3*P6*(30633706880 + 2844182656*rr) + 
  P0*P3*P9*(12541125632 + 4920538112*rr) + 
  P2*P5*P9*(-547657908224 + 227821060096*rr) + 
  P0*P5*P7*(3807948963840 + 286050877440*rr) + 
  P0*P7*P8*(1186752888832 + 512135790592*rr) + 
  P0*P4*P8*(3569518116864 + 515222274048*rr) + 
  P7*P9^2*(-73038544502784 + 3068846407680*rr) + 
  P6*P7*P9*(-128891549122560 + 33143541202944*rr) + 
  P4*P9^2*(-109557816754176 + 43884503629824*rr) + 
  P4*P6*P9*(-67668063289344 + 107256181948416*rr), 
 313278070784*P5^3 + P4*P6*P9*(5672570781696 - 2440691908608*rr) + 
  P4*P9^2*(4453024006144 - 572211986432*rr) + 
  P6*P7*P9*(4564909031424 - 191802900480*rr) + 
  P0*P4*P8*(-69445877760 - 37699190784*rr) + 
  P0*P5*P7*(-86710894592 - 32973012992*rr) + 
  P0*P4*P5*(-210652495872 - 22049755136*rr) + 
  P0*P7*P8*(-6944587776 - 21495152640*rr) + 
  P2*P5*P9*(21780204544 - 3418039296*rr) + 
  P0*P3*P6*(-691421248 - 272299328*rr) + 
  P0*P3*P9*(-113790432 - 209281632*rr) + P1^2*P9*(-496593216 - 
69676096*rr) + 
  P0*P2^2*(4588556 - 486276*rr) + P0^2*P1*(1089907 + 298613*rr) + 
  P1*P3*P5*(-124411392 + 74002432*rr) + P1^2*P6*(-1136384256 + 
89021184*rr) + 
  P1*P2*P7*(-304532480 + 301622272*rr) + 
  P1*P2*P4*(485952768 + 566814976*rr) + 
  P2*P8*P9*(14057967616 + 3351728128*rr) + 
  P7*P9^2*(2013930455040 + 300491210752*rr), 814254459977728*P4*P6^2 + 
  P0*P4*P5*(25679240939520 - 16714532517888*rr) + 
  P0*P5*P7*(22947570458624 - 5387367309312*rr) + 
  P0*P4*P8*(25818868146176 - 3491012583424*rr) + 
  P2*P5*P9*(4885553670144 - 294096058368*rr) + 
  P1^2*P6*(79058814464 - 56134066688*rr) + 
  P0*P3*P6*(180921291264 - 25235037184*rr) + 
  P1*P2*P7*(-153782874112 - 7424356352*rr) + 
  P1^2*P9*(77996042880 - 5968342912*rr) + 
  P0^2*P1*(-260617525 + 44812929*rr) + P0*P2^2*(286605116 + 
338569140*rr) + 
  P1*P3*P5*(-41802955264 + 1958777856*rr) + 
  P0*P3*P9*(97325111744 + 8843303616*rr) + 
  P1*P2*P4*(-240436863744 + 61439012096*rr) + 
  P2*P8*P9*(1442786336768 + 648595562496*rr) + 
  P0*P7*P8*(12300118835200 + 692571062272*rr) + 
  P4*P6*P9*(143682749464576 + 98123167170560*rr), 
 449243839987712*P3*P7^2 + P0*P7*P8*(-3737307096547328 - 
    1206635179016192*rr) + P0*P4*P8*(-10908438846898176 - 
    886506882465792*rr) + P2*P8*P9*(-226226891390976 - 
589155016900608*rr) + 
  P2*P5*P9*(-3103572037730304 - 388898329460736*rr) + 
  P0*P5*P7*(-10713941484371968 - 67445741453312*rr) + 
  P0*P3*P9*(-31070968750080 - 10471864164352*rr) + 
  P0*P3*P6*(-83085285334016 - 5286669865984*rr) + 
  P0*P2^2*(78259171242 - 138621916482*rr) + 
  P0^2*P1*(70852363995 + 5447514289*rr) + 
  P1*P3*P5*(36304012064768 + 1487498356736*rr) + 
  P1*P2*P4*(119100336402432 + 3822757171200*rr) + 
  P1^2*P9*(-15141768986624 + 5167835709440*rr) + 
  P1*P2*P7*(36626713804800 + 16614396002304*rr) + 
  P1^2*P6*(-10074113052416 + 24255477199616*rr) + 
  P0*P4*P5*(-19514745392254976 + 3633331308302336*rr) + 
  P4*P6*P9*(91176992942063616 + 16032330896375808*rr), 
 56155479998464*P3*P4*P7 + P4*P6*P9*(-3579777587871744 - 
    1784777577332736*rr) + P1*P2*P4*(-4867324335104 - 1838733884416*rr) 
+ 
  P1*P2*P7*(29973479424 - 1246861393920*rr) + 
  P1^2*P6*(3465039986688 - 1200836395008*rr) + 
  P1*P3*P5*(-1392979737856 - 512843765504*rr) + 
  P1^2*P9*(1604169842688 - 45876281344*rr) + 
  P0^2*P1*(-3930959543 - 697845701*rr) + 
  P0*P2^2*(-15883502768 + 5794838000*rr) + 
  P0*P3*P9*(588703897600 + 852676749312*rr) + 
  P0*P3*P6*(3419953069568 + 1255540480512*rr) + 
  P2*P8*P9*(-31176569389056 + 33041687248896*rr) + 
  P2*P5*P9*(131592860729344 + 56214738960384*rr) + 
  P0*P4*P5*(1243170347358208 + 72902398855168*rr) + 
  P0*P7*P8*(69553342119936 + 105095400259584*rr) + 
  P0*P5*P7*(506021242601472 + 137114043678720*rr) + 
  P0*P4*P8*(442631284850688 + 179943779598336*rr), 
 3509717499904*P3*P4^2 + P0*P4*P5*(-25714632157184 - 10069988136960*rr) 
+ 
  P0*P4*P8*(-2061812285440 - 7198878187520*rr) + 
  P0*P5*P7*(-5395117965312 - 6655725993984*rr) + 
  P0*P7*P8*(3351590338560 - 2943513133056*rr) + 
  P2*P5*P9*(-1200907309056 - 2235030835200*rr) + 
  P2*P8*P9*(2016534675456 - 698082639872*rr) + 
  P0*P3*P6*(-20042680448 - 52005673088*rr) + 
  P0*P3*P9*(26314490496 - 23537862528*rr) + 
  P1^2*P9*(-42187154688 - 13463728384*rr) + 
  P0*P2^2*(644516152 - 31077032*rr) + P1^2*P6*(-154817037312 - 
12383232*rr) + 
  P0^2*P1*(91227689 + 44362003*rr) + P1*P3*P5*(8477591808 + 
19152754432*rr) + 
  P1*P2*P7*(-65149163520 + 28532213760*rr) + 
  P1*P2*P4*(17641057280 + 78119455744*rr) + 
  P4*P6*P9*(28153358843904 + 65123257679872*rr), 
 112310959996928*P2*P6*P8 + P0*P4*P5*(48191354480640 - 
525749487339520*rr) + 
  P0*P5*P7*(385035485184000 - 246758548045824*rr) + 
  P0*P4*P8*(522474704338944 - 209757704552448*rr) + 
  P4*P6*P9*(-283808326746112 - 156595824623616*rr) + 
  P0*P7*P8*(329610251206656 - 43262250319872*rr) + 
  P2*P5*P9*(-3864942477312 - 17128998699008*rr) + 
  P0*P3*P6*(2642506488832 - 1515255712768*rr) + 
  P1^2*P6*(-915380981760 - 849631899648*rr) + 
  P1^2*P9*(902841311232 - 370722250752*rr) + 
  P0*P3*P9*(2430310127616 - 320391034880*rr) + 
  P0^2*P1*(-4388648789 + 1982352673*rr) + 
  P0*P2^2*(17996294288 + 7230778800*rr) + 
  P1*P3*P5*(-874112621312 + 59904397056*rr) + 
  P1*P2*P7*(-5367394729984 + 421544460288*rr) + 
  P1*P2*P4*(-6432370796544 + 2946269218816*rr) + 
  P2*P8*P9*(36713720709120 + 11639129112576*rr), 
 48226304*P2*P5*P6 + P0*P7*P8*(-73170944 - 8552448*rr) + 
  P1*P2*P4*(2130688 - 155904*rr) + P0*P3*P9*(-532672 - 64960*rr) + 
  P0*P2^2*(-441 - 2163*rr) + P0^2*P1*(1470 - 98*rr) + 
  P1^2*P9*(-285824 + 25984*rr) + P1*P3*P5*(181888 + 25984*rr) + 
  P0*P3*P6*(-987392 + 129920*rr) + P1^2*P6*(-103936 + 207872*rr) + 
  P1*P2*P7*(1039360 + 207872*rr) + P2*P5*P9*(10393600 + 8730624*rr) + 
  P0*P4*P8*(-159645696 + 11403264*rr) + P0*P5*P7*(-152993792 + 
24707072*rr) + 
  P0*P4*P5*(-181264384 + 88731648*rr), 
 25984*P2*P3^2 + P0*P4*P5*(-192452608 - 723142656*rr) + 
  P0*P5*P7*(446889984 - 366280704*rr) + P0*P4*P8*(629932032 - 
313786368*rr) + 
  P0*P7*P8*(445513728 - 78249984*rr) + P2*P5*P9*(-7454720 - 38191104*rr) 
+ 
  P0*P3*P6*(3584000 - 2572288*rr) + P0*P3*P9*(3845632 - 489984*rr) + 
  P1*P3*P5*(-589568 - 191744*rr) + P0^2*P1*(-9737 + 1029*rr) + 
  P0*P2^2*(25088 + 11200*rr) + P1^2*P9*(1168384 + 50176*rr) + 
  P1*P2*P7*(-7311360 + 700416*rr) + P1*P2*P4*(-8365056 + 4205568*rr), 
 13303808*P1*P3*P8 + P0*P4*P8*(-1552416768 - 504889344*rr) + 
  P0*P5*P7*(-1846935552 - 375521280*rr) + 
  P0*P7*P8*(-352321536 - 339738624*rr) + P1*P3*P5*(23878400 - 
4574976*rr) + 
  P0*P3*P6*(-10370304 - 3643136*rr) + P0*P3*P9*(-2078720 - 2910208*rr) + 
  P1^2*P9*(401408 - 860160*rr) + P0*P2^2*(77616 - 14448*rr) + 
  P0^2*P1*(-1127 + 13867*rr) + P2*P5*P9*(-199098368 + 917504*rr) + 
  P1*P2*P7*(2752512 + 5505024*rr) + P1*P2*P4*(25181184 + 6501376*rr) + 
  P0*P4*P5*(-3776088064 + 55404544*rr)];

I:=Ideal(Rels);
HilbertPolynomial(I);

R:=JacobianMatrix(Rels);

mnr:=Ideal(Minor(R,[11,13,25,37,56,64,78],[1,2,3,4,5,7,9]));
I:=I+mnr;
HilbertPolynomial(I);

mnr:=Ideal(Minor(R,[3,13,28,48,58,61,74],[1,2,3,4,6,7,8]));
I:=I+mnr;
HilbertPolynomial(I);

mnr:=Ideal(Minor(R,[1,15,29,39,53,66,74],[1,2,3,4,6,7,8]));
I:=I+mnr;
HilbertPolynomial(I);

mnr:=Ideal(Minor(R,[6,14,16,22,30,41,73],[1,2,4,7,8,9,10]));
I:=I+mnr;
HilbertPolynomial(I);




==> anc/DolgachevSurfaces.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    909319,      22512]
NotebookOptionsPosition[    886862,      22220]
NotebookOutlinePosition[    887198,      22235]
CellTagsIndexPosition[    887155,      22232]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook computes a family of Dolgachev surfaces \
with  a double and a triple fiber.\nThe main idea is to compute the ring \
\\oplus H^0(aF+bS) where F is the canonical class and S\nis one of the \
6-sections.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836591863897222*^9, 
  3.836591939304503*^9}},ExpressionUUID->"eb240f51-ea5c-468f-9a7b-\
22f41a7e57f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "start", " ", "by", " ", "computing", " ", "the", " ", 
    "generating", " ", "series"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GenSeries", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"t", "^", "2"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "^", "3"}]}], ")"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "a"}], " ", "-", "1"}], " ", ")"}], "b"}],
                " ", "-", 
               RowBox[{"3", " ", 
                RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
           ")"}], 
          RowBox[{"t", "^", "a"}], " ", 
          RowBox[{"s", "^", "b"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"3", "b"}], ",", "Infinity"}], "}"}]}], "]"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "b"}], " ", "-", "1"}], " ", ")"}], "b"}], " ", 
             "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
         ")"}], "  ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{"3", "b"}], ")"}]}], " ", 
        RowBox[{"s", "^", "b"}], " ", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "b"}], "+", "2", " ", "-", "1"}], " ", ")"}], 
              "b"}], " ", "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
         ")"}], "  ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "b"}], "+", "1"}], ")"}]}], 
        RowBox[{"s", "^", "b"}], " ", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "b"}], "+", "4", " ", "-", "1"}], " ", ")"}], 
              "b"}], " ", "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
         ")"}], "  ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "b"}], "+", "2"}], ")"}]}], 
        RowBox[{"s", "^", "b"}], " ", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], 
      RowBox[{"s", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "s"}], ")"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.836591944871038*^9, 3.836591974183609*^9}, {
  3.836592050676712*^9, 3.83659223385175*^9}, {3.836592305183461*^9, 
  3.836592399629479*^9}, {3.836592521503327*^9, 3.836592539519351*^9}, {
  3.8365926016409492`*^9, 3.836592755719706*^9}, {3.836592796699987*^9, 
  3.836592973481676*^9}, {3.836593014891099*^9, 3.836593030689145*^9}, {
  3.83659306183799*^9, 3.836593076669806*^9}, {3.836593131952915*^9, 
  3.836593163267208*^9}, {3.836593263320755*^9, 3.836593274685665*^9}, {
  3.8365933962667847`*^9, 3.836593431935452*^9}, {3.836593682373065*^9, 
  3.836593700710475*^9}, {3.836594234912159*^9, 3.836594236932788*^9}, {
  3.836631295842185*^9, 3.836631328772945*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f6f76098-6630-4a2d-a2a7-5ca598f82cea"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "s", " ", 
    SuperscriptBox["t", "4"]}], "+", 
   RowBox[{"2", " ", "s", " ", 
    SuperscriptBox["t", "5"]}], "+", 
   RowBox[{
    SuperscriptBox["s", "2"], " ", 
    SuperscriptBox["t", "9"]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "t", "+", 
     SuperscriptBox["t", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"s", " ", 
      SuperscriptBox["t", "3"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.836592667491531*^9, 3.836592884818849*^9, {3.836592933659601*^9, 
   3.8365929754568253`*^9}, 3.836593033504883*^9, 3.836593079734783*^9, {
   3.836593154883*^9, 3.836593163841485*^9}, 3.836593276871182*^9, {
   3.836593415374701*^9, 3.836593432778966*^9}, 3.836593514485053*^9, 
   3.836594237577198*^9, {3.836631323462388*^9, 3.836631329933926*^9}, {
   3.836652162890398*^9, 3.836652172596005*^9}, 3.836652221132098*^9, 
   3.8366534569991198`*^9, 3.8366781344034224`*^9, 3.8366788482715054`*^9, 
   3.836727994405768*^9, 3.837164623299569*^9, 3.837374419657897*^9, 
   3.839514603546706*^9, 3.8397030441065283`*^9, 3.839707932985585*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c2df5742-b087-465b-95d3-cb2050cdae11"]
}, Open  ]],

Cell[TextData[StyleBox["We are going to have variables \
u0,u1,v1,v2,v3,v4,v5,v6 of weights \n\
(2,0),(3,0),(0,1),(3,1),(4,1),(4,1),(5,1),(5,1) respectively.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836593519743608*^9, 3.8365935323796253`*^9}, {
  3.836593681366938*^9, 3.8365938108673763`*^9}, {3.836593843769128*^9, 
  3.836593847863138*^9}},ExpressionUUID->"34fa2f9b-c5b5-462e-b1e1-\
ae0e078ea7b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "see", " ", "that", " ", "there", " ", "are", " ", "three", 
     " ", "equations", " ", "of", " ", "degrees", " ", 
     RowBox[{"(", 
      RowBox[{"2", ",", "8"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", ",", "9"}], ")"}], " ", "and", " ", 
     RowBox[{"(", 
      RowBox[{"2", ",", "10"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"t", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"t", "^", "3"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "s"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"s", " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", " ", 
             RowBox[{"s", " ", 
              RowBox[{"t", "^", "4"}]}]}], ")"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"s", " ", 
              RowBox[{"t", "^", "5"}]}]}], ")"}], "^", "2"}]}], ")"}]}], " ", 
       "-", " ", "GenSeries"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8365938534036493`*^9, 3.836593974412546*^9}, {
  3.836594008027129*^9, 3.836594034851759*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e9bac035-27dd-4322-b903-674fec289183"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"3", " ", 
    SuperscriptBox["t", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "9"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "10"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "11"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["t", "12"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["t", "13"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["t", "14"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["t", "15"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "16"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "17"]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["t", "19"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["t", "20"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["t", "21"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "22"],
    SeriesData[$CellContext`t, 0, {}, 8, 22, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {3, 3, 6, 6, 9, 9, 12, 12, 15, 15, 18, 18, 21,
    21}, 8, 22, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.836593957769692*^9, 3.8365939747148457`*^9}, {
   3.836652165941762*^9, 3.836652174902001*^9}, 3.8366522254300957`*^9, 
   3.836653457298101*^9, 3.836678145463035*^9, 3.83667885024056*^9, 
   3.8367279950655413`*^9, 3.837164623606637*^9, 3.837374419935841*^9, 
   3.8395146052575417`*^9, 3.839703048400275*^9, 3.8397079333039103`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"12283c59-a0c8-4956-a1c6-019ec47cd99a"]
}, Open  ]],

Cell[TextData[StyleBox["We will set up the quadrics.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836595309742478*^9, 3.836595338473423*^9}, {
   3.83659538331249*^9, 3.836595407403369*^9}, 
   3.836597018415358*^9},ExpressionUUID->"faa64e83-da89-49f4-89e9-\
6e71809f1133"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "500"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uvs", "=", 
   RowBox[{"{", 
    RowBox[{
    "u0", ",", "u1", ",", "v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", 
     ",", "v6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"as", "=", 
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dega", "=", 
   RowBox[{"as", ".", "degs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg28", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "8"}], ",", 
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
     "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg29", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "9"}], ",", 
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
     "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deg210", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"dega", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "10"}], ",", 
          RowBox[{
           RowBox[{"dega", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
      "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics81", "=", "0"}], ";", 
  RowBox[{"Quadrics82", "=", "0"}], ";", 
  RowBox[{"Quadrics83", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg28", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics81", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg28", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics82", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "deg28", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"count", "++"}], ";", 
      RowBox[{"Quadrics83", "+=", 
       RowBox[{
        RowBox[{"Coeffs", "[", 
         RowBox[{"[", "count", "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uvs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg28", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics91", "=", "0"}], ";", 
  RowBox[{"Quadrics92", "=", "0"}], ";", 
  RowBox[{"Quadrics93", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg29", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics91", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg29", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics92", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "deg29", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"count", "++"}], ";", 
      RowBox[{"Quadrics93", "+=", 
       RowBox[{
        RowBox[{"Coeffs", "[", 
         RowBox[{"[", "count", "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uvs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg29", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics101", "=", "0"}], ";", 
  RowBox[{"Quadrics102", "=", "0"}], ";", 
  RowBox[{"Quadrics103", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg210", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics101", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg210", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics102", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "deg210", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"count", "++"}], ";", 
      RowBox[{"Quadrics103", "+=", 
       RowBox[{
        RowBox[{"Coeffs", "[", 
         RowBox[{"[", "count", "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uvs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg210", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", "count"}], "Input",
 CellChangeTimes->{{3.836595412078156*^9, 3.836595445301024*^9}, {
  3.836595529658051*^9, 3.836595576199613*^9}, {3.836595644372136*^9, 
  3.8365956462770233`*^9}, {3.836595682831665*^9, 3.836596118187682*^9}, {
  3.8365961917093763`*^9, 3.8365967044440823`*^9}, {3.836602071483651*^9, 
  3.836602081325774*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c1e620b9-fe81-4270-8bc3-218c1c2ddfc5"],

Cell[BoxData["144"], "Output",
 CellChangeTimes->{{3.8365965668591948`*^9, 3.836596569293051*^9}, 
   3.836596669299924*^9, 3.836596705593526*^9, {3.836602072349554*^9, 
   3.836602078309917*^9}, 3.836602111513937*^9, 3.836637699906643*^9, 
   3.8366383044188213`*^9, 3.836638654557781*^9, 3.83665223900721*^9, 
   3.836653371551415*^9, 3.8366534115248833`*^9, 3.836653459858571*^9, 
   3.8366536335767727`*^9, 3.8366539122014437`*^9, 3.8366543746287317`*^9, {
   3.836654583072577*^9, 3.836654608711995*^9}, 3.836661046032976*^9, 
   3.836678151751175*^9, 3.836678852463516*^9, 3.83672799775502*^9, 
   3.837164626215042*^9, 3.837374420187025*^9, 3.839514609813838*^9, 
   3.839703051481461*^9, 3.839707933505662*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"4cf8d634-4718-4b3f-97df-69e98fa10c7c"]
}, Open  ]],

Cell[TextData[StyleBox["Now we simplify the quadrics using various symmetries \
of the problem.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836597025474966*^9, 
  3.836597045751627*^9}},ExpressionUUID->"424cc661-c514-4735-ab61-\
3ce7eef2e62a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fix", " ", "coefficients", " ", "of", " ", "Quadrics81"}], ",", 
    "82", ",", 
    RowBox[{"83", " ", "at", " ", 
     RowBox[{"v3", "^", "2"}]}], ",", " ", 
    RowBox[{"v3", " ", "v4"}], ",", " ", 
    RowBox[{"v4", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "1"}]}], "}"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics81", "=", 
     RowBox[{"Quadrics81", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics82", "=", 
     RowBox[{"Quadrics82", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics83", "=", 
     RowBox[{"Quadrics83", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Set", " ", "some", " ", "other", " ", "coefficients", " ", "using", 
       " ", "v3"}], " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"b1", " ", "v3"}], " ", "+", " ", 
       RowBox[{"b2", " ", "v4"}], " ", "+", "  ", 
       RowBox[{"b3", " ", "v1", " ", 
        RowBox[{"u0", "^", "2"}]}]}]}], ",", " ", 
     RowBox[{"etc", "."}], ","}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarChange", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v3", "\[Rule]", 
        RowBox[{
         RowBox[{"b1", " ", "v3"}], " ", "+", " ", 
         RowBox[{"b2", " ", "v4"}], " ", "+", " ", 
         RowBox[{"b3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}]}], ",", " ", 
       RowBox[{"v4", "\[Rule]", 
        RowBox[{
         RowBox[{"b4", " ", "v3"}], " ", "+", " ", 
         RowBox[{"b5", " ", "v4"}], " ", "+", " ", 
         RowBox[{"b6", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], "}"}], 
     "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Quadrics81", ",", "Quadrics82", ",", "Quadrics83"}], "}"}], "/.",
       "VarChange"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lincomb", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
          
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v4", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lincomb", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
          
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v4", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lincomb", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
          
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "1"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v4", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sls", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Eqs", ",", 
        RowBox[{"{", 
         RowBox[{
         "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6"}], 
         "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"sls", "[", 
         RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "sls", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "this", " ", "works", " ", "but", " ", "takes", " ", "some", " ", 
      "time"}], ",", " ", 
     RowBox[{
     "which", " ", "means", " ", "we", " ", "will", " ", "not", " ", "do", 
      " ", "it", " ", "every", " ", "time"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v3", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v4", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v3", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v4", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v3", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v4", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}]}], "}"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics81", "=", 
     RowBox[{"Quadrics81", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics82", "=", 
     RowBox[{"Quadrics82", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics83", "=", 
     RowBox[{"Quadrics83", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"we", " ", "will", " ", "have", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"v5", ",", "v6"}], ")"}], " ", "a", " ", "dual", " ", "basis", 
      " ", "to", " ", 
      RowBox[{"(", 
       RowBox[{"v3", ",", "v4"}], ")"}], " ", "in", " ", "the", " ", 
      "pairing", " ", "in", " ", "the", " ", "Gorenstein", " ", 
      RowBox[{"ring", ".", " ", "Thus"}], " ", "the", " ", "v3", " ", "v5"}], 
     ",", " ", 
     RowBox[{"v3", " ", "v6"}], ",", " ", 
     RowBox[{"v4", " ", "v5"}], ",", " ", 
     RowBox[{"v4", " ", "v6", " ", "coefficients", " ", "of", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"2", ",", "9"}], ")"}], " ", "quadrics", " ", "can", " ", "be",
       " ", "set"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "v6"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v4", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v4", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v3", " ", "v5"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v3", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v4", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v4", " ", "v6"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v3", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v3", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "v5"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "v6"}]}], "]"}], "\[Equal]", "0"}]}], " ", 
        "\[IndentingNewLine]", "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91", "=", 
     RowBox[{"Quadrics91", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics92", "=", 
     RowBox[{"Quadrics92", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics93", "=", 
     RowBox[{"Quadrics93", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"we", " ", "also", " ", "have", " ", "symmetries", " ", "v5"}], 
      " ", "\[Rule]", " ", 
      RowBox[{"v5", " ", "+", " ", 
       RowBox[{"b1", " ", "u0", " ", "v2"}], " ", "+", " ", 
       RowBox[{
       "b2", " ", "u0", " ", "u1", " ", "v1", " ", "and", " ", "similar", " ",
         "for", " ", "v6", " ", "which", " ", "allows", " ", "us", " ", "to", 
        " ", "get", " ", "rid", " ", "of", " ", "u0", " ", "v3", " ", 
        "v2"}]}]}], ",", " ", 
     RowBox[{
     "u0", " ", "u1", " ", "v1", " ", "v2", " ", "in", " ", "Quad91", " ", 
      "and", " ", "similar", " ", "in", " ", "Quad93"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarChange", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v5", "\[Rule]", 
        RowBox[{"v5", " ", "+", " ", 
         RowBox[{"b1", " ", "u0", " ", "v2"}], " ", "+", " ", 
         RowBox[{"b2", " ", "u0", " ", "u1", " ", "v1"}]}]}], " ", ",", " ", 
       RowBox[{"v6", "\[Rule]", 
        RowBox[{"v6", " ", "+", " ", 
         RowBox[{"b3", " ", "u0", " ", "v2"}], " ", "+", " ", 
         RowBox[{"b4", " ", "u0", " ", "u1", " ", "v1"}]}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91n", "=", 
     RowBox[{"Quadrics91", "/.", "VarChange"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics93n", "=", 
     RowBox[{"Quadrics93", "/.", "VarChange"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91n", ",", 
            RowBox[{"v3", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91n", ",", 
            RowBox[{"v3", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93n", ",", 
            RowBox[{"v4", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93n", ",", 
            RowBox[{"v4", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"it", " ", "works"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91", "=", 
     RowBox[{"Quadrics91", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics93", "=", 
     RowBox[{"Quadrics93", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"now", " ", "for", " ", "the", " ", "last", " ", 
      RowBox[{"(", 
       RowBox[{"2", ",", "10"}], ")"}], " ", "quadrics", " ", "we", " ", 
      "can", " ", "make", " ", "sure", " ", "that", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "have", " ", "any", " ", "combinations",
       " ", "of", " ", "u0", " ", "Quad8i"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
     "and", " ", "the", " ", "standard", " ", "coefficients", " ", "at", " ", 
      
      RowBox[{"v5", "^", "2"}]}], ",", " ", 
     RowBox[{"v5", " ", "v6"}], ",", " ", 
     RowBox[{"v6", "^", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v3", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"u0", " ", "v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v4", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v3", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"u0", " ", "v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v4", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v3", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"u0", " ", "v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v4", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], 
        "\[IndentingNewLine]", "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics101", "=", 
     RowBox[{"Quadrics101", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics102", "=", 
     RowBox[{"Quadrics102", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics103", "=", 
     RowBox[{"Quadrics103", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"v5", "^", "2"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"v5", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"v6", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"v5", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"v5", " ", "v6"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"v6", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"v5", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"v5", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"v6", "^", "2"}]}], "]"}], "\[Equal]", "1"}]}], 
        "\[IndentingNewLine]", "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics101", "=", 
     RowBox[{"Quadrics101", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics102", "=", 
     RowBox[{"Quadrics102", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics103", "=", 
     RowBox[{"Quadrics103", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Finally", ",", " ", 
     RowBox[{
      RowBox[{"there", " ", "are", " ", "symmetries", " ", "v2"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"a1", " ", "v2"}], " ", "+", " ", 
       RowBox[{"a1", " ", "v1", " ", "u1"}]}]}], ",", " ", 
     RowBox[{"v1", " ", "\[Rule]", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"v1", ".", " ", "We"}], " ", "will", " ", "use", " ", "them", 
       " ", "to", " ", "set", " ", "the", " ", "coeefficients", " ", 
       "of"}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarChange", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v2", "\[Rule]", 
        RowBox[{
         RowBox[{"a1", " ", "v2"}], "+", " ", 
         RowBox[{"a2", " ", "v1", " ", "u1"}]}]}], ",", " ", 
       RowBox[{"v1", "\[Rule]", " ", 
        RowBox[{"a3", " ", "v1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Quadrics91", "/.", "VarChange"}], ",", " ", 
            RowBox[{"u1", " ", 
             RowBox[{"v2", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Quadrics91", "/.", "VarChange"}], ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "2"}], " ", "v1", " ", "v2"}]}], "]"}], 
          "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Quadrics91", "/.", "VarChange"}], ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "3"}], " ", 
             RowBox[{"v1", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"it", " ", "works"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", " ", 
            RowBox[{"u1", " ", 
             RowBox[{"v2", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "2"}], " ", "v1", " ", "v2"}]}], "]"}], 
          "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "3"}], " ", 
             RowBox[{"v1", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91", "=", 
     RowBox[{"Quadrics91", "/.", "sls"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.836596146249694*^9, 3.836596163805197*^9}, {
   3.83659704932341*^9, 3.836597068793406*^9}, {3.836597217792163*^9, 
   3.83659737325252*^9}, {3.836597614265873*^9, 3.836597642581932*^9}, {
   3.836597777973146*^9, 3.836597786019946*^9}, 3.8365979678407307`*^9, {
   3.836598034758539*^9, 3.8365980439118*^9}, {3.8365981106721897`*^9, 
   3.836598182698889*^9}, {3.836599566240613*^9, 3.8365997679160624`*^9}, {
   3.836599834413353*^9, 3.836600100789987*^9}, {3.8366001438747883`*^9, 
   3.836600146243043*^9}, {3.836600214899837*^9, 3.836600234097818*^9}, {
   3.836600327915797*^9, 3.836600345434065*^9}, {3.836601123507468*^9, 
   3.8366011966635017`*^9}, {3.8366019531877728`*^9, 3.836601978242263*^9}, {
   3.836602020052827*^9, 3.83660205630297*^9}, {3.836602089392329*^9, 
   3.836602118617277*^9}, 3.836630359782752*^9, {3.836630407575843*^9, 
   3.836630425656513*^9}, {3.836635829087016*^9, 3.8366359193237953`*^9}, {
   3.8366360902330503`*^9, 3.836636360257186*^9}, {3.836636855604207*^9, 
   3.836636997196158*^9}, {3.8366370649373407`*^9, 3.836637080217238*^9}, {
   3.836637110886404*^9, 3.836637354607827*^9}, {3.836637542550487*^9, 
   3.8366377124622793`*^9}, {3.8366386616694736`*^9, 
   3.8366386713914433`*^9}, {3.836652290414186*^9, 3.83665229292772*^9}, 
   3.8366525004399157`*^9, 3.836653346725915*^9, {3.836653400901506*^9, 
   3.8366534044751177`*^9}, {3.836653625604138*^9, 3.836653626537244*^9}, {
   3.836654237477376*^9, 3.83665436887691*^9}, {3.8366545759513483`*^9, 
   3.836654576117041*^9}, {3.836678160319024*^9, 3.836678235905328*^9}, {
   3.836678395735589*^9, 3.8366784923624887`*^9}, {3.836678554297058*^9, 
   3.836678623935339*^9}, {3.836678684786251*^9, 3.836678684831305*^9}, {
   3.836678736222432*^9, 3.836678839422454*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d42f9bf9-cf6f-482f-82de-6004e01ad17e"],

Cell[TextData[StyleBox["We will  use the quadrics to construct the \
multiplication table of the free module with respect to u0, u1, v1, v2. The \
basis will be denoted by 1, v3, v4, v5, v6, w. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836594312970558*^9, 3.836594314407921*^9}, {
  3.836594660623776*^9, 3.836594772923554*^9}, {3.836595175844215*^9, 
  3.8365951858757153`*^9}, {3.8366377222618933`*^9, 3.836637732006979*^9}, {
  3.836638134328726*^9, 
  3.8366381420321627`*^9}},ExpressionUUID->"083c0777-770e-4e05-a857-\
00c92951ab9b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MultTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MultTable", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "v3", ",", " ", "v4", ",", " ", "v5", ",", " ", "v6", ",", " ", 
     "w"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MultTable", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"MultTable", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "will", " ", "use", " ", "v3", " ", "v5"}], " ", "=", 
    " ", "w"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", "w"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", "w"}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"MultTable", "//", "MatrixForm"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "build", " ", "products", " ", "of", " ", "v3"}], ",", 
    " ", "v4", ",", " ", "v5", ",", " ", 
    RowBox[{
    "v6", " ", "using", " ", "the", " ", "quadric", " ", "relations"}]}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v3", "^", "2"}], " ", "-", " ", "Quadrics81"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"v3", " ", "v4"}], " ", "-", " ", "Quadrics82"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v4", "^", "2"}], " ", "-", " ", "Quadrics83"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v3", " ", "v6"}], "  ", "-", " ", "Quadrics91"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v4", " ", "v5"}], " ", "-", " ", "Quadrics93"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"v4", " ", "v6"}], " ", "+", " ", "Quadrics92", " ", "+", " ", 
    "w", " ", "-", " ", 
    RowBox[{"v3", " ", "v5"}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v5", "^", "2"}], " ", "-", " ", "Quadrics101"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v5", " ", "v6"}], "-", " ", "Quadrics102"}]}], ";", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"v6", "^", "2"}], " ", "-", " ", "Quadrics103"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "nNw", " ", "we", " ", "construct", " ", "multiplication", " ", "with", 
      " ", 
      RowBox[{"w", ".", " ", "The"}], " ", "idea", " ", "is", " ", "that", 
      " ", "v3", " ", "w"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"v3", " ", "v3", " ", "v5"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"MT", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "v5"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"v4", " ", "w"}], " ", "=", " ", 
     RowBox[{"v3", " ", "v4", " ", "v5"}]}], ",", " ", 
    RowBox[{
     RowBox[{"v5", " ", "w"}], " ", "=", " ", 
     RowBox[{"v5", " ", "v5", " ", "v3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"v6", " ", "w"}], " ", "=", " ", 
     RowBox[{"v3", " ", "v6", " ", "v5"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3w", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
   RowBox[{"Expand", "[", " ", 
    RowBox[{"v3w", "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", " ", "v3"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", " ", "v4"}]}], " ", "]"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v4"}]}], ")"}]}], "   ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", "^", "2"}]}], " ", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], " ", "-", 
        RowBox[{"v5", "^", "2"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v6"}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v4w", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
   RowBox[{"Expand", "[", " ", 
    RowBox[{"v4w", "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", " ", "v3"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", " ", "v4"}]}], " ", "]"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v4"}]}], ")"}]}], "   ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", "^", "2"}]}], " ", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], " ", "-", 
        RowBox[{"v5", "^", "2"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v6"}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v6w", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
   RowBox[{"Expand", "[", " ", 
    RowBox[{"v6w", "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", " ", "v3"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", " ", "v4"}]}], " ", "]"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v4"}]}], ")"}]}], "   ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", "^", "2"}]}], " ", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], " ", "-", 
        RowBox[{"v5", "^", "2"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v6"}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v5w", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "v3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"v5w", " ", "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", "^", "2"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"v3", "^", "2"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", " ", "v4"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v4"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", " ", "v5"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v5"}]}], ")"}]}], " ", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", " ", "v6"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v6"}]}], ")"}]}]}], "  ", "\[IndentingNewLine]", 
     "]"}]}], ";", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], " ", "=", 
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "we", " ", "need", " ", "to", " ", "compute", " ", "w", " ", 
     "w"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"v3", " ", "v3", " ", "v5", " ", "v5"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v3", " ", "w"}], ")"}], " ", "v5"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"MT", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{
        RowBox[{"[", "6", "]"}], " ", "v5"}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ww", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}], " ", "=", " ", 
    RowBox[{"Expand", "[", " ", 
     RowBox[{"ww", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v3"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v4"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v5"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v5"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v6"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v4", " ", "v4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"v4", " ", "v4"}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v4", " ", "v5"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v4", " ", "v5"}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v4", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v4", " ", "v6"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v5", " ", "v5"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v5", " ", "v5"}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v5", " ", "v6"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v6", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v6", " ", "v6"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", 
         RowBox[{"v5", " ", "w"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "[", 
          RowBox[{"[", "6", "]"}], "]"}], "-", 
         RowBox[{"v5", " ", "w"}]}], ")"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ByteCount", "[", 
     RowBox[{
      RowBox[{"MultTable", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.836594898952739*^9, 3.8365949912346077`*^9}, {
   3.836595135618821*^9, 3.836595242738452*^9}, {3.836637734431821*^9, 
   3.8366377563096247`*^9}, {3.8366380090211287`*^9, 3.836638084572163*^9}, {
   3.8366381589722357`*^9, 3.8366382734809103`*^9}, {3.836638406424946*^9, 
   3.8366385391506147`*^9}, 3.836638616480114*^9, {3.836638679552993*^9, 
   3.836638683053636*^9}, {3.83663872175664*^9, 3.8366387380179462`*^9}, {
   3.8366387725136547`*^9, 3.836638867103944*^9}, {3.836639327009688*^9, 
   3.836639355562924*^9}, {3.836639627674107*^9, 3.836639831174016*^9}, {
   3.836640557690892*^9, 3.836640901647463*^9}, {3.836640939554535*^9, 
   3.836641014567067*^9}, {3.836641053805276*^9, 3.8366411166752462`*^9}, {
   3.836641233800085*^9, 3.836641329283239*^9}, {3.8366431581302633`*^9, 
   3.8366434174280453`*^9}, {3.836643455863325*^9, 3.836643642848271*^9}, {
   3.836649061527317*^9, 3.836649075504685*^9}, {3.836649114041724*^9, 
   3.8366493060322742`*^9}, {3.8366530020630827`*^9, 3.836653107874053*^9}, {
   3.8366619204393682`*^9, 3.8366619204926033`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"859801ae-a1b9-49bf-81a2-e67cdc9066f3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "v3", "v4", "v5", "v6", "w"},
     {"v3", "0", "0", "w", "0", "0"},
     {"v4", "0", "0", "0", "0", "0"},
     {"v5", "w", "0", "0", "0", "0"},
     {"v6", "0", "0", "0", "0", "0"},
     {"w", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8365952431770363`*^9, 3.836637757517447*^9, 3.8366380868890877`*^9, 
   3.836638177363696*^9, {3.836638233512746*^9, 3.836638242695057*^9}, 
   3.8366382766818857`*^9, 3.836638409347081*^9, 3.8366384790406513`*^9, {
   3.836638522904088*^9, 3.836638540004389*^9}, {3.836638604519809*^9, 
   3.8366386172236643`*^9}, 3.836638689194886*^9, {3.836638732733941*^9, 
   3.8366387389577837`*^9}, {3.836638837900638*^9, 3.836638867786386*^9}, {
   3.836640629294437*^9, 3.83664070684229*^9}, {3.8366408946003942`*^9, 
   3.8366409021457233`*^9}, 3.836640942066058*^9, {3.836641305460832*^9, 
   3.836641330090173*^9}, {3.836643338508154*^9, 3.836643352183051*^9}, 
   3.8366433834440413`*^9, 3.8366435412074413`*^9, {3.836643628811452*^9, 
   3.836643643381907*^9}, 3.836649309361883*^9, 3.836652946232525*^9, 
   3.83665311084628*^9, 3.8366534201292543`*^9, 3.836653471843442*^9, 
   3.836653644269429*^9, 3.836653921514*^9, 3.836654382714205*^9, 
   3.8366545889601183`*^9, 3.836654624921543*^9, 3.836661924505795*^9, 
   3.836678874243298*^9, 3.83672800938571*^9, 3.837164634443562*^9, 
   3.837374430927837*^9, 3.8395146201833487`*^9, 3.839703066784141*^9, 
   3.839707938840045*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"eea77c8f-6354-4699-ab52-\
25ebfeb54453"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"16", "0", "0", "0", "0", "0"},
     {"0", "1376", "1208", "0", "1360", "12224"},
     {"0", "1208", "1376", "1616", "1584", "12064"},
     {"0", "0", "1616", "2376", "2376", "15896"},
     {"0", "1360", "1584", "2376", "2376", "11424"},
     {"0", "12224", "12064", "15896", "11424", "144472"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8365952431770363`*^9, 3.836637757517447*^9, 3.8366380868890877`*^9, 
   3.836638177363696*^9, {3.836638233512746*^9, 3.836638242695057*^9}, 
   3.8366382766818857`*^9, 3.836638409347081*^9, 3.8366384790406513`*^9, {
   3.836638522904088*^9, 3.836638540004389*^9}, {3.836638604519809*^9, 
   3.8366386172236643`*^9}, 3.836638689194886*^9, {3.836638732733941*^9, 
   3.8366387389577837`*^9}, {3.836638837900638*^9, 3.836638867786386*^9}, {
   3.836640629294437*^9, 3.83664070684229*^9}, {3.8366408946003942`*^9, 
   3.8366409021457233`*^9}, 3.836640942066058*^9, {3.836641305460832*^9, 
   3.836641330090173*^9}, {3.836643338508154*^9, 3.836643352183051*^9}, 
   3.8366433834440413`*^9, 3.8366435412074413`*^9, {3.836643628811452*^9, 
   3.836643643381907*^9}, 3.836649309361883*^9, 3.836652946232525*^9, 
   3.83665311084628*^9, 3.8366534201292543`*^9, 3.836653471843442*^9, 
   3.836653644269429*^9, 3.836653921514*^9, 3.836654382714205*^9, 
   3.8366545889601183`*^9, 3.836654624921543*^9, 3.836661924505795*^9, 
   3.836678874243298*^9, 3.83672800938571*^9, 3.837164634443562*^9, 
   3.837374430927837*^9, 3.8395146201833487`*^9, 3.839703066784141*^9, 
   3.839707938926916*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"4eb4485c-3b74-43ec-aadc-\
4d6b9f325f38"]
}, Open  ]],

Cell[TextData[StyleBox["Let us now compute the associativity relations. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836643911478222*^9, 
  3.8366439355214167`*^9}},ExpressionUUID->"5000de7c-c3bb-4776-b1a4-\
38b1cb5a9b2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"some", " ", "basic", " ", "sanity", " ", 
    RowBox[{"check", ":", " ", 
     RowBox[{
     "we", " ", "want", " ", "to", " ", "make", " ", "sure", " ", "that", " ",
       "the", " ", "terms", " ", "of", " ", "the", " ", "multiplication", " ",
       "table", " ", "are", " ", "linear"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "6"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"entry", " ", "=", " ", 
          RowBox[{
           RowBox[{"MultTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[NotEqual]", " ", 
             RowBox[{"tocheck", " ", "-", " ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v3"}], "]"}], " ", "v3"}], " ", "-", 
              "  ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v4"}], "]"}], " ", "v4"}], " ", "-", 
              "  ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v5"}], "]"}], " ", "v5"}], " ", "-", 
              "  ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v6"}], "]"}], " ", "v6"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "w"}], "]"}], " ", "w"}], " ", "-", " ",
               "entry"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"v3", "\[Rule]", "0"}], ",", 
              RowBox[{"v4", "\[Rule]", "0"}], ",", 
              RowBox[{"v5", "\[Rule]", "0"}], ",", 
              RowBox[{"v6", "\[Rule]", "0"}], ",", 
              RowBox[{"w", "\[Rule]", "0"}]}], "}"}]}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Waah \>\"", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "now", " ", "convert", " ", "the", " ", "table", " ", "into", " ", "a", 
     " ", "more", " ", "useful", " ", "format"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MultTableVector", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "6"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "6"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"entry", "=", 
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTableVector", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"entry", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"v3", "\[Rule]", "0"}], ",", 
              RowBox[{"v4", "\[Rule]", "0"}], ",", 
              RowBox[{"v5", "\[Rule]", "0"}], ",", 
              RowBox[{"v6", "\[Rule]", "0"}], ",", 
              RowBox[{"w", "\[Rule]", "0"}]}], "}"}]}], ",", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v3"}], "]"}], " ", ",", "  ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v4"}], "]"}], ",", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v5"}], "]"}], " ", ",", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v6"}], "]"}], " ", ",", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "w"}], "]"}]}], " ", "}"}]}], ";"}]}], " ", 
      "\[IndentingNewLine]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "set", " ", "up", " ", "associativity", " ", "relations", " ", "v_i", 
       " ", 
       RowBox[{"(", 
        RowBox[{"v_j", " ", "v_k"}], " ", ")"}]}], " ", "=", " ", 
      RowBox[{"v_j", " ", 
       RowBox[{"(", 
        RowBox[{"v_i", " ", "v_k"}], ")"}]}]}], ";", " ", 
     RowBox[{
      RowBox[{"we", " ", "may", " ", "assume", " ", "that", " ", "i"}], "<", 
      RowBox[{"j", " ", "and", " ", "k"}], " ", ">", " ", "1"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "2"}], ",", 
      RowBox[{"k", "\[LessEqual]", "6"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "6"}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "<", "i"}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"tbz", " ", "=", 
             RowBox[{"Expand", "[", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", ")"}], "[", 
                   RowBox[{"[", "m", "]"}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], "-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", ")"}], "[", 
                   RowBox[{"[", "m", "]"}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "we", " ", "want", " ", "polynomials", " ", "in", " ", "u0"}], 
              ",", " ", "u1", ",", " ", "v1", ",", " ", 
              RowBox[{"v2", " ", "to", " ", "be", " ", "zero"}]}], " ", 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", "=", "1"}], ",", 
              RowBox[{"n", "\[LessEqual]", "6"}], ",", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Eqs", "=", 
                RowBox[{"Join", "[", 
                 RowBox[{"Eqs", ",", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{"CoefficientList", "[", 
                    RowBox[{
                    RowBox[{"tbz", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"u0", ",", "u1", ",", "v1", ",", "v2"}], "}"}]}], 
                    "]"}], "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"DeleteDuplicates", "[", "Eqs", "]"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.836643962256118*^9, 3.836644167210917*^9}, {
   3.836646804125736*^9, 3.836647201609497*^9}, {3.836647232711361*^9, 
   3.836647680651396*^9}, {3.836647735177718*^9, 3.836647862979988*^9}, {
   3.836647944204383*^9, 3.8366479569380083`*^9}, {3.8366480663589773`*^9, 
   3.836648130410088*^9}, {3.836648301038262*^9, 3.836648305233892*^9}, {
   3.836648947747581*^9, 3.836648952997674*^9}, {3.8366494747277803`*^9, 
   3.8366495381873207`*^9}, {3.8366496094977703`*^9, 
   3.8366496435946198`*^9}, {3.8366498491358957`*^9, 3.836649849363192*^9}, {
   3.836652955460189*^9, 3.8366529654038897`*^9}, {3.836653499219924*^9, 
   3.836653502418083*^9}, {3.836653534502595*^9, 3.836653573296386*^9}, {
   3.836653652607604*^9, 3.8366536683703747`*^9}, 3.836721936406434*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"b7eb1690-a696-4162-8850-d6ce3810d473"],

Cell[TextData[StyleBox["We will now work to solve these equations. We will \
keep track of the quadrics as we do so. This calculation has been attempted \
many times and there are some idiosyncratic choices made in the process that \
allowed it to work. There is no claim that we get the only nine-dimensional \
component of the solution locus, but it may well be the case. \n\nThe \
calculation runs under a minute. In the process it keeps printing out the \
number of equations left, their byte count and the number of variables left.",
 
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836650821905851*^9, 3.836650841382497*^9}, {
  3.8366509237497187`*^9, 3.8366509327851267`*^9}, {3.836651285418233*^9, 
  3.8366512951832237`*^9}, {3.8367215073606253`*^9, 3.8367215350582027`*^9}, {
  3.836721648825015*^9, 3.836721760242518*^9}, {3.836721948543758*^9, 
  3.836721993263805*^9}, {3.836722092835574*^9, 
  3.8367220948165083`*^9}},ExpressionUUID->"bf01aaaf-016c-4724-a146-\
5b1b09c6e474"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quadrics", "=", 
   RowBox[{"{", 
    RowBox[{
    "Quadrics81", ",", "Quadrics82", ",", "Quadrics83", ",", "Quadrics91", 
     ",", "Quadrics92", ",", "Quadrics93", ",", "Quadrics101", ",", 
     "Quadrics102", ",", "Quadrics103"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "Eqs", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", 
        RowBox[{"Eqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[LessEqual]", "160"}], ",", 
      
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"GoodEqsList", ",", "i"}], "]"}], ";"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GoodEqsList", ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"Eqs", "[", 
         RowBox[{"[", 
          RowBox[{"GoodEqsList", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "c102", ",", "c115", ",", "c116", ",", "c117", ",", "c118", ",", "c119",
        ",", "c124", ",", "c129", ",", "c13", ",", "c131", ",", "c136", ",", 
       "c139", ",", "c143", ",", "c18", ",", "c20", ",", "c26", ",", "c31", 
       ",", "c33", ",", "c39", ",", "c49", ",", "c51", ",", "c52", ",", "c62",
        ",", "c64", ",", "c66", ",", "c67", ",", "c81", ",", "c82", ",", 
       "c88", ",", "c90", ",", "c95", ",", "c96", ",", "c97", ",", "c98", ",",
        "c99"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics1", "=", 
   RowBox[{"Quadrics", "/.", "sols"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs1", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Eqs", "/.", "sols"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs1", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs1", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs1", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "Eqs1", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", 
        RowBox[{"Eqs1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[LessEqual]", "160"}], ",", 
      
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"GoodEqsList", ",", "i"}], "]"}], ";"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GoodEqsList", ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols1", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"Eqs1", "[", 
         RowBox[{"[", 
          RowBox[{"GoodEqsList", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "c104", ",", "c109", ",", "c111", ",", "c122", ",", "c144", ",", "c17", 
       ",", "c6"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics2", "=", 
   RowBox[{"Quadrics1", "/.", "sols1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs2", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Eqs1", "/.", "sols1"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs2", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs2", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs2", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs2", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs2", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs2", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GoodEqsList", "=", 
  RowBox[{"{", 
   RowBox[{"4", ",", "15", ",", "442", ",", "78", ",", "678"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"sols2", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c110", "\[NotEqual]", "0"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs2", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics3", "=", 
   RowBox[{"Quadrics2", "/.", "sols2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs3", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Eqs2", "/.", "sols2"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs3", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs3", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs3", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Eqs3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs3", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs3", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"62", ",", "38", ",", "3", ",", "8"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols3", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c123", "\[NotEqual]", "0"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs3", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics4", "=", 
   RowBox[{"Quadrics3", "/.", "sols3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs4", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs3", "/.", "sols3"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs4", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs4", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs4", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs4", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs4", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs4", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{
    "40", ",", "113", ",", "193", ",", "54", ",", "87", ",", "341", ",", 
     "58"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols4", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c123", "\[NotEqual]", "0"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs4", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics5", "=", 
   RowBox[{"Quadrics4", "/.", "sols4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs5", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs4", "/.", "sols4"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs5", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs5", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs5", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs5", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs5", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs5", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "46", ",", "503", ",", "158"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols5", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs5", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c108", ",", "c128", ",", "c130", ",", "c5"}], "}"}]}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics6", "=", 
   RowBox[{"Quadrics5", "/.", "sols5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs6", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs5", "/.", "sols5"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs6", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs6", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs6", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs6", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs6", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs6", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"28", ",", "436", ",", "117"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols6", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs6", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c19", ",", "c78", ",", "c91"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics7", "=", 
   RowBox[{"Quadrics6", "/.", "sols6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs7", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs6", "/.", "sols6"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs7", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs7", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs7", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs7", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs7", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs7", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"304", ",", "190", ",", "312"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols7", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs7", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c89", ",", "c68", ",", "c75"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics8", "=", 
   RowBox[{"Quadrics7", "/.", "sols7"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs8", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs7", "/.", "sols7"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs8", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs8", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs8", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs8", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs8", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs8", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"246", ",", "118"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols8", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs8", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c69", ",", "c65"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics9", "=", 
   RowBox[{"Quadrics8", "/.", "sols8"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs9", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs8", "/.", "sols8"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs9", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs9", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs9", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs9", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs9", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs9", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "21", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols9", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs9", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c101", ",", "c36", ",", "c121"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics10", "=", 
   RowBox[{"Quadrics9", "/.", "sols9"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs10", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs9", "/.", "sols9"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs10", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs10", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs10", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs10", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs10", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs10", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "66"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols10", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs10", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c100", ",", "c60"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics11", "=", 
   RowBox[{"Quadrics10", "/.", "sols10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs11", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs10", "/.", "sols10"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs11", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs11", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs11", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs11", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs11", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs11", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"60", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols11", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"Eqs11", "[", 
            RowBox[{"[", 
             RowBox[{"GoodEqsList", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"c63", ",", "c22"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"it", "'"}], "s", " ", "an", " ", 
    RowBox[{"Occam", "'"}], "s", " ", "razor", " ", "choice"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics12", "=", 
   RowBox[{"Quadrics11", "/.", "sols11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs12", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs11", "/.", "sols11"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs12", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs12", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs12", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs12", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs12", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs12", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"123", ",", "195"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols12", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs12", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c8", ",", "c9"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics13", "=", 
   RowBox[{"Quadrics12", "/.", "sols12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs13", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs12", "/.", "sols12"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs13", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs13", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs13", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs13", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs13", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", "4", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols13", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs13", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics14", "=", 
   RowBox[{"Quadrics13", "/.", "sols13"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs14", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs13", "/.", "sols13"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs14", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs14", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs14", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"sols14", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Eqs14", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Eqs14", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c120", ",", "c140", ",", "c141"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"Eqs14", "/.", "sols14"}], "]"}], "]"}], ",", 
    RowBox[{"{", "0", "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "are", " ", "done"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Quadrics15", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Quadrics14", "/.", "sols14"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.836654478906035*^9, 3.836654523521739*^9}, {
   3.836654645472499*^9, 3.836654721781845*^9}, {3.8366548676920233`*^9, 
   3.836654909652484*^9}, {3.836662005765678*^9, 3.836662042551827*^9}, {
   3.836662091614325*^9, 3.836662240225078*^9}, {3.836662328099557*^9, 
   3.8366623579894648`*^9}, 3.836667941655966*^9, {3.83667904843192*^9, 
   3.836679101412078*^9}, 3.8366791457458076`*^9, {3.8366798628931026`*^9, 
   3.836679892637258*^9}, {3.83667998600031*^9, 3.836679999079632*^9}, {
   3.836680079039426*^9, 3.8366801077785387`*^9}, {3.836680300820437*^9, 
   3.8366804323612003`*^9}, {3.836680468240595*^9, 3.8366804784305277`*^9}, {
   3.836680533125144*^9, 3.836680533641474*^9}, {3.836680587494923*^9, 
   3.8366806507218523`*^9}, {3.836680683929646*^9, 3.8366806858448477`*^9}, {
   3.836681253352458*^9, 3.83668125430479*^9}, {3.836721554669794*^9, 
   3.836721555832756*^9}, {3.836721793497781*^9, 3.836721885068447*^9}, {
   3.8367219382909813`*^9, 3.836721943781005*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2ab84f3f-6354-4eb9-8f36-8ac71cb725c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1625", ",", "2976648", ",", "92"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079458344812`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"e395ba60-b3ea-4a47-879c-5f290c007ac2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c102", "\[Rule]", "c123"}], ",", 
   RowBox[{"c115", "\[Rule]", "0"}], ",", 
   RowBox[{"c116", "\[Rule]", "0"}], ",", 
   RowBox[{"c117", "\[Rule]", "0"}], ",", 
   RowBox[{"c118", "\[Rule]", "0"}], ",", 
   RowBox[{"c119", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c47"}], " ", "c78"}]}], ",", 
   RowBox[{"c124", "\[Rule]", "c123"}], ",", 
   RowBox[{"c129", "\[Rule]", "c108"}], ",", 
   RowBox[{"c13", "\[Rule]", "0"}], ",", 
   RowBox[{"c131", "\[Rule]", "c110"}], ",", 
   RowBox[{"c136", "\[Rule]", "c47"}], ",", 
   RowBox[{"c139", "\[Rule]", 
    RowBox[{"c47", " ", "c63"}]}], ",", 
   RowBox[{"c143", "\[Rule]", "c122"}], ",", 
   RowBox[{"c18", "\[Rule]", "c4"}], ",", 
   RowBox[{"c20", "\[Rule]", "c6"}], ",", 
   RowBox[{"c26", "\[Rule]", "0"}], ",", 
   RowBox[{"c31", "\[Rule]", "c17"}], ",", 
   RowBox[{"c33", "\[Rule]", "c19"}], ",", 
   RowBox[{"c39", "\[Rule]", "0"}], ",", 
   RowBox[{"c49", "\[Rule]", "c138"}], ",", 
   RowBox[{"c51", "\[Rule]", "0"}], ",", 
   RowBox[{"c52", "\[Rule]", "0"}], ",", 
   RowBox[{"c62", "\[Rule]", 
    RowBox[{"-", "c135"}]}], ",", 
   RowBox[{"c64", "\[Rule]", 
    RowBox[{"-", "c137"}]}], ",", 
   RowBox[{"c66", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"c67", "\[Rule]", "1"}], ",", 
   RowBox[{"c81", "\[Rule]", "0"}], ",", 
   RowBox[{"c82", "\[Rule]", "0"}], ",", 
   RowBox[{"c88", "\[Rule]", "c109"}], ",", 
   RowBox[{"c90", "\[Rule]", "c111"}], ",", 
   RowBox[{"c95", "\[Rule]", "c78"}], ",", 
   RowBox[{"c96", "\[Rule]", "c63"}], ",", 
   RowBox[{"c97", "\[Rule]", "c80"}], ",", 
   RowBox[{"c98", "\[Rule]", "c65"}], ",", 
   RowBox[{"c99", "\[Rule]", 
    RowBox[{"c135", " ", "c78"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707946065198*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"6d6dc236-e968-408a-8a4d-e41e6442d2fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1144", ",", "1208664", ",", "57"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707946463333*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"16726e2b-18de-40c4-aab8-49b40d8c4752"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c104", "\[Rule]", "c123"}], ",", 
   RowBox[{"c109", "\[Rule]", "c108"}], ",", 
   RowBox[{"c111", "\[Rule]", "c110"}], ",", 
   RowBox[{"c122", "\[Rule]", "c123"}], ",", 
   RowBox[{"c144", "\[Rule]", "c123"}], ",", 
   RowBox[{"c17", "\[Rule]", 
    RowBox[{"-", "c4"}]}], ",", 
   RowBox[{"c6", "\[Rule]", 
    RowBox[{"-", "c19"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707946466271*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"1ff0bb4a-142b-4201-b69b-09f22cb9a60e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"915", ",", "980328", ",", "50"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707946538907*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"c7eb7590-7fb8-4551-8bc4-813cfd192e6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "15", ",", "442", ",", "78", ",", "678"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707946610406*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"d7adedce-afcb-4715-916d-256c0c0f6a9f"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   121,1,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.839707946668478*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"d5ef4a9c-4e90-4697-aa2b-4dee0f11dc36"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   121,2,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.8397079467096643`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"80bc9211-d551-424e-87c4-f318f7d1ba91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c10", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c137"}], " ", "c19"}], "-", 
     RowBox[{"c138", " ", "c19"}]}]}], ",", 
   RowBox[{"c21", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c135"}], " ", "c4"}], "-", 
     RowBox[{"c30", " ", "c47"}]}]}], ",", 
   RowBox[{"c7", "\[Rule]", "c19"}], ",", 
   RowBox[{"c76", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c110"}], " ", "c19"}], "+", 
     RowBox[{"c19", " ", "c91"}]}]}], ",", 
   RowBox[{"c84", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c19"}], "-", 
     RowBox[{"c123", " ", "c32"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707946717453*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"0217e0b1-554b-4d45-bc55-13ed925bca45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"870", ",", "1136240", ",", "45"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079467850647`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"fd1ec750-1e32-493b-869b-f9fbfb5dc633"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,128,3,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.839707946871471*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"cd72d952-1871-40a3-9eb5-7f6d65f8cd1f"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   128,4,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.839707946880583*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"515ebe68-b1db-41cc-90a7-bfe916f10498"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c138", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c19"}], "+", 
     RowBox[{"c142", " ", "c19"}]}]}], ",", 
   RowBox[{"c23", "\[Rule]", 
    RowBox[{"c19", " ", 
     RowBox[{"(", 
      RowBox[{"c137", "+", 
       RowBox[{"c123", " ", "c32"}], "-", 
       RowBox[{"c142", " ", "c32"}]}], ")"}]}]}], ",", 
   RowBox[{"c47", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c142"}], " ", "c4"}], "-", 
     RowBox[{"c123", " ", "c5"}]}]}], ",", 
   RowBox[{"c54", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079468901873`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"fb4abd25-a340-4443-b258-05c4da6e1cb0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"790", ",", "1275112", ",", "41"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079511072903`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"58d1fd82-a3fa-4245-a7a1-3709c3acb0e7"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,135,5,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.839707951254342*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"bb30adfc-bc98-45a0-b3da-28a7a13325f7"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   135,6,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.8397079513285227`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"e8a03ae7-efae-4bb4-9b4d-d89ae34fbd4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c34", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c4"}], " ", "c63"}], "-", 
     RowBox[{"c4", " ", "c78"}]}]}], ",", 
   RowBox[{"c53", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c4"}], "-", 
     RowBox[{"c123", " ", "c5"}]}]}], ",", 
   RowBox[{"c59", "\[Rule]", 
    RowBox[{
     RowBox[{"c128", " ", "c30"}], "-", 
     RowBox[{"c108", " ", "c4"}]}]}], ",", 
   RowBox[{"c61", "\[Rule]", 
    RowBox[{
     RowBox[{"c110", " ", "c19"}], "+", 
     RowBox[{"c130", " ", "c32"}]}]}], ",", 
   RowBox[{"c74", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c108"}], " ", "c30"}], "+", 
     RowBox[{"c108", " ", "c4"}]}]}], ",", 
   RowBox[{"c80", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c103"}], " ", "c19"}], "-", 
     RowBox[{"c123", " ", "c32"}]}]}], ",", 
   RowBox[{"c83", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c30"}], "+", 
     RowBox[{"c123", " ", "c4"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079513385687`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"e0c8508b-6bee-436f-b128-c474ea67e53f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"724", ",", "1536344", ",", "34"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707955178548*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"df883075-d5d3-42c9-99e6-81f4e89d6425"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c108", "\[Rule]", "c110"}], ",", 
   RowBox[{"c128", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"c110", " ", "c4"}]}], "c4"]}], ",", 
   RowBox[{"c130", "\[Rule]", "c110"}], ",", 
   RowBox[{"c5", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"c110", " ", "c4"}]}], "c110"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079552908907`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"e343a383-945e-4b97-ad48-66c20842dfde"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"627", ",", "2235848", ",", "30"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707958775858*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"63fb2577-3aa3-43c7-98e5-1cc393ae94f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c19", "\[Rule]", 
    RowBox[{"-", "c4"}]}], ",", 
   RowBox[{"c78", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c30"}], "+", 
     RowBox[{"c103", " ", "c4"}]}]}], ",", 
   RowBox[{"c91", "\[Rule]", 
    FractionBox[
     RowBox[{"c110", " ", "c32"}], "c4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707958925283*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"d2d91545-bd04-4ac0-805e-b27ddbc4605d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"571", ",", "2130000", ",", "27"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079618566713`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"ed8f5cbe-2413-4ab5-a248-fa3c8b4c889c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c89", "\[Rule]", 
    FractionBox[
     RowBox[{"c110", " ", "c30"}], "c4"]}], ",", 
   RowBox[{"c68", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c135"}], "+", 
     RowBox[{"c142", " ", "c30"}], "-", 
     RowBox[{"c123", " ", "c4"}]}]}], ",", 
   RowBox[{"c75", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c110"}], " ", "c30"}], "-", 
     RowBox[{"c110", " ", "c32"}], "+", 
     RowBox[{"2", " ", "c110", " ", "c4"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707961995919*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"adf968e5-8dd0-4d0c-b604-d86b0c42577c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"511", ",", "1960776", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707964576161*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"8329f922-6202-42b7-8f74-e8caa3949d72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c69", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c137"}], "+", 
     RowBox[{"c142", " ", "c32"}], "-", 
     RowBox[{"c123", " ", "c4"}]}]}], ",", 
   RowBox[{"c65", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c137"}], "+", 
     RowBox[{"c142", " ", "c32"}], "-", 
     RowBox[{"c103", " ", "c4"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707964668614*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"ba7f89ca-ba6d-45e5-9d1a-2b88d32589b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"444", ",", "1969600", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707967478973*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"f38b1585-0342-46c0-b0ce-5ea05d67aa3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c101", "\[Rule]", 
    RowBox[{"c110", "-", 
     RowBox[{"c123", " ", "c137", " ", "c32"}], "+", 
     RowBox[{"c103", " ", "c137", " ", "c4"}]}]}], ",", 
   RowBox[{"c36", "\[Rule]", 
    RowBox[{
     RowBox[{"c137", " ", "c4"}], "+", 
     RowBox[{"c123", " ", "c32", " ", "c4"}], "-", 
     RowBox[{"c142", " ", "c32", " ", "c4"}]}]}], ",", 
   RowBox[{"c121", "\[Rule]", 
    RowBox[{"c141", "+", 
     RowBox[{"c123", " ", "c137", " ", "c4"}], "-", 
     RowBox[{"c137", " ", "c142", " ", "c4"}], "+", 
     RowBox[{
      SuperscriptBox["c123", "2"], " ", "c32", " ", "c4"}], "-", 
     RowBox[{"2", " ", "c123", " ", "c142", " ", "c32", " ", "c4"}], "+", 
     RowBox[{
      SuperscriptBox["c142", "2"], " ", "c32", " ", "c4"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707967621789*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"0667bbed-f85d-4855-8d1e-00a75f0ac8f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"408", ",", "2064944", ",", "19"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707969309145*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"7ab6334a-46e1-4c05-b33a-26e2dc2034e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c100", "\[Rule]", 
    RowBox[{"c110", "-", 
     RowBox[{"c123", " ", "c137", " ", "c30"}], "-", 
     RowBox[{"c123", " ", "c135", " ", "c32"}], "+", 
     RowBox[{"c103", " ", "c135", " ", "c4"}], "+", 
     RowBox[{"c103", " ", "c137", " ", "c4"}]}]}], ",", 
   RowBox[{"c60", "\[Rule]", 
    FractionBox[
     RowBox[{"c32", "+", 
      RowBox[{"c110", " ", "c30", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c32", " ", "c4"}], "-", 
      RowBox[{"2", " ", "c110", " ", 
       SuperscriptBox["c4", "2"]}]}], "c4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707969393791*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"711a2473-f13b-4f80-bbf3-88702c6b1ed8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"386", ",", "2038680", ",", "17"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079712537317`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"79195ccb-8aca-467e-9b20-b2ef83a4b151"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c63", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "c103"}], "-", 
      RowBox[{"c110", " ", "c135"}], "+", 
      RowBox[{"c110", " ", "c142", " ", "c30"}], "-", 
      RowBox[{"c103", " ", "c110", " ", "c4"}]}], "c110"]}], ",", 
   RowBox[{"c22", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "c123"}], " ", "c32"}], "-", 
      RowBox[{"c110", " ", "c35"}], "+", 
      RowBox[{"c103", " ", "c4"}]}], "c110"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707971365766*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"3dd287bc-6d7a-44bc-b84a-7184d5c11399"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"310", ",", "1938560", ",", "15"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707973098605*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"fd66cb52-ca9d-4985-8bf0-e06a13afbc8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c8", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"c123", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c135", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"]}], "-", 
      RowBox[{"c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"]}]}], "c110"]}], ",", 
   RowBox[{"c9", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"c123", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c135", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c137", " ", "c4"}], "+", 
      RowBox[{"2", " ", "c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"]}], "-", 
      RowBox[{"2", " ", "c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"]}]}], "c110"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707973186864*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"a2763ee8-3da8-4067-a99e-49ee66ea2067"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"215", ",", "1499064", ",", "13"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079743047113`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"946833e7-c298-48e8-95f3-b9e7d76f7d97"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,198,7,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.83970797437326*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"bbe88193-541a-4150-bee5-757c9efed51b"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,198,8,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.839707974382636*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"572b4f0e-abfa-4b3b-be52-61f41c55e350"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,198,9,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.8397079743921547`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"aa48405a-c8f5-4560-8bc5-396fed1e09fa"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Solve\\\", \\\"::\\\", \
\\\"fulldim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,198,10,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.839707974398836*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"1faf8aeb-1d83-4f8e-ab29-51e91375f4a3"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   198,11,25270619607692162242,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.839703094398695*^9, 3.839707974405566*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"396563e9-bd73-4f9d-a2fa-f0c1f0a772f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c35", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c103", "+", 
       RowBox[{"c110", " ", "c135"}], "+", 
       RowBox[{"c110", " ", "c137"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c30"}], "-", 
       RowBox[{"c110", " ", "c142", " ", "c30"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c32"}], "-", 
       RowBox[{"c110", " ", "c142", " ", "c32"}]}], ")"}], " ", "c4"}], 
    "c110"]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707974414308*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"dcac5e08-45c1-4e3e-a436-02cb403057d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"122", ",", "964168", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.8397079751081038`*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"175890e0-2038-4d7e-a418-26fbdfcdc4e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c120", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["c110", "2"], "+", 
      RowBox[{
       SuperscriptBox["c123", "2"], " ", "c32"}], "-", 
      RowBox[{"c103", " ", "c123", " ", "c4"}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", "c30", " ", "c4"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c142", " ", "c30", " ", "c4"}], "+", 
      
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", "c32", " ", "c4"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c142", " ", "c32", " ", "c4"}], "-", 
      
      RowBox[{"2", " ", "c103", " ", "c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"]}], "+", 
      RowBox[{"2", " ", "c103", " ", "c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"]}]}], "c110"]}], ",", 
   RowBox[{"c140", "\[Rule]", 
    RowBox[{
     FractionBox["1", "c110"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["c110", "2"], "-", 
       RowBox[{"c123", " ", "c137"}], "+", 
       RowBox[{"c123", " ", "c142", " ", "c32"}], "-", 
       RowBox[{"2", " ", "c103", " ", "c123", " ", "c4"}], "-", 
       RowBox[{"c110", " ", "c123", " ", "c135", " ", "c4"}], "-", 
       RowBox[{"c110", " ", "c123", " ", "c137", " ", "c4"}], "+", 
       RowBox[{"c103", " ", "c142", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c135", " ", "c142", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c137", " ", "c142", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c142", " ", "c30", " ", "c4"}], "-", 
       RowBox[{"c110", " ", 
        SuperscriptBox["c142", "2"], " ", "c30", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c142", " ", "c32", " ", "c4"}], "-", 
       RowBox[{"c110", " ", 
        SuperscriptBox["c142", "2"], " ", "c32", " ", "c4"}], "-", 
       RowBox[{"2", " ", "c103", " ", "c110", " ", "c123", " ", 
        SuperscriptBox["c4", "2"]}], "+", 
       RowBox[{"2", " ", "c103", " ", "c110", " ", "c142", " ", 
        SuperscriptBox["c4", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"c141", "\[Rule]", 
    RowBox[{"c110", "-", 
     RowBox[{"c123", " ", "c137", " ", "c4"}], "+", 
     RowBox[{"c137", " ", "c142", " ", "c4"}], "+", 
     RowBox[{"c123", " ", "c142", " ", "c32", " ", "c4"}], "-", 
     RowBox[{
      SuperscriptBox["c142", "2"], " ", "c32", " ", "c4"}], "-", 
     RowBox[{"c103", " ", "c123", " ", 
      SuperscriptBox["c4", "2"]}], "+", 
     RowBox[{"c103", " ", "c142", " ", 
      SuperscriptBox["c4", "2"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707983158897*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"85351374-ed66-48a3-ba06-34ca11b43e6a"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.839703093751563*^9, 3.839707983264505*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"99a5d301-00e9-41b5-bf2b-197bd85bd76f"]
}, Open  ]],

Cell[TextData[StyleBox["We can verify that a generic member of this \
nine-parameter family is a (2,3) Dolgachev surface. The next step is to \
impose a condition that the fiber at u0=u1=1 contains a line. This leads to a \
seven-parameter family.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836728086687138*^9, 3.836728090836878*^9}, {
  3.836728735069309*^9, 3.836728791935416*^9}, {3.836728849732443*^9, 
  3.836728868244356*^9}, {3.836730067081627*^9, 3.836730075012492*^9}, {
  3.8367302583955393`*^9, 
  3.8367302638579893`*^9}},ExpressionUUID->"9680fe56-774a-4ee9-a822-\
220e9b49c174"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "define", " ", "a", " ", "line", " ", "in", " ", 
    RowBox[{"P", "^", "5"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vs", "=", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LineInP5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v1", "\[Rule]", "1"}], ",", 
       RowBox[{"v2", "\[Rule]", "t"}], ",", 
       RowBox[{"v3", "\[Rule]", 
        RowBox[{"b1", "+", 
         RowBox[{"b5", " ", "t"}]}]}], ",", 
       RowBox[{"v4", "\[Rule]", 
        RowBox[{"b2", "+", 
         RowBox[{"b6", " ", "t"}]}]}], ",", 
       RowBox[{"v5", "\[Rule]", 
        RowBox[{"b3", "+", 
         RowBox[{"b7", " ", "t"}]}]}], ",", 
       RowBox[{"v6", "\[Rule]", 
        RowBox[{"b4", "+", 
         RowBox[{"b8", " ", "t"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Quadrics15", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"Join", "[", 
             RowBox[{"LineInP5", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"u0", "\[Rule]", "1"}], ",", 
                RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "choice", " ", "of", " ", "variables", " ", "to", " ", 
      "solve", " ", "for", " ", "is", " ", "a", " ", "consequence", " ", "of",
       " ", "some", " ", "trial", " ", "and", " ", "error", " ", "approach"}],
      ",", " ", 
     RowBox[{
      RowBox[{
      "similar", " ", "to", " ", "solving", " ", "for", " ", "the", " ", 
       "nine"}], "-", 
      RowBox[{"parameter", " ", 
       RowBox[{"family", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"containsline", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"Eqs", ",", 
        RowBox[{"{", 
         RowBox[{
         "b3", ",", "b7", ",", "b8", ",", "c30", ",", "c32", ",", "c103", ",",
           "c123", ",", "c135", ",", "c137", ",", "c142"}], "}"}]}], "]"}], 
      "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QuadricsLine", "=", 
     RowBox[{"Quadrics15", "/.", "containsline"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "QuadricsLine", "]"}], ",", "uvs"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.836729842790133*^9, 3.836730051336171*^9}, {
  3.836730094476705*^9, 3.836730303778523*^9}, {3.836730386920274*^9, 
  3.836730387221871*^9}, {3.8367319382386103`*^9, 3.836731938848385*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"827dfb6e-97f6-4a7a-8e96-a26a5c7c930c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b1", ",", "b2", ",", "b4", ",", "b5", ",", "b6", ",", "c110", ",", "c4"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8367299951793127`*^9, 3.836730154013743*^9, {3.836730267165593*^9, 
   3.83673030511865*^9}, 3.83673194328153*^9, 3.837164677388297*^9, 
   3.837374477575268*^9, 3.839703130129116*^9, 3.839707985852949*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"d6f963d5-dce5-4715-ab77-22e5d420470a"]
}, Open  ]],

Cell[TextData[StyleBox["We will now consider a condition of having two lines \
in this fiber. This is tricky and there are likely several cases. We have \
found at least two different 5-parameter families. In one family the degrees \
of the components of the u0=u1=1 fiber are 1,1,1,3. The one we present below \
has degrees 1,2,1,2. It appears to be more accessible, although still very \
complicated. It has been found by creatively looking for solutions of the \
equations below, but details are lost to time.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8367304090265713`*^9, 3.8367305358844223`*^9}, {
  3.836731841020938*^9, 3.836731862159999*^9}, {3.836751158364863*^9, 
  3.836751192869072*^9}},ExpressionUUID->"dedb62db-bddb-4142-8424-\
f57560565245"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Line2InP5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v1", "\[Rule]", "1"}], ",", 
     RowBox[{"v2", "\[Rule]", "t"}], ",", 
     RowBox[{"v3", "\[Rule]", 
      RowBox[{"r1", "+", 
       RowBox[{"r5", " ", "t"}]}]}], ",", 
     RowBox[{"v4", "\[Rule]", 
      RowBox[{"r2", "+", 
       RowBox[{"r6", " ", "t"}]}]}], ",", 
     RowBox[{"v5", "\[Rule]", 
      RowBox[{"r3", "+", 
       RowBox[{"r7", " ", "t"}]}]}], ",", 
     RowBox[{"v6", "\[Rule]", 
      RowBox[{"r4", "+", 
       RowBox[{"r8", " ", "t"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"containsline2", "=", 
   RowBox[{"containsline", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", "r1"}], ",", 
      RowBox[{"b2", "\[Rule]", "r2"}], ",", 
      RowBox[{"b3", "\[Rule]", "r3"}], ",", 
      RowBox[{"b4", "\[Rule]", "r4"}], ",", 
      RowBox[{"b5", "\[Rule]", "r5"}], ",", 
      RowBox[{"b6", "\[Rule]", "r6"}], ",", 
      RowBox[{"b7", "\[Rule]", "r7"}], ",", 
      RowBox[{"b8", "\[Rule]", "r8"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Quadrics15", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Join", "[", 
           RowBox[{"Line2InP5", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u0", "\[Rule]", "1"}], ",", 
              RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "l"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"containsline", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "containsline", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "4"}], ",", 
    RowBox[{"i", "\[LessEqual]", "10"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"Eqs", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"containsline", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"containsline2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.836731155399363*^9, 3.83673118901451*^9}, {
  3.836731692302311*^9, 3.836731819630032*^9}, {3.836731880815982*^9, 
  3.8367318826825523`*^9}, {3.836732045306686*^9, 3.836732200816607*^9}, {
  3.83673610531595*^9, 3.836736129859111*^9}, {3.83673621813857*^9, 
  3.83673622202698*^9}, {3.836751162993372*^9, 3.836751163356874*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"c484ddd9-de3f-4a61-b37b-b2713f6b118c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b3", ",", "b7", ",", "b8", ",", "c30", ",", "c32", ",", "c103", ",", 
   "c123", ",", "c135", ",", "c137", ",", "c142"}], "}"}]], "Output",
 CellChangeTimes->{3.8367515569395847`*^9, 3.837164682411448*^9, 
  3.837374477953336*^9, 3.839703136917348*^9, 3.839707988545102*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"89402fd1-7825-420e-a8c3-a58560cb238f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solution1212", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r1", "\[Rule]", "r1"}], ",", 
     RowBox[{"r2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "b1"}], "-", 
         SuperscriptBox["b1", "2"], "-", 
         RowBox[{"b1", " ", "b2"}], "+", "r1", "+", 
         SuperscriptBox["r1", "2"]}], "r1"]}]}], ",", 
     RowBox[{"r3", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b1", "+", "r1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b2", " ", "b5", " ", "r1"}], "-", 
             SuperscriptBox["r1", "2"], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"b1", " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             SuperscriptBox["r1", "4"], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"4", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b5"}], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"r4", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1", " ", 
           RowBox[{"(", 
            RowBox[{"b1", "+", 
             SuperscriptBox["b1", "2"], "+", 
             RowBox[{"b1", " ", "b2"}], "-", "r1", "-", 
             SuperscriptBox["r1", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"r5", "\[Rule]", "r5"}], ",", 
     RowBox[{"r6", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"b5", " ", "r1"}], "-", 
            RowBox[{"b1", " ", "r5"}]}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["b1", "2"], " ", "r1"}], "-", 
          RowBox[{
           SuperscriptBox["b1", "3"], " ", "r1"}], "+", 
          RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
          RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", "r1"}], "+", 
          RowBox[{"b2", " ", 
           SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
          RowBox[{"2", " ", "b1", " ", 
           SuperscriptBox["r1", "2"]}], "-", 
          RowBox[{"b5", " ", 
           SuperscriptBox["r1", "2"]}], "+", 
          RowBox[{"b1", " ", 
           SuperscriptBox["r1", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b1", "3"], " ", "r5"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b1", "2"], " ", "b2", " ", "r5"}], "-", 
          RowBox[{"b1", " ", "b5", " ", "r5"}], "-", 
          RowBox[{
           SuperscriptBox["b1", "2"], " ", "b5", " ", "r5"}], "-", 
          RowBox[{"b1", " ", "b2", " ", "b5", " ", "r5"}], "-", 
          RowBox[{"2", " ", "b1", " ", "r1", " ", "r5"}], "+", 
          RowBox[{"b5", " ", "r1", " ", "r5"}], "-", 
          RowBox[{"2", " ", "b1", " ", 
           SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
          RowBox[{"b5", " ", 
           SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}]}]}]}], ",", 
     RowBox[{"r7", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b1", "+", "r1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b2", " ", "b5", " ", "r1"}], "-", 
             SuperscriptBox["r1", "2"], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"b1", " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"4", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             SuperscriptBox["r1", "5"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"7", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"3", " ", "b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "3"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b5"}], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"r8", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["b1", "4"], " ", "r1"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", "r1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", "b5", " ", "r1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r1"}], "-", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["b5", "3"], " ", "r1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "4"], " ", "b5", " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r5"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1", " ", 
            "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b5", " ", "r1"}], "-", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"b1", "\[Rule]", "b1"}], ",", 
     RowBox[{"b2", "\[Rule]", "b2"}], ",", 
     RowBox[{"b3", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1", "+", "r1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b1", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
           RowBox[{"b2", " ", "b5", " ", "r1"}], "-", 
           SuperscriptBox["r1", "2"], "-", 
           SuperscriptBox["r1", "3"], "-", 
           RowBox[{"b1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b2", " ", "r5"}], "+", 
           RowBox[{"r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["b1", "3"]}], " ", "r1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1"}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r5"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b5"}], " ", "r1"}], "+", 
           RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
           RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           SuperscriptBox["r1", "3"], "-", 
           RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
           RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b2", " ", 
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b1"}], "+", "b5", "+", "r1", "-", "r5"}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"b1", " ", "b5", " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"2", " ", "b1", " ", 
          SuperscriptBox["r1", "3"]}], "+", 
         RowBox[{"b5", " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{"b1", " ", 
          SuperscriptBox["r1", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"3", " ", "b1", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"b5", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"2", " ", "b1", " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"b1", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"b1", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{"b5", "\[Rule]", "b5"}], ",", 
     RowBox[{"b6", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "b1", " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"2", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r1", "3"]}], "+", 
         SuperscriptBox["r1", "4"], "+", 
         RowBox[{"3", " ", "b1", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
         RowBox[{"2", " ", "b1", " ", "b2", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"b2", " ", "b5", " ", "r1", " ", "r5"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"b1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"b1", " ", "b2", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"r1", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}]}], 
        RowBox[{"r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b5", " ", "r1"}], "-", 
           RowBox[{"b1", " ", "r5"}]}], ")"}]}]]}]}], ",", 
     RowBox[{"b7", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b1", "+", "r1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b2", " ", "b5", " ", "r1"}], "-", 
             SuperscriptBox["r1", "2"], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"b1", " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", "r1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r1"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", "b5", " ", "r1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1"}], 
             "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1"}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", "r1"}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "3"], " ", "r1"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"3", " ", "b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r5"}], 
             "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"3", " ", "b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b5"}], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"b8", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           SuperscriptBox["r1", "6"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"9", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"3", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", "b2", " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"7", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"b1", " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "3"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b5", " ", "r1"}], "-", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"c4", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b5"}], " ", "r1"}], "+", 
           RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
           RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           SuperscriptBox["r1", "3"], "-", 
           RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
           RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1", "-", "r1"}], ")"}], " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{"b1", "-", "b5", "+", "r1", "-", "r5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b1"}], " ", "r1"}], "-", 
           RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
           RowBox[{"b2", " ", "b5", " ", "r1"}], "+", 
           SuperscriptBox["r1", "2"], "+", 
           RowBox[{"b1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b2", " ", "r5"}], "-", 
           RowBox[{"r1", " ", "r5"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"c30", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "5"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "5"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b1", " ", "b2", " ", 
              SuperscriptBox["b5", "4"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "4"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"8", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"2", " ", "b2", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"5", " ", "b1", " ", "b5", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"4", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"2", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"4", " ", "b1", " ", 
              SuperscriptBox["r1", "5"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "5"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "5"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "5"]}], "-", 
             RowBox[{"4", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "5"]}], "+", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "5"]}], "+", 
             RowBox[{
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "5"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "6"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "6"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "6"]}], "-", 
             RowBox[{"b2", " ", "b5", " ", 
              SuperscriptBox["r1", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "6"]}], "+", 
             SuperscriptBox["r1", "7"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "4"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "5"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "6"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "4"], " ", "b2", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{
              SuperscriptBox["b1", "5"], " ", "b2", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "4"], " ", "b5", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{
              SuperscriptBox["b1", "5"], " ", "b5", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1", " ",
               "r5"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", "r1", " ",
               "r5"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"4", " ", "b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"6", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b2", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"10", " ", "b1", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"14", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"4", " ", "b1", " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{"3", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "3"], " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{"15", " ", "b1", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
             RowBox[{"4", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b5", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
             RowBox[{"10", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
             RowBox[{"4", " ", "b1", " ", 
              SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
             RowBox[{"b1", " ", "b2", " ", 
              SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
             RowBox[{"3", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "5"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "6"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "4"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "5"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "4"], " ", "b5", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "5"], " ", "b5", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "4"], " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"5", " ", "b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"12", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"6", " ", "b1", " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"20", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"10", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"8", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["r1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"6", " ", "b1", " ", 
              SuperscriptBox["r1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"3", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"3", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["r1", "5"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "5"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", "b2", " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"11", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"8", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"4", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"3", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{"b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r1", "4"], " ", 
              SuperscriptBox["r5", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r5", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["r5", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["r5", "4"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "r1", " ", 
              SuperscriptBox["r5", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "4"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r1", " ", 
              SuperscriptBox["r5", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "4"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "4"]}], "-", 
             RowBox[{"b1", " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "4"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "b1"}], "+", "r1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"b1", "-", "b5", "+", "r1", "-", "r5"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "b1"}], "+", "b5", "+", "r1", "-", "r5"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b5", " ", "r1"}], "-", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b1"}], " ", "r1"}], "-", 
             RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
             RowBox[{"b2", " ", "b5", " ", "r1"}], "+", 
             SuperscriptBox["r1", "2"], "+", 
             RowBox[{"b1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
             RowBox[{"b1", " ", "b2", " ", "r5"}], "-", 
             RowBox[{"r1", " ", "r5"}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"c32", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["b1", "3"]}], " ", "r1"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", "r1"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", "b2", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r1"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", "b5", " ", "r1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1"}], 
             "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", "b2", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"2", " ", "b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             SuperscriptBox["r1", "4"], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"2", " ", "b5", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "5"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "5"], " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "4"], " ", "b2", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["b2", "2"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", "b5", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r5"}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r5"}], 
             "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{
             "4", " ", "b1", " ", "b2", " ", "b5", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1", " ",
               "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"4", " ", "b1", " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b2", "2"], " ", "b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b2", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", "b5", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "4"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["b2", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"3", " ", "b1", " ", "b2", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["b2", "2"], " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "3"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "b1"}], "+", "r1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"b1", "-", "b5", "+", "r1", "-", "r5"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "b1"}], "+", "b5", "+", "r1", "-", "r5"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b1"}], " ", "r1"}], "-", 
             RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
             RowBox[{"b2", " ", "b5", " ", "r1"}], "+", 
             SuperscriptBox["r1", "2"], "+", 
             RowBox[{"b1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
             RowBox[{"b1", " ", "b2", " ", "r5"}], "-", 
             RowBox[{"r1", " ", "r5"}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"c103", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1", "-", "r1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "+", "r1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b1"}], " ", "r1"}], "-", 
           RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
           RowBox[{"b2", " ", "b5", " ", "r1"}], "+", 
           SuperscriptBox["r1", "2"], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b2", " ", "r5"}], "-", 
           RowBox[{"r1", " ", "r5"}], "-", 
           RowBox[{"b1", " ", "r1", " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b1", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
           RowBox[{"b2", " ", "b5", " ", "r1"}], "-", 
           SuperscriptBox["r1", "2"], "-", 
           SuperscriptBox["r1", "3"], "-", 
           RowBox[{"b1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b2", " ", "r5"}], "+", 
           RowBox[{"r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["b1", "3"]}], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"2", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           SuperscriptBox["r1", "5"], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"b2", " ", "b5", " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           SuperscriptBox["r1", "6"], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "6"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "4"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", "b2", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1", " ", 
            "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"4", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"4", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"4", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b5", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", "b1", " ", "b2", " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"5", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"4", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "3"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "b5"}], " ", "r1"}], "+", 
            RowBox[{"b1", " ", "r5"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
            RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
            RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            SuperscriptBox["r1", "3"], "-", 
            RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
            RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
            RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
            RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
            RowBox[{
             SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["b1", "3"], " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"b1", " ", "b5", " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"b2", " ", 
             SuperscriptBox["b5", "2"], " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"2", " ", "b1", " ", 
             SuperscriptBox["r1", "3"]}], "+", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "3"]}], "-", 
            RowBox[{"b1", " ", 
             SuperscriptBox["r1", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
            "+", 
            RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
            RowBox[{"3", " ", "b1", " ", 
             SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
            RowBox[{"2", " ", "b1", " ", 
             SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["r5", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["b1", "3"], " ", 
             SuperscriptBox["r5", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", "b2", " ", 
             SuperscriptBox["r5", "2"]}], "-", 
            RowBox[{"b1", " ", "r1", " ", 
             SuperscriptBox["r5", "2"]}], "-", 
            RowBox[{"b1", " ", 
             SuperscriptBox["r1", "2"], " ", 
             SuperscriptBox["r5", "2"]}]}], ")"}], "2"]}], ")"}]}]}], ",", 
     RowBox[{"c110", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b1", "-", "r1"}], ")"}], " ", "r1", " ", 
           RowBox[{"(", 
            RowBox[{"b1", "+", "r1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b2", " ", "b5", " ", "r1"}], "-", 
             SuperscriptBox["r1", "2"], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"b1", " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "b5"}], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
             RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             SuperscriptBox["r1", "3"], "-", 
             RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
             RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "+", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"c135", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "6"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "7"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "5"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "5"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "4"], " ", 
          SuperscriptBox["r1", "2"]}], "+", 
         RowBox[{"2", " ", "b1", " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "4"], " ", 
          SuperscriptBox["r1", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r1", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{"6", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{"b1", " ", "b2", " ", 
          SuperscriptBox["b5", "4"], " ", 
          SuperscriptBox["r1", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "4"], " ", 
          SuperscriptBox["r1", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r1", "4"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r1", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{"4", " ", "b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{"2", " ", "b1", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{"2", " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "4"]}], "-", 
         RowBox[{"b1", " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "4"]}], "+", 
         RowBox[{"b2", " ", 
          SuperscriptBox["b5", "4"], " ", 
          SuperscriptBox["r1", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{"8", " ", "b1", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"]}], "+", 
         RowBox[{"5", " ", "b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{"4", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "5"]}], "+", 
         RowBox[{"b1", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "5"]}], "+", 
         RowBox[{"4", " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "5"]}], "+", 
         RowBox[{"8", " ", "b1", " ", 
          SuperscriptBox["r1", "6"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "6"]}], "+", 
         RowBox[{"6", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "6"]}], "+", 
         RowBox[{"8", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "6"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "6"]}], "+", 
         RowBox[{"b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "6"]}], "+", 
         RowBox[{"2", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "6"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "6"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r1", "7"]}], "+", 
         RowBox[{"4", " ", "b1", " ", 
          SuperscriptBox["r1", "7"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "7"]}], "-", 
         RowBox[{"2", " ", "b5", " ", 
          SuperscriptBox["r1", "7"]}], "+", 
         RowBox[{"2", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "7"]}], "+", 
         RowBox[{"4", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "7"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "7"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r1", "8"]}], "-", 
         RowBox[{"b5", " ", 
          SuperscriptBox["r1", "8"]}], "-", 
         SuperscriptBox["r1", "9"], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "5"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "6"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "7"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "5"], " ", "b2", " ", "r1", " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "6"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["b1", "5"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "6"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", "r1", " ", 
          "r5"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "5"], " ", "b2", " ", "b5", " ", "r1", " ", 
          "r5"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", "r1", " ", "r5"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{
          SuperscriptBox["b1", "6"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"23", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{
          SuperscriptBox["b1", "5"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"6", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
         RowBox[{"3", " ", "b1", " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"11", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"8", " ", "b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"6", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"2", " ", "b1", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{"2", " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
         RowBox[{
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"3", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"20", " ", "b1", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"8", " ", "b1", " ", 
          SuperscriptBox["b2", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
         RowBox[{"9", " ", "b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"2", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
         RowBox[{"b1", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
         RowBox[{
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
         RowBox[{"2", " ", "b1", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
         RowBox[{"3", " ", "b2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
         RowBox[{"28", " ", "b1", " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"8", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"b5", " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"12", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"20", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
         RowBox[{"3", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b5", "3"], " ", 
          SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
         RowBox[{"15", " ", "b1", " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
         RowBox[{"4", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "+", 
         RowBox[{"5", " ", "b5", " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
         RowBox[{"5", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
         RowBox[{"11", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "6"], " ", "r5"}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox["r1", "7"], " ", "r5"}], "+", 
         RowBox[{"3", " ", "b5", " ", 
          SuperscriptBox["r1", "7"], " ", "r5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r1", "8"], " ", "r5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "6"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "7"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "5"], " ", "b2", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "6"], " ", "b2", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "5"], " ", "b5", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "6"], " ", "b5", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["b1", "5"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b2", "2"], " ", "b5", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "4"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["b1", "5"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "6"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "5"], " ", "b2", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "5"], " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", "b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"6", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"3", " ", "b1", " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"26", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"6", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"20", " ", "b1", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"12", " ", "b1", " ", 
          SuperscriptBox["b2", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", "b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"2", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"2", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"37", " ", "b1", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"20", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"2", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"8", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"16", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"b1", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"b2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"18", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"22", " ", "b1", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"11", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"4", " ", "b5", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"4", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{"10", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b5", "2"], " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["r1", "6"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"3", " ", "b5", " ", 
          SuperscriptBox["r1", "6"], " ", 
          SuperscriptBox["r5", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["r1", "7"], " ", 
          SuperscriptBox["r5", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", "b5", " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", "b5", " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "5"], " ", "b5", " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b2", "2"], " ", "b5", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "4"], " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "5"], " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"3", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"8", " ", "b1", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"4", " ", "b1", " ", 
          SuperscriptBox["b2", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"22", " ", "b1", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"16", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"2", " ", "b1", " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"4", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"15", " ", "b1", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"10", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"b5", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"b1", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "3"]}], "-", 
         RowBox[{"3", " ", "b2", " ", "b5", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"13", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"b5", " ", 
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r1", "6"], " ", 
          SuperscriptBox["r5", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "5"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "4"], " ", "b2", " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["b1", "3"], " ", "r1", " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b1", "4"], " ", "r1", " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["b2", "2"], " ", "r1", " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"5", " ", "b1", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "3"], " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"4", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "b2", " ", 
          SuperscriptBox["r1", "2"], " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"4", " ", "b1", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "4"]}], "+", 
         RowBox[{"3", " ", "b1", " ", "b2", " ", 
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["r1", "4"], " ", 
          SuperscriptBox["r5", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["r1", "5"], " ", 
          SuperscriptBox["r5", "4"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b5", " ", "r1"}], "-", 
           RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "b1", " ", "r1"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "-", 
           RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           SuperscriptBox["r1", "3"], "+", 
           RowBox[{"2", " ", "b1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "-", 
           RowBox[{"2", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"b1", " ", "r1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b1", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"c137", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "5"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "6"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "6"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"3", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"3", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "3"], " ", 
            SuperscriptBox["r1", "5"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "6"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "6"]}], "+", 
           RowBox[{"4", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "6"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "6"]}], "-", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "6"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "6"]}], "+", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "6"]}], "-", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "6"]}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "7"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "7"]}], "+", 
           RowBox[{"3", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "7"]}], "-", 
           RowBox[{"b2", " ", "b5", " ", 
            SuperscriptBox["r1", "7"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "8"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "6"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "7"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "6"], " ", "b2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "6"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", "r1", " ", 
            "r5"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "5"], " ", "b2", " ", "b5", " ", "r1", " ", 
            "r5"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "6"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "5"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"3", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
           RowBox[{"6", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{"10", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
           RowBox[{"4", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
           RowBox[{"6", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "5"], " ", "r5"}], "-", 
           RowBox[{"6", " ", "b1", " ", 
            SuperscriptBox["r1", "6"], " ", "r5"}], "+", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
           RowBox[{"6", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "6"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "7"], " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "6"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "7"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "5"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "6"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "5"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "6"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "5"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "4"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "5"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "6"], " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "5"], " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "4"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "3"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"4", " ", "b1", " ", 
            SuperscriptBox["b2", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"6", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"4", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"6", " ", "b1", " ", 
            SuperscriptBox["r1", "5"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "5"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "5"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", "b1", " ", "b5", " ", 
            SuperscriptBox["r1", "5"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{"b2", " ", "b5", " ", 
            SuperscriptBox["r1", "5"], " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "6"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "6"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "b2", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "5"], " ", "b2", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "4"], " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "4"], " ", "b2", " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["b2", "2"], " ", "r1", " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "4"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", "b2", " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["b2", "2"], " ", 
            SuperscriptBox["r1", "2"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "3"]}], "+", 
           RowBox[{"b1", " ", "b2", " ", 
            SuperscriptBox["r1", "4"], " ", 
            SuperscriptBox["r5", "3"]}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "5"], " ", 
            SuperscriptBox["r5", "3"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"b5", " ", "r1"}], "-", 
             RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "b1", " ", "r1"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "r1"}], "-", 
             RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
             RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             SuperscriptBox["r1", "3"], "+", 
             RowBox[{"2", " ", "b1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "-", 
             RowBox[{"2", " ", "r1", " ", "r5"}], "-", 
             RowBox[{"b1", " ", "r1", " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b1", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "-", 
             RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["b5", "2"], " ", 
              SuperscriptBox["r1", "2"]}], "+", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"]}], "-", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "3"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
             "-", 
             RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
             RowBox[{"3", " ", "b1", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
             RowBox[{"b5", " ", 
              SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
             RowBox[{"2", " ", "b1", " ", 
              SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "3"], " ", 
              SuperscriptBox["r5", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b1", "2"], " ", "b2", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", "r1", " ", 
              SuperscriptBox["r5", "2"]}], "+", 
             RowBox[{"b1", " ", 
              SuperscriptBox["r1", "2"], " ", 
              SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"c142", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b1"}], "+", "r1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b1"}], "+", "b5", "+", "r1", "-", "r5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b1", "2"]}], "+", 
           RowBox[{"b1", " ", "b5"}], "+", 
           SuperscriptBox["r1", "2"], "-", 
           RowBox[{"r1", " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b1", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["b5", "2"], " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"2", " ", "b1", " ", 
            SuperscriptBox["r1", "3"]}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"]}], "+", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "4"]}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"3", " ", "b1", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "3"], " ", 
            SuperscriptBox["r5", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "b2", " ", 
            SuperscriptBox["r5", "2"]}], "+", 
           RowBox[{"b1", " ", "r1", " ", 
            SuperscriptBox["r5", "2"]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b5", " ", "r1"}], "-", 
           RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "b1", " ", "r1"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "-", 
           RowBox[{"b1", " ", "b5", " ", "r1"}], "-", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"]}], "+", 
           SuperscriptBox["r1", "3"], "+", 
           RowBox[{"2", " ", "b1", " ", "r5"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "-", 
           RowBox[{"2", " ", "r1", " ", "r5"}], "-", 
           RowBox[{"b1", " ", "r1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["b1", "3"], " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{"b1", " ", "b5", " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{"b2", " ", 
             SuperscriptBox["b5", "2"], " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{"2", " ", "b1", " ", 
             SuperscriptBox["r1", "3"]}], "-", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "3"]}], "+", 
            RowBox[{"b1", " ", 
             SuperscriptBox["r1", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
            "-", 
            RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
            RowBox[{"3", " ", "b1", " ", 
             SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
            RowBox[{"2", " ", "b1", " ", 
             SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["r5", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["b1", "3"], " ", 
             SuperscriptBox["r5", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", "b2", " ", 
             SuperscriptBox["r5", "2"]}], "+", 
            RowBox[{"b1", " ", "r1", " ", 
             SuperscriptBox["r5", "2"]}], "+", 
            RowBox[{"b1", " ", 
             SuperscriptBox["r1", "2"], " ", 
             SuperscriptBox["r5", "2"]}]}], ")"}], "2"]}], ")"}]}]}], ",", 
     RowBox[{"c123", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1", "-", "b5"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"b1", "-", "r1"}], ")"}], "2"], " ", 
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "+", "r1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r1", "-", "r5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b1", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
           RowBox[{"b2", " ", "b5", " ", "r1"}], "-", 
           SuperscriptBox["r1", "2"], "-", 
           SuperscriptBox["r1", "3"], "-", 
           RowBox[{"b1", " ", "r5"}], "-", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
           RowBox[{"b1", " ", "b2", " ", "r5"}], "+", 
           RowBox[{"r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "b5"}], " ", "r1"}], "+", 
           RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
           RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
           RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"b5", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           SuperscriptBox["r1", "3"], "-", 
           RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
           RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
           RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
           RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["b1", "3"], " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"b1", " ", "b5", " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"b2", " ", 
             SuperscriptBox["b5", "2"], " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            RowBox[{"2", " ", "b1", " ", 
             SuperscriptBox["r1", "3"]}], "+", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "3"]}], "-", 
            RowBox[{"b1", " ", 
             SuperscriptBox["r1", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "3"], " ", "r1", " ", "r5"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "2"], " ", "b2", " ", "r1", " ", "r5"}], 
            "+", 
            RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
            RowBox[{"3", " ", "b1", " ", 
             SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
            RowBox[{"2", " ", "b1", " ", 
             SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["r5", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["b1", "3"], " ", 
             SuperscriptBox["r5", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", "b2", " ", 
             SuperscriptBox["r5", "2"]}], "-", 
            RowBox[{"b1", " ", "r1", " ", 
             SuperscriptBox["r5", "2"]}], "-", 
            RowBox[{"b1", " ", 
             SuperscriptBox["r1", "2"], " ", 
             SuperscriptBox["r5", "2"]}]}], ")"}], "2"]}], ")"}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836751509569024*^9, 3.836751520467901*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"aeba8f7e-d21a-463f-937a-90ab8efe5504"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"Eqs", "/.", "Solution1212"}], "]"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"verification", " ", "and", " ", "building", " ", "quadrics"}], 
    ";", " ", 
    RowBox[{"takes", " ", "awhile"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QuadricsWithTwoLines", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Quadrics15", "/.", "Solution1212"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Variables", "[", "QuadricsWithTwoLines", "]"}]}], "Input",
 CellChangeTimes->{{3.836751601774251*^9, 3.83675163026991*^9}, {
   3.8367517591199512`*^9, 3.8367518242794323`*^9}, 3.836751949569631*^9, {
   3.836753161524025*^9, 3.836753162323759*^9}, {3.83675483538441*^9, 
   3.836754845623362*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"e1e76f7c-60de-4803-8986-2a22660b0b75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.836751755047567*^9, 3.836752975200693*^9, 
  3.8367543047836657`*^9, 3.837165759040697*^9, 3.837375459743147*^9, 
  3.839709040264909*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"de030e11-f776-4c42-a980-1be651c54913"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b1", ",", "b2", ",", "b5", ",", "r1", ",", "r5", ",", "u0", ",", "u1", ",",
    "v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.836751755047567*^9, 3.836752975200693*^9, 
  3.8367543047836657`*^9, 3.837165759040697*^9, 3.837375459743147*^9, 
  3.839709313615768*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"ff14dc94-41b7-44a5-9ae8-2c005eff57cd"]
}, Open  ]],

Cell[TextData[StyleBox["We write down the result to a file for future \
reference. These are called 1212 because one can check that this is the \
structure of the singular fiber, generically. This is done by picking random \
values of the 5 variables, we skip this computation.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836754906915032*^9, 
  3.836754987139076*^9}},ExpressionUUID->"edd42a75-3a5c-45c2-b3fd-\
8d7551a3c5a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/quadricsSecondTry1212\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", "QuadricsWithTwoLines"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["Table",
   FontSize->16], 
  StyleBox["[",
   FontSize->16], 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"QuadricsWithTwoLines", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.836754928308402*^9, 3.836754940410081*^9}, {
  3.8367549917897043`*^9, 3.8367550624453506`*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"76840f49-75b5-4a08-9cf3-1e563f7a3465"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2478720", ",", "938088", ",", "1572488", ",", "22192", ",", "2480080", ",",
    "1605632", ",", "27622672", ",", "2879864", ",", "4795352"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8367550653316936`*^9, 3.837165995527508*^9, 
  3.839709315808535*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"7526a752-e6b0-4861-ba29-4e41762841b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LineInP5Solved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"LineInP5", "/.", "Solution1212"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Line2InP5Solved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Line2InP5", "/.", "Solution1212"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JacMat", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QuadricsWithTwoLines", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"QuadricsWithTwoLines", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"QuadricsWithTwoLines", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"QuadricsWithTwoLines", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u0", "\[Rule]", "1"}], ",", 
           RowBox[{"u1", "\[Rule]", "1"}], ",", 
           RowBox[{"v1", "\[Rule]", "1"}]}], "}"}]}], ",", 
        RowBox[{"vs", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}], "/.", 
    "LineInP5Solved"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DetJacMat", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Det", "[", "JacMat", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TwoPoints", "=", 
    RowBox[{
     RowBox[{"Numerator", "[", "DetJacMat", "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "easily", " ", "seen", " ", "to", " ", "be", " ", 
    "the", " ", "correct", " ", "factor"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"disctp", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"TwoPoints", ",", "t"}], "]"}], "^", "2"}], " ", "-", " ", 
    RowBox[{"4", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"TwoPoints", ",", 
       RowBox[{"t", "^", "2"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"TwoPoints", "/.", 
       RowBox[{"t", "\[Rule]", "0"}]}], ")"}]}]}], "  ", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"disctpsqfree", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b1", "-", "r1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b1", "+", "r1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b1", "-", "b5", "+", "r1", "-", "r5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
       RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
       RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r1", "2"]}], "+", 
       RowBox[{"b5", " ", 
        SuperscriptBox["r1", "2"]}], "-", 
       SuperscriptBox["r1", "3"], "-", 
       RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
       RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
       RowBox[{"2", " ", "r1", " ", "r5"}], "-", 
       RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
       RowBox[{
        SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
       RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
       RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r1", "2"]}], "-", 
       RowBox[{"b5", " ", 
        SuperscriptBox["r1", "2"]}], "-", 
       SuperscriptBox["r1", "3"], "-", 
       RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
       RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
       RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
       RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
       RowBox[{
        SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}]}]}], " ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.836755377296014*^9, 3.8367554920488853`*^9}, {
  3.836755528291581*^9, 3.83675564602481*^9}, {3.8367558640208797`*^9, 
  3.836755864449295*^9}, {3.836762497870322*^9, 3.836762507221233*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"b29c3a2a-2a06-4dbc-b8d9-72113d269ebb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"b1", "-", "r1"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"b1", "+", "r1"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"b1", "-", "b5", "+", "r1", "-", "r5"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
     RowBox[{"b5", " ", "r1"}], "+", 
     RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
     RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     RowBox[{"b5", " ", 
      SuperscriptBox["r1", "2"]}], "-", 
     SuperscriptBox["r1", "3"], "-", 
     RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
     RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
     RowBox[{"r1", " ", "r5"}], "-", 
     RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
     RowBox[{
      SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
    RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r1", "2"]}], "+", 
    RowBox[{"b5", " ", 
     SuperscriptBox["r1", "2"]}], "-", 
    SuperscriptBox["r1", "3"], "-", 
    RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
    RowBox[{"2", " ", "r1", " ", "r5"}], "-", 
    RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
    RowBox[{
     SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
    RowBox[{
     SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
    RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
    RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r1", "2"]}], "-", 
    RowBox[{"b5", " ", 
     SuperscriptBox["r1", "2"]}], "-", 
    SuperscriptBox["r1", "3"], "-", 
    RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
    RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
    RowBox[{"2", " ", "r1", " ", "r5"}], "+", 
    RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
    RowBox[{
     SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["b1", "3"], " ", 
      SuperscriptBox["r1", "2"]}], "-", 
     RowBox[{"b1", " ", "b5", " ", 
      SuperscriptBox["r1", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b5", " ", 
      SuperscriptBox["r1", "2"]}], "-", 
     RowBox[{"b2", " ", 
      SuperscriptBox["b5", "2"], " ", 
      SuperscriptBox["r1", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["r1", "3"]}], "+", 
     RowBox[{"b5", " ", 
      SuperscriptBox["r1", "3"]}], "+", 
     RowBox[{"2", " ", "b1", " ", "b5", " ", 
      SuperscriptBox["r1", "3"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["r1", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
     RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
     RowBox[{"2", " ", "b1", " ", "b2", " ", "b5", " ", "r1", " ", "r5"}], 
     "-", 
     RowBox[{"b1", " ", 
      SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
     RowBox[{"b5", " ", 
      SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
     RowBox[{"2", " ", "b1", " ", "b5", " ", 
      SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
     RowBox[{"2", " ", "b1", " ", 
      SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["r5", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "3"], " ", 
      SuperscriptBox["r5", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "b2", " ", 
      SuperscriptBox["r5", "2"]}], "+", 
     RowBox[{"b1", " ", "r1", " ", 
      SuperscriptBox["r5", "2"]}], "+", 
     RowBox[{"b1", " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r5", "2"]}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.836762596969055*^9, 3.8371660556162767`*^9, 
  3.837375797630362*^9, 3.839709387557187*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"34ef80ec-dd7f-4bca-b3fd-a522a42ad9cd"]
}, Open  ]],

Cell[TextData[StyleBox["The idea is to parametrize a quadric r^2 = disc in \
the variables r and b2. This will allow us to have the singular points in the \
special fiber defined over the field of parameters.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836758268609626*^9, 
  3.83675835037884*^9}},ExpressionUUID->"c7cea830-7afc-4ce0-ad58-\
c4c0262eadfa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b2tot5", "=", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"2", " ", "b1", " ", "r1"}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", "r1"}], "+", 
            RowBox[{"b1", " ", "b5", " ", "r1"}], "+", 
            RowBox[{"2", " ", "b2", " ", "b5", " ", "r1"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            RowBox[{"b5", " ", 
             SuperscriptBox["r1", "2"]}], "-", 
            SuperscriptBox["r1", "3"], "-", 
            RowBox[{"2", " ", "b1", " ", "r5"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["b1", "2"], " ", "r5"}], "-", 
            RowBox[{"2", " ", "b1", " ", "b2", " ", "r5"}], "+", 
            RowBox[{"2", " ", "r1", " ", "r5"}], "-", 
            RowBox[{"b1", " ", "r1", " ", "r5"}], "+", 
            RowBox[{
             SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], " ", "t5"}], 
         ")"}], "^", "2"}], " ", "\[Equal]", " ", "disctpsqfree"}], ",", 
      "b2"}], "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"disctpsqfree", "/.", "b2tot5"}], "]"}]}], "Input",
 CellChangeTimes->{{3.836758356914381*^9, 3.836758357725607*^9}, {
  3.836758413909912*^9, 3.836758580188239*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"e9f27a4b-57b0-4fb0-9291-1b150cde33d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b2", "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "5"], " ", "r1"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "6"], " ", "r1"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "4"], " ", "b5", " ", "r1"}], "-", 
      RowBox[{
       SuperscriptBox["b1", "5"], " ", "b5", " ", "r1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["b5", "2"], " ", "r1"}], "-", 
      RowBox[{
       SuperscriptBox["b1", "4"], " ", 
       SuperscriptBox["b5", "2"], " ", "r1"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["b5", "3"], " ", "r1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "4"], " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "3"], " ", "b5", " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["b1", "4"], " ", "b5", " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b5", "3"], " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["r1", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["b1", "4"], " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "2"], " ", "b5", " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "3"], " ", "b5", " ", 
       SuperscriptBox["r1", "3"]}], "-", 
      RowBox[{"2", " ", "b1", " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "3"]}], "-", 
      RowBox[{"b1", " ", 
       SuperscriptBox["b5", "3"], " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["r1", "4"]}], "-", 
      RowBox[{"4", " ", "b1", " ", "b5", " ", 
       SuperscriptBox["r1", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "2"], " ", "b5", " ", 
       SuperscriptBox["r1", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "4"]}], "-", 
      RowBox[{"2", " ", "b1", " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["b5", "3"], " ", 
       SuperscriptBox["r1", "4"]}], "+", 
      RowBox[{"2", " ", "b1", " ", 
       SuperscriptBox["r1", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["r1", "5"]}], "-", 
      RowBox[{"b1", " ", "b5", " ", 
       SuperscriptBox["r1", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "5"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r1", "6"]}], "-", 
      RowBox[{"b5", " ", 
       SuperscriptBox["r1", "6"]}], "-", 
      SuperscriptBox["r1", "7"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "5"], " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "6"], " ", "r5"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "4"], " ", "b5", " ", "r5"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "5"], " ", "b5", " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["b5", "2"], " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "4"], " ", 
       SuperscriptBox["b5", "2"], " ", "r5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "4"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "5"], " ", "r1", " ", "r5"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "4"], " ", "b5", " ", "r1", " ", "r5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["b5", "2"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["b1", "4"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "2"], " ", "b5", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b1", "3"], " ", "b5", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"2", " ", "b1", " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
      RowBox[{"4", " ", "b1", " ", "b5", " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"b1", " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"6", " ", "b1", " ", 
       SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
      RowBox[{
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
      RowBox[{"b1", " ", 
       SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
      RowBox[{"2", " ", "b5", " ", 
       SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["b1", "3"], " ", "r1", " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["b1", "4"], " ", "r1", " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["b1", "3"], " ", "b5", " ", "r1", " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "b5", " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"6", " ", "b1", " ", 
       SuperscriptBox["r1", "3"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["r1", "3"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"b1", " ", "b5", " ", 
       SuperscriptBox["r1", "3"], " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r1", "4"], " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"2", " ", "b1", " ", 
       SuperscriptBox["r1", "4"], " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"b5", " ", 
       SuperscriptBox["r1", "4"], " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r1", "5"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "3"], " ", 
       SuperscriptBox["r5", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "4"], " ", 
       SuperscriptBox["r5", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "2"], " ", "r1", " ", 
       SuperscriptBox["r5", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["b1", "3"], " ", "r1", " ", 
       SuperscriptBox["r5", "3"]}], "-", 
      RowBox[{"2", " ", "b1", " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r5", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r5", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r1", "3"], " ", 
       SuperscriptBox["r5", "3"]}], "+", 
      RowBox[{"b1", " ", 
       SuperscriptBox["r1", "3"], " ", 
       SuperscriptBox["r5", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["r1", "4"], " ", 
       SuperscriptBox["r5", "3"]}], "-", 
      RowBox[{"2", " ", "b1", " ", "r1", " ", 
       SuperscriptBox["t5", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "r1", " ", 
       SuperscriptBox["t5", "2"]}], "-", 
      RowBox[{"b1", " ", "b5", " ", "r1", " ", 
       SuperscriptBox["t5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["t5", "2"]}], "-", 
      RowBox[{"b5", " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["t5", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r1", "3"], " ", 
       SuperscriptBox["t5", "2"]}], "+", 
      RowBox[{"2", " ", "b1", " ", "r5", " ", 
       SuperscriptBox["t5", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "2"], " ", "r5", " ", 
       SuperscriptBox["t5", "2"]}], "-", 
      RowBox[{"2", " ", "r1", " ", "r5", " ", 
       SuperscriptBox["t5", "2"]}], "+", 
      RowBox[{"b1", " ", "r1", " ", "r5", " ", 
       SuperscriptBox["t5", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["r1", "2"], " ", "r5", " ", 
       SuperscriptBox["t5", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b5", " ", "r1"}], "-", 
        RowBox[{"b1", " ", "r5"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["b1", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["b1", "3"], " ", "b5"}], "-", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["b5", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["r1", "2"]}], "-", 
        RowBox[{"2", " ", "b1", " ", "b5", " ", 
         SuperscriptBox["r1", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["b5", "2"], " ", 
         SuperscriptBox["r1", "2"]}], "-", 
        SuperscriptBox["r1", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["r5", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", 
         SuperscriptBox["r5", "2"]}], "+", 
        SuperscriptBox["t5", "2"]}], ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8367585007215843`*^9, 3.836758581272252*^9}, 
   3.8367625971636763`*^9, 3.837166055864256*^9, 3.837375797869446*^9, 
   3.839709388110705*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"6faf9a52-0895-4351-a1f9-b33e53cd6550"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b1", "-", "r1"}], ")"}], "2"], " ", 
   SuperscriptBox["r1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b1", "+", "r1"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b1", "-", "b5", "+", "r1", "-", "r5"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "b5"}], " ", "r1"}], "+", 
      RowBox[{"b1", " ", "r5"}]}], ")"}], "2"], " ", 
   SuperscriptBox["t5", "2"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["b1", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "3"], " ", "b5"}], "+", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["b5", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     RowBox[{"2", " ", "b1", " ", "b5", " ", 
      SuperscriptBox["r1", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b5", "2"], " ", 
      SuperscriptBox["r1", "2"]}], "+", 
     SuperscriptBox["r1", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b1", "2"], " ", "r1", " ", "r5"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
     RowBox[{
      SuperscriptBox["b1", "2"], " ", 
      SuperscriptBox["r5", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r5", "2"]}], "-", 
     SuperscriptBox["t5", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.8367585007215843`*^9, 3.836758581272252*^9}, 
   3.8367625971636763`*^9, 3.837166055864256*^9, 3.837375797869446*^9, 
   3.839709388203842*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"027b5b1b-cb5c-4b39-bfad-27c180e6a18a"]
}, Open  ]],

Cell[TextData[StyleBox["This simple change of variables reduces the size of \
the equations.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836760299030966*^9, 
  3.83676031661904*^9}},ExpressionUUID->"e4c21da3-76ba-4660-a6b0-\
24e892d5b31f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"btot", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Equal]", 
        RowBox[{"b1", "-", "r1"}]}], ",", 
       RowBox[{"t2", "\[Equal]", 
        RowBox[{"b1", "+", "r1"}]}], ",", 
       RowBox[{"t3", "\[Equal]", 
        RowBox[{"b1", "-", "b5", "+", "r1", "-", "r5"}]}], ",", 
       RowBox[{"t4", "\[Equal]", " ", 
        RowBox[{"b1", "-", "b5", "-", "r1", "+", "r5"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b1", ",", "b5", ",", "r1", ",", "r5"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"disctpsqfree", "/.", "b2tot5"}], "/.", "btot"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solution1212better", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Solution1212", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Solution1212", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"Join", "[", 
          RowBox[{"btot", ",", 
           RowBox[{"Factor", "[", 
            RowBox[{"b2tot5", "/.", "btot"}], "]"}]}], "]"}]}], ")"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Solution1212", "]"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QuadricsBetter", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Quadrics15", "/.", "Solution1212better"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QuadricsGood", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "QuadricsBetter", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"QuadricsGood", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.836759561984459*^9, 3.8367596488474693`*^9}, {
   3.8367604028173323`*^9, 3.836760403255329*^9}, {3.836760728348557*^9, 
   3.836760748733375*^9}, {3.836764204166954*^9, 3.836764254804961*^9}, 
   3.836764505149968*^9},
 CellLabel->
  "In[234]:=",ExpressionUUID->"f2844b1d-8f0d-4912-9878-40b9a9000dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", "\[Rule]", 
    FractionBox[
     RowBox[{"t1", "+", "t2"}], "2"]}], ",", 
   RowBox[{"b5", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2", "-", "t3", "-", "t4"}], ")"}]}]}], ",", 
   RowBox[{"r1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t1"}], "+", "t2"}], ")"}]}]}], ",", 
   RowBox[{"r5", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t1"}], "+", "t2", "-", "t3", "+", "t4"}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8367596063967876`*^9, 3.836759649404181*^9, 
  3.83676040849081*^9, 3.836760749435133*^9, 3.836762597305482*^9, 
  3.8367642577629423`*^9, 3.836764506923608*^9, 3.8367661501684217`*^9, 
  3.837166055957491*^9, 3.837375798072851*^9, 3.839709388563908*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"7353c38d-2f8d-48ce-826c-41c570b06c8e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], "2"], " ", 
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "2"], " ", 
   SuperscriptBox["t4", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t3"}], "-", 
      RowBox[{"t2", " ", "t4"}]}], ")"}], "2"], " ", 
   SuperscriptBox["t5", "2"]}], 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2", " ", "t3", " ", "t4"}], "-", 
      SuperscriptBox["t5", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.8367596063967876`*^9, 3.836759649404181*^9, 
  3.83676040849081*^9, 3.836760749435133*^9, 3.836762597305482*^9, 
  3.8367642577629423`*^9, 3.836764506923608*^9, 3.8367661501684217`*^9, 
  3.837166055957491*^9, 3.837375798072851*^9, 3.83970938861232*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"2ed16b1d-4251-4f75-8ca4-2da6dccb8f5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "117160", ",", "79616", ",", "135664", ",", "8544", ",", "161504", ",", 
   "118736", ",", "690128", ",", "222696", ",", "286536"}], "}"}]], "Output",
 CellChangeTimes->{3.8367596063967876`*^9, 3.836759649404181*^9, 
  3.83676040849081*^9, 3.836760749435133*^9, 3.836762597305482*^9, 
  3.8367642577629423`*^9, 3.836764506923608*^9, 3.8367661501684217`*^9, 
  3.837166055957491*^9, 3.837375798072851*^9, 3.8397094011533527`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"22eb015b-c12f-42af-8d16-3842d4b736a1"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/QuadricsGood1212\>\""}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", "QuadricsGood"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.837788788126748*^9, 3.837788808118137*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"73663e06-addb-4fca-be3d-46a08d30a520"],

Cell[TextData[StyleBox["We will now compute four points of the intersection \
of the components of the special fiber. We will be looking for the following \
singularities at these points.\nOn the first line we will have a smooth point \
and an A_1 singular point. On the second line we will have two A_2 \
singularities. So we don\[CloseCurlyQuote]t need to worry about which points \
on the lines lie on which conics. It is hoped that A_2 singularities will \
occur at singular loci of the A_1 singularities locus.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836761630080858*^9, 3.836761810554496*^9}, {
  3.8367623462773123`*^9, 3.836762355599135*^9}, {3.836762390437663*^9, 
  3.8367624715843067`*^9}, {3.836762567346621*^9, 3.8367625734399643`*^9}, {
  3.836773075529168*^9, 
  3.83677311381949*^9}},ExpressionUUID->"faea7fe3-a2f0-48c2-8218-\
23cc1ed75bf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "start", " ", "by", " ", "finding", " ", "the", " ", "points"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LineInP5Good", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"LineInP5", "/.", "Solution1212better"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Line2InP5Good", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Line2InP5", "/.", "Solution1212better"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacMat", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u0", "\[Rule]", "1"}], ",", 
              RowBox[{"u1", "\[Rule]", "1"}], ",", 
              RowBox[{"v1", "\[Rule]", "1"}]}], "}"}]}], ",", 
           RowBox[{"vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}], "/.", 
       "LineInP5Good"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DetJacMat", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Det", "[", "JacMat", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"t", "^", "2"}], "+", "t"}], "\[NotEqual]", " ", "0"}], 
         ",", 
         RowBox[{"DetJacMat", "\[Equal]", "0"}]}], "}"}], ",", "t"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt1", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
        RowBox[{"LineInP5Good", "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt2", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
        RowBox[{"LineInP5Good", "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacMat", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"QuadricsBetter", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u0", "\[Rule]", "1"}], ",", 
              RowBox[{"u1", "\[Rule]", "1"}], ",", 
              RowBox[{"v1", "\[Rule]", "1"}]}], "}"}]}], ",", 
           RowBox[{"vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}], "/.", 
       "Line2InP5Good"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DetJacMat", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Det", "[", "JacMat", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"t", "^", "2"}], "+", "t"}], "\[NotEqual]", " ", "0"}], 
         ",", 
         RowBox[{"DetJacMat", "\[Equal]", "0"}]}], "}"}], ",", "t"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt3", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
        RowBox[{"Line2InP5Good", "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt4", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
        RowBox[{"Line2InP5Good", "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836762848065628*^9, 3.836762956227767*^9}, {
  3.836763367923379*^9, 3.836763390254964*^9}, {3.836763464179981*^9, 
  3.836763530744453*^9}, {3.836763993593555*^9, 3.8367640195626287`*^9}, {
  3.836764291842783*^9, 3.836764340909258*^9}, {3.836765092096527*^9, 
  3.836765225051371*^9}, {3.836765280122237*^9, 3.8367653951853857`*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"2307efea-0b7c-4a22-a143-c11bdb889bf8"],

Cell[TextData[StyleBox["Now we compute the condition of the intersection of \
quadrics being singular at points pt1, pt3, pt4. This takes some work. We \
compute minors of the Jacobian matrix and then work to figure out the \
relevant factors. The idea is to pick a relatively small size minor, and then \
for each factor see if vanishing of it leads to a matrix of correct rank. We \
also check that the points pt1, pt2, pt3, pt4 do not lie in a P^3.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8367655490778933`*^9, 3.836765579625543*^9}, {
  3.836765850972474*^9, 3.836765857182138*^9}, {3.8367673994520817`*^9, 
  3.83676748358841*^9}, {3.8367675581467657`*^9, 
  3.8367676251460238`*^9}},ExpressionUUID->"bb09c02b-a1ab-47e9-92f9-\
837569726496"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"clear", " ", "denominators", " ", "of", " ", "pts"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pt1vs", "=", 
     RowBox[{"vs", "/.", "pt1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"pt1vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt1vs", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"pt1vs", " ", "den"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt1", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u0", "\[Rule]", "1"}], ",", 
         RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{"pt1vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt2vs", "=", 
     RowBox[{"vs", "/.", "pt2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"pt2vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt2vs", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"pt2vs", " ", "den"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt2", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u0", "\[Rule]", "1"}], ",", 
         RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{"pt2vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt3vs", "=", 
     RowBox[{"vs", "/.", "pt3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"pt3vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt3vs", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"pt3vs", " ", "den"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt3", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u0", "\[Rule]", "1"}], ",", 
         RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{"pt3vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt4vs", "=", 
     RowBox[{"vs", "/.", "pt4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"pt4vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt4vs", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"pt4vs", " ", "den"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt4", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u0", "\[Rule]", "1"}], ",", 
         RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{"pt4vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"get", " ", "to", " ", "it"}], " ", "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<get to it\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FiveVars", "=", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"RandomCut", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0", "\[Equal]", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RandomInteger", "[", "100", "]"}], "+", "1"}], ")"}], 
          RowBox[{"FiveVars", "[", 
           RowBox[{"[", "m", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsWithNodes", "=", 
     RowBox[{"{", 
      RowBox[{"pt1", ",", "pt3", ",", "pt4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PossibleFactors", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numpt", "=", "1"}], ",", 
      RowBox[{"numpt", "\[LessEqual]", "3"}], ",", 
      RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"JacMat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"QuadricsGood", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"uvs", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"PointsWithNodes", "[", 
            RowBox[{"[", "numpt", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"minjac", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Minors", "[", 
          RowBox[{"JacMat", ",", "4"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<computed matrix and its minors\>\"", "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"smallpoly", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"bc", "=", 
        RowBox[{"10", "^", "10"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "minjac", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "100"}], "]"}], "\[Equal]", "5"}], ",", 
            RowBox[{"Print", "[", 
             RowBox[{"k", ",", "\"\< \>\"", ",", "bc"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ByteCount", "[", 
              RowBox[{"minjac", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "<", "bc"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"0", "\[NotEqual]", " ", 
                 RowBox[{"minjac", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"FiveVars", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", " ", 
                   RowBox[{"10", "+", 
                    RowBox[{"RandomInteger", "[", "30", "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"bc", "=", 
                 RowBox[{"ByteCount", "[", 
                  RowBox[{"minjac", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"smallpoly", "=", 
                 RowBox[{"minjac", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"bc", "<", "13000000"}], ",", 
                  RowBox[{"k", "=", 
                   RowBox[{
                    RowBox[{"Length", "[", "minjac", "]"}], "+", "1"}]}]}], 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
       "Print", "[", 
        "\"\<starting to compute factors of small polynomial\>\"", "]"}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"this", " ", "takes", " ", "time"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"factors", "=", 
        RowBox[{"Factor", "[", "smallpoly", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
       "Print", "[", "\"\<computed factors of a small polynomial\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Length", "[", "factors", "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"ByteCount", "[", 
             RowBox[{"factors", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "factors", "]"}]}], "}"}]}], "]"}]}], 
         "}"}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"factorsgood", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nonzero", "=", 
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v2", "/.", "pt1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"v1", "/.", "pt2"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v2", "/.", "pt2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"v1", "/.", "pt1"}], ")"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nonzero", "=", 
        RowBox[{"nonzero", "  ", 
         RowBox[{"Factor", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v2", "/.", "pt3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"v1", "/.", "pt4"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v2", "/.", "pt4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"v1", "/.", "pt3"}], ")"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "factors", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"fi", "=", 
           RowBox[{"NSolve", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"0", "\[NotEqual]", " ", "nonzero"}], ",", 
                 RowBox[{
                  RowBox[{"factors", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}],
                ",", "RandomCut"}], "]"}], ",", "200"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "fi", "]"}], ">", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"MatrixRank", "[", 
                 RowBox[{"JacMat", "/.", 
                  RowBox[{"fi", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[Equal]", " ", 
                "3"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"MatrixRank", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"vs", "/.", 
                    RowBox[{"{", 
                    RowBox[{"pt1", ",", "pt2", ",", "pt3", ",", "pt4"}], 
                    "}"}]}], ")"}], "/.", 
                    RowBox[{"fi", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[Equal]", " ", 
                   "4"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"factorsgood", ",", 
                    RowBox[{"factors", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<done with checking factors\>\"", "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "factorsgood", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PossibleFactors", ",", "factorsgood"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836765401710847*^9, 3.836765416997568*^9}, {
  3.836765585286852*^9, 3.836765663816801*^9}, {3.836765769425198*^9, 
  3.836765773418029*^9}, {3.8367707847884827`*^9, 3.83677078671835*^9}, {
  3.8367761276476994`*^9, 3.836776333500305*^9}, {3.836776411276598*^9, 
  3.836776411393614*^9}, {3.8368077018626328`*^9, 3.83680770885288*^9}, {
  3.8368077908515472`*^9, 3.836807813662443*^9}, {3.8368081671111717`*^9, 
  3.8368081716713037`*^9}, {3.836817644439622*^9, 3.836817662332637*^9}, {
  3.836826301269815*^9, 3.836826309298461*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"07ff9f01-bdd2-4531-929b-3168e542cc0d"],

Cell[BoxData["\<\"get to it\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839709418954975*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"e6814d9e-f18e-459f-b2dd-22d655820b35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"51", " ", "t1"}], "+", 
     RowBox[{"17", " ", "t2"}], "+", 
     RowBox[{"71", " ", "t3"}], "+", 
     RowBox[{"9", " ", "t4"}], "+", 
     RowBox[{"92", " ", "t5"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"82", " ", "t1"}], "+", 
     RowBox[{"15", " ", "t2"}], "+", 
     RowBox[{"64", " ", "t3"}], "+", 
     RowBox[{"38", " ", "t4"}], "+", 
     RowBox[{"20", " ", "t5"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"93", " ", "t1"}], "+", 
     RowBox[{"93", " ", "t2"}], "+", 
     RowBox[{"33", " ", "t3"}], "+", 
     RowBox[{"73", " ", "t4"}], "+", 
     RowBox[{"71", " ", "t5"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{"t1", "+", 
     RowBox[{"67", " ", "t2"}], "+", 
     RowBox[{"101", " ", "t3"}], "+", 
     RowBox[{"50", " ", "t4"}], "+", 
     RowBox[{"21", " ", "t5"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836765406212893*^9, 3.836765414207842*^9}, 
   3.836765805543199*^9, 3.8367661693878803`*^9, 3.836770788946333*^9, 
   3.8367763497029037`*^9, 3.836776419714563*^9, 3.836807822428833*^9, {
   3.836808173140442*^9, 3.8368081848499317`*^9}, 3.836817663951235*^9, 
   3.837166082782139*^9, 3.8373758345619297`*^9, 3.839709418957437*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"facdd5f7-367f-4ac5-9f6d-5fd7362dacfc"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computed matrix and its minors\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839709859660569*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"eab6c7f1-b360-4b1f-bab8-8f44983dab79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "52578512"}],
  SequenceForm[5, " ", 52578512],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839709865753867*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"d304b512-eba8-4696-b546-91366ce562d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "105", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13156472"}],
  SequenceForm[105, " ", 13156472],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839709872306061*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"ccfdb16d-d7e3-4240-8664-b3f55f6bec32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "205", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13156472"}],
  SequenceForm[205, " ", 13156472],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839709875503701*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"a1c18720-c4ef-4777-9c61-7766e8d7b9cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "305", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13156472"}],
  SequenceForm[305, " ", 13156472],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.8397098807036448`*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"932737f6-442b-48db-a8fa-1337d0f5221c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "405", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13156472"}],
  SequenceForm[405, " ", 13156472],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839709884603717*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"2e36d0ed-15ae-4406-9312-d864b32fda3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "505", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13156472"}],
  SequenceForm[505, " ", 13156472],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839709887754572*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"f15fc2b3-ce1d-4670-b716-51710eddf2e3"],

Cell[BoxData["\<\"starting to compute factors of small polynomial\"\>"], \
"Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.8397098884118233`*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"579ce98c-3f70-4203-80f7-15704f7022af"],

Cell[BoxData["\<\"computed factors of a small polynomial\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839712947181684*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"20ffdfda-7b9e-4020-8ef2-3b8a0dfd025f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", "72", ",", "72", ",", "72", ",", "72", ",", "264", ",", "184", 
     ",", "256", ",", "184", ",", "72", ",", "112", ",", "184", ",", "112", 
     ",", "344", ",", "1136", ",", "4808", ",", "10904", ",", "21808", ",", 
     "57608"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839712947186389*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"c27b5fc7-724b-4c86-8932-d61f305aadc0"],

Cell[BoxData["\<\"done with checking factors\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839712999353499*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"ea27317c-2b49-403e-a5df-5c50c9f2a3fc"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839712999355555*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"6776f434-d9e6-4f92-9aa4-65788a1147cd"],

Cell[BoxData["\<\"computed matrix and its minors\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839713371789164*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"338d6f5c-7426-4fa3-bf4d-2635e02b3552"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "52469264"}],
  SequenceForm[5, " ", 52469264],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839713378088852*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"2af5fa8f-98d6-4528-a09f-5f174e49ed55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "105", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13105928"}],
  SequenceForm[105, " ", 13105928],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839713383022887*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"dac50bef-6618-46da-97d0-44b9d8dd93c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "205", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13105928"}],
  SequenceForm[205, " ", 13105928],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.8397133860012283`*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"52fb0f0b-55dc-4e42-9dc1-b94a9bfa15da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "305", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13105928"}],
  SequenceForm[305, " ", 13105928],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.8397133911413527`*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"f53571f7-f74a-4d33-8112-78454d027c2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "405", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13105928"}],
  SequenceForm[405, " ", 13105928],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839713394969838*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"a704b999-d0aa-4541-bf53-d19aee19be9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "505", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13105928"}],
  SequenceForm[505, " ", 13105928],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.83971339790771*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"2bedc38c-3e4e-4ffc-8afd-a7590b3e7bce"],

Cell[BoxData["\<\"starting to compute factors of small polynomial\"\>"], \
"Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839713398516183*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"029c0fe8-b860-4fff-9f1d-db510f3a04eb"],

Cell[BoxData["\<\"computed factors of a small polynomial\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718068007781*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"73a75bbd-7e2c-4091-8dea-bb145a4fabfd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", "72", ",", "72", ",", "72", ",", "72", ",", "264", ",", "184", 
     ",", "256", ",", "184", ",", "72", ",", "112", ",", "184", ",", "112", 
     ",", "344", ",", "1136", ",", "4784", ",", "10904", ",", "21808", ",", 
     "57608"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.8397180680107203`*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"25bf96c0-c163-4eab-8f0b-180b7e45bc79"],

Cell[BoxData["\<\"done with checking factors\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718118169805*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"90d78143-a184-40aa-a001-baa88fbe6a34"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718118171834*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"ea3dc730-1194-46a2-a996-accbc3107902"],

Cell[BoxData["\<\"computed matrix and its minors\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718516939829*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"54b868af-6b05-47a3-8892-a298fb97dc04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "52414688"}],
  SequenceForm[5, " ", 52414688],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.83971852264928*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"1fe902ce-2ddb-4d07-9201-af5c14c1eb29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "105", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13085096"}],
  SequenceForm[105, " ", 13085096],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718527555483*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"ea5fd9ba-a831-449e-b2cd-77f2860fef55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "205", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13085096"}],
  SequenceForm[205, " ", 13085096],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718530504095*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"a1d29e22-b7d9-4143-8457-331719c76b0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "305", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13085096"}],
  SequenceForm[305, " ", 13085096],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718535692183*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"e0a608b0-77f7-4d31-90a9-dcaf790335bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "405", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13085096"}],
  SequenceForm[405, " ", 13085096],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.83971853950945*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"283806ff-60a0-47f9-9cdc-6d432977ea10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "505", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13085096"}],
  SequenceForm[505, " ", 13085096],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718542442026*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"3cf08537-671e-40b6-9071-649cd5c92861"],

Cell[BoxData["\<\"starting to compute factors of small polynomial\"\>"], \
"Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839718543039291*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"c7e57e19-2d32-4cf0-932f-212e7d3968bf"],

Cell[BoxData["\<\"computed factors of a small polynomial\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839721459808951*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"7aa375d9-8fb8-447b-bc62-940ae1e3b3fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", 
   RowBox[{"{", 
    RowBox[{
    "16", ",", "72", ",", "72", ",", "72", ",", "72", ",", "264", ",", "184", 
     ",", "256", ",", "184", ",", "72", ",", "112", ",", "184", ",", "112", 
     ",", "344", ",", "1136", ",", "4808", ",", "10904", ",", "21808", ",", 
     "57608"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839721459811714*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"48d20e5b-5a61-4571-929d-2eeaf54a38fc"],

Cell[BoxData["\<\"done with checking factors\"\>"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839721514717134*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"053fe408-9510-463f-bec8-6f634db3b070"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.836766600638926*^9, 3.836771227942893*^9, 3.836776349700714*^9, 
   3.836776419711838*^9, 3.8368078224261723`*^9, {3.8368081731383533`*^9, 
   3.8368081848473473`*^9}, 3.83681766394864*^9, 3.837166082779564*^9, 
   3.837375834556975*^9, 3.839721514718597*^9},
 CellLabel->
  "During evaluation of \
In[256]:=",ExpressionUUID->"b7228b0b-2cc7-4c43-8c2d-43c138af0c5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"PossibleFactors", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"PossibleFactors", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"PossibleFactors", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"PossibleFactors", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"PossibleFactors", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"PossibleFactors", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GoodFactors", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"PossibleFactors", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", ",", 
      RowBox[{
       RowBox[{"PossibleFactors", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"PossibleFactors", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"In", " ", "some", " ", "runs"}], ",", " ", 
    RowBox[{
    "some", " ", "small", " ", "factors", " ", "randomly", " ", "get", " ", 
     "into", " ", 
     RowBox[{"it", "."}]}]}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8368315244156027`*^9, 3.836831563990856*^9}, {
  3.83683455878688*^9, 3.836834677094583*^9}, {3.836834726608375*^9, 
  3.836834894784264*^9}, {3.837175385289748*^9, 3.837175416831621*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"4216665f-9866-4c3b-afde-2ae9415cdb84"],

Cell[BoxData[
 RowBox[{"{", "57608", "}"}]], "Output",
 CellChangeTimes->{
  3.836834593400066*^9, {3.836834647134945*^9, 3.836834677802556*^9}, {
   3.836834731600809*^9, 3.836834792613009*^9}, 3.836834825628793*^9, 
   3.836834856024798*^9, 3.836834897732636*^9, 3.837178475383445*^9, 
   3.837414049573758*^9, 3.8397215148314466`*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"2c1f7c34-5c4d-4d7d-a8c7-bdff2a56e337"],

Cell[BoxData[
 RowBox[{"{", "57608", "}"}]], "Output",
 CellChangeTimes->{
  3.836834593400066*^9, {3.836834647134945*^9, 3.836834677802556*^9}, {
   3.836834731600809*^9, 3.836834792613009*^9}, 3.836834825628793*^9, 
   3.836834856024798*^9, 3.836834897732636*^9, 3.837178475383445*^9, 
   3.837414049573758*^9, 3.8397215148342867`*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"06d32717-eac1-4dbe-80f0-7a282365fea6"],

Cell[BoxData[
 RowBox[{"{", "57608", "}"}]], "Output",
 CellChangeTimes->{
  3.836834593400066*^9, {3.836834647134945*^9, 3.836834677802556*^9}, {
   3.836834731600809*^9, 3.836834792613009*^9}, 3.836834825628793*^9, 
   3.836834856024798*^9, 3.836834897732636*^9, 3.837178475383445*^9, 
   3.837414049573758*^9, 3.8397215148364687`*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"37e88e89-6246-40c1-8c13-48a78d757284"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/GoodFactors1212\>\""}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", "GoodFactors"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.837423142637364*^9, 3.837423164724578*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"818f9c4b-9612-4ba8-b65c-9a6eaa5e3540"],

Cell[TextData[StyleBox["We can simplify the GoodFactors by making a further \
variable change. In fact, we can even solve for two of the new variables s1 \
and s5. We can express s2 as a root of a cubic polynomial with coefficients \
in C[s3,s4]. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8374242999065027`*^9, 3.837424320194429*^9}, {
  3.8374244257822847`*^9, 3.837424435917306*^9}, {3.837619239598263*^9, 
  3.837619241327883*^9}, {3.8376342443976107`*^9, 
  3.837634274272584*^9}},ExpressionUUID->"a1d9efbb-056f-4203-9ce7-\
bd29762da950"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GoodFactorsNew", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", 
     RowBox[{"GoodFactors", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "s1"}], ",", 
        RowBox[{"t2", "\[Rule]", "s2"}], ",", 
        RowBox[{"t3", "\[Rule]", 
         RowBox[{"s3", " ", 
          RowBox[{"s5", "/", "s1"}]}]}], ",", 
        RowBox[{"t4", "\[Rule]", 
         RowBox[{"s4", " ", 
          RowBox[{"s5", "/", "s2"}]}]}], ",", 
        RowBox[{"t5", "\[Rule]", "s5"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiveVarsNew", "=", 
   RowBox[{"{", 
    RowBox[{"s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slss1", "=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s1", "\[NotEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"GoodFactorsNew", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"GoodFactorsNew", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "\[Equal]", "0"}]}], "}"}], ",",
        "s1"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"lucky", " ", "for", " ", "us"}], ",", " ", 
    RowBox[{
     RowBox[{"it", "'"}], "s", " ", "linear", " ", "in", " ", "s1"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodFactorsNewLeft", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"GoodFactorsNew", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"GoodFactorsNew", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "/.", "slss1"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GoodFactorsNewLeft", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"GoodFactorsNewLeft", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s3", "-", "s4"}], ")"}], " ", "s4", " ", 
      SuperscriptBox["s5", "10"]}], " ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GoodFactorsNewLeft", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"GoodFactorsNewLeft", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s3", "-", "s4"}], ")"}], " ", "s4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", "s3", "-", "s4", "+", 
        RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
      SuperscriptBox["s5", "10"]}], " ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{"GoodFactorsNewLeft", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", "FiveVarsNew"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Exponent", "[", 
   RowBox[{
    RowBox[{"GoodFactorsNewLeft", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "FiveVarsNew"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "can", " ", "use", " ", "two", " ", "quadratic", " ", 
    "equations", " ", "to", " ", "solve", " ", "for", " ", "s5"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"GoodFactorsNewLeft", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"s5", "^", "2"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"GoodFactorsNewLeft", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"s5", "^", "2"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"GoodFactorsNewLeft", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "s3"}], "+", 
       RowBox[{"3", " ", "s2", " ", "s3"}], "+", 
       RowBox[{"4", " ", "s2", " ", 
        SuperscriptBox["s3", "2"]}], "+", 
       RowBox[{"s2", " ", 
        SuperscriptBox["s3", "3"]}], "+", 
       RowBox[{"2", " ", "s4"}], "+", 
       RowBox[{"8", " ", "s3", " ", "s4"}], "-", 
       RowBox[{"2", " ", "s2", " ", "s3", " ", "s4"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
       RowBox[{"4", " ", "s2", " ", 
        SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
       RowBox[{"2", " ", "s2", " ", 
        SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
       RowBox[{"2", " ", "s3", " ", 
        SuperscriptBox["s4", "2"]}], "-", 
       RowBox[{"s2", " ", "s3", " ", 
        SuperscriptBox["s4", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["s3", "2"], " ", 
        SuperscriptBox["s4", "2"]}], "+", 
       RowBox[{"s2", " ", 
        SuperscriptBox["s3", "3"], " ", 
        SuperscriptBox["s4", "2"]}]}], ")"}]}], " ", "\[IndentingNewLine]", 
    "+", " ", 
    RowBox[{
     RowBox[{"GoodFactorsNewLeft", "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"9", " ", "s2", " ", "s3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s3", "2"]}], "+", 
       RowBox[{"3", " ", "s2", " ", 
        SuperscriptBox["s3", "2"]}], "+", 
       RowBox[{"5", " ", "s2", " ", 
        SuperscriptBox["s3", "3"]}], "+", 
       RowBox[{"s2", " ", 
        SuperscriptBox["s3", "4"]}], "-", 
       RowBox[{"14", " ", "s3", " ", "s4"}], "-", 
       RowBox[{"15", " ", "s2", " ", "s3", " ", "s4"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
       RowBox[{"13", " ", "s2", " ", 
        SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
       RowBox[{"3", " ", "s2", " ", 
        SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
       RowBox[{"s2", " ", 
        SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s4", "2"]}], "+", 
       RowBox[{"8", " ", "s3", " ", 
        SuperscriptBox["s4", "2"]}], "-", 
       RowBox[{"7", " ", "s2", " ", "s3", " ", 
        SuperscriptBox["s4", "2"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["s3", "2"], " ", 
        SuperscriptBox["s4", "2"]}], "+", 
       RowBox[{"13", " ", "s2", " ", 
        SuperscriptBox["s3", "2"], " ", 
        SuperscriptBox["s4", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["s3", "3"], " ", 
        SuperscriptBox["s4", "2"]}], "-", 
       RowBox[{"5", " ", "s2", " ", 
        SuperscriptBox["s3", "3"], " ", 
        SuperscriptBox["s4", "2"]}], "-", 
       RowBox[{"s2", " ", 
        SuperscriptBox["s3", "4"], " ", 
        SuperscriptBox["s4", "2"]}], "-", 
       RowBox[{"2", " ", "s3", " ", 
        SuperscriptBox["s4", "3"]}], "-", 
       RowBox[{"s2", " ", "s3", " ", 
        SuperscriptBox["s4", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["s3", "2"], " ", 
        SuperscriptBox["s4", "3"]}], "+", 
       RowBox[{"3", " ", "s2", " ", 
        SuperscriptBox["s3", "2"], " ", 
        SuperscriptBox["s4", "3"]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["s3", "3"], " ", 
        SuperscriptBox["s4", "3"]}], "-", 
       RowBox[{"3", " ", "s2", " ", 
        SuperscriptBox["s3", "3"], " ", 
        SuperscriptBox["s4", "3"]}], "+", 
       RowBox[{"s2", " ", 
        SuperscriptBox["s3", "4"], " ", 
        SuperscriptBox["s4", "3"]}]}], ")"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solss5", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", "%"}], ",", "s5"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LastOne", "=", 
   RowBox[{"PolynomialGCD", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"GoodFactorsNewLeft", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "solss5"}], "]"}], "]"}], ",", 
     
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"GoodFactorsNewLeft", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "/.", "solss5"}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "LastOne", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8374243470540533`*^9, 3.837424719745841*^9}, {
   3.837424749870422*^9, 3.83742501173402*^9}, {3.837425456750533*^9, 
   3.8374254880394983`*^9}, 3.837427574503981*^9, {3.8375081267048607`*^9, 
   3.837508131545722*^9}, {3.837605995719307*^9, 3.83760600186602*^9}, {
   3.837606092049222*^9, 3.837606108891938*^9}, {3.837606214654348*^9, 
   3.837606245934186*^9}, {3.837606290969365*^9, 3.837606296652639*^9}, {
   3.83763428538938*^9, 3.837634329364048*^9}, {3.837634365745798*^9, 
   3.837634366871863*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"990177aa-6322-463d-9171-9a44c02d736b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"s1", "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "s3"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"9", " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"6", " ", "s2", " ", 
         SuperscriptBox["s3", "3"]}], "-", 
        RowBox[{"s2", " ", 
         SuperscriptBox["s3", "4"]}], "-", 
        RowBox[{"4", " ", "s4"}], "-", 
        RowBox[{"4", " ", "s3", " ", "s4"}], "+", 
        RowBox[{"9", " ", "s2", " ", "s3", " ", "s4"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
        RowBox[{"5", " ", "s2", " ", 
         SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
        RowBox[{"2", " ", "s2", " ", 
         SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
        RowBox[{"6", " ", "s3", " ", 
         SuperscriptBox["s4", "2"]}], "+", 
        RowBox[{"6", " ", "s2", " ", "s3", " ", 
         SuperscriptBox["s4", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["s4", "2"]}], "-", 
        RowBox[{"5", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["s4", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["s3", "3"], " ", 
         SuperscriptBox["s4", "2"]}], "-", 
        RowBox[{"s2", " ", 
         SuperscriptBox["s3", "4"], " ", 
         SuperscriptBox["s4", "2"]}], "+", 
        RowBox[{"s2", " ", "s3", " ", 
         SuperscriptBox["s4", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["s4", "3"]}], "-", 
        RowBox[{"2", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["s4", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s3", "3"], " ", 
         SuperscriptBox["s4", "3"]}], "+", 
        RowBox[{"s2", " ", 
         SuperscriptBox["s3", "3"], " ", 
         SuperscriptBox["s4", "3"]}]}], ")"}], " ", "s5"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "s2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "s3"}], "-", "s4", "+", 
        RowBox[{"2", " ", "s3", " ", "s4"}], "-", 
        RowBox[{
         SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
        SuperscriptBox["s4", "2"], "+", 
        RowBox[{"4", " ", "s3", " ", 
         SuperscriptBox["s4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["s4", "2"]}]}], ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.837424451124502*^9, 3.837424456886778*^9}, {
   3.837424489596571*^9, 3.8374245084581947`*^9}, {3.837424559731887*^9, 
   3.837424569887539*^9}, {3.837424613358069*^9, 3.8374246707444143`*^9}, {
   3.8374247103354597`*^9, 3.837424721036726*^9}, {3.837424796243228*^9, 
   3.837424902327924*^9}, {3.837424932898685*^9, 3.83742501214191*^9}, 
   3.837425429668955*^9, {3.837425468831417*^9, 3.837425488820661*^9}, {
   3.8374275635195713`*^9, 3.8374275754189587`*^9}, 3.8375081360734787`*^9, 
   3.83760600519823*^9, {3.837606092679966*^9, 3.83760611083127*^9}, {
   3.8376062152706213`*^9, 3.8376062466183777`*^9}, {3.837606293995401*^9, 
   3.837606297175436*^9}, {3.8376063762211523`*^9, 3.837606382585383*^9}, 
   3.8376150970575666`*^9, {3.837634313964363*^9, 3.837634332386973*^9}, 
   3.8379317302308083`*^9, 3.839721515067383*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"aec3dd09-b85d-4c59-acfc-43e7be43581b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "5", ",", "12", ",", "13", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.837424451124502*^9, 3.837424456886778*^9}, {
   3.837424489596571*^9, 3.8374245084581947`*^9}, {3.837424559731887*^9, 
   3.837424569887539*^9}, {3.837424613358069*^9, 3.8374246707444143`*^9}, {
   3.8374247103354597`*^9, 3.837424721036726*^9}, {3.837424796243228*^9, 
   3.837424902327924*^9}, {3.837424932898685*^9, 3.83742501214191*^9}, 
   3.837425429668955*^9, {3.837425468831417*^9, 3.837425488820661*^9}, {
   3.8374275635195713`*^9, 3.8374275754189587`*^9}, 3.8375081360734787`*^9, 
   3.83760600519823*^9, {3.837606092679966*^9, 3.83760611083127*^9}, {
   3.8376062152706213`*^9, 3.8376062466183777`*^9}, {3.837606293995401*^9, 
   3.837606297175436*^9}, {3.8376063762211523`*^9, 3.837606382585383*^9}, 
   3.8376150970575666`*^9, {3.837634313964363*^9, 3.837634332386973*^9}, 
   3.8379317302308083`*^9, 3.839721515308597*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"39c10a23-d2d6-4f75-b88d-0ddf47a06bdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "5", ",", "11", ",", "12", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.837424451124502*^9, 3.837424456886778*^9}, {
   3.837424489596571*^9, 3.8374245084581947`*^9}, {3.837424559731887*^9, 
   3.837424569887539*^9}, {3.837424613358069*^9, 3.8374246707444143`*^9}, {
   3.8374247103354597`*^9, 3.837424721036726*^9}, {3.837424796243228*^9, 
   3.837424902327924*^9}, {3.837424932898685*^9, 3.83742501214191*^9}, 
   3.837425429668955*^9, {3.837425468831417*^9, 3.837425488820661*^9}, {
   3.8374275635195713`*^9, 3.8374275754189587`*^9}, 3.8375081360734787`*^9, 
   3.83760600519823*^9, {3.837606092679966*^9, 3.83760611083127*^9}, {
   3.8376062152706213`*^9, 3.8376062466183777`*^9}, {3.837606293995401*^9, 
   3.837606297175436*^9}, {3.8376063762211523`*^9, 3.837606382585383*^9}, 
   3.8376150970575666`*^9, {3.837634313964363*^9, 3.837634332386973*^9}, 
   3.8379317302308083`*^9, 3.839721515315351*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"25b63a9b-90d7-4d22-ae8f-1d00791bcef4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["s4", "4"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "s3"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "2"]}], "+", 
     RowBox[{"9", " ", "s2", " ", 
      SuperscriptBox["s3", "2"]}], "+", 
     RowBox[{"6", " ", "s2", " ", 
      SuperscriptBox["s3", "3"]}], "+", 
     RowBox[{"s2", " ", 
      SuperscriptBox["s3", "4"]}], "+", 
     RowBox[{"4", " ", "s4"}], "+", 
     RowBox[{"4", " ", "s3", " ", "s4"}], "-", 
     RowBox[{"9", " ", "s2", " ", "s3", " ", "s4"}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
     RowBox[{"5", " ", "s2", " ", 
      SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
     RowBox[{"2", " ", "s2", " ", 
      SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
     RowBox[{"6", " ", "s3", " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"6", " ", "s2", " ", "s3", " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "2"]}], "+", 
     RowBox[{"5", " ", "s2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["s3", "3"], " ", 
      SuperscriptBox["s4", "2"]}], "+", 
     RowBox[{"s2", " ", 
      SuperscriptBox["s3", "4"], " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"s2", " ", "s3", " ", 
      SuperscriptBox["s4", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "3"]}], "+", 
     RowBox[{"2", " ", "s2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "3"], " ", 
      SuperscriptBox["s4", "3"]}], "-", 
     RowBox[{"s2", " ", 
      SuperscriptBox["s3", "3"], " ", 
      SuperscriptBox["s4", "3"]}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"6", "-", 
    RowBox[{"9", " ", "s2", " ", "s3"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"3", " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"5", " ", "s2", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"s2", " ", 
     SuperscriptBox["s3", "4"]}], "-", 
    RowBox[{"14", " ", "s3", " ", "s4"}], "-", 
    RowBox[{"15", " ", "s2", " ", "s3", " ", "s4"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"13", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{"3", " ", "s2", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"s2", " ", 
     SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{"8", " ", "s3", " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"7", " ", "s2", " ", "s3", " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{"13", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"5", " ", "s2", " ", 
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"s2", " ", 
     SuperscriptBox["s3", "4"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s3", " ", 
     SuperscriptBox["s4", "3"]}], "-", 
    RowBox[{"s2", " ", "s3", " ", 
     SuperscriptBox["s4", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "3"]}], "+", 
    RowBox[{"3", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "3"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "3"]}], "-", 
    RowBox[{"3", " ", "s2", " ", 
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "3"]}], "+", 
    RowBox[{"s2", " ", 
     SuperscriptBox["s3", "4"], " ", 
     SuperscriptBox["s4", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.837424451124502*^9, 3.837424456886778*^9}, {
   3.837424489596571*^9, 3.8374245084581947`*^9}, {3.837424559731887*^9, 
   3.837424569887539*^9}, {3.837424613358069*^9, 3.8374246707444143`*^9}, {
   3.8374247103354597`*^9, 3.837424721036726*^9}, {3.837424796243228*^9, 
   3.837424902327924*^9}, {3.837424932898685*^9, 3.83742501214191*^9}, 
   3.837425429668955*^9, {3.837425468831417*^9, 3.837425488820661*^9}, {
   3.8374275635195713`*^9, 3.8374275754189587`*^9}, 3.8375081360734787`*^9, 
   3.83760600519823*^9, {3.837606092679966*^9, 3.83760611083127*^9}, {
   3.8376062152706213`*^9, 3.8376062466183777`*^9}, {3.837606293995401*^9, 
   3.837606297175436*^9}, {3.8376063762211523`*^9, 3.837606382585383*^9}, 
   3.8376150970575666`*^9, {3.837634313964363*^9, 3.837634332386973*^9}, 
   3.8379317302308083`*^9, 3.8397215153518257`*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"6d60b9b6-f5f5-4676-b1c7-c8512ddeca80"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["s4", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", "s3"}], "+", 
    RowBox[{"3", " ", "s2", " ", "s3"}], "+", 
    RowBox[{"4", " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"s2", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", "s4"}], "+", 
    RowBox[{"8", " ", "s3", " ", "s4"}], "-", 
    RowBox[{"2", " ", "s2", " ", "s3", " ", "s4"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{"4", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{"2", " ", "s2", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"2", " ", "s3", " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"s2", " ", "s3", " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{"s2", " ", 
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "s3"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "2"]}], "+", 
     RowBox[{"9", " ", "s2", " ", 
      SuperscriptBox["s3", "2"]}], "+", 
     RowBox[{"6", " ", "s2", " ", 
      SuperscriptBox["s3", "3"]}], "+", 
     RowBox[{"s2", " ", 
      SuperscriptBox["s3", "4"]}], "+", 
     RowBox[{"4", " ", "s4"}], "+", 
     RowBox[{"4", " ", "s3", " ", "s4"}], "-", 
     RowBox[{"9", " ", "s2", " ", "s3", " ", "s4"}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
     RowBox[{"5", " ", "s2", " ", 
      SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
     RowBox[{"2", " ", "s2", " ", 
      SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
     RowBox[{"6", " ", "s3", " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"6", " ", "s2", " ", "s3", " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "2"]}], "+", 
     RowBox[{"5", " ", "s2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["s3", "3"], " ", 
      SuperscriptBox["s4", "2"]}], "+", 
     RowBox[{"s2", " ", 
      SuperscriptBox["s3", "4"], " ", 
      SuperscriptBox["s4", "2"]}], "-", 
     RowBox[{"s2", " ", "s3", " ", 
      SuperscriptBox["s4", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "3"]}], "+", 
     RowBox[{"2", " ", "s2", " ", 
      SuperscriptBox["s3", "2"], " ", 
      SuperscriptBox["s4", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s3", "3"], " ", 
      SuperscriptBox["s4", "3"]}], "-", 
     RowBox[{"s2", " ", 
      SuperscriptBox["s3", "3"], " ", 
      SuperscriptBox["s4", "3"]}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.837424451124502*^9, 3.837424456886778*^9}, {
   3.837424489596571*^9, 3.8374245084581947`*^9}, {3.837424559731887*^9, 
   3.837424569887539*^9}, {3.837424613358069*^9, 3.8374246707444143`*^9}, {
   3.8374247103354597`*^9, 3.837424721036726*^9}, {3.837424796243228*^9, 
   3.837424902327924*^9}, {3.837424932898685*^9, 3.83742501214191*^9}, 
   3.837425429668955*^9, {3.837425468831417*^9, 3.837425488820661*^9}, {
   3.8374275635195713`*^9, 3.8374275754189587`*^9}, 3.8375081360734787`*^9, 
   3.83760600519823*^9, {3.837606092679966*^9, 3.83760611083127*^9}, {
   3.8376062152706213`*^9, 3.8376062466183777`*^9}, {3.837606293995401*^9, 
   3.837606297175436*^9}, {3.8376063762211523`*^9, 3.837606382585383*^9}, 
   3.8376150970575666`*^9, {3.837634313964363*^9, 3.837634332386973*^9}, 
   3.8379317302308083`*^9, 3.839721515355947*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"00aec0fe-7ee9-4c41-b2c7-19a1595f7828"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{{3.837424451124502*^9, 3.837424456886778*^9}, {
   3.837424489596571*^9, 3.8374245084581947`*^9}, {3.837424559731887*^9, 
   3.837424569887539*^9}, {3.837424613358069*^9, 3.8374246707444143`*^9}, {
   3.8374247103354597`*^9, 3.837424721036726*^9}, {3.837424796243228*^9, 
   3.837424902327924*^9}, {3.837424932898685*^9, 3.83742501214191*^9}, 
   3.837425429668955*^9, {3.837425468831417*^9, 3.837425488820661*^9}, {
   3.8374275635195713`*^9, 3.8374275754189587`*^9}, 3.8375081360734787`*^9, 
   3.83760600519823*^9, {3.837606092679966*^9, 3.83760611083127*^9}, {
   3.8376062152706213`*^9, 3.8376062466183777`*^9}, {3.837606293995401*^9, 
   3.837606297175436*^9}, {3.8376063762211523`*^9, 3.837606382585383*^9}, 
   3.8376150970575666`*^9, {3.837634313964363*^9, 3.837634332386973*^9}, 
   3.8379317302308083`*^9, 3.839721523868621*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"1d2f0b48-a1f7-43c3-8850-47181de2e97f"]
}, Open  ]],

Cell[TextData[StyleBox["It turned out that the last option is the only viable \
one.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.837619291551502*^9, 3.8376193488297043`*^9}, {
   3.837634400558703*^9, 3.837634417834815*^9}, 
   3.837846114400735*^9},ExpressionUUID->"e25eaa5a-876a-4536-9dea-\
6e2125a912ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LastOneGood", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"LastOne", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{3.837846128560625*^9, 3.837846253247768*^9},
 CellLabel->
  "In[296]:=",ExpressionUUID->"32089aae-c687-4ba9-9564-20b82f1adbd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"160", " ", "s2", " ", 
   SuperscriptBox["s3", "5"]}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"]}], "-", 
  RowBox[{"648", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"]}], "-", 
  RowBox[{"192", " ", "s2", " ", 
   SuperscriptBox["s3", "6"]}], "-", 
  RowBox[{"384", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"]}], "-", 
  RowBox[{"1080", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"]}], "+", 
  RowBox[{"32", " ", "s2", " ", 
   SuperscriptBox["s3", "7"]}], "-", 
  RowBox[{"288", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"]}], "-", 
  RowBox[{"720", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"]}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"]}], "+", 
  RowBox[{"160", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"112", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2232", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"972", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["s3", "5"], " ", "s4"}], "-", 
  RowBox[{"112", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", "s4"}], "-", 
  RowBox[{"2208", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", "s4"}], "+", 
  RowBox[{"1836", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", "s4"}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["s3", "6"], " ", "s4"}], "-", 
  RowBox[{"1584", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", "s4"}], "-", 
  RowBox[{"2136", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", "s4"}], "+", 
  RowBox[{"3852", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", "s4"}], "+", 
  RowBox[{"880", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", "s4"}], "+", 
  RowBox[{"960", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", "s4"}], "+", 
  RowBox[{"3852", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", "s4"}], "-", 
  RowBox[{"96", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", "s4"}], "+", 
  RowBox[{"1016", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", "s4"}], "+", 
  RowBox[{"2004", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", "s4"}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", "s4"}], "+", 
  RowBox[{"340", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", "s4"}], "-", 
  RowBox[{"40", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", "s4"}], "-", 
  RowBox[{"44", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", "s4"}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", "s4"}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"1736", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2268", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"486", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"128", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3056", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"1056", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"1782", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"1184", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"136", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"11832", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3636", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"960", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"112", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"10576", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3924", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"128", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4696", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"6400", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"6672", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"1568", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"1024", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5536", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"104", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"1400", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2300", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"48", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"284", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"38", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"600", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"844", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"666", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"81", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"816", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"604", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"168", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"945", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"360", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"7388", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"8766", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"495", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"17124", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"464", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3087", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3128", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"772", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"21404", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3534", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"1904", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"508", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"19936", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"1918", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"200", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"6396", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"8724", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4914", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"1404", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"880", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4066", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"48", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"982", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"1361", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"97", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"14", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"17", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"32", " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"176", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["s2", "2"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"816", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"1124", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"264", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"189", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"2216", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"3940", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"966", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"531", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"4736", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"5716", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"1892", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"441", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"3096", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"7276", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"11594", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"2187", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"3056", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"38196", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"9952", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"1990", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"3784", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2852", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"16796", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"306", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"1888", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"492", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"19288", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"2066", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"152", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"4476", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"6384", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"1374", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"688", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"728", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"1677", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"8", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"374", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"437", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{"160", " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"80", " ", "s2", " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"128", " ", "s3", " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"944", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["s2", "2"], " ", "s3", " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"360", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"2180", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"2130", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"153", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"4736", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"6068", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"2800", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"927", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"9536", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"11050", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"1515", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"10688", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"17376", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"1724", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"2621", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"9168", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"9352", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"8172", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"5714", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"6144", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"44024", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"18992", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"850", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"1952", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"4176", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"4716", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"2510", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"960", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"1904", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"10648", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"3090", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"56", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"1588", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"2534", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"165", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"188", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"384", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"413", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "5"]}], "+", 
  RowBox[{"73", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "5"]}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"176", " ", "s2", " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"1184", " ", "s3", " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"1200", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"396", " ", 
   SuperscriptBox["s2", "2"], " ", "s3", " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"864", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"5348", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"1588", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"315", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"3096", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"6732", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"8214", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"135", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"10688", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"9960", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"5968", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"3053", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"11840", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"19984", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"24258", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"1903", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"11712", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"26024", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"7464", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"5814", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"13936", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"25864", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"7588", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"6466", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"6912", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"28480", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"16624", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"574", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"3040", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"944", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"1830", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"1588", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"3628", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"1695", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"236", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"498", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"181", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"24", " ", "s2", " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"96", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"63", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "6"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "6"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"112", " ", "s2", " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"960", " ", "s3", " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"848", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["s2", "2"], " ", "s3", " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"3128", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"4044", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"882", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"129", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"3056", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"11916", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"4068", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"341", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"9168", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"9736", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"13322", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"467", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"11712", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"3544", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"6488", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"3567", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"23808", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"32512", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"27668", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"1342", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"6208", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"22544", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"15336", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"6490", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"11728", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"22760", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"8172", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"4418", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"4160", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"10696", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"7936", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"378", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"312", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"1068", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"762", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"691", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"516", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"796", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"481", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"30", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "7"]}], "-", 
  RowBox[{"33", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "7"]}], "+", 
  RowBox[{"16", " ", "s2", " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"128", " ", "s3", " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"480", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"108", " ", 
   SuperscriptBox["s2", "2"], " ", "s3", " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"1904", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"1692", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"127", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"3784", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"6372", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"310", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"6144", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"13920", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"5372", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"537", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"13936", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"8808", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"11394", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"251", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"6208", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"6176", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"5648", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"1978", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"21888", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"32528", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"19612", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"342", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"1472", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"12600", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"12536", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"4342", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"5264", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"9656", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"4920", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"1882", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"1168", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"2460", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"2192", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"155", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"148", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"78", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"159", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"56", " ", "s2", " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"100", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{"67", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "8"]}], "-", 
  RowBox[{"64", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"200", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"828", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"306", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"59", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"1888", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"1772", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"200", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"323", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"1952", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"5648", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"962", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"349", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"6912", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"9328", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"4220", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"1149", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"11728", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"6376", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"4676", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"130", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"1472", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"7416", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"3968", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"374", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"10560", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"18080", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"8724", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"130", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"576", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"5088", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"5592", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"1770", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"1048", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"1900", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"1426", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"467", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"388", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"344", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "9"]}], "+", 
  RowBox[{"35", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "9"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s2", "2"], " ", "s3", " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"92", " ", "s2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"152", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"700", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"314", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"113", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"960", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"968", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"104", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"291", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"2888", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"1322", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"433", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"4160", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"3432", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"2024", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"778", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"5264", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"3584", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"228", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"246", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"576", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"3536", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"1792", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"122", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"2624", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"5112", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"2152", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"82", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"1516", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"1452", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"425", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"40", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"116", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"170", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"57", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"40", " ", "s2", " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "10"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "13"], " ", 
   SuperscriptBox["s4", "10"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"56", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"56", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"276", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"124", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"70", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"224", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"204", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"64", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"116", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"312", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"740", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"632", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"200", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"1168", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"460", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"600", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"244", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"1048", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"1132", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"416", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"120", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"512", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"972", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"480", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"76", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"344", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"612", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"208", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "11"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"252", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"196", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"52", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "11"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"12", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"36", " ", "s2", " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "5"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"12", " ", "s2", " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"20", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "6"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"52", " ", "s2", " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "7"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"96", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"52", " ", "s2", " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"96", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"32", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "8"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"40", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"124", " ", "s2", " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"88", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "9"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"144", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"148", " ", "s2", " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "10"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"40", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "12"]}], "-", 
  RowBox[{"20", " ", "s2", " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "11"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"8", " ", "s2", " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "12"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "12"], " ", 
   SuperscriptBox["s4", "12"]}]}]], "Output",
 CellChangeTimes->{3.837846253808182*^9, 3.837931741604537*^9, 
  3.839721523959244*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"2c0cbba2-04d1-4a19-8c0e-6eaa6a93935b"]
}, Open  ]],

Cell[TextData[StyleBox["This is a reality check -- it works.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.837846162545053*^9, 
  3.8378461701667967`*^9}},ExpressionUUID->"b48e0076-890a-4553-97e1-\
6f77d4159822"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ThreeToFive", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"solss5", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"s1", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1", "/.", "slss1"}], ")"}], "/.", 
        RowBox[{"solss5", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s3", "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{"RandomInteger", "[", "20", "]"}]}]}], ",", 
     RowBox[{"s4", "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{"RandomInteger", "[", "20", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sm", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"sm", ",", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"0", "==", "LastOneGood"}], "/.", "sm"}], ",", "2000"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sm", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"sm", ",", 
     RowBox[{"ThreeToFive", "/.", "sm"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tsm", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t1", "\[Rule]", "s1"}], ",", 
      RowBox[{"t2", "\[Rule]", "s2"}], ",", 
      RowBox[{"t3", "\[Rule]", 
       RowBox[{"s3", " ", 
        RowBox[{"s5", "/", "s1"}]}]}], ",", 
      RowBox[{"t4", "\[Rule]", 
       RowBox[{"s4", " ", 
        RowBox[{"s5", "/", "s2"}]}]}], ",", 
      RowBox[{"t5", "\[Rule]", "s5"}]}], "}"}], "/.", "sm"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qsm", "=", 
   RowBox[{"QuadricsGood", "/.", "tsm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt3sm", "=", 
   RowBox[{"pt3", "/.", "tsm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt1sm", "=", 
   RowBox[{"pt1", "/.", "tsm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt4sm", "=", 
   RowBox[{"pt4", "/.", "tsm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt2sm", "=", 
   RowBox[{"pt2", "/.", "tsm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"qsm", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"uvs", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], "]"}], "/.", "pt1sm"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"qsm", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"uvs", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], "]"}], "/.", "pt2sm"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"qsm", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"uvs", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], "]"}], "/.", "pt3sm"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"qsm", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"uvs", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], "]"}], "/.", "pt4sm"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.837846122230817*^9, {3.839740706041808*^9, 3.839740707934682*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"abdb8f57-2ad3-44a2-bcff-770c8fe619b8"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.8378461724647627`*^9, 3.837931757476861*^9, 
  3.839721680211697*^9, 3.839740409197651*^9, 3.8397407093421926`*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"582448a4-e225-424b-8040-7607f5dfb29c"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.8378461724647627`*^9, 3.837931757476861*^9, 
  3.839721680211697*^9, 3.839740409197651*^9, 3.839740709390936*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"793b2a67-1a9a-46a1-8e76-0eadc6a37702"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.8378461724647627`*^9, 3.837931757476861*^9, 
  3.839721680211697*^9, 3.839740409197651*^9, 3.839740709393289*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"fcdf6ee5-eb6d-42dc-9e81-2bd968c9906f"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.8378461724647627`*^9, 3.837931757476861*^9, 
  3.839721680211697*^9, 3.839740409197651*^9, 3.839740709395705*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"fd412edd-3135-4986-82db-f98626d0b4d1"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"fname", " ", "=", "\"\<Desktop/MumfordFPP2021/LastOneGood\>\""}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "LastOneGood"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8377798943731203`*^9, 3.837779913687874*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"57966b68-0040-4114-b94a-dad088acd5ba"],

Cell[TextData[StyleBox["The plan now is to put conditions on having a worse \
than A1 singularity at pt3 and pt4. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.837634847398306*^9, 3.837634950890479*^9}, {
  3.837672042974844*^9, 3.8376720764579563`*^9}, {3.837697751271493*^9, 
  3.837697754764398*^9}, {3.837786249222897*^9, 3.837786249656845*^9}, {
  3.83793167492531*^9, 
  3.837931675282494*^9}},ExpressionUUID->"8204f4ac-ca4a-4369-b019-\
8d3f99171b2d"],

Cell[TextData[StyleBox["\nA Magma computation has shown that modulo 79 the \
following 6 collections of s1,...,s5,t1,..,t5 \ngive the desired \
singularities\n [ 61, 14, 47, 52, 1, 61, 14, 72, 15, 1]\n[ 8, 15, 65, 27, 12, \
8, 15, 58, 69, 12 ]   \n[ 6, 19, 32, 14, 28, 6, 19, 44, 4, 28 ]\n[ 4, 44, 14, \
32, 28, 4, 44, 19, 6,  28 ]\n[ 69, 58, 27, 65, 12, 69, 58, 15,  8, 12]\n[ 15, \
72, 52, 47, 1, 15, 72, 14, 61, 1 ]\nWe will extend these to modulo powers of \
79 and then find the relevant algebraic numbers.\n",
 FontSize->18,
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.8378813391802063`*^9, 3.8378813993518343`*^9}, {
  3.837881543661632*^9, 3.837881551215444*^9}, {3.837883626449541*^9, 
  3.8378836395677767`*^9}, {3.837884600295755*^9, 3.83788461288521*^9}, {
  3.837893344157092*^9, 3.83789339918933*^9}, {3.837893436756022*^9, 
  3.837893468776744*^9}, {3.8378936054045362`*^9, 3.837893631633115*^9}, {
  3.837896880134695*^9, 3.8378968809669847`*^9}, {3.8379313826318703`*^9, 
  3.837931586673635*^9}, {3.839703939156002*^9, 
  3.839703939978766*^9}},ExpressionUUID->"ae1c7237-bfeb-43d3-ae29-\
b8385f4981a5"],

Cell[TextData[StyleBox["The condition of having a worse than A_1 singularity \
at the point appears to be the following. Solve for v5, v6 and slice \
u0->1,v1->1 to reduce to four variables u1,v2,v3,v4. Pick a remaining \
equation which is singular at the point. This should be a hyperplane in the \
space of all equations, so we can try to take the space spanned by the two \
smaller ones. For this equation check that the restriction of the Hessian \
matrix to the tangent three-dimensional space is degenerate. \n\nGiven a 4x4 \
Hessian matrix H and 4x1 vector V of partials, a sufficient condition for the \
former to be singular on the kernel of the latter is to have rank at most two \
for the Hessian. This is very likely the correct condition in our case. \
However, in reality we should be looking at only one determinant, not 10. \
Specifically, we may want to say that the coefficient at t of the determinant \
of H + t V^*V is identically zero.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.837936803746079*^9},ExpressionUUID->"a5bf5725-6dcd-4928-a41b-\
0edd8d010dc1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h11", ",", "h12", ",", "h13", ",", "h14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h12", ",", "h22", ",", "h23", ",", "h24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h13", ",", "h23", ",", "h33", ",", "h34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h14", ",", "h24", ",", "h34", ",", "h44"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W", "=", 
   RowBox[{"{", 
    RowBox[{"W1", ",", "W2", ",", "W3", ",", "W4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Det", "[", 
        RowBox[{"H", "+", 
         RowBox[{"t", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"W", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"W", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "]"}], 
       "]"}], ",", "t"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs", "=", 
   RowBox[{"QuadricsGood", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"QuadricsGood", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"QuadricsGood", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v5", ",", "v6"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "Eqs", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"Eqs", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8379367973469048`*^9, 3.837936826584776*^9}, {
  3.837939079046734*^9, 3.837939080501997*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"02bc2857-68a5-4491-b009-92d65accf568"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["h24", "2"]}], " ", "h33", " ", 
   SuperscriptBox["W1", "2"]}], "+", 
  RowBox[{"2", " ", "h23", " ", "h24", " ", "h34", " ", 
   SuperscriptBox["W1", "2"]}], "-", 
  RowBox[{"h22", " ", 
   SuperscriptBox["h34", "2"], " ", 
   SuperscriptBox["W1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h23", "2"], " ", "h44", " ", 
   SuperscriptBox["W1", "2"]}], "+", 
  RowBox[{"h22", " ", "h33", " ", "h44", " ", 
   SuperscriptBox["W1", "2"]}], "+", 
  RowBox[{"2", " ", "h14", " ", "h24", " ", "h33", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{"2", " ", "h14", " ", "h23", " ", "h34", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{"2", " ", "h13", " ", "h24", " ", "h34", " ", "W1", " ", "W2"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", 
   SuperscriptBox["h34", "2"], " ", "W1", " ", "W2"}], "+", 
  RowBox[{"2", " ", "h13", " ", "h23", " ", "h44", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h33", " ", "h44", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{
   SuperscriptBox["h14", "2"], " ", "h33", " ", 
   SuperscriptBox["W2", "2"]}], "+", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h34", " ", 
   SuperscriptBox["W2", "2"]}], "-", 
  RowBox[{"h11", " ", 
   SuperscriptBox["h34", "2"], " ", 
   SuperscriptBox["W2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h13", "2"], " ", "h44", " ", 
   SuperscriptBox["W2", "2"]}], "+", 
  RowBox[{"h11", " ", "h33", " ", "h44", " ", 
   SuperscriptBox["W2", "2"]}], "-", 
  RowBox[{"2", " ", "h14", " ", "h23", " ", "h24", " ", "W1", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h13", " ", 
   SuperscriptBox["h24", "2"], " ", "W1", " ", "W3"}], "+", 
  RowBox[{"2", " ", "h14", " ", "h22", " ", "h34", " ", "W1", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h24", " ", "h34", " ", "W1", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h13", " ", "h22", " ", "h44", " ", "W1", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", "h23", " ", "h44", " ", "W1", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h14", "2"], " ", "h23", " ", "W2", " ", "W3"}], "-", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h24", " ", "W2", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h34", " ", "W2", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h11", " ", "h24", " ", "h34", " ", "W2", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h44", " ", "W2", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h11", " ", "h23", " ", "h44", " ", "W2", " ", "W3"}], 
  "-", 
  RowBox[{
   SuperscriptBox["h14", "2"], " ", "h22", " ", 
   SuperscriptBox["W3", "2"]}], "+", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h24", " ", 
   SuperscriptBox["W3", "2"]}], "-", 
  RowBox[{"h11", " ", 
   SuperscriptBox["h24", "2"], " ", 
   SuperscriptBox["W3", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h12", "2"], " ", "h44", " ", 
   SuperscriptBox["W3", "2"]}], "+", 
  RowBox[{"h11", " ", "h22", " ", "h44", " ", 
   SuperscriptBox["W3", "2"]}], "+", 
  RowBox[{"2", " ", "h14", " ", 
   SuperscriptBox["h23", "2"], " ", "W1", " ", "W4"}], "-", 
  RowBox[{"2", " ", "h13", " ", "h23", " ", "h24", " ", "W1", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h14", " ", "h22", " ", "h33", " ", "W1", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", "h24", " ", "h33", " ", "W1", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h13", " ", "h22", " ", "h34", " ", "W1", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h23", " ", "h34", " ", "W1", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h23", " ", "W2", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h13", "2"], " ", "h24", " ", "W2", " ", "W4"}], "+", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h33", " ", "W2", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h11", " ", "h24", " ", "h33", " ", "W2", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h34", " ", "W2", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h11", " ", "h23", " ", "h34", " ", "W2", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h22", " ", "W3", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h23", " ", "W3", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h24", " ", "W3", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h11", " ", "h23", " ", "h24", " ", "W3", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h12", "2"], " ", "h34", " ", "W3", " ", "W4"}], "-", 
  RowBox[{"2", " ", "h11", " ", "h22", " ", "h34", " ", "W3", " ", "W4"}], 
  "-", 
  RowBox[{
   SuperscriptBox["h13", "2"], " ", "h22", " ", 
   SuperscriptBox["W4", "2"]}], "+", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h23", " ", 
   SuperscriptBox["W4", "2"]}], "-", 
  RowBox[{"h11", " ", 
   SuperscriptBox["h23", "2"], " ", 
   SuperscriptBox["W4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h12", "2"], " ", "h33", " ", 
   SuperscriptBox["W4", "2"]}], "+", 
  RowBox[{"h11", " ", "h22", " ", "h33", " ", 
   SuperscriptBox["W4", "2"]}]}]], "Output",
 CellChangeTimes->{3.837936827632411*^9, 3.837939084811908*^9, 
  3.83972214827868*^9, 3.839740729052285*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"264ac917-22d0-446d-a288-a933941b229d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "526336", ",", "437080", ",", "504432", ",", "16", ",", "596848", ",", "16",
    ",", "6180664", ",", "109872", ",", "1895496"}], "}"}]], "Output",
 CellChangeTimes->{3.837936827632411*^9, 3.837939084811908*^9, 
  3.83972214827868*^9, 3.839740759400436*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"5d9fe66c-6ff3-43ed-9085-7cfbb4671a0e"]
}, Open  ]],

Cell[TextData[StyleBox["We will look at the extension of the first solution \
to mod 79^2, 79^3 etc. Each step requires a fair bit of work, but it doesn\
\[CloseCurlyQuote]t take long to get to 79^100.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.83793458219153*^9, 3.837934630135598*^9}, {
  3.837948060252769*^9, 3.837948077624516*^9}, {3.837965031623609*^9, 
  3.837965046905752*^9}},ExpressionUUID->"d8e0a4c8-d59e-4b3e-9ea3-\
dc1dd1f654ce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"magmas234", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"14", ",", "47", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", " ", "65", ",", " ", "27"}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"19", ",", " ", "32", ",", " ", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"44", ",", " ", "14", ",", " ", "32"}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"58", ",", " ", "27", ",", " ", "65"}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"72", ",", " ", "52", ",", " ", "47"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betters234", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "\[LessEqual]", "6"}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "n", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s2old", ",", "s3old", ",", "s4old"}], "}"}], "=", 
      RowBox[{"magmas234", "[", 
       RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"deg", "=", "1"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"deg", "=", "1"}], ",", 
       RowBox[{"deg", "\[LessEqual]", "100"}], ",", 
       RowBox[{"deg", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Now", " ", 
         RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "values",
          " ", "of", " ", "s1", " ", "and", " ", "s2"}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ToMeasure", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"67", ",", "66", ",", "8"}], "}"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TheValues", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"mm", "=", "1"}], ",", 
          RowBox[{"mm", "\[LessEqual]", 
           RowBox[{"Length", "[", "ToMeasure", "]"}]}], ",", 
          RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"spoint", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s2", "\[Rule]", 
               RowBox[{"s2old", "+", " ", 
                RowBox[{
                 RowBox[{"79", "^", "deg"}], " ", 
                 RowBox[{
                  RowBox[{"ToMeasure", "[", 
                   RowBox[{"[", "mm", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}]}], ",", 
              RowBox[{"s3", "\[Rule]", 
               RowBox[{"s3old", "+", " ", 
                RowBox[{
                 RowBox[{"79", "^", "deg"}], " ", 
                 RowBox[{
                  RowBox[{"ToMeasure", "[", 
                   RowBox[{"[", "mm", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}]}], ",", 
              RowBox[{"s4", "\[Rule]", 
               RowBox[{"s4old", "+", " ", 
                RowBox[{
                 RowBox[{"79", "^", "deg"}], " ", 
                 RowBox[{
                  RowBox[{"ToMeasure", "[", 
                   RowBox[{"[", "mm", "]"}], "]"}], "[", 
                  RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], "}"}]}], " ", ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"spoint", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"spoint", ",", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{"s5", "\[Equal]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s5", "/.", "solss5"}], "/.", "spoint"}], ")"}]}],
                  ",", 
                 RowBox[{"Modulus", "\[Rule]", 
                  RowBox[{"79", "^", 
                   RowBox[{"(", 
                    RowBox[{"deg", "+", "1"}], ")"}]}]}]}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"spoint", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"spoint", ",", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{"s1", "\[Equal]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s1", "/.", "slss1"}], "/.", "spoint"}], ")"}]}], 
                 ",", 
                 RowBox[{"Modulus", "\[Rule]", 
                  RowBox[{"79", "^", 
                   RowBox[{"(", 
                    RowBox[{"deg", "+", "1"}], ")"}]}]}]}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"spoint", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"spoint", ",", 
              RowBox[{
               RowBox[{"Solve", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"t1", "\[Equal]", "  ", "s1"}], ",", 
                    RowBox[{"t2", "\[Equal]", " ", "s2"}], ",", 
                    RowBox[{"t3", "\[Equal]", " ", 
                    RowBox[{"s3", " ", 
                    RowBox[{"s5", "/", "s1"}]}]}], ",", 
                    RowBox[{"t4", "\[Equal]", " ", 
                    RowBox[{"s4", " ", 
                    RowBox[{"s5", "/", "s2"}]}]}], ",", 
                    RowBox[{"t5", "\[Equal]", " ", "s5"}]}], "}"}], "/.", 
                  "spoint"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], 
                  "}"}], ",", 
                 RowBox[{"Modulus", "\[Rule]", 
                  RowBox[{"79", "^", 
                   RowBox[{"(", 
                    RowBox[{"deg", "+", "1"}], ")"}]}]}]}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"pt3spoint", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uvs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"uvs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "pt3"}], "/.", 
                  "spoint"}], ",", 
                 RowBox[{"79", "^", 
                  RowBox[{"(", 
                   RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Eqs1", "=", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Eqs", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Eqs", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "/.", "spoint"}],
                 ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"u0", "\[Rule]", "1"}], ",", 
                 RowBox[{"v1", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{"v1", "/.", "pt3spoint"}], ")"}]}]}], "}"}]}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", " ", 
           RowBox[{"(*", " ", 
            RowBox[{"taking", " ", "a", " ", "slice"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"Wptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "u1"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v2"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v3"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v4"}], "]"}]}], 
                "}"}], "/.", "pt3spoint"}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], " ", ";", 
           RowBox[{"(*", " ", 
            RowBox[{"finding", " ", "W"}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"EqsSing", "=", " ", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Wptspoint", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "u1"}], "]"}], "/.", 
                  "pt3spoint"}], ")"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Hptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{"EqsSing", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
               "pt3spoint"}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"SubHW", "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"Hptspoint", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], 
              ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"W", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                 RowBox[{"Wptspoint", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"tbz3spoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"tbz", "/.", "SubHW"}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"tbz3spoint", ",", 
                RowBox[{"79", "^", "deg"}]}], "]"}], "\[NotEqual]", "0"}], 
             ",", 
             RowBox[{"Print", "[", "\"\<pt3 warning\>\"", "]"}]}], "]"}], ";",
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"pt4spoint", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uvs", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"uvs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "pt4"}], "/.", 
                  "spoint"}], ",", 
                 RowBox[{"79", "^", 
                  RowBox[{"(", 
                   RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Eqs1", "=", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Eqs", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Eqs", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "/.", "spoint"}],
                 ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"u0", "\[Rule]", "1"}], ",", 
                 RowBox[{"v1", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{"v1", "/.", "pt4spoint"}], ")"}]}]}], "}"}]}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", " ", 
           RowBox[{"(*", " ", 
            RowBox[{"taking", " ", "a", " ", "slice"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"Wptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "u1"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v2"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v3"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v4"}], "]"}]}], 
                "}"}], "/.", "pt4spoint"}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], " ", ";", 
           RowBox[{"(*", " ", 
            RowBox[{"finding", " ", "W"}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"EqsSing", "=", " ", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Wptspoint", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "u1"}], "]"}], "/.", 
                  "pt4spoint"}], ")"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Hptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{"EqsSing", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
               "pt4spoint"}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"SubHW", "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"Hptspoint", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], 
              ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"W", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                 RowBox[{"Wptspoint", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"tbz4spoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"tbz", "/.", "SubHW"}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"tbz4spoint", ",", 
                RowBox[{"79", "^", "deg"}]}], "]"}], "\[NotEqual]", "0"}], 
             ",", 
             RowBox[{"Print", "[", "\"\<pt4 warning\>\"", "]"}]}], "]"}], ";",
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"LOGspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"LastOneGood", "/.", "spoint"}], ",", 
              RowBox[{"79", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"LOGspoint", "/.", "spoint"}], ",", 
                RowBox[{"79", "^", "deg"}]}], "]"}], "\[NotEqual]", "0"}], 
             ",", 
             RowBox[{"Print", "[", "\"\<Warning LOG\>\"", "]"}]}], "]"}], ";",
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"TheValues", ",", 
             RowBox[{"{", 
              RowBox[{"tbz3spoint", ",", "tbz4spoint", ",", "LOGspoint"}], 
              "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"slsa1a2a3", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "\[Equal]", 
               RowBox[{"Factor", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"a1", " ", 
                    RowBox[{
                    RowBox[{"TheValues", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", 
                   RowBox[{"a2", "  ", 
                    RowBox[{
                    RowBox[{"TheValues", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "+", " ", 
                   RowBox[{"a3", " ", 
                    RowBox[{
                    RowBox[{"TheValues", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], " ", "-", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a1", "+", "a2", "+", "a3", "-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"TheValues", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], ")"}], "/", 
                 RowBox[{"79", "^", "deg"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "79"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"s2old", ",", "s3old", ",", "s4old"}], "}"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"79", "^", "deg"}], 
           RowBox[{"{", 
            RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "/.", 
          "slsa1a2a3"}]}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"betters234", ",", 
       RowBox[{"{", 
        RowBox[{"s2old", ",", "s3old", ",", "s4old"}], "}"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.837956354664042*^9, 3.8379564864459953`*^9}, 
   3.8379582663163853`*^9, {3.837958309723229*^9, 3.8379583360193872`*^9}, {
   3.837958401681933*^9, 3.837958418455851*^9}, {3.837958461374284*^9, 
   3.837958584884042*^9}, {3.8379586180982428`*^9, 3.83795873649087*^9}, {
   3.8379587869437323`*^9, 3.837958965954955*^9}, {3.837958997285606*^9, 
   3.837959397543942*^9}, {3.837959430717875*^9, 3.8379594443763847`*^9}, {
   3.837959484116889*^9, 3.8379596283232718`*^9}, {3.8379596889596653`*^9, 
   3.837959692410236*^9}, 3.8379598508088427`*^9, {3.837960039594337*^9, 
   3.837960406340631*^9}, {3.837960530627768*^9, 3.837960551875998*^9}, {
   3.8379608255650063`*^9, 3.837960828536222*^9}, {3.8379609664155607`*^9, 
   3.8379609677710533`*^9}, {3.837961106956126*^9, 3.8379611363813143`*^9}, {
   3.837961218482896*^9, 3.8379612217759657`*^9}, {3.837961362891261*^9, 
   3.837961365466316*^9}, {3.837961743466687*^9, 3.837961830928087*^9}, {
   3.83796186583397*^9, 3.8379620578887577`*^9}, {3.8379630592066402`*^9, 
   3.8379630593455667`*^9}, {3.83796381904058*^9, 3.837963819109313*^9}, {
   3.83796492775413*^9, 3.837964928186784*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"98ada958-b7d0-4f1e-ac87-2184772d13e4"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.837961820822187*^9, 3.837961833233324*^9}, {
   3.8379620517769957`*^9, 3.837962070189671*^9}, 3.8379630598798103`*^9, 
   3.8379638194600773`*^9, 3.8379649292081423`*^9, 3.839722178777423*^9, 
   3.839740768350868*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"e7d69b12-ca4e-4b42-a0e7-0b71decd87de"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.837961820822187*^9, 3.837961833233324*^9}, {
   3.8379620517769957`*^9, 3.837962070189671*^9}, 3.8379630598798103`*^9, 
   3.8379638194600773`*^9, 3.8379649292081423`*^9, 3.839722178777423*^9, 
   3.839740826214094*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"e5ca60de-10e3-4f46-af67-7da7e762f822"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.837961820822187*^9, 3.837961833233324*^9}, {
   3.8379620517769957`*^9, 3.837962070189671*^9}, 3.8379630598798103`*^9, 
   3.8379638194600773`*^9, 3.8379649292081423`*^9, 3.839722178777423*^9, 
   3.8397408854370747`*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"80d51da7-9884-49ec-b9cb-886cd2afcd5f"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.837961820822187*^9, 3.837961833233324*^9}, {
   3.8379620517769957`*^9, 3.837962070189671*^9}, 3.8379630598798103`*^9, 
   3.8379638194600773`*^9, 3.8379649292081423`*^9, 3.839722178777423*^9, 
   3.839740958868554*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"a7fe98ec-c67b-4669-8d01-535eea467b7c"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.837961820822187*^9, 3.837961833233324*^9}, {
   3.8379620517769957`*^9, 3.837962070189671*^9}, 3.8379630598798103`*^9, 
   3.8379638194600773`*^9, 3.8379649292081423`*^9, 3.839722178777423*^9, 
   3.8397410302773523`*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"f04a4023-f0b7-4b73-b427-35422dfacfb9"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.837961820822187*^9, 3.837961833233324*^9}, {
   3.8379620517769957`*^9, 3.837962070189671*^9}, 3.8379630598798103`*^9, 
   3.8379638194600773`*^9, 3.8379649292081423`*^9, 3.839722178777423*^9, 
   3.839741102826421*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"4aa787f9-9a91-4986-b591-636a2c77b0d6"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will now recognize these as algebraic numbers.  A \
bit of experimentation indicates that we should be looking at degree 12 \
polynomials.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.837964414685952*^9, 3.837964428027341*^9}, {
  3.8379645300113163`*^9, 3.8379645718584223`*^9}, {3.837964670476495*^9, 
  3.837964687913186*^9}},ExpressionUUID->"a5ff210e-8845-4b0b-968d-\
7b792ac4d8c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"acc", "=", "101"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpolys", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "\[LessEqual]", "6"}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"smallpolysn", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "3"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"whatis", "=", 
         RowBox[{
          RowBox[{"betters234", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"thebasis", "=", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"whatis", "^", "k"}], ",", 
               RowBox[{"79", "^", "acc"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "12"}], "}"}]}], "]"}], ",", 
           RowBox[{"79", "^", "acc"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"smalllincomb", "=", 
         RowBox[{
          RowBox[{"LatticeReduce", "[", 
           RowBox[{"NullSpace", "[", 
            RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"smallpoly", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"smalllincomb", "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"t", "^", 
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"smallpolysn", ",", "smallpoly"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"smallpolys", ",", "smallpolysn"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"smallpolys", " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"smallpolys", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"smallpolys", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"t", "\[Rule]", "0"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "these", " ", "are", " ", "basically", " ", "all", " ", "the", " ", 
    "same"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpolys", "=", 
   RowBox[{"smallpolys", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.837964826044389*^9, 3.837964900010573*^9}, {
   3.837964941265016*^9, 3.837964961508335*^9}, {3.837965449388524*^9, 
   3.837965639384349*^9}, {3.837965713983858*^9, 3.83796573293992*^9}, {
   3.837965781463942*^9, 3.837965781815496*^9}, {3.837965844082711*^9, 
   3.837965865121394*^9}, 3.8379658991040382`*^9, {3.837965933550249*^9, 
   3.837966002779132*^9}, {3.837966228902845*^9, 3.837966236210747*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"b548ac8e-ddaf-4db9-b55e-2e9ffbca4f58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1048576", "+", 
      RowBox[{"9633792", " ", "t"}], "+", 
      RowBox[{"47179776", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"156022272", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"376708864", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"693988960", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"1003433368", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"1148276192", " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"1023247890", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"681835980", " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"317640295", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"91989513", " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"12492403", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "172"}], "+", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1048576"}], "-", 
      RowBox[{"9633792", " ", "t"}], "-", 
      RowBox[{"47179776", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"156022272", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"376708864", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"693988960", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"1003433368", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"1148276192", " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"1023247890", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"681835980", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"317640295", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"91989513", " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"12492403", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "172"}], "+", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1048576"}], "-", 
      RowBox[{"9633792", " ", "t"}], "-", 
      RowBox[{"47179776", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"156022272", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"376708864", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"693988960", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"1003433368", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"1148276192", " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"1023247890", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"681835980", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"317640295", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"91989513", " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"12492403", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1048576"}], "-", 
      RowBox[{"9633792", " ", "t"}], "-", 
      RowBox[{"47179776", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"156022272", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"376708864", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"693988960", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"1003433368", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"1148276192", " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"1023247890", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"681835980", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"317640295", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"91989513", " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"12492403", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1048576"}], "-", 
      RowBox[{"9633792", " ", "t"}], "-", 
      RowBox[{"47179776", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"156022272", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"376708864", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"693988960", " ", 
       SuperscriptBox["t", "5"]}], "-", 
      RowBox[{"1003433368", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"1148276192", " ", 
       SuperscriptBox["t", "7"]}], "-", 
      RowBox[{"1023247890", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"681835980", " ", 
       SuperscriptBox["t", "9"]}], "-", 
      RowBox[{"317640295", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"91989513", " ", 
       SuperscriptBox["t", "11"]}], "-", 
      RowBox[{"12492403", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "172"}], "+", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1048576", "+", 
      RowBox[{"9633792", " ", "t"}], "+", 
      RowBox[{"47179776", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"156022272", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"376708864", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"693988960", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"1003433368", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"1148276192", " ", 
       SuperscriptBox["t", "7"]}], "+", 
      RowBox[{"1023247890", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"681835980", " ", 
       SuperscriptBox["t", "9"]}], "+", 
      RowBox[{"317640295", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"91989513", " ", 
       SuperscriptBox["t", "11"]}], "+", 
      RowBox[{"12492403", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{"172", "-", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "172"}], "+", 
      RowBox[{"895", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1332", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"458", " ", 
       SuperscriptBox["t", "6"]}], "-", 
      RowBox[{"92", " ", 
       SuperscriptBox["t", "8"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["t", "12"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8379656411935472`*^9, {3.837965727834568*^9, 3.837965734576975*^9}, 
   3.837965784619011*^9, 3.837965866848081*^9, 3.837965900637092*^9, {
   3.837965997913452*^9, 3.83796600458066*^9}, 3.83796623835951*^9, 
   3.8397225375088377`*^9, 3.839741165441368*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"9f550a2a-7dbf-480e-b6a7-c60709aaef69"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.8379656411935472`*^9, {3.837965727834568*^9, 3.837965734576975*^9}, 
   3.837965784619011*^9, 3.837965866848081*^9, 3.837965900637092*^9, {
   3.837965997913452*^9, 3.83796600458066*^9}, 3.83796623835951*^9, 
   3.8397225375088377`*^9, 3.839741165449301*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"f2ff2473-2aa7-417c-a2d5-a6288b5e4b89"]
}, Open  ]],

Cell[TextData[StyleBox["We will now see which of the combinations of the \
roots of the above polynomials satisfy LastOneGood. We get 12 possibilities. \
For whatever reason the Magma method only picked up single roots of the \
polynomial for s2 in Z_79, of which there happen to be 6.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.837965682174966*^9, 3.837965694553117*^9}, {
  3.83796574170054*^9, 3.837965754261518*^9}, {3.837966494597289*^9, 
  3.837966581791031*^9}, {3.8379673077927322`*^9, 3.837967358639422*^9}, {
  3.837967464489621*^9, 3.837967477836549*^9}, {3.8379677162080183`*^9, 
  3.837967768574432*^9}, {3.8379711946935987`*^9, 3.837971245230661*^9}, {
  3.837972485345415*^9, 3.837972513002799*^9}, {3.837982090195105*^9, 
  3.837982110692101*^9}},ExpressionUUID->"91dd3148-ee8e-4eca-9617-\
cec1cf8e41ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"root2", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"smallpolys", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"root3", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"smallpolys", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"root4", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"smallpolys", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s234combos", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "12"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "12"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "12"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"0", "\[Equal]", " ", 
            RowBox[{"Chop", "[", 
             RowBox[{"LastOneGood", "/.", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"s2", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{"t", "/.", 
                    RowBox[{"root2", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
                  RowBox[{"s3", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{"t", "/.", 
                    RowBox[{"root3", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
                  RowBox[{"s4", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{"t", "/.", 
                    RowBox[{"root4", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
                "500"}], "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"s234combos", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t", "/.", 
                 RowBox[{"root2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"t", "/.", 
                 RowBox[{"root3", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                RowBox[{"t", "/.", 
                 RowBox[{"root4", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"Length", "[", "s234combos", "]"}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.837965757735141*^9, 3.837965821436385*^9}, {
  3.837966026773758*^9, 3.837966177434725*^9}, {3.837966220633417*^9, 
  3.83796629600196*^9}, {3.837966425437745*^9, 3.837966458870524*^9}, {
  3.837966741682803*^9, 3.8379667549657507`*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"dc94376a-d06e-4b8b-b2a6-dd20caea75fa"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741166938377*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"4abbd382-981c-402e-991c-e4e5229f1ffb"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.8397411730301323`*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"5e644cb4-2691-462d-bd1a-0a2bd865310c"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741176851943*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"4edb132a-65da-4cee-82e0-f7b86e11c6e4"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741179383935*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"f2b6aad1-2403-4835-b593-913c575b0c9c"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741183691331*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"c89f54e8-adc2-4b90-abd7-e49a1940bd84"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741186285639*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"42072dde-b942-4ef4-b0df-4f58239e33f2"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741188825893*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"04e71e95-f843-4a9a-aea9-412aefb36cc9"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741192360545*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"b8f74515-ff19-4a8f-be77-2b2fb11c8540"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.83974119594798*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"44927dd7-c9a2-426c-a7ba-f55066a356b3"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741198627919*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"9bf143a3-913c-4180-9c7c-9f8befd1a7a3"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.839741198946479*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"a49f322e-db9c-4e75-9ca6-d830c232f25b"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.837966461546815*^9, 3.837966756156659*^9, 
  3.839722538037944*^9, 3.83974120165703*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"54aa8b24-2f96-4b6b-ae69-78d8ee96e841"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"s234combos", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "will", " ", "now", " ", "compute", " ", "the", " ", "t1"}], 
    ",", "t2", ",", "t3", ",", "t4", ",", 
    RowBox[{"t5", ";", " ", 
     RowBox[{"approximate", " ", "approach", " ", "works", " ", "best"}], ";",
      " ", 
     RowBox[{"then", " ", "we", " ", "get", " ", "the", " ", "quadrics"}]}]}],
    " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QuadricsGoodExactAll", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"num", "=", "1"}], ",", 
    RowBox[{"num", "\[LessEqual]", "12"}], ",", 
    RowBox[{"num", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "num", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"spoint", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s2", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"s234combos", "[", 
             RowBox[{"[", "num", "]"}], "]"}], " ", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"s3", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"s234combos", "[", 
             RowBox[{"[", "num", "]"}], "]"}], " ", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"s4", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"s234combos", "[", 
             RowBox[{"[", "num", "]"}], "]"}], " ", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", "2000"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"spoint", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spoint", ",", 
        RowBox[{"{", 
         RowBox[{"s5", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s5", "/.", "solss5"}], "/.", "spoint"}], ")"}]}], 
         "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"spoint", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spoint", ",", 
        RowBox[{"{", 
         RowBox[{"s1", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1", "/.", "slss1"}], "/.", "spoint"}], ")"}]}], "}"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"spoint", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spoint", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"t1", "\[Rule]", "  ", 
           RowBox[{"(", " ", 
            RowBox[{"s1", "/.", "spoint"}], ")"}]}], ",", 
          RowBox[{"t2", "\[Rule]", " ", 
           RowBox[{"(", 
            RowBox[{"s2", "/.", "spoint"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"t3", "\[Rule]", " ", 
            RowBox[{"s3", " ", 
             RowBox[{"s5", "/", "s1"}]}]}], "/.", "spoint"}], ",", 
          RowBox[{
           RowBox[{"t4", "\[Rule]", " ", 
            RowBox[{"s4", " ", 
             RowBox[{"s5", "/", "s2"}]}]}], "/.", "spoint"}], ",", 
          RowBox[{
           RowBox[{"t5", "->", " ", "s5"}], "/.", "spoint"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tgood", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FiveVars", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
         RowBox[{"RootApproximant", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FiveVars", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "spoint"}], ",", "12"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"QuadricsGoodExact", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v3", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg28", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg28", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v3", " ", "v4"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg28", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg28", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v4", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg28", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg28", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v3", " ", "v6"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg29", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg29", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v3", " ", "v5"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg29", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg29", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v4", " ", "v5"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg29", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg29", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "7", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v5", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg210", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg210", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v5", " ", "v6"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg210", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg210", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{
       RowBox[{"QuadricsGood", "[", 
        RowBox[{"[", "9", "]"}], "]"}], "/.", "spoint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qg1", "=", 
      RowBox[{"qg1", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"qg1", ",", 
         RowBox[{"v6", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExact", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"qg1", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"as", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"deg210", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
            ",", "12"}], "]"}], " ", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", 
               RowBox[{"deg210", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"QuadricsGoodExactAll", ",", "QuadricsGoodExact"}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQrXRhCmf4jDeO+mJ3wXTvv1ZDEP3r0AYw3WFZmhUJ
pDO4zHJB9HNJ+0IQzTZvXgmIXpO2oBtEr90oeQ1EzzoSdAss77P8Noj2z/B+
AqJ79t95DqI9ttqwRgFplw8mYiDax/CwLIjW27tHH0QnnXhoCqLv7HhvDaLf
VS9yB9H3mveB6SmXlPpA9LFMloUgeobhtpcg+q7anDcget6dji8guud19lcQ
zXaNgSkaSB/Za8oCog+wvOQE0X7cZ7hAtNjS4wkgWtN3fhaIfhtyqQxEu873
7ADRc1T+9oBoFbfc6SDawkidJQZIN616wgOifwvH3AbRLfl3wfT1Nr+HIHrt
kndvQHTpswrDWJD7bfeD6VVLj0fHAelv371iQTQABlLIwQ==
  "],
 CellLabel->
  "In[466]:=",ExpressionUUID->"7d941e72-7a88-4924-bb6d-a2a4d056966d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.02\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.677\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-1.021284916586723, -0.6768634506426139]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 1, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}], 
         Short[#, 7]& ],Complex[1.2561697401450171`, -2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 9, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-1.4405868799712116`, -0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 1, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.02\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.677\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-1.021284916586723, 0.6768634506426139]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 2, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}], 
         Short[#, 7]& ],Complex[1.2561697401450171`, 2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 10, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-1.4405868799712116`, 0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 2, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.938\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.376\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[-0.9378767741565637, -0.37561399318022587`]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 3, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[-0.6434131850934851, -0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 5, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[-1.2561697401450171`, -2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 3, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.938\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.376\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-0.9378767741565637, 0.37561399318022587`]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 4, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[-0.6434131850934851, 0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 6, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-1.2561697401450171`, 2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 4, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.882\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"9.43\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[-0.8820744351098954, -0.009431816917357245]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 5, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-1.4405868799712116`, -0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 1, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}], 
         Short[#, 7]& ],Complex[1.2561697401450171`, -2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 9, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.882\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"9.43\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[-0.8820744351098954, 0.009431816917357245]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 6, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-1.4405868799712116`, 0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 2, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}], 
         Short[#, 7]& ],Complex[1.2561697401450171`, 2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 10, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.689\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.424\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ],Complex[-0.6887948196547123, -0.42429058870633424`]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 7, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ],Complex[0.6434131850934851, -0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 7, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "12"}], "]"}], 
         Short[#, 7]& ],Complex[1.4405868799712116`, 0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 12, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.689\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.424\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[-0.6887948196547123, 0.42429058870633424`]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 8, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[0.6434131850934851, 0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 8, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "11"}], "]"}], 
         Short[#, 7]& ],Complex[1.4405868799712116`, -0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 11, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.153\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.407\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}], 
         Short[#, 7]& ],Complex[-0.15342521605575815`, -0.40686949798143013`]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 9, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "11"}], "]"}], 
         Short[#, 7]& ],Complex[1.4405868799712116`, -0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 11, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[0.6434131850934851, 0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 8, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.153\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.407\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}], 
         Short[#, 7]& ],Complex[-0.15342521605575815`, 0.40686949798143013`]},
       
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 10, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.44\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.646\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "12"}], "]"}], 
         Short[#, 7]& ],Complex[1.4405868799712116`, 0.6464350773988311]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 12, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ],Complex[0.6434131850934851, -0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 7, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.64\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.754\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "11"}], "]"}], 
         Short[#, 7]& ],Complex[0.0016379797454706435`, -0.7542504439672286]},
       
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 11, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-1.2561697401450171`, 2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 4, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[-0.6434131850934851, 0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 6, 
       0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.64\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.754\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1048576", "+", 
                 RowBox[{"9633792", " ", "#1"}], "+", 
                 RowBox[{"47179776", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"156022272", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"376708864", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"693988960", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"1003433368", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"1148276192", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"1023247890", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"681835980", " ", 
                   SuperscriptBox["#1", "9"]}], "+", 
                 RowBox[{"317640295", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"91989513", " ", 
                   SuperscriptBox["#1", "11"]}], "+", 
                 RowBox[{"12492403", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "12"}], "]"}], 
         Short[#, 7]& ],Complex[0.0016379797454706435`, 0.7542504439672286]},
       "NumericalApproximation"],
      Root[
      1048576 + 9633792 # + 47179776 #^2 + 156022272 #^3 + 376708864 #^4 + 
       693988960 #^5 + 1003433368 #^6 + 1148276192 #^7 + 1023247890 #^8 + 
       681835980 #^9 + 317640295 #^10 + 91989513 #^11 + 12492403 #^12& , 12, 
       0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-1.26\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"2.19\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[-1.2561697401450171`, -2.1850133602321975`]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 3, 0]],
      ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.643\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"8.47\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
        TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"172", "-", 
                 RowBox[{"895", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"1332", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"458", " ", 
                   SuperscriptBox["#1", "6"]}], "+", 
                 RowBox[{"92", " ", 
                   SuperscriptBox["#1", "8"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "10"]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[-0.6434131850934851, -0.008473952354231913]},
       "NumericalApproximation"],
      Root[
      172 - 895 #^2 + 1332 #^4 - 458 #^6 + 92 #^8 + 9 #^10 + 4 #^12& , 5, 
       0]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.837975717649185*^9, 3.837975740136241*^9}, {
   3.83797666520595*^9, 3.837976680626156*^9}, 3.837978472760804*^9, 
   3.837979024655114*^9, 3.837981419043*^9, 3.83972256411339*^9, 
   3.839741203484519*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"54437997-a6b4-49e1-ba42-eb5c8f54d95e"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839741203561782*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"e9b695da-802e-46f0-8574-47d2ae161151"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.8397413202610292`*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"2281550f-af28-4f38-b76f-ef7b7c086317"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839741429805602*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"ed2e1b90-f2a2-4985-8088-a39efd75964f"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.8397415424723*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"fa3b1c02-e3ee-4052-a684-b4ce66b3c942"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839741662080558*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"66de7047-6e65-4a5c-aa2d-e31823652ad1"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839741777234086*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"9bcb638f-4c9d-4748-b380-87b19a24139e"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.8397418915792933`*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"ed26d10a-5b9a-446c-a04f-0998903b8a68"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.8397420003214893`*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"41f63ad2-1333-4317-9c8f-a56b10430f76"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839742101103613*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"9bd6c086-473a-42e0-8808-eae34989f767"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839742204021082*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"7fa22ded-92d0-458d-bb58-035925789c7b"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839742305940295*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"22b19d6c-f62d-4693-8f40-0c4637853e07"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.83797668073109*^9, 3.837978472869482*^9, 
  3.8379790247775517`*^9, 3.8379814191562033`*^9, 3.8397225641880627`*^9, 
  3.839742406381954*^9},
 CellLabel->
  "During evaluation of \
In[466]:=",ExpressionUUID->"50f49cb0-a646-47d0-85d6-964c6b3fb163"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["The setup suggests that it may be possible to make a \
variable change so that the quadrics are defined over a smaller field. The \
logical approach to it would be to try to have the singular points (or more \
generally the four points pt1,...,pt4 have nice coordinates. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.837979460981431*^9, 3.837979561520397*^9}, {
  3.8381060950790157`*^9, 
  3.83810609730165*^9}},ExpressionUUID->"f9c8c1ad-56fe-483e-9e29-\
cf7321e0e4aa"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/quadricsovernumberfieldofdeg12\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", "QuadricsGoodExactAll"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.837982677851427*^9, 3.837982724641944*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"cb6307ac-47c7-406a-9f0f-faed7958c608"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spoint", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s2", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"s234combos", "[", 
          RowBox[{"[", "num", "]"}], "]"}], " ", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"s3", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"s234combos", "[", 
          RowBox[{"[", "num", "]"}], "]"}], " ", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"s4", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"s234combos", "[", 
          RowBox[{"[", "num", "]"}], "]"}], " ", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", "5000"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spoint", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"spoint", ",", 
     RowBox[{"{", 
      RowBox[{"s5", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s5", "/.", "solss5"}], "/.", "spoint"}], ")"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spoint", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"spoint", ",", 
     RowBox[{"{", 
      RowBox[{"s1", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s1", "/.", "slss1"}], "/.", "spoint"}], ")"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spoint", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"spoint", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "  ", 
        RowBox[{"(", " ", 
         RowBox[{"s1", "/.", "spoint"}], ")"}]}], ",", 
       RowBox[{"t2", "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{"s2", "/.", "spoint"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"t3", "\[Rule]", " ", 
         RowBox[{"s3", " ", 
          RowBox[{"s5", "/", "s1"}]}]}], "/.", "spoint"}], ",", 
       RowBox[{
        RowBox[{"t4", "\[Rule]", " ", 
         RowBox[{"s4", " ", 
          RowBox[{"s5", "/", "s2"}]}]}], "/.", "spoint"}], ",", 
       RowBox[{
        RowBox[{"t5", "->", " ", "s5"}], "/.", "spoint"}]}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8380386414420767`*^9, 3.838038689165416*^9}, {
  3.8380387707446203`*^9, 3.838038770838326*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"cd187ff2-ecb5-4a67-9dcb-b760db5dbba0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pt1sm", "=", 
   RowBox[{
    RowBox[{"vs", "/.", "pt1"}], "/.", "spoint"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt1sm", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"pt1sm", "/", 
     RowBox[{"pt1sm", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "12"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt2sm", "=", 
   RowBox[{
    RowBox[{"vs", "/.", "pt2"}], "/.", "spoint"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt2sm", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"pt2sm", "/", 
     RowBox[{"pt2sm", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "12"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt3sm", "=", 
   RowBox[{
    RowBox[{"vs", "/.", "pt3"}], "/.", "spoint"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt3sm", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"pt3sm", "/", 
     RowBox[{"pt3sm", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "12"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt4sm", "=", 
   RowBox[{
    RowBox[{"vs", "/.", "pt4"}], "/.", "spoint"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pt4sm", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"pt4sm", "/", 
     RowBox[{"pt4sm", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "12"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["Quadrics",
    FontSize->14], 
   StyleBox["=",
    FontSize->16], 
   RowBox[{"QuadricsGoodExactAll", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.838038595061698*^9, 3.838038614843231*^9}, {
  3.8380386548463078`*^9, 3.838038655505583*^9}, {3.838038698910513*^9, 
  3.838038717975456*^9}, {3.838038872900568*^9, 3.83803893943248*^9}, {
  3.838038971188341*^9, 3.838039015719737*^9}, {3.838040248217951*^9, 
  3.8380402484693947`*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"31674220-1b18-46a7-a639-b039154c6311"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.969\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.0414\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2420000", "+", 
               RowBox[{"177925000", " ", "#1"}], "+", 
               RowBox[{"6803551025", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"139758852740", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"1773338585407", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"10878233239958", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"39109272587058", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"90507508711424", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"139534813233152", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"142947249029120", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"93598074798080", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"35459249995776", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"5909874999296", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[-0.9692587066709939, -0.0414091261437392]},
     "NumericalApproximation"],
    Root[2420000 + 177925000 # + 6803551025 #^2 + 139758852740 #^3 + 
     1773338585407 #^4 + 10878233239958 #^5 + 39109272587058 #^6 + 
     90507508711424 #^7 + 139534813233152 #^8 + 142947249029120 #^9 + 
     93598074798080 #^10 + 35459249995776 #^11 + 5909874999296 #^12& , 3, 0]],
    ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.582\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.0123\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"60799", "+", 
               RowBox[{"1074255", " ", "#1"}], "+", 
               RowBox[{"9347037", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"43392909", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"108863496", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"138084352", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"69042176", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.5819629229804877, -0.012262155738648141`]},
     "NumericalApproximation"],
    Root[60799 + 1074255 # + 9347037 #^2 + 43392909 #^3 + 108863496 #^4 + 
     138084352 #^5 + 69042176 #^6& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.322\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.124\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"60799", "+", 
               RowBox[{"1074255", " ", "#1"}], "+", 
               RowBox[{"9347037", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"43392909", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"108863496", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"138084352", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"69042176", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[-0.3215850182843183, 0.12433272546413053`]},
     "NumericalApproximation"],
    Root[60799 + 1074255 # + 9347037 #^2 + 43392909 #^3 + 108863496 #^4 + 
     138084352 #^5 + 69042176 #^6& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-3.22\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"3.75\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"24287349258798055613491", "-", 
               RowBox[{"111443541160113382294382", " ", "#1"}], "+", 
               RowBox[{"560110769910127241694196", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"1500325013397155302442624", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"4284771194698813395506496", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"9916539455840703956310656", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"16426835866889227846748416", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"17187077339174760624904192", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"10722047000551023406882816", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"3161398164667289409945600", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"75118885700092500639744", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"32861038224565505884160", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"45832665033388291260416", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-3.2171880216155397`, -3.7512406161491256`]},
     "NumericalApproximation"],
    Root[24287349258798055613491 - 111443541160113382294382 # + 
     560110769910127241694196 #^2 - 1500325013397155302442624 #^3 + 
     4284771194698813395506496 #^4 - 9916539455840703956310656 #^5 + 
     16426835866889227846748416 #^6 - 17187077339174760624904192 #^7 + 
     10722047000551023406882816 #^8 - 3161398164667289409945600 #^9 + 
     75118885700092500639744 #^10 + 32861038224565505884160 #^11 + 
     45832665033388291260416 #^12& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.160\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"2.40\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"564822075786001293337", "-", 
               RowBox[{"3621369250560434229472", " ", "#1"}], "+", 
               RowBox[{"14838246567447385930848", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"41055249755951699162048", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"86995007298685541939520", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"140718814319134983769600", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"176887300874779142531072", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"167297508276055350968320", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"116168839152346169606144", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"57378487103310322991104", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"20639671967200405618688", " ", 
                 SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"5925085977406188027904", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"1065875931009030029312", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.15984386677796114`, -2.3993898241316507`]},
     "NumericalApproximation"],
    Root[564822075786001293337 - 3621369250560434229472 # + 
     14838246567447385930848 #^2 - 41055249755951699162048 #^3 + 
     86995007298685541939520 #^4 - 140718814319134983769600 #^5 + 
     176887300874779142531072 #^6 - 167297508276055350968320 #^7 + 
     116168839152346169606144 #^8 - 57378487103310322991104 #^9 + 
     20639671967200405618688 #^10 - 5925085977406188027904 #^11 + 
     1065875931009030029312 #^12& , 1, 0]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.838038617002056*^9, {3.838038694895033*^9, 3.8380387282312*^9}, 
   3.8380388083110123`*^9, {3.8380389195350637`*^9, 3.8380389605798197`*^9}, 
   3.838039014124305*^9, 3.838039120830503*^9, 3.838040275709441*^9, 
   3.839723870000952*^9, 3.839742525429264*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"badcae08-2465-443b-8c79-f9b15c30fc2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.873\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.182\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"3903218", "+", 
               RowBox[{"99217734", " ", "#1"}], "+", 
               RowBox[{"1259570907", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"9887740380", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"52915717547", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"199970702358", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"541284429490", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"1051516956672", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"1451515763712", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"1387844075520", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"872988540928", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"324774395904", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"54129065984", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[-0.8733857817297944, -0.18222367010847065`]},
     "NumericalApproximation"],
    Root[3903218 + 99217734 # + 1259570907 #^2 + 9887740380 #^3 + 
     52915717547 #^4 + 199970702358 #^5 + 541284429490 #^6 + 
     1051516956672 #^7 + 1451515763712 #^8 + 1387844075520 #^9 + 
     872988540928 #^10 + 324774395904 #^11 + 54129065984 #^12& , 3, 0]], ",", 
   
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.647\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.0956\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"3817", "+", 
               RowBox[{"86842", " ", "#1"}], "+", 
               RowBox[{"820946", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"3939306", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"10229289", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"13215104", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"6607552", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.646747760583283, -0.09557393448191899]},
     "NumericalApproximation"],
    Root[3817 + 86842 # + 820946 #^2 + 3939306 #^3 + 10229289 #^4 + 
     13215104 #^5 + 6607552 #^6& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.235\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.152\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"3817", "+", 
               RowBox[{"86842", " ", "#1"}], "+", 
               RowBox[{"820946", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"3939306", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"10229289", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"13215104", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"6607552", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[-0.23483837585945, 0.15236433913828573`]},
     "NumericalApproximation"],
    Root[3817 + 86842 # + 820946 #^2 + 3939306 #^3 + 10229289 #^4 + 
     13215104 #^5 + 6607552 #^6& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-3.66\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"2.62\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1152497377454060528", "-", 
               RowBox[{"3048317573178269172", " ", "#1"}], "+", 
               RowBox[{"16117039624120493289", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"47352892453180934884", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"79864639441840715192", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"157496809238472656512", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"405495881235736845696", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"699744994176321121280", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"640742054485875331072", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"223899866793390899200", " ", 
                 SuperscriptBox["#1", "9"]}], "-", 
               RowBox[{"27787118478387838976", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"15489404141154861056", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"5594807743333531648", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-3.664544264963629, -2.615619795364915]},
     "NumericalApproximation"],
    Root[1152497377454060528 - 3048317573178269172 # + 
     16117039624120493289 #^2 - 47352892453180934884 #^3 + 
     79864639441840715192 #^4 - 157496809238472656512 #^5 + 
     405495881235736845696 #^6 - 699744994176321121280 #^7 + 
     640742054485875331072 #^8 - 223899866793390899200 #^9 - 
     27787118478387838976 #^10 + 15489404141154861056 #^11 + 
     5594807743333531648 #^12& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.184\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"2.21\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1675141536997181", "-", 
               RowBox[{"10028625313270036", " ", "#1"}], "+", 
               RowBox[{"34601415424459224", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"80160330950619392", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"171965370508788608", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"294101603684938752", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"431723409253470208", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"478559157057421312", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"402910296238194688", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"242959840857554944", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"98124592639377408", " ", 
                 SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"33046543527313408", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"8131987999031296", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[-0.18428276351902143`, -2.2135459911361868`]},
     "NumericalApproximation"],
    Root[1675141536997181 - 10028625313270036 # + 34601415424459224 #^2 - 
     80160330950619392 #^3 + 171965370508788608 #^4 - 294101603684938752 #^5 + 
     431723409253470208 #^6 - 478559157057421312 #^7 + 402910296238194688 #^8 - 
     242959840857554944 #^9 + 98124592639377408 #^10 - 33046543527313408 #^11 + 
     8131987999031296 #^12& , 3, 0]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.838038617002056*^9, {3.838038694895033*^9, 3.8380387282312*^9}, 
   3.8380388083110123`*^9, {3.8380389195350637`*^9, 3.8380389605798197`*^9}, 
   3.838039014124305*^9, 3.838039120830503*^9, 3.838040275709441*^9, 
   3.839723870000952*^9, 3.8397425433821573`*^9},
 CellLabel->
  "Out[481]=",ExpressionUUID->"b14a72b2-cb83-4d82-9f0e-004415a53786"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.213\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.351\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"242", "+", 
               RowBox[{"4620", " ", "#1"}], "+", 
               RowBox[{"39557", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"206633", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"748769", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"1991850", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"4001340", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"6126666", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"7074375", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"5966485", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"3464643", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"1238916", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"206486", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}], 
       Short[#, 7]& ],Complex[-0.2132067425945454, -0.35101138514388946`]},
     "NumericalApproximation"],
    Root[242 + 4620 # + 39557 #^2 + 206633 #^3 + 748769 #^4 + 1991850 #^5 + 
     4001340 #^6 + 6126666 #^7 + 7074375 #^8 + 5966485 #^9 + 3464643 #^10 + 
     1238916 #^11 + 206486 #^12& , 7, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.605\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.0312\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"464", "+", 
               RowBox[{"4613", " ", "#1"}], "+", 
               RowBox[{"25382", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"84329", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"174587", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"206486", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"103243", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-0.6052003799842448, 0.031215777554666632`]},
     "NumericalApproximation"],
    Root[464 + 4613 # + 25382 #^2 + 84329 #^3 + 174587 #^4 + 206486 #^5 + 
     103243 #^6& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.125\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.253\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"464", "+", 
               RowBox[{"4613", " ", "#1"}], "+", 
               RowBox[{"25382", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"84329", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"174587", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"206486", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"103243", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}], 
       Short[#, 7]& ],Complex[-0.12463301688590869`, 0.25305467416881827`]},
     "NumericalApproximation"],
    Root[464 + 4613 # + 25382 #^2 + 84329 #^3 + 174587 #^4 + 206486 #^5 + 
     103243 #^6& , 6, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-5.17\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"1.93\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4369192644272192", "+", 
               RowBox[{"10058293630584232", " ", "#1"}], "-", 
               RowBox[{"3818045646357327", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"10906520049076696", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"35966786580970880", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"86719078355121408", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"94451610320136512", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"50730786738261504", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"23215643876345856", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"7460332779044864", " ", 
                 SuperscriptBox["#1", "9"]}], "-", 
               RowBox[{"438249356525568", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"1060920675532800", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"170739982401536", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-5.166947207462051, -1.9301642042021092`]},
     "NumericalApproximation"],
    Root[4369192644272192 + 10058293630584232 # - 3818045646357327 #^2 + 
     10906520049076696 #^3 + 35966786580970880 #^4 - 86719078355121408 #^5 + 
     94451610320136512 #^6 - 50730786738261504 #^7 + 23215643876345856 #^8 - 
     7460332779044864 #^9 - 438249356525568 #^10 + 1060920675532800 #^11 + 
     170739982401536 #^12& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.929\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"1.86\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1587642675971", "-", 
               RowBox[{"785938493813", " ", "#1"}], "-", 
               RowBox[{"4929090727", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"2606657793256", " ", 
                 SuperscriptBox["#1", "3"]}], "-", 
               RowBox[{"5650574077824", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"8109969290432", " ", 
                 SuperscriptBox["#1", "5"]}], "-", 
               RowBox[{"1194146159808", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"8604722698752", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"10913194612736", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"6934614769664", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"2665874587648", " ", 
                 SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"589941440512", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"62042144768", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}], 
       Short[#, 7]& ],Complex[0.9292143202801907, -1.8594035932040496`]},
     "NumericalApproximation"],
    Root[1587642675971 - 785938493813 # - 4929090727 #^2 + 2606657793256 #^3 - 
     5650574077824 #^4 + 8109969290432 #^5 - 1194146159808 #^6 - 
     8604722698752 #^7 + 10913194612736 #^8 - 6934614769664 #^9 + 
     2665874587648 #^10 - 589941440512 #^11 + 62042144768 #^12& , 7, 0]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.838038617002056*^9, {3.838038694895033*^9, 3.8380387282312*^9}, 
   3.8380388083110123`*^9, {3.8380389195350637`*^9, 3.8380389605798197`*^9}, 
   3.838039014124305*^9, 3.838039120830503*^9, 3.838040275709441*^9, 
   3.839723870000952*^9, 3.839742561370534*^9},
 CellLabel->
  "Out[483]=",ExpressionUUID->"00ecb043-6e0e-4040-8803-7c4590a1efe4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.820\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.661\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"968", "+", 
               RowBox[{"16500", " ", "#1"}], "+", 
               RowBox[{"130177", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"630892", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2103427", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"5117686", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"9383250", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"13135360", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"13968256", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"10997760", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"6074368", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"2113536", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"352256", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.8199836015326212, -0.6610879884496871]},
     "NumericalApproximation"],
    Root[968 + 16500 # + 130177 #^2 + 630892 #^3 + 2103427 #^4 + 5117686 #^5 + 
     9383250 #^6 + 13135360 #^7 + 13968256 #^8 + 10997760 #^9 + 6074368 #^10 + 
     2113536 #^11 + 352256 #^12& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.429\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.181\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4", "+", 
               RowBox[{"63", " ", "#1"}], "+", 
               RowBox[{"434", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1645", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"3577", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"4214", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"2107", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-0.4294446622725447, 0.18060101815459662`]},
     "NumericalApproximation"],
    Root[4 + 63 # + 434 #^2 + 1645 #^3 + 3577 #^4 + 4214 #^5 + 2107 #^6& , 2, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.361\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.0298\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4", "+", 
               RowBox[{"63", " ", "#1"}], "+", 
               RowBox[{"434", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1645", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"3577", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"4214", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"2107", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[-0.3606987366473983, -0.029821518687167287`]},
     "NumericalApproximation"],
    Root[4 + 63 # + 434 #^2 + 1645 #^3 + 3577 #^4 + 4214 #^5 + 2107 #^6& , 3, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-2.80\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"1.23\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"71253182718219733", "-", 
               RowBox[{"869602895354333987", " ", "#1"}], "+", 
               RowBox[{"4464113122451985233", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"9299223686388216812", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"10711215615889991384", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"9520981796135295360", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"6252106173363718528", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"2247272523647929344", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"1392428908551819264", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"765903080421326848", " ", 
                 SuperscriptBox["#1", "9"]}], "-", 
               RowBox[{"401691460409229312", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"167881080370626560", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"87418870989586432", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-2.8011337635360367`, -1.2291313732812674`]},
     "NumericalApproximation"],
    Root[71253182718219733 - 869602895354333987 # + 4464113122451985233 #^2 - 
     9299223686388216812 #^3 + 10711215615889991384 #^4 - 
     9520981796135295360 #^5 + 6252106173363718528 #^6 - 
     2247272523647929344 #^7 + 1392428908551819264 #^8 - 
     765903080421326848 #^9 - 401691460409229312 #^10 + 
     167881080370626560 #^11 + 87418870989586432 #^12& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"1.59\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"2.59\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"1657050760888831", "-", 
               RowBox[{"19401288602184104", " ", "#1"}], "+", 
               RowBox[{"112992895957130728", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"407714053879003872", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"985745793970534912", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"1652191252565364224", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"1958351310570977280", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"1644877351013220352", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"970599944740995072", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"399624732032368640", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"113703355729051648", " ", 
                 SuperscriptBox["#1", "10"]}], "-", 
               RowBox[{"20379465200697344", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"2032996999757824", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "11"}], "]"}], 
       Short[#, 7]& ],Complex[1.5945321918599515`, -2.588257341353403]},
     "NumericalApproximation"],
    Root[1657050760888831 - 19401288602184104 # + 112992895957130728 #^2 - 
     407714053879003872 #^3 + 985745793970534912 #^4 - 
     1652191252565364224 #^5 + 1958351310570977280 #^6 - 
     1644877351013220352 #^7 + 970599944740995072 #^8 - 
     399624732032368640 #^9 + 113703355729051648 #^10 - 
     20379465200697344 #^11 + 2032996999757824 #^12& , 11, 0]]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.838038617002056*^9, {3.838038694895033*^9, 3.8380387282312*^9}, 
   3.8380388083110123`*^9, {3.8380389195350637`*^9, 3.8380389605798197`*^9}, 
   3.838039014124305*^9, 3.838039120830503*^9, 3.838040275709441*^9, 
   3.839723870000952*^9, 3.839742579388258*^9},
 CellLabel->
  "Out[485]=",ExpressionUUID->"b41dfe32-657a-479f-bf61-daec7e8bef6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ws", "=", 
   RowBox[{"{", 
    RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", ",", "w6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uws", "=", 
   RowBox[{"{", 
    RowBox[{
    "u0", ",", "u1", ",", "w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", 
     ",", "w6"}], "}"}]}], ";", 
  RowBox[{"VarChange", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v1", "\[Rule]", "w1"}], ",", 
      RowBox[{"v2", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l1", " ", "w2"}], "+", 
        RowBox[{"l2", " ", "u1", " ", "w1"}]}]}], ",", " ", 
      RowBox[{"v3", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l3", " ", "w3"}], " ", "+", " ", 
        RowBox[{"l4", " ", "w4"}], " ", "+", " ", 
        RowBox[{"l5", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
      RowBox[{"v4", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l6", " ", "w3"}], " ", "+", " ", 
        RowBox[{"l7", " ", "w4"}], " ", "+", " ", 
        RowBox[{"l8", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
      RowBox[{"v5", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l9", " ", "w5"}], " ", "+", " ", 
        RowBox[{"l10", " ", "w6"}], " ", "+", " ", 
        RowBox[{"l11", " ", "u0", " ", "w2"}], " ", "+", " ", 
        RowBox[{"l12", " ", "u0", " ", "u1", " ", "w1"}]}]}], ",", 
      RowBox[{"v6", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l13", " ", "w5"}], " ", "+", " ", 
        RowBox[{"l14", " ", "w6"}], " ", "+", " ", 
        RowBox[{"l15", " ", "u0", " ", "w2"}], " ", "+", " ", 
        RowBox[{"l16", " ", "u0", " ", "u1", " ", "w1"}]}]}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u0", "\[Rule]", "1"}], ",", 
      RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixVarChange", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "VarChange"}], ",", 
          RowBox[{"ws", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", "prec"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"standardpoint1", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"standardpoint2", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"standardpoint3", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"*", 
        RowBox[{",", "1", ",", "0", ",", "1", ",", "0"}]}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"standardpoint3", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"*", 
        RowBox[{",", 
         RowBox[{"*", 
          RowBox[{",", 
           RowBox[{"*", 
            RowBox[{",", "0", ",", "0"}]}]}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls1", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0", "\[Equal]", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"MatrixVarChange", ".", 
          RowBox[{"N", "[", 
           RowBox[{"pt1sm", ",", "prec"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixVarChange1", "=", 
   RowBox[{"(", 
    RowBox[{"MatrixVarChange", "/.", 
     RowBox[{"sls1", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newpt", "=", 
   RowBox[{"MatrixVarChange1", ".", 
    RowBox[{"N", "[", 
     RowBox[{"pt2sm", ",", "prec"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls2", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixVarChange2", "=", 
   RowBox[{"(", 
    RowBox[{"MatrixVarChange1", "/.", 
     RowBox[{"sls2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newpt", "=", 
   RowBox[{"MatrixVarChange2", ".", 
    RowBox[{"N", "[", 
     RowBox[{"pt3sm", ",", "prec"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls3", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"0", "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], ",", 
      RowBox[{"0", "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixVarChange3", "=", 
   RowBox[{"(", 
    RowBox[{"MatrixVarChange2", "/.", 
     RowBox[{"sls3", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newpt", "=", 
   RowBox[{"MatrixVarChange3", ".", 
    RowBox[{"N", "[", 
     RowBox[{"pt4sm", ",", "prec"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls4", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"0", "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixVarChange4", "=", 
    RowBox[{"(", 
     RowBox[{"MatrixVarChange3", "/.", 
      RowBox[{"sls4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"MatrixVarChange4", ".", "pt1sm"}], ",", "500"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"MatrixVarChange4", ".", "pt2sm"}], ",", "500"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"MatrixVarChange4", ".", "pt3sm"}], ",", "500"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"MatrixVarChange4", ".", "pt4sm"}], ",", "500"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8380513896022167`*^9, 3.838051526680661*^9}, {
   3.838052009837438*^9, 3.838052043576285*^9}, {3.838052275213558*^9, 
   3.838052283212051*^9}, {3.838054183662702*^9, 3.838054215133847*^9}, {
   3.83805581459731*^9, 3.838055843959003*^9}, {3.8380562705187397`*^9, 
   3.838056274915234*^9}, {3.838058326441196*^9, 3.8380584205685463`*^9}, {
   3.838058572069306*^9, 3.83805860892085*^9}, {3.838058905823373*^9, 
   3.838058905993528*^9}, {3.838058956234171*^9, 3.838059105590041*^9}, {
   3.838059784363158*^9, 3.838059794665854*^9}, {3.838061094724886*^9, 
   3.8380611013200903`*^9}, {3.838061397681534*^9, 3.83806140950642*^9}, {
   3.8380654364756317`*^9, 3.8380654451602707`*^9}, {3.838065480623144*^9, 
   3.838065508175036*^9}, {3.8380655397334013`*^9, 3.83806554036018*^9}, {
   3.838066249307898*^9, 3.8380664284614687`*^9}, {3.8380665036862783`*^9, 
   3.8380665046062117`*^9}, {3.8381033819623938`*^9, 
   3.8381034109942093`*^9}, {3.838106143271636*^9, 3.838106143611759*^9}, {
   3.8381062211805277`*^9, 3.838106259366419*^9}, 3.8397408851052847`*^9},
 CellLabel->
  "In[487]:=",ExpressionUUID->"00edaa3d-7ae0-4a88-a6b6-e160caba65ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.839723928169387*^9, 3.8397425795483103`*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"2a75ceb5-8a83-4c9b-a632-38526724f6d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.839723928169387*^9, 3.8397425796101627`*^9},
 CellLabel->
  "Out[503]=",ExpressionUUID->"4cf16d72-945f-4e24-a04c-8d75d91bcd11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"4", "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"]}]}], ",", "1", ",", "0", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.839723928169387*^9, 3.8397425796130867`*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"99fce946-6a9b-42e4-a78b-d6d4243f0f08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.839723928169387*^9, 3.8397425796156893`*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"83d47b7c-47c7-4283-8d15-1a4779431d65"]
}, Open  ]],

Cell[TextData[StyleBox["It is easier to make a change with high accuracy and \
then identify the coefficients.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838066829478159*^9, 
  3.8380668436513*^9}},ExpressionUUID->"62d15dc3-2888-4ff1-919f-f99aebeba647"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ws", "=", 
   RowBox[{"{", 
    RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", ",", "w6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uws", "=", 
   RowBox[{"{", 
    RowBox[{
    "u0", ",", "u1", ",", "w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", 
     ",", "w6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InvVC", "=", 
   RowBox[{"Inverse", "[", "MatrixVarChange4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtoW", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v1", "\[Rule]", "w1"}], ",", 
       RowBox[{"v2", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l1", " ", "w2"}], "+", 
         RowBox[{"l2", " ", "u1", " ", "w1"}]}]}], ",", " ", 
       RowBox[{"v3", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l3", " ", "w3"}], " ", "+", " ", 
         RowBox[{"l4", " ", "w4"}], " ", "+", " ", 
         RowBox[{"l5", " ", 
          RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
       RowBox[{"v4", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l6", " ", "w3"}], " ", "+", " ", 
         RowBox[{"l7", " ", "w4"}], " ", "+", " ", 
         RowBox[{"l8", " ", 
          RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
       RowBox[{"v5", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l9", " ", "w5"}], " ", "+", " ", 
         RowBox[{"l10", " ", "w6"}], " ", "+", " ", 
         RowBox[{"l11", " ", "u0", " ", "w2"}], " ", "+", " ", 
         RowBox[{"l12", " ", "u0", " ", "u1", " ", "w1"}]}]}], ",", 
       RowBox[{"v6", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l13", " ", "w5"}], " ", "+", " ", 
         RowBox[{"l14", " ", "w6"}], " ", "+", " ", 
         RowBox[{"l15", " ", "u0", " ", "w2"}], " ", "+", " ", 
         RowBox[{"l16", " ", "u0", " ", "u1", " ", "w1"}]}]}]}], "}"}], "/.", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "\[Rule]", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"l2", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l3", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"l4", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"l5", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l6", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"l7", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"l8", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l9", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"l10", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ",", 
       RowBox[{"l11", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"l12", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l13", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"l14", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ",", 
       RowBox[{"l15", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"l16", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QuadricsW", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"let", "'"}], "s", " ", "compute", " ", "new", " ", "quadrics"}], 
   " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w4"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg28", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w4"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg28", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w4"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"qtry", "/.", "sls"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uws", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{"deg28", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
          "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg28", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w5"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", " ", "w5"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg29", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w5"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", " ", "w5"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg29", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w5"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", " ", "w5"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"qtry", "/.", "sls"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uws", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{"deg29", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
          "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg29", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w6", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg210", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w6", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg210", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w6", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"qtry", "/.", "sls"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uws", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{"deg210", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
          "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg210", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", "QuadricsW", "\
\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.838066850315624*^9, 3.8380671238218107`*^9}, {
  3.838067154623138*^9, 3.8380672113104467`*^9}, {3.838067252153647*^9, 
  3.838067348781157*^9}, {3.838067378804822*^9, 3.8380674163198423`*^9}, {
  3.838067476211754*^9, 3.838067478331812*^9}, {3.838067611394184*^9, 
  3.838067615969366*^9}, {3.8380678320454807`*^9, 3.8380679193180847`*^9}, {
  3.838067949572954*^9, 3.838068107209866*^9}, {3.838068137792447*^9, 
  3.8380681848010473`*^9}, {3.838068214989174*^9, 3.8380683418320827`*^9}},
 CellLabel->
  "In[506]:=",ExpressionUUID->"ce6816b9-886d-40d1-96e9-6cd5c085f3ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "63"}], "+", 
       RowBox[{"259", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "4"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"63", "-", 
       RowBox[{"259", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["u1", "2"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w2"}],
     "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"133", "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w3"}], "+", 
    SuperscriptBox["w3", "2"], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "217"}], "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"77", "-", 
       RowBox[{"57", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "67"}], "+", 
       RowBox[{"23", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w6"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "4"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["u1", "2"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w2"}],
     "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"23", "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "77"}], "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{"w3", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"51", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "56"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "77"}], "+", 
       RowBox[{"41", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w6"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"275", "+", 
       RowBox[{"471", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "4"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "275"}], "-", 
       RowBox[{"471", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["u1", "2"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "448"], " ", 
     RowBox[{"(", 
      RowBox[{"161", "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w2"}],
     "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"229", "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w4"}], "+", 
    SuperscriptBox["w4", "2"], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"(", 
      RowBox[{"175", "-", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "28"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "21"}], "+", 
       RowBox[{"22", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "14"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "42"}], "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w6"}], "-", 
    FractionBox[
     RowBox[{"5", " ", "\[ImaginaryI]", " ", "w2", " ", "w6"}], 
     SqrtBox["7"]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2107", "-", 
        RowBox[{"567", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "u1", " ", 
      SuperscriptBox["w1", "2"]}], "1472"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2107"}], "+", 
        RowBox[{"567", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "3"], " ", 
      SuperscriptBox["w1", "2"]}], "1472"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "973"}], "+", 
        RowBox[{"617", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w2"}], "1472"], "+", 
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{"427", "-", 
       RowBox[{"607", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "177"}], "+", 
       RowBox[{"73", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "63"}], "+", 
       RowBox[{"47", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w3"}],
     "+", 
    RowBox[{
     FractionBox["1", "184"], " ", 
     RowBox[{"(", 
      RowBox[{"254", "-", 
       RowBox[{"29", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "184"], " ", 
     RowBox[{"(", 
      RowBox[{"861", "-", 
       RowBox[{"497", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w4"}],
     "+", 
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1071"}], "+", 
       RowBox[{"147", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"161", "-", 
       RowBox[{"61", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "368"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1169"}], "+", 
       RowBox[{"413", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w6"}], "+", 
    RowBox[{"w3", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "92"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "63"}], "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w4", " ", "w6"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{"2457", "-", 
       RowBox[{"735", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "u1", " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2457"}], "+", 
       RowBox[{"735", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "3"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "368"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "413"}], "+", 
       RowBox[{"201", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "92"], " ", 
     RowBox[{"(", 
      RowBox[{"119", "-", 
       RowBox[{"70", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "257"}], "+", 
       RowBox[{"139", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "+", 
       RowBox[{"23", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w3"}],
     "+", 
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{"1565", "-", 
       RowBox[{"167", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "92"], " ", 
     RowBox[{"(", 
      RowBox[{"651", "-", 
       RowBox[{"203", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w4"}],
     "+", 
    RowBox[{
     FractionBox["1", "184"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "399"}], "+", 
       RowBox[{"71", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"105", "-", 
       RowBox[{"37", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w5"}], "+", 
    RowBox[{"w3", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "92"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "707"}], "+", 
       RowBox[{"171", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "23"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w4", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4249", "-", 
        RowBox[{"171", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "u1", " ", 
      SuperscriptBox["w1", "2"]}], "5888"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4249"}], "+", 
        RowBox[{"171", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "3"], " ", 
      SuperscriptBox["w1", "2"]}], "5888"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1551"}], "+", 
        RowBox[{"589", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w2"}], "2944"], "+", 
    RowBox[{
     FractionBox["1", "368"], " ", 
     RowBox[{"(", 
      RowBox[{"371", "-", 
       RowBox[{"41", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w2"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "903"}], "+", 
        RowBox[{"565", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u1", " ", 
      SuperscriptBox["w2", "2"]}], "5888"], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "399"}], "+", 
       RowBox[{"77", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w3"}],
     "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6223", "-", 
        RowBox[{"653", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w3"}], "5888"], 
    "+", 
    RowBox[{
     FractionBox["1", "184"], " ", 
     RowBox[{"(", 
      RowBox[{"707", "-", 
       RowBox[{"33", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w4"}],
     "+", 
    RowBox[{
     FractionBox["1", "736"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "765"}], "+", 
       RowBox[{"151", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "-", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w5"}], "+", 
    RowBox[{"w4", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "368"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1755"}], "+", 
       RowBox[{"433", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "184"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "159"}], "-", 
       RowBox[{"35", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w4", " ", "w6"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"245", "+", 
       RowBox[{"217", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "5"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "245"}], "-", 
       RowBox[{"217", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"287", "-", 
       RowBox[{"157", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "u1", " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "71"}], "-", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"119", "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"181", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "121"}], "-", 
       RowBox[{"53", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"119", "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "343"}], "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w5"}],
     "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"33", "+", 
       RowBox[{"29", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w5"}], "+", 
    SuperscriptBox["w5", "2"], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"133", "+", 
       RowBox[{"25", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w6"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w6"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"98", "+", 
       RowBox[{"119", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "5"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "98"}], "-", 
       RowBox[{"119", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"28", "-", 
       RowBox[{"29", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "u1", " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "27"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"133", "+", 
       RowBox[{"77", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "49"}], "+", 
       RowBox[{"19", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "147"}], "-", 
       RowBox[{"105", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"28", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "651"}], "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w5"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"56", "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w6"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w6"}], "+", 
    RowBox[{"w5", " ", "w6"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{"735", "+", 
       RowBox[{"1057", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "5"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "735"}], "-", 
       RowBox[{"1057", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", 
     SuperscriptBox["u1", "2"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"273", "-", 
       RowBox[{"333", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "u1", " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "19"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"56", "+", 
       RowBox[{"175", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "63"}], "+", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"59", "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{"49", "-", 
       RowBox[{"749", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"161", "-", 
       RowBox[{"77", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "105"}], "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2471"}], "-", 
       RowBox[{"405", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w5"}],
     "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"315", "+", 
       RowBox[{"273", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w6"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w6"}], "+", 
    SuperscriptBox["w6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.838068345235175*^9, 3.838103431341798*^9, 
  3.839724122305229*^9, 3.839742581579474*^9},
 CellLabel->
  "Out[538]=",ExpressionUUID->"cc1fdba0-f08c-4002-89f6-34d6acaeb002"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"fname", " ", "=", "\"\<Desktop/MumfordFPP2021/QuadricsW\>\""}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", "QuadricsW"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.838103454929789*^9, 3.838103475087595*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"08ae7a43-eecc-4aea-a07a-70bbcf65ddd6"]
},
WindowSize->{1285, 723},
WindowMargins->{{6, Automatic}, {Automatic, 3}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 423, 8, 90, "Text",ExpressionUUID->"eb240f51-ea5c-468f-9a7b-22f41a7e57f5"],
Cell[CellGroupData[{
Cell[848, 25, 4889, 138, 157, "Input",ExpressionUUID->"f6f76098-6630-4a2d-a2a7-5ca598f82cea"],
Cell[5740, 165, 1511, 38, 60, "Output",ExpressionUUID->"c2df5742-b087-465b-95d3-cb2050cdae11"]
}, Open  ]],
Cell[7266, 206, 440, 8, 64, "Text",ExpressionUUID->"34fa2f9b-c5b5-462e-b1e1-ae0e078ea7b8"],
Cell[CellGroupData[{
Cell[7731, 218, 1816, 51, 52, "Input",ExpressionUUID->"e9bac035-27dd-4322-b903-674fec289183"],
Cell[9550, 271, 1626, 44, 34, "Output",ExpressionUUID->"12283c59-a0c8-4956-a1c6-019ec47cd99a"]
}, Open  ]],
Cell[11191, 318, 308, 6, 38, "Text",ExpressionUUID->"faa64e83-da89-49f4-89e9-6e71809f1133"],
Cell[CellGroupData[{
Cell[11524, 328, 13535, 391, 640, "Input",ExpressionUUID->"c1e620b9-fe81-4270-8bc3-218c1c2ddfc5"],
Cell[25062, 721, 797, 11, 34, "Output",ExpressionUUID->"4cf8d634-4718-4b3f-97df-69e98fa10c7c"]
}, Open  ]],
Cell[25874, 735, 279, 6, 38, "Text",ExpressionUUID->"424cc661-c514-4735-ab61-3ce7eef2e62a"],
Cell[26156, 743, 30101, 771, 1816, "Input",ExpressionUUID->"d42f9bf9-cf6f-482f-82de-6004e01ad17e"],
Cell[56260, 1516, 577, 10, 38, "Text",ExpressionUUID->"083c0777-770e-4e05-a857-00c92951ab9b"],
Cell[CellGroupData[{
Cell[56862, 1530, 23026, 675, 1144, "Input",ExpressionUUID->"859801ae-a1b9-49bf-81a2-e67cdc9066f3"],
Cell[79891, 2207, 1979, 40, 128, "Output",ExpressionUUID->"eea77c8f-6354-4699-ab52-25ebfeb54453"],
Cell[81873, 2249, 2051, 40, 128, "Output",ExpressionUUID->"4eb4485c-3b74-43ec-aadc-4d6b9f325f38"]
}, Open  ]],
Cell[83939, 2292, 258, 5, 38, "Text",ExpressionUUID->"5000de7c-c3bb-4776-b1a4-38b1cb5a9b2a"],
Cell[84200, 2299, 10016, 239, 619, "Input",ExpressionUUID->"b7eb1690-a696-4162-8850-d6ce3810d473"],
Cell[94219, 2540, 1022, 16, 142, "Text",ExpressionUUID->"bf01aaaf-016c-4724-a146-5b1b09c6e474"],
Cell[CellGroupData[{
Cell[95266, 2560, 36847, 1062, 2740, "Input",ExpressionUUID->"2ab84f3f-6354-4eb9-8f36-8ac71cb725c1"],
Cell[132116, 3624, 1385, 21, 34, "Output",ExpressionUUID->"e395ba60-b3ea-4a47-879c-5f290c007ac2"],
Cell[133504, 3647, 3040, 63, 77, "Output",ExpressionUUID->"6d6dc236-e968-408a-8a4d-e41e6442d2fc"],
Cell[136547, 3712, 1383, 21, 34, "Output",ExpressionUUID->"16726e2b-18de-40c4-aab8-49b40d8c4752"],
Cell[137933, 3735, 1699, 30, 34, "Output",ExpressionUUID->"1ff0bb4a-142b-4201-b69b-09f22cb9a60e"],
Cell[139635, 3767, 1381, 21, 34, "Output",ExpressionUUID->"c7eb7590-7fb8-4551-8bc4-813cfd192e6d"],
Cell[141019, 3790, 1402, 22, 34, "Output",ExpressionUUID->"d7adedce-afcb-4715-916d-256c0c0f6a9f"],
Cell[142424, 3814, 732, 14, 24, "Message",ExpressionUUID->"d5ef4a9c-4e90-4697-aa2b-4dee0f11dc36"],
Cell[143159, 3830, 734, 14, 24, "Message",ExpressionUUID->"80bc9211-d551-424e-87c4-f318f7d1ba91"],
Cell[143896, 3846, 1987, 42, 34, "Output",ExpressionUUID->"0217e0b1-554b-4d45-bc55-13ed925bca45"],
Cell[145886, 3890, 1384, 21, 34, "Output",ExpressionUUID->"fd1ec750-1e32-493b-869b-f9fbfb5dc633"],
Cell[147273, 3913, 768, 14, 24, "Message",ExpressionUUID->"cd72d952-1871-40a3-9eb5-7f6d65f8cd1f"],
Cell[148044, 3929, 732, 14, 24, "Message",ExpressionUUID->"515ebe68-b1db-41cc-90a7-bfe916f10498"],
Cell[148779, 3945, 1889, 38, 34, "Output",ExpressionUUID->"fb4abd25-a340-4443-b258-05c4da6e1cb0"],
Cell[150671, 3985, 1384, 21, 34, "Output",ExpressionUUID->"58d1fd82-a3fa-4245-a7a1-3709c3acb0e7"],
Cell[152058, 4008, 768, 14, 24, "Message",ExpressionUUID->"bb30adfc-bc98-45a0-b3da-28a7a13325f7"],
Cell[152829, 4024, 734, 14, 24, "Message",ExpressionUUID->"e8a03ae7-efae-4bb4-9b4d-d89ae34fbd4c"],
Cell[153566, 4040, 2349, 54, 56, "Output",ExpressionUUID->"e0c8508b-6bee-436f-b128-c474ea67e53f"],
Cell[155918, 4096, 1382, 21, 34, "Output",ExpressionUUID->"df883075-d5d3-42c9-99e6-81f4e89d6425"],
Cell[157303, 4119, 1707, 32, 51, "Output",ExpressionUUID->"e343a383-945e-4b97-ad48-66c20842dfde"],
Cell[159013, 4153, 1382, 21, 34, "Output",ExpressionUUID->"63fb2577-3aa3-43c7-98e5-1cc393ae94f7"],
Cell[160398, 4176, 1653, 31, 51, "Output",ExpressionUUID->"d2d91545-bd04-4ac0-805e-b27ddbc4605d"],
Cell[162054, 4209, 1384, 21, 34, "Output",ExpressionUUID->"ed8f5cbe-2413-4ab5-a248-fa3c8b4c889c"],
Cell[163441, 4232, 1803, 35, 51, "Output",ExpressionUUID->"adf968e5-8dd0-4d0c-b604-d86b0c42577c"],
Cell[165247, 4269, 1382, 21, 34, "Output",ExpressionUUID->"8329f922-6202-42b7-8f74-e8caa3949d72"],
Cell[166632, 4292, 1667, 31, 34, "Output",ExpressionUUID->"ba7f89ca-ba6d-45e5-9d1a-2b88d32589b5"],
Cell[168302, 4325, 1382, 21, 34, "Output",ExpressionUUID->"f38b1585-0342-46c0-b0ce-5ea05d67aa3f"],
Cell[169687, 4348, 2107, 40, 60, "Output",ExpressionUUID->"0667bbed-f85d-4855-8d1e-00a75f0ac8f7"],
Cell[171797, 4390, 1382, 21, 34, "Output",ExpressionUUID->"7ab6334a-46e1-4c05-b33a-26e2dc2034e5"],
Cell[173182, 4413, 1888, 34, 54, "Output",ExpressionUUID->"711a2473-f13b-4f80-bbf3-88702c6b1ed8"],
Cell[175073, 4449, 1384, 21, 34, "Output",ExpressionUUID->"79195ccb-8aca-467e-9b20-b2ef83a4b151"],
Cell[176460, 4472, 1826, 35, 51, "Output",ExpressionUUID->"3dd287bc-6d7a-44bc-b84a-7184d5c11399"],
Cell[178289, 4509, 1382, 21, 34, "Output",ExpressionUUID->"fd66cb52-ca9d-4985-8bf0-e06a13afbc8b"],
Cell[179674, 4532, 2085, 40, 54, "Output",ExpressionUUID->"a2763ee8-3da8-4067-a99e-49ee66ea2067"],
Cell[181762, 4574, 1384, 21, 34, "Output",ExpressionUUID->"946833e7-c298-48e8-95f3-b9e7d76f7d97"],
Cell[183149, 4597, 767, 14, 24, "Message",ExpressionUUID->"bbe88193-541a-4150-bee5-757c9efed51b"],
Cell[183919, 4613, 768, 14, 24, "Message",ExpressionUUID->"572b4f0e-abfa-4b3b-be52-61f41c55e350"],
Cell[184690, 4629, 770, 14, 24, "Message",ExpressionUUID->"aa48405a-c8f5-4560-8bc5-396fed1e09fa"],
Cell[185463, 4645, 826, 15, 24, "Message",ExpressionUUID->"1faf8aeb-1d83-4f8e-ab29-51e91375f4a3"],
Cell[186292, 4662, 733, 14, 24, "Message",ExpressionUUID->"396563e9-bd73-4f9d-a2fa-f0c1f0a772f7"],
Cell[187028, 4678, 1785, 32, 51, "Output",ExpressionUUID->"dcac5e08-45c1-4e3e-a436-02cb403057d9"],
Cell[188816, 4712, 1383, 21, 34, "Output",ExpressionUUID->"175890e0-2038-4d7e-a418-26fbdfcdc4e5"],
Cell[190202, 4735, 3859, 75, 144, "Output",ExpressionUUID->"85351374-ed66-48a3-ba06-34ca11b43e6a"],
Cell[194064, 4812, 1335, 20, 34, "Output",ExpressionUUID->"99a5d301-00e9-41b5-bf2b-197bd85bd76f"]
}, Open  ]],
Cell[195414, 4835, 628, 11, 64, "Text",ExpressionUUID->"9680fe56-774a-4ee9-a822-220e9b49c174"],
Cell[CellGroupData[{
Cell[196067, 4850, 3375, 90, 178, "Input",ExpressionUUID->"827dfb6e-97f6-4a7a-8e96-a26a5c7c930c"],
Cell[199445, 4942, 452, 10, 34, "Output",ExpressionUUID->"d6f963d5-dce5-4715-ab77-22e5d420470a"]
}, Open  ]],
Cell[199912, 4955, 795, 12, 90, "Text",ExpressionUUID->"dedb62db-bddb-4142-8424-f57560565245"],
Cell[CellGroupData[{
Cell[200732, 4971, 3385, 94, 157, "Input",ExpressionUUID->"c484ddd9-de3f-4a61-b37b-b2713f6b118c"],
Cell[204120, 5067, 400, 8, 34, "Output",ExpressionUUID->"89402fd1-7825-420e-a8c3-a58560cb238f"]
}, Open  ]],
Cell[204535, 5078, 239383, 5492, 4720, "Input",ExpressionUUID->"aeba8f7e-d21a-463f-937a-90ab8efe5504"],
Cell[CellGroupData[{
Cell[443943, 10574, 877, 21, 73, "Input",ExpressionUUID->"e1e76f7c-60de-4803-8986-2a22660b0b75"],
Cell[444823, 10597, 655, 12, 34, "Output",ExpressionUUID->"de030e11-f776-4c42-a980-1be651c54913"],
Cell[445481, 10611, 449, 10, 34, "Output",ExpressionUUID->"ff14dc94-41b7-44a5-9ae8-2c005eff57cd"]
}, Open  ]],
Cell[445945, 10624, 461, 8, 64, "Text",ExpressionUUID->"edd42a75-3a5c-45c2-b3fd-8d7551a3c5a3"],
Cell[CellGroupData[{
Cell[446431, 10636, 1107, 35, 136, "Input",ExpressionUUID->"76840f49-75b5-4a08-9cf3-1e563f7a3465"],
Cell[447541, 10673, 379, 9, 34, "Output",ExpressionUUID->"7526a752-e6b0-4861-ba29-4e41762841b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447957, 10687, 4740, 126, 308, "Input",ExpressionUUID->"b29c3a2a-2a06-4dbc-b8d9-72113d269ebb"],
Cell[452700, 10815, 4874, 130, 152, "Output",ExpressionUUID->"34ef80ec-dd7f-4bca-b3fd-a522a42ad9cd"]
}, Open  ]],
Cell[457589, 10948, 391, 7, 64, "Text",ExpressionUUID->"c7cea830-7afc-4ce0-ad58-c4c0262eadfa"],
Cell[CellGroupData[{
Cell[458005, 10959, 1572, 38, 75, "Input",ExpressionUUID->"e9f27a4b-57b0-4fb0-9291-1b150cde33d6"],
Cell[459580, 10999, 11789, 309, 209, "Output",ExpressionUUID->"6faf9a52-0895-4351-a1f9-b33e53cd6550"],
Cell[471372, 11310, 1918, 56, 60, "Output",ExpressionUUID->"027b5b1b-cb5c-4b39-bfad-27c180e6a18a"]
}, Open  ]],
Cell[473305, 11369, 275, 6, 38, "Text",ExpressionUUID->"e4c21da3-76ba-4660-a6b0-24e892d5b31f"],
Cell[CellGroupData[{
Cell[473605, 11379, 2509, 69, 157, "Input",ExpressionUUID->"f2844b1d-8f0d-4912-9878-40b9a9000dc9"],
Cell[476117, 11450, 1032, 29, 50, "Output",ExpressionUUID->"7353c38d-2f8d-48ce-826c-41c570b06c8e"],
Cell[477152, 11481, 1000, 27, 60, "Output",ExpressionUUID->"2ed16b1d-4251-4f75-8ca4-2da6dccb8f5f"],
Cell[478155, 11510, 553, 10, 34, "Output",ExpressionUUID->"22eb015b-c12f-42af-8d16-3842d4b736a1"]
}, Open  ]],
Cell[478723, 11523, 689, 22, 95, "Input",ExpressionUUID->"73663e06-addb-4fca-be3d-46a08d30a520"],
Cell[479415, 11547, 897, 14, 90, "Text",ExpressionUUID->"faea7fe3-a2f0-48c2-8218-23cc1ed75bf0"],
Cell[480315, 11563, 5954, 167, 388, "Input",ExpressionUUID->"2307efea-0b7c-4a22-a143-c11bdb889bf8"],
Cell[486272, 11732, 786, 12, 90, "Text",ExpressionUUID->"bb09c02b-a1ab-47e9-92f9-837569726496"],
Cell[CellGroupData[{
Cell[487083, 11748, 16001, 408, 1648, "Input",ExpressionUUID->"07ff9f01-bdd2-4531-929b-3168e542cc0d"],
Cell[503087, 12158, 433, 8, 24, "Print",ExpressionUUID->"e6814d9e-f18e-459f-b2dd-22d655820b35"],
Cell[503523, 12168, 1409, 36, 34, "Output",ExpressionUUID->"facdd5f7-367f-4ac5-9f6d-5fd7362dacfc"],
Cell[CellGroupData[{
Cell[504957, 12208, 454, 8, 24, "Print",ExpressionUUID->"eab6c7f1-b360-4b1f-bab8-8f44983dab79"],
Cell[505414, 12218, 574, 13, 24, "Print",ExpressionUUID->"d304b512-eba8-4696-b546-91366ce562d2"],
Cell[505991, 12233, 578, 13, 24, "Print",ExpressionUUID->"ccfdb16d-d7e3-4240-8664-b3f55f6bec32"],
Cell[506572, 12248, 578, 13, 24, "Print",ExpressionUUID->"a1c18720-c4ef-4777-9c61-7766e8d7b9cc"],
Cell[507153, 12263, 580, 13, 24, "Print",ExpressionUUID->"932737f6-442b-48db-a8fa-1337d0f5221c"],
Cell[507736, 12278, 578, 13, 24, "Print",ExpressionUUID->"2e36d0ed-15ae-4406-9312-d864b32fda3e"],
Cell[508317, 12293, 578, 13, 24, "Print",ExpressionUUID->"f15fc2b3-ce1d-4670-b716-51710eddf2e3"],
Cell[508898, 12308, 475, 9, 24, "Print",ExpressionUUID->"579ce98c-3f70-4203-80f7-15704f7022af"],
Cell[509376, 12319, 462, 8, 24, "Print",ExpressionUUID->"20ffdfda-7b9e-4020-8ef2-3b8a0dfd025f"],
Cell[509841, 12329, 745, 16, 24, "Print",ExpressionUUID->"c27b5fc7-724b-4c86-8932-d61f305aadc0"],
Cell[510589, 12347, 450, 8, 24, "Print",ExpressionUUID->"ea27317c-2b49-403e-a5df-5c50c9f2a3fc"],
Cell[511042, 12357, 417, 8, 24, "Print",ExpressionUUID->"6776f434-d9e6-4f92-9aa4-65788a1147cd"],
Cell[511462, 12367, 454, 8, 24, "Print",ExpressionUUID->"338d6f5c-7426-4fa3-bf4d-2635e02b3552"],
Cell[511919, 12377, 574, 13, 24, "Print",ExpressionUUID->"2af5fa8f-98d6-4528-a09f-5f174e49ed55"],
Cell[512496, 12392, 578, 13, 24, "Print",ExpressionUUID->"dac50bef-6618-46da-97d0-44b9d8dd93c8"],
Cell[513077, 12407, 580, 13, 24, "Print",ExpressionUUID->"52fb0f0b-55dc-4e42-9dc1-b94a9bfa15da"],
Cell[513660, 12422, 580, 13, 24, "Print",ExpressionUUID->"f53571f7-f74a-4d33-8112-78454d027c2e"],
Cell[514243, 12437, 578, 13, 24, "Print",ExpressionUUID->"a704b999-d0aa-4541-bf53-d19aee19be9b"],
Cell[514824, 12452, 577, 13, 24, "Print",ExpressionUUID->"2bedc38c-3e4e-4ffc-8afd-a7590b3e7bce"],
Cell[515404, 12467, 473, 9, 24, "Print",ExpressionUUID->"029c0fe8-b860-4fff-9f1d-db510f3a04eb"],
Cell[515880, 12478, 462, 8, 24, "Print",ExpressionUUID->"73a75bbd-7e2c-4091-8dea-bb145a4fabfd"],
Cell[516345, 12488, 747, 16, 24, "Print",ExpressionUUID->"25bf96c0-c163-4eab-8f0b-180b7e45bc79"],
Cell[517095, 12506, 450, 8, 24, "Print",ExpressionUUID->"90d78143-a184-40aa-a001-baa88fbe6a34"],
Cell[517548, 12516, 417, 8, 24, "Print",ExpressionUUID->"ea3dc730-1194-46a2-a996-accbc3107902"],
Cell[517968, 12526, 454, 8, 24, "Print",ExpressionUUID->"54b868af-6b05-47a3-8892-a298fb97dc04"],
Cell[518425, 12536, 573, 13, 24, "Print",ExpressionUUID->"1fe902ce-2ddb-4d07-9201-af5c14c1eb29"],
Cell[519001, 12551, 578, 13, 24, "Print",ExpressionUUID->"ea5fd9ba-a831-449e-b2cd-77f2860fef55"],
Cell[519582, 12566, 578, 13, 24, "Print",ExpressionUUID->"a1d29e22-b7d9-4143-8457-331719c76b0e"],
Cell[520163, 12581, 578, 13, 24, "Print",ExpressionUUID->"e0a608b0-77f7-4d31-90a9-dcaf790335bf"],
Cell[520744, 12596, 577, 13, 24, "Print",ExpressionUUID->"283806ff-60a0-47f9-9cdc-6d432977ea10"],
Cell[521324, 12611, 578, 13, 24, "Print",ExpressionUUID->"3cf08537-671e-40b6-9071-649cd5c92861"],
Cell[521905, 12626, 473, 9, 24, "Print",ExpressionUUID->"c7e57e19-2d32-4cf0-932f-212e7d3968bf"],
Cell[522381, 12637, 462, 8, 24, "Print",ExpressionUUID->"7aa375d9-8fb8-447b-bc62-940ae1e3b3fd"],
Cell[522846, 12647, 745, 16, 24, "Print",ExpressionUUID->"48d20e5b-5a61-4571-929d-2eeaf54a38fc"],
Cell[523594, 12665, 450, 8, 24, "Print",ExpressionUUID->"053fe408-9510-463f-bec8-6f634db3b070"],
Cell[524047, 12675, 417, 8, 24, "Print",ExpressionUUID->"b7228b0b-2cc7-4c43-8c2d-43c138af0c5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[524513, 12689, 2411, 69, 136, "Input",ExpressionUUID->"4216665f-9866-4c3b-afde-2ae9415cdb84"],
Cell[526927, 12760, 420, 8, 34, "Output",ExpressionUUID->"2c1f7c34-5c4d-4d7d-a8c7-bdff2a56e337"],
Cell[527350, 12770, 420, 8, 34, "Output",ExpressionUUID->"06d32717-eac1-4dbe-80f0-7a282365fea6"],
Cell[527773, 12780, 420, 8, 34, "Output",ExpressionUUID->"37e88e89-6246-40c1-8c13-48a78d757284"]
}, Open  ]],
Cell[528208, 12791, 687, 22, 95, "Input",ExpressionUUID->"818f9c4b-9612-4ba8-b65c-9a6eaa5e3540"],
Cell[528898, 12815, 581, 10, 64, "Text",ExpressionUUID->"a1d9efbb-056f-4203-9ce7-bd29762da950"],
Cell[CellGroupData[{
Cell[529504, 12829, 9284, 252, 507, "Input",ExpressionUUID->"990177aa-6322-463d-9171-9a44c02d736b"],
Cell[538791, 13083, 3798, 89, 60, "Output",ExpressionUUID->"aec3dd09-b85d-4c59-acfc-43e7be43581b"],
Cell[542592, 13174, 1047, 16, 34, "Output",ExpressionUUID->"39c10a23-d2d6-4f75-b88d-0ddf47a06bdf"],
Cell[543642, 13192, 1047, 16, 34, "Output",ExpressionUUID->"25b63a9b-90d7-4d22-ae8f-1d00791bcef4"],
Cell[544692, 13210, 5300, 134, 107, "Output",ExpressionUUID->"6d60b9b6-f5f5-4676-b1c7-c8512ddeca80"],
Cell[549995, 13346, 4004, 98, 84, "Output",ExpressionUUID->"00aec0fe-7ee9-4c41-b2c7-19a1595f7828"],
Cell[554002, 13446, 970, 14, 34, "Output",ExpressionUUID->"1d2f0b48-a1f7-43c3-8850-47181de2e97f"]
}, Open  ]],
Cell[554987, 13463, 343, 7, 38, "Text",ExpressionUUID->"e25eaa5a-876a-4536-9dea-6e2125a912ab"],
Cell[CellGroupData[{
Cell[555355, 13474, 299, 7, 30, "Input",ExpressionUUID->"32089aae-c687-4ba9-9564-20b82f1adbd4"],
Cell[555657, 13483, 59872, 1760, 1148, "Output",ExpressionUUID->"2c0cbba2-04d1-4a19-8c0e-6eaa6a93935b"]
}, Open  ]],
Cell[615544, 15246, 246, 5, 38, "Text",ExpressionUUID->"b48e0076-890a-4553-97e1-6f77d4159822"],
Cell[CellGroupData[{
Cell[615815, 15255, 4296, 135, 304, "Input",ExpressionUUID->"abdb8f57-2ad3-44a2-bcff-770c8fe619b8"],
Cell[620114, 15392, 248, 4, 34, "Output",ExpressionUUID->"582448a4-e225-424b-8040-7607f5dfb29c"],
Cell[620365, 15398, 246, 4, 34, "Output",ExpressionUUID->"793b2a67-1a9a-46a1-8e76-0eadc6a37702"],
Cell[620614, 15404, 246, 4, 34, "Output",ExpressionUUID->"fcdf6ee5-eb6d-42dc-9e81-2bd968c9906f"],
Cell[620863, 15410, 246, 4, 34, "Output",ExpressionUUID->"fd412edd-3135-4986-82db-f98626d0b4d1"]
}, Open  ]],
Cell[621124, 15417, 699, 21, 115, "Input",ExpressionUUID->"57966b68-0040-4114-b94a-dad088acd5ba"],
Cell[621826, 15440, 492, 9, 38, "Text",ExpressionUUID->"8204f4ac-ca4a-4369-b019-8d3f99171b2d"],
Cell[622321, 15451, 1143, 17, 298, "Text",ExpressionUUID->"ae1c7237-bfeb-43d3-ae29-b8385f4981a5"],
Cell[623467, 15470, 1116, 17, 194, "Text",ExpressionUUID->"a5bf5725-6dcd-4928-a41b-0edd8d010dc1"],
Cell[CellGroupData[{
Cell[624608, 15491, 2544, 74, 157, "Input",ExpressionUUID->"02bc2857-68a5-4491-b009-92d65accf568"],
Cell[627155, 15567, 5223, 130, 161, "Output",ExpressionUUID->"264ac917-22d0-446d-a288-a933941b229d"],
Cell[632381, 15699, 382, 8, 34, "Output",ExpressionUUID->"5d9fe66c-6ff3-43ed-9085-7cfbb4671a0e"]
}, Open  ]],
Cell[632778, 15710, 479, 8, 38, "Text",ExpressionUUID->"d8e0a4c8-d59e-4b3e-9ea3-dc1dd1f654ce"],
Cell[CellGroupData[{
Cell[633282, 15722, 25236, 597, 1123, "Input",ExpressionUUID->"98ada958-b7d0-4f1e-ac87-2184772d13e4"],
Cell[CellGroupData[{
Cell[658543, 16323, 375, 7, 24, "Print",ExpressionUUID->"e7d69b12-ca4e-4b42-a0e7-0b71decd87de"],
Cell[658921, 16332, 375, 7, 24, "Print",ExpressionUUID->"e5ca60de-10e3-4f46-af67-7da7e762f822"],
Cell[659299, 16341, 377, 7, 24, "Print",ExpressionUUID->"80d51da7-9884-49ec-b9cb-886cd2afcd5f"],
Cell[659679, 16350, 375, 7, 24, "Print",ExpressionUUID->"a7fe98ec-c67b-4669-8d01-535eea467b7c"],
Cell[660057, 16359, 377, 7, 24, "Print",ExpressionUUID->"f04a4023-f0b7-4b73-b427-35422dfacfb9"],
Cell[660437, 16368, 375, 7, 24, "Print",ExpressionUUID->"4aa787f9-9a91-4986-b591-636a2c77b0d6"]
}, Open  ]]
}, Open  ]],
Cell[660839, 16379, 448, 8, 38, "Text",ExpressionUUID->"a5ff210e-8845-4b0b-968d-7b792ac4d8c6"],
Cell[CellGroupData[{
Cell[661312, 16391, 3751, 94, 346, "Input",ExpressionUUID->"b548ac8e-ddaf-4db9-b55e-2e9ffbca4f58"],
Cell[665066, 16487, 11389, 329, 290, "Output",ExpressionUUID->"9f550a2a-7dbf-480e-b6a7-c60709aaef69"],
Cell[676458, 16818, 394, 7, 34, "Output",ExpressionUUID->"f2ff2473-2aa7-417c-a2d5-a6288b5e4b89"]
}, Open  ]],
Cell[676867, 16828, 857, 13, 64, "Text",ExpressionUUID->"91dd3148-ee8e-4eca-9617-cec1cf8e41ee"],
Cell[CellGroupData[{
Cell[677749, 16845, 3657, 94, 262, "Input",ExpressionUUID->"dc94376a-d06e-4b8b-b2a6-dd20caea75fa"],
Cell[CellGroupData[{
Cell[681431, 16943, 244, 5, 24, "Print",ExpressionUUID->"4abbd382-981c-402e-991c-e4e5229f1ffb"],
Cell[681678, 16950, 246, 5, 24, "Print",ExpressionUUID->"5e644cb4-2691-462d-bd1a-0a2bd865310c"],
Cell[681927, 16957, 244, 5, 24, "Print",ExpressionUUID->"4edb132a-65da-4cee-82e0-f7b86e11c6e4"],
Cell[682174, 16964, 244, 5, 24, "Print",ExpressionUUID->"f2b6aad1-2403-4835-b593-913c575b0c9c"],
Cell[682421, 16971, 244, 5, 24, "Print",ExpressionUUID->"c89f54e8-adc2-4b90-abd7-e49a1940bd84"],
Cell[682668, 16978, 244, 5, 24, "Print",ExpressionUUID->"42072dde-b942-4ef4-b0df-4f58239e33f2"],
Cell[682915, 16985, 244, 5, 24, "Print",ExpressionUUID->"04e71e95-f843-4a9a-aea9-412aefb36cc9"],
Cell[683162, 16992, 244, 5, 24, "Print",ExpressionUUID->"b8f74515-ff19-4a8f-be77-2b2fb11c8540"],
Cell[683409, 16999, 243, 5, 24, "Print",ExpressionUUID->"44927dd7-c9a2-426c-a7ba-f55066a356b3"],
Cell[683655, 17006, 245, 5, 24, "Print",ExpressionUUID->"9bf143a3-913c-4180-9c7c-9f8befd1a7a3"],
Cell[683903, 17013, 245, 5, 24, "Print",ExpressionUUID->"a49f322e-db9c-4e75-9ca6-d830c232f25b"],
Cell[684151, 17020, 244, 5, 24, "Print",ExpressionUUID->"54aa8b24-2f96-4b6b-ae69-78d8ee96e841"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[684444, 17031, 21796, 564, 1333, "Input",ExpressionUUID->"7d941e72-7a88-4924-bb6d-a2a4d056966d"],
Cell[706243, 17597, 62697, 1460, 191, "Output",ExpressionUUID->"54437997-a6b4-49e1-ba42-eb5c8f54d95e"],
Cell[CellGroupData[{
Cell[768965, 19061, 296, 6, 24, "Print",ExpressionUUID->"e9b695da-802e-46f0-8574-47d2ae161151"],
Cell[769264, 19069, 298, 6, 24, "Print",ExpressionUUID->"2281550f-af28-4f38-b76f-ef7b7c086317"],
Cell[769565, 19077, 296, 6, 24, "Print",ExpressionUUID->"ed2e1b90-f2a2-4985-8088-a39efd75964f"],
Cell[769864, 19085, 294, 6, 24, "Print",ExpressionUUID->"fa3b1c02-e3ee-4052-a684-b4ce66b3c942"],
Cell[770161, 19093, 296, 6, 24, "Print",ExpressionUUID->"66de7047-6e65-4a5c-aa2d-e31823652ad1"],
Cell[770460, 19101, 296, 6, 24, "Print",ExpressionUUID->"9bcb638f-4c9d-4748-b380-87b19a24139e"],
Cell[770759, 19109, 298, 6, 24, "Print",ExpressionUUID->"ed26d10a-5b9a-446c-a04f-0998903b8a68"],
Cell[771060, 19117, 298, 6, 24, "Print",ExpressionUUID->"41f63ad2-1333-4317-9c8f-a56b10430f76"],
Cell[771361, 19125, 296, 6, 24, "Print",ExpressionUUID->"9bd6c086-473a-42e0-8808-eae34989f767"],
Cell[771660, 19133, 297, 6, 24, "Print",ExpressionUUID->"7fa22ded-92d0-458d-bb58-035925789c7b"],
Cell[771960, 19141, 297, 6, 24, "Print",ExpressionUUID->"22b19d6c-f62d-4693-8f40-0c4637853e07"],
Cell[772260, 19149, 297, 6, 24, "Print",ExpressionUUID->"50f49cb0-a646-47d0-85d6-964c6b3fb163"]
}, Open  ]]
}, Open  ]],
Cell[772584, 19159, 529, 9, 64, "Text",ExpressionUUID->"f9c8c1ad-56fe-483e-9e29-cf7321e0e4aa"],
Cell[773116, 19170, 735, 22, 115, "Input",ExpressionUUID->"cb6307ac-47c7-406a-9f0f-faed7958c608"],
Cell[773854, 19194, 2437, 71, 136, "Input",ExpressionUUID->"cd187ff2-ecb5-4a67-9dcb-b760db5dbba0"],
Cell[CellGroupData[{
Cell[776316, 19269, 2007, 63, 199, "Input",ExpressionUUID->"31674220-1b18-46a7-a639-b039154c6311"],
Cell[778326, 19334, 10261, 218, 42, "Output",ExpressionUUID->"badcae08-2465-443b-8c79-f9b15c30fc2d"],
Cell[788590, 19554, 9913, 216, 42, "Output",ExpressionUUID->"b14a72b2-cb83-4d82-9f0e-004415a53786"],
Cell[798506, 19772, 9498, 212, 42, "Output",ExpressionUUID->"00ecb043-6e0e-4040-8803-7c4590a1efe4"],
Cell[808007, 19986, 9665, 215, 42, "Output",ExpressionUUID->"b41dfe32-657a-479f-bf61-daec7e8bef6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[817709, 20206, 9470, 261, 619, "Input",ExpressionUUID->"00edaa3d-7ae0-4a88-a6b6-e160caba65ef"],
Cell[827182, 20469, 265, 6, 34, "Output",ExpressionUUID->"2a75ceb5-8a83-4c9b-a632-38526724f6d9"],
Cell[827450, 20477, 265, 6, 34, "Output",ExpressionUUID->"4cf16d72-945f-4e24-a04c-8d75d91bcd11"],
Cell[827718, 20485, 341, 9, 39, "Output",ExpressionUUID->"99fce946-6a9b-42e4-a78b-d6d4243f0f08"],
Cell[828062, 20496, 611, 19, 50, "Output",ExpressionUUID->"83d47b7c-47c7-4283-8d15-1a4779431d65"]
}, Open  ]],
Cell[828688, 20518, 290, 5, 38, "Text",ExpressionUUID->"62d15dc3-2888-4ff1-919f-f99aebeba647"],
Cell[CellGroupData[{
Cell[829003, 20527, 29571, 839, 1270, "Input",ExpressionUUID->"ce6816b9-886d-40d1-96e9-6cd5c085f3ba"],
Cell[858577, 21368, 27568, 826, 976, "Output",ExpressionUUID->"cc1fdba0-f08c-4002-89f6-34d6acaeb002"]
}, Open  ]],
Cell[886160, 22197, 698, 21, 115, "Input",ExpressionUUID->"08ae7a43-eecc-4aea-a07a-70bbcf65ddd6"]
}
]
*)



==> anc/EqsFPPwithrrKeum <==
{646391875013393252352*P6*P7*P8 + P4*P8*P9*(196727961960597946368 - 
    112415978263198826496*rr) + P3*P9^2*(6617158203262107648 - 
    3134443359439945728*rr) + P3*P6*P9*(-9370792730845249536 - 
    1411262457741574144*rr) + P2*P8^2*(8419084578978791424 - 
    1029672214695247872*rr) + P1^2*P5*(1035546534739390464 - 
    734322479972511744*rr) + P1^2*P8*(891670344386805760 - 
    167451373579337728*rr) + P0*P2*P7*(-446568399019180032 - 
    72824241251942400*rr) + P0^3*(748079832029943 - 639911252440187*rr) + 
  P1*P2*P3*(-1826477246901440 + 3180859215049152*rr) + 
  P2^2*P9*(-121971538236047360 + 22028918576021504*rr) + 
  P0*P2*P4*(-1041980539128707584 + 40849725001650688*rr) + 
  P0*P3*P8*(-324168304823566336 + 42678586846937088*rr) + 
  P0*P1*P6*(153353629053427712 + 78718457543745536*rr) + 
  P0*P3*P5*(-416141274948372736 + 131497422746780928*rr) + 
  P0*P1*P9*(-114584054249340928 + 140946650005356544*rr) + 
  P1*P4^2*(4098907574930079744 + 1372118575571566592*rr) + 
  P7*P8*P9*(269329947922247188480 + 53865989584449437696*rr) + 
  P4*P5*P9*(-714017111937348796416 + 260840199563828527104*rr), 
 54890614386327552*P5*P6*P7 + P4*P5*P9*(54890614386327552 - 
    13722653596581888*rr) + P1*P4^2*(-2061382823313408 - 
    435363152265216*rr) + P0*P2*P4*(41815324271616 - 11909835265024*rr) + 
  P2^2*P9*(-1330874703872 - 3961217146880*rr) + 
  P0*P1*P9*(-10129601728512 - 256993103872*rr) + 
  P0^3*(-41917302665 + 8743104517*rr) + 
  P1*P2*P3*(-361541448576 + 128814863744*rr) + 
  P0*P3*P8*(887390601216 + 630774398976*rr) + 
  P0*P2*P7*(25916180512768 + 668130066432*rr) + 
  P0*P3*P5*(3265138890496 + 1620352328960*rr) + 
  P0*P1*P6*(-3118986737664 + 9223769020416*rr) + 
  P1^2*P8*(-25683999129600 + 18232228380672*rr) + 
  P1^2*P5*(17571269556736 + 51468227767808*rr) + 
  P3*P9^2*(-389400012259328 + 64078483030016*rr) + 
  P3*P6*P9*(-256964408508416 + 316809779478528*rr) + 
  P5*P7*P9*(22871089327636480 + 4574217865527296*rr), 
 10099873047084269568*P4*P6*P8 + P3*P6*P9*(115262425234145280 - 
    26942886329712640*rr) + P1*P4^2*(-16413212021391360 - 
    13355815199670272*rr) + P2*P8^2*(-64196781767917568 - 
    4258754564456448*rr) + P0*P3*P5*(4836376883948288 - 874135662698240*rr) + 
  P0*P1*P6*(-52556595388416 - 812196271792128*rr) + 
  P0*P1*P9*(1936269672071168 - 710638698315776*rr) + 
  P1^2*P8*(-5997193501802496 - 231534147207168*rr) + 
  P1*P2*P3*(36130130627136 - 20853263206720*rr) + 
  P0^3*(-9758194894805 + 3718159416993*rr) + 
  P0*P3*P8*(3157360171614208 + 53847883186176*rr) + 
  P2^2*P9*(1350017546551296 + 174825360883712*rr) + 
  P0*P2*P4*(7211711993884160 + 596871964510720*rr) + 
  P0*P2*P7*(2539009619263488 + 868229149360128*rr) + 
  P1^2*P5*(-13038448831270912 + 2513071136460800*rr) + 
  P4*P8*P9*(1902874632059355136 + 1317374745271861248*rr) + 
  P4*P5*P9*(7025998641449926656 + 1756499660362481664*rr), 
 1143554466381824*P4*P5*P6 + P3*P6*P9*(-264665956352 - 656649355264*rr) + 
  P1^2*P5*(401316851712 - 435758985216*rr) + 
  P1^2*P8*(372596424704 - 117437939712*rr) + 
  P0*P1*P6*(106137780224 - 74375888896*rr) + 
  P0*P2*P7*(-246964408320 - 47786921984*rr) + 
  P0*P3*P8*(-41921130496 - 11497697280*rr) + 
  P0*P3*P5*(-106064349440 - 5083650816*rr) + 
  P1*P2*P3*(4760320320 - 302621760*rr) + P0^3*(490662067 - 35663047*rr) + 
  P0*P1*P9*(87440109568 + 15754915840*rr) + 
  P2^2*P9*(-43235713024 + 25658056704*rr) + 
  P0*P2*P4*(-559846586880 + 49203139072*rr) + 
  P1*P4^2*(12603076476928 + 7357983653888*rr), 
 1408318308352*P3*P6^2 + P1^2*P5*(-16200593408 - 29256142848*rr) + 
  P1^2*P8*(12539789312 - 12513181696*rr) + 
  P0*P1*P6*(2128371712 - 6716284928*rr) + 
  P0*P3*P5*(-11296499456 - 2018563328*rr) + 
  P0*P3*P8*(-2957246464 - 1691484160*rr) + 
  P0*P2*P7*(-17392828416 - 1067155456*rr) + 
  P1*P2*P3*(193054400 - 43055040*rr) + P0^3*(30219721 - 6838597*rr) + 
  P0*P1*P9*(7957102592 + 110706688*rr) + 
  P2^2*P9*(1237254144 + 1273364480*rr) + 
  P0*P2*P4*(-31316198912 + 6349286912*rr) + 
  P3*P6*P9*(525584039936 + 166670106624*rr) + 
  P1*P4^2*(1144120836096 + 278858268672*rr), 
 169969451008*P3^2*P7 + P3*P6*P9*(756188446720 - 2348813910016*rr) + 
  P1^2*P5*(2481355591680 - 1349799727104*rr) + 
  P0*P1*P6*(842146013184 - 489542836224*rr) + 
  P0*P2*P7*(-471274094592 - 332291112960*rr) + 
  P0*P3*P5*(-61546793728 - 328630583552*rr) + 
  P0*P2*P4*(-1756078231040 - 306671200768*rr) + 
  P1^2*P8*(1746005065728 - 268028018688*rr) + 
  P0*P3*P8*(140262047744 - 133541724160*rr) + 
  P1*P2*P3*(10082620352 - 219077824*rr) + P0^3*(2193436077 + 542741479*rr) + 
  P0*P1*P9*(515033645056 + 6800621568*rr) + 
  P2^2*P9*(-43403673600 + 72379367424*rr) + 
  P1*P4^2*(24592907272192 + 29808678502400*rr), 
 10623090688*P3^2*P4 + P1*P4^2*(747401281536 - 844173180928*rr) + 
  P1^2*P8*(-52722991104 - 4817879040*rr) + 
  P0*P1*P9*(-9994485760 - 4077142016*rr) + 
  P2^2*P9*(4403560448 - 1277165568*rr) + 
  P1*P2*P3*(-230076224 - 51459520*rr) + P0^3*(-27539239 - 24109589*rr) + 
  P0*P3*P8*(-8624193536 + 2636529664*rr) + 
  P0*P1*P6*(-40734597120 + 4252704768*rr) + 
  P0*P3*P5*(-9378612992 + 8104446720*rr) + 
  P0*P2*P7*(-2913533952 + 10610737152*rr) + 
  P1^2*P5*(-116947955712 + 15554408448*rr) + 
  P0*P2*P4*(28728637952 + 17738771968*rr) + 
  P3*P6*P9*(-23840423936 + 44913655808*rr), 157731650535424*P2*P5*P8 + 
  P3*P6*P9*(145740662308864 - 13453981384704*rr) + 
  P1^2*P5*(-12760649273344 - 10537498619904*rr) + 
  P1^2*P8*(1256717615104 - 4789441200128*rr) + 
  P0*P1*P6*(2176549552128 - 3008467075072*rr) + 
  P0*P3*P5*(1343923089152 - 230732567296*rr) + 
  P0*P1*P9*(5160463974400 - 224475627520*rr) + 
  P1*P2*P3*(169229435200 - 20362183744*rr) + 
  P0^3*(-2525033553 + 175248045*rr) + 
  P0*P3*P8*(1363414155264 + 116980383744*rr) + 
  P0*P2*P7*(-4837583880192 + 586355834880*rr) + 
  P2^2*P9*(445444751360 + 855481417728*rr) + 
  P0*P2*P4*(-6262748387840 + 3764916089344*rr) + 
  P1*P4^2*(337247122587648 + 137297393909760*rr), 
 9858228158464*P2*P5^2 + P1*P4^2*(-2893385334784 - 6192450338816*rr) + 
  P3*P6*P9*(-3700693663744 - 817918115840*rr) + 
  P0*P2*P4*(427713789440 - 51728041472*rr) + 
  P0*P1*P9*(-144928358400 - 26356269056*rr) + 
  P2^2*P9*(19895844864 - 20694073344*rr) + 
  P1*P2*P3*(-5094351808 - 776557376*rr) + P0^3*(-89826653 + 25518857*rr) + 
  P0*P3*P8*(-8195145728 + 4815978496*rr) + 
  P0*P3*P5*(39757234944 + 19278620928*rr) + 
  P0*P2*P7*(190151327744 + 26286424064*rr) + 
  P0*P1*P6*(-180702298112 + 80686170112*rr) + 
  P1^2*P8*(-308847902720 + 135487881216*rr) + 
  P1^2*P5*(-199356731392 + 416347066368*rr), 
 1517584384*P2^2*P6 + P0*P2*P4*(195592704 - 481327616*rr) + 
  P0*P3*P5*(-84685568 - 370702592*rr) + P0*P3*P8*(171048960 - 159645696*rr) + 
  P0*P2*P7*(278429696 - 158695424*rr) + P0*P1*P6*(517185536 - 2138112*rr) + 
  P0^3*(1070517 + 544511*rr) + P1*P2*P3*(-8025920 + 3436608*rr) + 
  P0*P1*P9*(-96452608 + 39436288*rr) + P2^2*P9*(476561408 + 111656960*rr) + 
  P1^2*P5*(2557775872 + 281161728*rr) + P1^2*P8*(839090176 + 329744384*rr) + 
  P3*P6*P9*(-12079857664 + 752615424*rr) + 
  P1*P4^2*(-23288315904 + 2614198272*rr), 34610830746058752*P1*P7^2 + 
  P4*P5*P9*(3488122786126233600 - 645708311106158592*rr) + 
  P0*P1*P9*(-186883071033344 - 157833853714432*rr) + 
  P0*P1*P6*(-779543166918656 - 41001399050240*rr) + 
  P1*P2*P3*(464002728896 - 254705126592*rr) + 
  P0^3*(519965588541 - 189847218793*rr) + 8652707686514688*P3*P9^2*rr + 
  P0*P3*P8*(-72945244897280 + 17351406059520*rr) + 
  P2^2*P9*(102486303997952 + 36801589510144*rr) + 
  P0*P3*P5*(-66645167219456 + 73563746793216*rr) + 
  P0*P2*P7*(-605162804871168 + 81287095517184*rr) + 
  P1^2*P8*(-1123971300917248 + 145721248251904*rr) + 
  P0*P2*P4*(-573534401265152 + 377556859733504*rr) + 
  P1^2*P5*(-554085717061632 + 771463953543168*rr) + 
  P3*P6*P9*(34901785163857920 + 6186849473658880*rr) + 
  P1*P4^2*(-17571314131501056 + 42365031434518528*rr) + 
  P5*P7*P9*(2405452736851083264 + 294192061341499392*rr) + 
  P7*P8*P9*(184591097312313344 + 369182194624626688*rr) + 
  P4*P8*P9*(1315211568350232576 + 622994953429057536*rr), 
 22533092933632*P1*P4*P7 + P1*P4^2*(31514181074944 - 10926123876352*rr) + 
  P1^2*P5*(201596760064 - 26825109504*rr) + 
  P0*P2*P4*(218214389248 - 17356406272*rr) + 
  P2^2*P9*(-21093187584 - 14610432000*rr) + P0^3*(-163677633 + 783453*rr) + 
  P1*P2*P3*(-140455616 + 9989056*rr) + 
  P0*P3*P8*(3126394880 + 4164091904*rr) + 
  P0*P3*P5*(19583049472 + 4534467840*rr) + 
  P0*P1*P9*(-20943519744 + 11807604736*rr) + 
  P0*P2*P7*(110223949824 + 20959199232*rr) + 
  P0*P1*P6*(43387875328 + 26139250688*rr) + 
  P1^2*P8*(97370570752 + 36800233472*rr) + 
  P3*P6*P9*(-3077224005632 + 384046727168*rr), 
 2501389701051580416*P7*P8^2 + P4*P8^2*(4690105689471713280 - 
    938021137894342656*rr) + P0*P4*P7*(-720155106264401920 - 
    208639295623485440*rr) + P1*P6^2*(806219942564155392 - 
    138006718931275776*rr) + P0*P7^2*(-75388731897937920 - 
    72909868566577152*rr) + P0*P4^2*(-990083326058558592 - 
    42764932056518016*rr) + P2*P7*P9*(-36950305838989312 - 
    7524834319794176*rr) + P0*P1*P8*(-1018034366671616 - 
    1644067985842432*rr) + P0^2*P6*(-333189560103449 - 876861965771179*rr) + 
  P0^2*P9*(-400343888295904 - 471612226968480*rr) + 
  P2*P4*P9*(-87292503480655872 - 120149615222784*rr) + 
  P0*P1*P5*(-6854711013013164 - 20949914713220*rr) + 
  P1^2*P2*(-33984067341700 - 12482401567244*rr) + 
  P0*P2*P3*(-12539015784757 + 10328001336961*rr) + 
  P3*P8*P9*(-2647707424653312 + 217490599968768*rr) + 
  P1*P3*P7*(-12865848717385216 + 2153859302483456*rr) + 
  P1*P3*P4*(-17385726189136368 + 9784524649146416*rr) + 
  P3*P5*P9*(50189587962200064 + 68113395397361664*rr) + 
  P1*P9^2*(145555004156018688 + 311903580334325760*rr) + 
  P1*P6*P9*(1532650236106006528 + 535215699492151296*rr), 
 78168428157861888*P5*P7*P8 + P1*P6^2*(-1296838968769536 - 
    24629288111698944*rr) + P1*P6*P9*(47840754933899264 - 
    22750018355765248*rr) + P1*P9^2*(21551671002267648 - 
    2274296939937792*rr) + P3*P5*P9*(3226288810622976 - 
    1130967786848256*rr) + P0*P1*P5*(76766554527796 - 36752732330980*rr) + 
  P0*P1*P8*(6675152014720 - 11597045467008*rr) + 
  P0*P2*P3*(802855885601 + 145698612675*rr) + 
  P1^2*P2*(-816324731719 + 185006111115*rr) + 
  P0^2*P6*(5345330198971 + 9354316851537*rr) + 
  P0^2*P9*(-10319351993216 + 12839283119488*rr) + 
  P1*P3*P7*(-9498183356928 + 24075793140224*rr) + 
  P2*P4*P9*(447612247670784 + 28263314817024*rr) + 
  P1*P3*P4*(59783657352608 + 76701444678880*rr) + 
  P2*P7*P9*(49136044998656 + 105291524997120*rr) + 
  P3*P8*P9*(1203802623442944 + 176670313021440*rr) + 
  P0*P7^2*(-968682029973504 + 1064948567113728*rr) + 
  P0*P4^2*(16181013119083008 + 2994426356540928*rr) + 
  P0*P4*P7*(5923012811663360 + 5023197161846784*rr), 
 89508020224*P5^2*P7 + P0*P4^2*(-3508463616 - 3022755840*rr) + 
  P0*P4*P7*(2037561344 - 2626611200*rr) + 
  P1*P9^2*(-11801665536 - 971415552*rr) + 
  P0*P7^2*(1350336512 - 303136768*rr) + P1*P3*P4*(21060032 - 19137216*rr) + 
  P0^2*P6*(4667376 - 8110256*rr) + P0^2*P9*(13576640 - 5677504*rr) + 
  P1*P3*P7*(5768448 - 4001536*rr) + P0*P2*P3*(-198212 - 119196*rr) + 
  P1^2*P2*(448035 + 16009*rr) + P0*P1*P8*(-14603008 + 3155200*rr) + 
  P0*P1*P5*(-63102956 + 8388540*rr) + P3*P5*P9*(-916299776 + 434036736*rr) + 
  P1*P6*P9*(-40434311168 + 6345203712*rr) + 
  P1*P6^2*(-20165915136 + 12847573504*rr), 814254459977728*P4*P5*P8 + 
  P1*P9^2*(-63926997319680 - 24818716606464*rr) + 
  P0*P4*P7*(-11765904009216 - 2483708049408*rr) + 
  P3*P5*P9*(-12539610660864 - 1840315760640*rr) + 
  P3*P8*P9*(-4151320248320 - 1811765788672*rr) + 
  P1*P3*P4*(2461367828416 - 363729019072*rr) + 
  P0^2*P9*(63182655424 - 12053307584*rr) + 
  P0*P2*P3*(-498594019 - 1360589769*rr) + 
  P1^2*P2*(4043802112 + 1278380544*rr) + 
  P0^2*P6*(-67111800609 + 6716512317*rr) + 
  P1*P3*P7*(1035256502784 + 113777298944*rr) + 
  P0*P1*P8*(-296010169728 + 138933459840*rr) + 
  P1*P6*P9*(-325181321584640 + 240118767616*rr) + 
  P0*P1*P5*(-213677266516 + 249030450564*rr) + 
  P0*P4^2*(-29117662630784 + 453880460672*rr) + 
  P2*P4*P9*(-1259188797440 + 585563783168*rr) + 
  P1*P6^2*(-202960212645888 + 95318254712832*rr), 
 2797125632*P4*P5^2 + P1*P6^2*(563214336 - 77506560*rr) + 
  P1*P3*P4*(-3709216 - 520608*rr) + P1*P3*P7*(-889952 - 507616*rr) + 
  P0*P1*P5*(714560 - 298816*rr) + P0*P1*P8*(708064 - 97440*rr) + 
  P1^2*P2*(-1414 - 3262*rr) + P0^2*P9*(-100688 - 464*rr) + 
  P0*P2*P3*(-2324 + 1400*rr) + P0^2*P6*(41615 + 26941*rr) + 
  P0*P4^2*(36169728 + 2583552*rr) + P0*P4*P7*(13563648 + 4090624*rr) + 
  P1*P9^2*(41767424 + 53824000*rr) + P1*P6*P9*(499486720 + 99897344*rr), 
 3509717499904*P3*P6*P8 + P0*P4*P7*(-5465185617920 - 726775568384*rr) + 
  P0^2*P9*(-30063371072 - 13641902528*rr) + 
  P0^2*P6*(-84222704713 - 13142857275*rr) + 
  P1^2*P2*(-862757784 + 66078264*rr) + P0*P2*P3*(-97875624 + 100911272*rr) + 
  P0*P1*P8*(-126094713472 + 15289657472*rr) + 
  P2*P4*P9*(-166766559232 + 27681898496*rr) + 
  P1*P3*P7*(59175026176 + 93485279744*rr) + 
  P0*P1*P5*(-84065701468 + 106295825004*rr) + 
  P1*P3*P4*(360414320000 + 148588171392*rr) + 
  P3*P8*P9*(619322195968 + 422944686080*rr) + 
  P3*P5*P9*(2271458918400 + 560775462912*rr) + 
  P0*P4^2*(-12139944208896 + 718431126016*rr) + 
  P1*P6*P9*(-19048666685440 + 3175626334208*rr) + 
  P1*P6^2*(-27380230907904 + 13097549383680*rr), 
 12056576*P3*P5*P6 + P1*P6^2*(72339456 - 10334208*rr) + 
  P1*P3*P4*(-155904 - 334080*rr) + P1*P3*P7*(129920 - 152192*rr) + 
  P0*P1*P5*(328048 - 131312*rr) + P0*P2*P3*(385 - 161*rr) + 
  P1^2*P2*(1512 + 224*rr) + P0*P1*P8*(207872 + 14848*rr) + 
  P0^2*P9*(12992 + 27840*rr) + P0^2*P6*(79982 + 46922*rr) + 
  P1*P6*P9*(36169728 + 1722368*rr) + P0*P4*P7*(6028288 + 2583552*rr) + 
  P0*P4^2*(18084864 + 2583552*rr), -14*P0*P2*P3 + 28*P3^3 + 
  P0*P4^2*(-505344 - 164352*rr) + P0*P4*P7*(-114688 - 110592*rr) + 
  P1*P6*P9*(-559104 - 108544*rr) + P0^2*P6*(-2317 - 1415*rr) + 
  P0*P1*P8*(-6272 - 1408*rr) + P0^2*P9*(448 - 960*rr) + 
  P0*P1*P5*(-15708 + 1644*rr) + P1*P3*P7*(-4480 + 2176*rr) + 
  P1*P3*P4*(224 + 5088*rr) + P1*P6^2*(-1333248 + 6144*rr), 
 3008329285632*P2*P6*P7 + P3*P5*P9*(-913709334528 - 1163714494464*rr) + 
  P0*P4^2*(-1633046426112 - 779882632704*rr) + 
  P0*P4*P7*(257144375296 - 595961718784*rr) + 
  P3*P8*P9*(298121232384 - 561023483904*rr) + 
  P2*P4*P9*(346071957504 - 215778263040*rr) + 
  P1*P3*P4*(145643492832 - 32699615840*rr) + 
  P0*P1*P5*(-9934993188 - 2525012716*rr) + 
  P0*P2*P3*(57297856 - 95955904*rr) + P1^2*P2*(238750939 + 95870897*rr) + 
  P0^2*P9*(-792901760 + 673271424*rr) + 
  P0^2*P6*(-16351811791 + 2344449523*rr) + 
  P0*P1*P8*(-5348067712 + 2576139136*rr) + 
  P1*P3*P7*(64844497408 + 4582077952*rr) + 
  P2*P7*P9*(1253470535680 + 250694107136*rr) + 
  P1*P6*P9*(2878745206784 + 2037719801856*rr) + 
  P1*P6^2*(10746661742592 + 2741195175936*rr), 
 15668381696*P2*P4*P6 + P1*P6^2*(-12708492288 - 11592397824*rr) + 
  P1*P6*P9*(1467026944 - 5889206784*rr) + 
  P1*P3*P7*(-130083328 - 45123072*rr) + P1*P3*P4*(-457683104 - 4620512*rr) + 
  P0^2*P9*(-2799776 - 1585952*rr) + P1^2*P2*(-201642 - 349266*rr) + 
  P0*P1*P8*(14508352 - 220864*rr) + P0*P2*P3*(-606914 + 155067*rr) + 
  P0^2*P6*(33259723 + 6734177*rr) + P0*P1*P5*(-12644 + 20380852*rr) + 
  P0*P4*P7*(-2368686592 + 964095488*rr) + 
  P3*P8*P9*(-2351462912 + 1088105984*rr) + 
  P2*P4*P9*(5121891840 + 1623762432*rr) + 
  P0*P4^2*(603259392 + 1993210368*rr) + 
  P3*P5*P9*(-1552714752 + 2921997312*rr), 3782023168*P2^2*P8 + 
  P1*P6^2*(-550210160640 - 2290399205376*rr) + 
  P1*P6*P9*(1106811969536 - 1000183848960*rr) + 
  P2*P4*P9*(72755200000 - 20773896192*rr) + 
  P1*P3*P4*(-79358484688 - 19154210928*rr) + 
  P1*P3*P7*(-8637185536 - 12183986688*rr) + 
  P0*P1*P5*(13018351836 - 806416108*rr) + P1^2*P2*(-6399064 - 89171208*rr) + 
  P0^2*P9*(-130277280 - 51584736*rr) + P0*P2*P3*(-103563460 + 27406148*rr) + 
  P0^2*P6*(5782265601 + 476587363*rr) + 
  P0*P1*P8*(11699503872 + 1045425408*rr) + 
  P3*P8*P9*(-68014055424 + 45833281536*rr) + 
  P0*P4*P7*(-1748203520 + 97091606528*rr) + 
  P3*P5*P9*(-7213989888 + 111442673664*rr) + 
  P0*P4^2*(332175064704 + 150669912960*rr), 
 6496*P2^2*P5 + P0*P1*P8*(-6496 - 2784*rr) + P0^2*P6*(-2639 - 1421*rr) + 
  P0*P1*P5*(-8120 - 1160*rr) + P0*P2*P3*(98 + 7*rr) + 
  P1^2*P2*(-133 + 63*rr) + P1*P3*P7*(-12992 + 9280*rr) + 
  P1*P3*P4*(19488 + 28768*rr) + P1*P6*P9*(-2182656 + 371200*rr) + 
  P1*P6^2*(-3118080 + 1514496*rr), 14382990781046587392*P6*P7^2 + 
  P0*P6^2*(1530842803854644224 - 33222040295588864*rr) + 
  P0*P9^2*(-9041032279752704 - 19373640599470080*rr) + 
  P1^2*P4*(35372100326647168 - 11457733321441152*rr) + 
  P0*P3*P4*(1735569840542272 - 10663953873924416*rr) + 
  P0^2*P5*(532298028769164 - 2512146203178204*rr) + 
  P0*P3*P7*(3733229449209344 - 1975750429281792*rr) + 
  P0^2*P8*(2655187735782400 - 491804399277056*rr) + 
  P0*P1*P2*(46464632757389 - 8953136110457*rr) + 
  P1*P3^2*(65843776933676 + 84393240610308*rr) + 
  P1^2*P7*(25063391389367296 + 183518339412992*rr) + 
  P2*P3*P9*(-3341903984197632 + 1721934725382144*rr) + 
  P0*P6*P9*(744873529208266752 + 38593220128186368*rr) + 
  P2*P4*P8*(-291110008312037376 + 113209447676903424*rr) + 
  P1*P8*P9*(331810879214452736 + 413547908362665984*rr) + 
  P1*P5*P9*(2172753246151376896 + 639973793829879808*rr) + 
  P1*P5*P6*(-694309363347210240 + 768871278411694080*rr) + 
  P7^2*P9*(5992912825436078080 + 1198582565087215616*rr) + 
  P4*P7*P9*(-5445733828331044864 + 14155930108778512384*rr) + 
  P4^2*P9*(25307028616107786240 + 34916161820370665472*rr), 
 18727852579487744*P4*P6*P7 + P4^2*P9*(26056142719287296 - 
    25590854456442880*rr) + P4*P7*P9*(29313160559198208 - 
    6048747416977408*rr) + P1*P5*P9*(-720441470500864 - 630487288070144*rr) + 
  P1*P5*P6*(1059777672181760 - 343788598745088*rr) + 
  P1*P8*P9*(143059231580160 - 287057697988608*rr) + 
  P0*P6*P9*(-540540911411200 - 127471849406464*rr) + 
  P0*P6^2*(-1063052380641664 - 89000622775424*rr) + 
  P2*P4*P8*(243925366243328 - 29832598749184*rr) + 
  P1^2*P7*(-13850693351936 - 2188478628352*rr) + 
  P2*P3*P9*(3251799380480 - 573580897792*rr) + 
  P1*P3^2*(37138478979 - 51903734183*rr) + 
  P0*P1*P2*(-36083651835 + 1077642951*rr) + 
  P0^2*P8*(-1859527108992 + 25045602688*rr) + 
  P0*P3*P7*(-4181922124800 + 923281661952*rr) + 
  P0^2*P5*(-1861029668708 + 1460022239572*rr) + 
  P1^2*P4*(-26568637395104 + 3458981599008*rr) + 
  P0*P3*P4*(-9220002420608 + 6395122535808*rr), 
 14045889434615808*P4^2*P6 + P2*P4*P8*(-89278438903808 - 5922648281088*rr) + 
  P0*P3*P4*(6241349479008 - 1418209105888*rr) + 
  P0^2*P5*(1235570015400 - 420270480776*rr) + 
  P2*P3*P9*(-1308877428992 - 31546602752*rr) + 
  P0*P1*P2*(12795497407 + 2022267555*rr) + 
  P1*P3^2*(-35633276210 + 12342182118*rr) + 
  P0*P3*P7*(1912176721280 + 29439467392*rr) + 
  P0^2*P8*(626795688064 + 88562919040*rr) + 
  P1^2*P4*(10757965271648 + 329550267744*rr) + 
  P1^2*P7*(3988742024064 + 1562388606336*rr) + 
  P1*P5*P6*(-500916624746496 + 31946369710080*rr) + 
  P4*P7*P9*(-11806689669677056 + 58161032855552*rr) + 
  P1*P8*P9*(-202431442225152 + 83218860644352*rr) + 
  P0*P6*P9*(144497135003648 + 87544343300096*rr) + 
  P0*P6^2*(378663667501056 + 96468741421056*rr) + 
  P1*P5*P9*(-104515250294784 + 258708750479360*rr) + 
  P4^2*P9*(-19338543424471040 + 6368633097682944*rr), 
 3874728119894016*P3*P8^2 + P1*P5*P9*(65921159688699904 - 
    72456221981949952*rr) + P1*P5*P6*(6949529067220992 - 
    32546861735522304*rr) + P1*P8*P9*(58330207202574336 - 
    16385484349243392*rr) + P0*P6^2*(33695529785256192 - 
    11648147113862400*rr) + P0*P3*P7*(-763881257361920 - 
    280306127070720*rr) + P2*P4*P8*(208828191244288 - 159692146245632*rr) + 
  P0*P3*P4*(-2343690194464484 - 81536867052076*rr) + 
  P0^2*P5*(122150111904758 - 55261032090590*rr) + 
  P0^2*P8*(190161183338784 - 27971126378656*rr) + 
  P0*P1*P2*(482106640246 - 582645186398*rr) + 
  P1*P3^2*(5610688515859 + 781426849369*rr) + 
  P2*P3*P9*(55488919202304 + 8128662961664*rr) + 
  P1^2*P7*(-1597088527994880 + 168621854724096*rr) + 
  P1^2*P4*(-1770692596632712 + 957205146326888*rr) + 
  P0*P6*P9*(105876366897967104 + 14826083740143616*rr) + 
  P0*P9^2*(19927173188026368 + 19927173188026368*rr) + 
  P4^2*P9*(14291795284305510400 + 910716538521518080*rr) + 
  P4*P7*P9*(5436700818262720512 + 1571823974002720768*rr), 
 1754858749952*P3*P5*P8 + P4^2*P9*(-2454796697075712 - 721999028551680*rr) + 
  P4*P7*P9*(-601665857126400 - 505399319986176*rr) + 
  P0*P6*P9*(-16388059385856 - 6228327264256*rr) + 
  P0*P9^2*(1504164642816 - 4512493928448*rr) + 
  P1^2*P4*(649520519584 - 111542553376*rr) + 
  P0^2*P8*(-45121995520 - 2393356544*rr) + 
  P2*P3*P9*(-3762898944 - 2131519488*rr) + 
  P1*P3^2*(-1011111934 - 326510202*rr) + 
  P0*P1*P2*(-214674999 + 129547099*rr) + 
  P0^2*P5*(-39350100580 + 3628675924*rr) + 
  P1^2*P7*(371892867072 + 36912009216*rr) + 
  P0*P3*P7*(71973244928 + 85219739648*rr) + 
  P0*P3*P4*(450845145048 + 108108764296*rr) + 
  P1*P8*P9*(-15814314491904 + 1155392012288*rr) + 
  P0*P6^2*(-8438741154816 + 2082242153472*rr) + 
  P1*P5*P6*(-12448607625216 + 6373333426176*rr) + 
  P1*P5*P9*(-31883511889920 + 11857139564544*rr), 
 6028288*P3*P5^2 + P1*P5*P9*(71908864 - 9042432*rr) + 
  P1*P5*P6*(36169728 - 5167104*rr) + P0*P6^2*(18084864 - 2583552*rr) + 
  P0*P3*P4*(-461680 - 301136*rr) + P1^2*P7*(-473280 - 183744*rr) + 
  P0*P3*P7*(74240 - 148480*rr) + P1^2*P4*(-1243056 - 57072*rr) + 
  P0*P1*P2*(630 - 187*rr) + P1*P3^2*(1169 + 765*rr) + 
  P0^2*P5*(55216 + 10672*rr) + P0^2*P8*(58464 + 17632*rr) + 
  P1*P8*P9*(26696704 + 2583552*rr) + P0*P9^2*(-11195392 + 6028288*rr) + 
  P0*P6*P9*(12917760 + 12917760*rr) + P4*P7*P9*(-151568384 + 895631360*rr) + 
  P4^2*P9*(2066841600 + 1736146944*rr), 8022211428352*P2*P7*P8 + 
  P0*P6^2*(9277927286016 - 10347293044992*rr) + 
  P2*P4*P8*(15041646428160 - 3008329285632*rr) + 
  P0*P6*P9*(12259815424000 - 2731289837568*rr) + 
  P1*P5*P6*(9670127488000 - 592934657024*rr) + 
  P0*P3*P4*(-10950640352 - 69918022816*rr) + 
  P1^2*P7*(-107904989184 - 64706930688*rr) + 
  P1^2*P4*(-407535149104 - 40935281296*rr) + 
  P0*P3*P7*(71856892288 - 13646689152*rr) + 
  P0^2*P5*(-9448516245 - 6554292639*rr) + 
  P1*P3^2*(481242335 - 461966275*rr) + P0*P1*P2*(372524999 - 51335691*rr) + 
  P2*P3*P9*(-8491467264 + 697514496*rr) + 
  P0^2*P8*(-7274909376 + 3415624640*rr) + 
  P1*P8*P9*(996934156288 + 760156782592*rr) + 
  P1*P5*P9*(3864663097344 + 1051443658752*rr), 
 7019434999808*P2*P5*P7 + P0*P6^2*(-21486527451648 - 12499115636224*rr) + 
  P1*P5*P9*(17750366355456 - 9377177665536*rr) + 
  P0*P6*P9*(-1405652082688 - 7400663932928*rr) + 
  P1*P8*P9*(12866006286336 - 2427960164352*rr) + 
  P1^2*P7*(-151714963456 - 151812603904*rr) + 
  P1^2*P4*(-703675562240 - 147335092992*rr) + 
  P0^2*P8*(-65441015808 - 17656707072*rr) + 
  P1*P3^2*(1073079840 - 895452320*rr) + 
  P0*P1*P2*(-1176765051 - 130135313*rr) + 
  P0*P3*P7*(-105600846848 + 346819584*rr) + 
  P2*P3*P9*(108100091904 + 15864791040*rr) + 
  P0^2*P5*(-173209062236 + 20164395884*rr) + 
  P0*P3*P4*(-346010830144 + 98452256832*rr) + 
  P1*P5*P6*(38578788620288 + 1179603339264*rr), 
 54839335936*P2*P4*P5 + P1*P5*P6*(-128203600896 - 34668684288*rr) + 
  P1*P8*P9*(-52946453504 - 472790016*rr) + 
  P2*P3*P9*(-279587840 - 122020864*rr) + 
  P0*P3*P4*(1374339232 - 86597248*rr) + P0*P1*P2*(3205048 + 1081619*rr) + 
  P1*P3^2*(-9876993 + 2205651*rr) + P0*P3*P7*(291163712 + 33150016*rr) + 
  P0^2*P5*(595939995 + 57360753*rr) + P0^2*P8*(132557376 + 100081088*rr) + 
  P1^2*P7*(-385121856 + 681595584*rr) + 
  P1^2*P4*(1638859600 + 1183954000*rr) + 
  P1*P5*P9*(-100515674112 + 18968438784*rr) + 
  P0*P6*P9*(-42861127680 + 20435896320*rr) + 
  P0*P6^2*(-26720386560 + 54390228480*rr), 135072256*P2*P3*P6 + 
  P1*P5*P6*(-3760404480 - 2761906176*rr) + 
  P1*P8*P9*(-2425509888 - 498595840*rr) + 
  P0*P6*P9*(-3806462976 - 229995520*rr) + 
  P1*P5*P9*(-5856645120 - 25300992*rr) + P0^2*P8*(5079872 - 569792*rr) + 
  P1*P3^2*(-87598 - 59414*rr) + P0*P1*P2*(-174251 - 30151*rr) + 
  P0^2*P5*(13977768 + 602040*rr) + P0*P3*P7*(-38656768 + 5323008*rr) + 
  P2*P3*P9*(23834752 + 16277120*rr) + P1^2*P7*(-60813696 + 28140672*rr) + 
  P0*P3*P4*(-31822976 + 34265472*rr) + P1^2*P4*(-10839968 + 62089696*rr) + 
  P0*P6^2*(-7740856320 + 996182016*rr), 
 2037728*P2^3 + P0*P6^2*(11739592704 - 23491749888*rr) + 
  P0*P6*P9*(18595017728 - 8809929728*rr) + 
  P1*P5*P9*(40044662784 - 3412144128*rr) + 
  P1^2*P4*(-269538528 - 466701408*rr) + P1^2*P7*(294118272 - 229112448*rr) + 
  P0*P3*P7*(-248261888 - 92561664*rr) + 
  P0*P3*P4*(-1022032256 - 73812864*rr) + P0^2*P5*(-291222792 - 66688472*rr) + 
  P0^2*P8*(405440 - 62870336*rr) + P0*P1*P2*(-592977 - 537845*rr) + 
  P1*P3^2*(4927342 + 351526*rr) + P2*P3*P9*(-36645504 + 24694656*rr) + 
  P1*P8*P9*(18675693568 + 1915328512*rr) + 
  P1*P5*P6*(37475407872 + 16531716096*rr), 501388214272*P1*P6*P8 + 
  P1*P5*P6*(784247543808 - 191456704512*rr) + 
  P0*P1*P2*(-12351801 + 969045*rr) + P1*P3^2*(-7482370 + 1018234*rr) + 
  P0^2*P8*(-408936192 + 13741824*rr) + P2*P3*P9*(67974144 + 111211520*rr) + 
  P0^2*P5*(-185616704 + 274296384*rr) + 
  P0*P3*P7*(-596176896 + 462069760*rr) + 
  P1^2*P4*(2855576640 + 620110016*rr) + P1^2*P7*(630267904 + 647847936*rr) + 
  P0*P3*P4*(830701984 + 1339633888*rr) + 
  P0*P6*P9*(-65009057792 + 8253587456*rr) + 
  P1*P5*P9*(443709554688 + 35963043840*rr) + 
  P0*P6^2*(-100226316288 + 39853873152*rr) + 
  P1*P8*P9*(163900538880 + 51960397824*rr), 10005558804206321664*P7^2*P8 + 
  P6^2*P9*(46714129329869553664 - 68819213879435853824*rr) + 
  P6*P9^2*(59874751774042619904 - 24713430964304347136*rr) + 
  P5*P7^2*(16571706769466720256 - 5315453114734608384*rr) + 
  P1*P5*P8*(-6938697983555764224 - 1782964588111626240*rr) + 
  P0*P5*P9*(-1535054459321421824 - 737958126189850624*rr) + 
  P1*P5^2*(-16831374934887844864 - 562629800306041856*rr) + 
  P0*P8*P9*(-753333786390822912 - 407063052297437184*rr) + 
  P0*P1*P7*(-27356946824437248 - 15707547409029632*rr) + 
  P1^2*P3*(-1184392629204848 - 182095171899472*rr) + 
  P0*P3^2*(92545521124420 - 73015385264564*rr) + 
  P0^2*P2*(-55451607899779 + 32395463851351*rr) + 
  P0*P1*P4*(-74293758913837936 + 973026126226352*rr) + 
  P1*P2*P9*(-56248018084287488 + 18589794573288448*rr) + 
  P1*P2*P6*(-55411411270560384 + 80078762912272512*rr) + 
  P0*P6*P8*(-3624263297362427904 + 214874854513311744*rr) + 
  P3*P4*P9*(4700816933086363648 + 402510974824939520*rr) + 
  P3*P7*P9*(2312651964363571200 + 581898697822961664*rr) + 
  P0*P5*P6*(-4598877148226885120 + 1164898081119862272*rr) + 
  P4^2*P8*(-25326570723147251712 + 14070317068415139840*rr), 
 174483098566656*P6^3 + P3*P7*P9*(-629683961856 - 96438829056*rr) + 
  P0*P6*P8*(201031348224 - 37936877568*rr) + 
  P1*P2*P6*(26476697472 - 18277282944*rr) + 
  P1*P2*P9*(19441828288 - 3631035712*rr) + 
  P0*P1*P4*(9546276608 - 2227018112*rr) + P0^2*P2*(1059121 - 476117*rr) + 
  P0*P3^2*(14384734 + 14379458*rr) + P1^2*P3*(234824912 + 31126352*rr) + 
  P0*P1*P7*(4377487360 + 1531868160*rr) + 
  P3*P4*P9*(-1408369979392 + 19114840064*rr) + 
  P0*P5*P6*(266661319680 + 31921507328*rr) + 
  P0*P5*P9*(-240625143808 + 78763888640*rr) + 
  P1*P5^2*(2807784506368 + 190289800192*rr) + 
  P1*P5*P8*(1172147208192 + 316970827776*rr) + 
  P6*P9^2*(2045897605120 + 14730462756864*rr) + 
  P6^2*P9*(115204813815808 + 41392664281088*rr), 
 416898283508596736*P4*P7*P8 + P4^2*P8*(781684281578618880 - 
    156336856315723776*rr) + P6^2*P9*(-55006616780537856 - 
    91190771004211200*rr) + P6*P9^2*(30275192760565760 - 
    42580039316799488*rr) + P3*P4*P9*(20127434706649088 - 
    15010669929037824*rr) + P3*P7*P9*(17768181537964032 - 
    4541474685321216*rr) + P0*P5*P9*(-1071065026576384 - 
    3877477308579840*rr) + P0*P5*P6*(-4686534697076736 - 
    2237127444486144*rr) + P0*P3^2*(-662679310202 - 167179132974*rr) + 
  P0^2*P2*(450764670699 + 179275672289*rr) + 
  P1^2*P3*(-3372250370216 + 2220118130440*rr) + 
  P0*P8*P9*(1207342819966976 + 28077739999232*rr) + 
  P0*P1*P7*(-164283957239808 + 34760793677824*rr) + 
  P1*P2*P9*(207310672429056 + 100655218229248*rr) + 
  P0*P1*P4*(40917557810976 + 106302655213920*rr) + 
  P1*P2*P6*(948082465114624 + 159209026936320*rr) + 
  P0*P6*P8*(1882023604486144 + 186618627915776*rr) + 
  P1*P5*P8*(-34552758284255232 + 10994488327471104*rr) + 
  P1*P5^2*(-26335689793925120 + 33399978466947072*rr), 
 407127229988864*P4*P5*P7 + P6*P9^2*(-806109230137344 - 80940824002560*rr) + 
  P3*P4*P9*(-27192814878720 - 13408304185344*rr) + 
  P3*P7*P9*(-5328021397504 - 9895438196736*rr) + 
  P1*P2*P6*(1790413318816 - 256857887776*rr) + 
  P0^2*P2*(873847695 - 58830423*rr) + P0*P3^2*(-1884352043 + 119136359*rr) + 
  P1^2*P3*(3215617377 + 4026946883*rr) + 
  P1*P2*P9*(611176360448 + 62948467200*rr) + 
  P0*P1*P7*(-164598877440 + 146632990464*rr) + 
  P0*P1*P4*(349286670260 + 186462095644*rr) + 
  P0*P8*P9*(-7144782053376 + 3384370446336*rr) + 
  P0*P5*P9*(-15617130913792 + 8554168229888*rr) + 
  P0*P6*P8*(15540581990400 + 9985035780096*rr) + 
  P0*P5*P6*(36826929966272 + 11999950622272*rr) + 
  P1*P5*P8*(5020716498944 + 29179862614016*rr) + 
  P1*P5^2*(83746748782080 + 48147444089344*rr) + 
  P6^2*P9*(-1723924469514240 + 150526916296704*rr), 
 203563614994432*P4^2*P5 + P1*P5^2*(7362554818560 - 14833698050048*rr) + 
  P1*P5*P8*(12802506022912 - 5755609587712*rr) + 
  P0*P5*P6*(-3822690711552 - 3607155302400*rr) + 
  P0*P6*P8*(-325319145472 - 2727740037120*rr) + 
  P0*P5*P9*(5053903085568 - 802368577536*rr) + 
  P0*P8*P9*(2475604307968 - 407377924096*rr) + 
  P1*P2*P6*(-464347821824 - 70327960320*rr) + 
  P0*P1*P4*(5269139920 - 61268543600*rr) + 
  P1*P2*P9*(-90137115136 - 54372143616*rr) + 
  P0*P1*P7*(95260374848 - 19941998016*rr) + 
  P1^2*P3*(1267777476 - 996068028*rr) + P0^2*P2*(-175999481 - 47492336*rr) + 
  P0*P3^2*(445852036 + 86192110*rr) + 
  P3*P7*P9*(-3933178896384 + 1902286561280*rr) + 
  P3*P4*P9*(-3290804527104 + 4020440948736*rr) + 
  P6^2*P9*(403054615068672 + 40470412001280*rr) + 
  P6*P9^2*(144331682611200 + 50450556256256*rr), 
 14038869999616*P3*P6*P7 + P6*P9^2*(-451935253561344 - 154151329726464*rr) + 
  P6^2*P9*(-1252025840959488 - 119558023151616*rr) + 
  P3*P4*P9*(-50482523406336 - 21727961677824*rr) + 
  P3*P7*P9*(-4713060237312 - 12274062852096*rr) + 
  P0*P5*P9*(-14116032086016 - 555567022080*rr) + 
  P1*P2*P6*(2387460328960 - 412226672128*rr) + 
  P0^2*P2*(564657793 + 31509667*rr) + P0*P3^2*(-957363204 + 523245044*rr) + 
  P1^2*P3*(5928655264 + 4807807200*rr) + 
  P1*P2*P9*(957723676672 + 51445231616*rr) + 
  P0*P1*P4*(510719255200 + 77764717536*rr) + 
  P0*P1*P7*(-45241677824 + 127130179584*rr) + 
  P0*P6*P8*(9085835673600 + 2243101851648*rr) + 
  P0*P5*P6*(11479843658752 + 4157848884224*rr) + 
  P1*P5*P8*(4140131745792 + 29708670926848*rr) + 
  P1*P5^2*(80254839275520 + 52505341280256*rr), 
 877429374976*P3*P4*P6 + P1*P5^2*(482359492608 - 1565963206656*rr) + 
  P1*P5*P8*(1121550925824 - 648988262400*rr) + 
  P0*P5*P6*(-51397183488 - 172638111744*rr) + 
  P0*P6*P8*(-154830548992 - 105736171520*rr) + 
  P1*P2*P9*(-18337584384 - 6643032320*rr) + 
  P1*P2*P6*(-67511109120 - 5087682048*rr) + 
  P0*P1*P4*(-7219556960 - 5034759136*rr) + 
  P0*P1*P7*(6679836800 - 2523502976*rr) + P1^2*P3*(75571608 - 137402552*rr) + 
  P0*P3^2*(45048066 - 5180014*rr) + P0^2*P2*(-10398423 - 3459015*rr) + 
  P0*P5*P9*(347349954560 + 87988891648*rr) + 
  P3*P7*P9*(-324755931136 + 344184242176*rr) + 
  P3*P4*P9*(522483777536 + 828762144768*rr) + 
  P6*P9^2*(6149046665216 + 6368186990592*rr) + 
  P6^2*P9*(28245953347584 + 9634458107904*rr), 
 30256185344*P2*P3*P8 + P1*P5^2*(3601620621312 - 776222734336*rr) + 
  P3*P4*P9*(-5215092736 - 618467426304*rr) + 
  P0*P6*P8*(-1073278058496 - 502424961024*rr) + 
  P3*P7*P9*(100204281856 - 149907308544*rr) + 
  P0*P5*P6*(-3999800684544 - 102085939200*rr) + 
  P0*P5*P9*(-347117969408 - 51523985408*rr) + 
  P1*P5*P8*(2077582524416 - 12166332416*rr) + 
  P1^2*P3*(34284376 - 225192184*rr) + P0^2*P2*(-71171611 - 104775377*rr) + 
  P0*P3^2*(-286598886 + 31705422*rr) + 
  P0*P1*P7*(17642096640 + 2216331264*rr) + 
  P0*P1*P4*(9709262640 + 8419267472*rr) + 
  P1*P2*P9*(-143000969216 + 34114052096*rr) + 
  P1*P2*P6*(-188567083264 + 112889173248*rr) + 
  P6*P9^2*(47925637939200 + 31368463515648*rr) + 
  P6^2*P9*(172202787864576 + 40843754864640*rr), 
 103936*P2*P3*P5 + P1*P2*P6*(623616 - 89088*rr) + 
  P0*P1*P4*(64960 - 12992*rr) + P0*P3^2*(364 + 84*rr) + 
  P0^2*P2*(-175 + 147*rr) + P1^2*P3*(-224 + 448*rr) + 
  P1*P2*P9*(311808 + 14848*rr), 7564046336*P2^2*P7 + 
  P0*P5*P6*(-9175131374848 - 3631346102016*rr) + 
  P0*P6*P8*(-403436077056 - 2811377811456*rr) + 
  P0*P5*P9*(2770669584384 - 2429518135296*rr) + 
  P3*P4*P9*(1251622256640 - 1984281968640*rr) + 
  P0*P8*P9*(2697122807808 - 622412955648*rr) + 
  P3*P7*P9*(1366168043520 - 433403854848*rr) + 
  P1*P5*P8*(-451714170880 - 135954939904*rr) + 
  P1*P5^2*(-1406902640640 - 99773571072*rr) + 
  P0*P1*P4*(43011277848 - 21307875512*rr) + 
  P0*P1*P7*(37691974656 - 4327271424*rr) + 
  P0^2*P2*(-110678743 - 9343285*rr) + P1^2*P3*(133057176 + 49898184*rr) + 
  P0*P3^2*(52122385 + 96176115*rr) + P1*P2*P9*(4045396992 + 17726759936*rr) + 
  P1*P2*P6*(49931620928 + 32332275392*rr) + 
  P6^2*P9*(323205904465920 + 1747709853696*rr) + 
  P6*P9^2*(133649629446144 + 27662037811200*rr), 
 945505792*P2^2*P4 + P6^2*P9*(-16706203680768 - 3457754726400*rr) + 
  P6*P9^2*(-4943894609920 - 2832914776064*rr) + 
  P1*P2*P6*(603972096 - 2026811392*rr) + 
  P1*P2*P9*(1239462784 - 807824000*rr) + 
  P0*P1*P7*(-2278653888 - 167246016*rr) + P0*P3^2*(4223842 - 5095748*rr) + 
  P1^2*P3*(-3291652 - 3984876*rr) + P0^2*P2*(3448809 + 1830570*rr) + 
  P0*P1*P4*(-3811105760 + 688835840*rr) + 
  P0*P8*P9*(-185859424256 + 4322312192*rr) + 
  P3*P7*P9*(-102756950016 + 8342200320*rr) + 
  P1*P5*P8*(-19164135424 + 19350388736*rr) + 
  P1*P5^2*(24398768128 + 46325938176*rr) + 
  P3*P4*P9*(-209875886080 + 90310287360*rr) + 
  P0*P5*P9*(-321458071552 + 97676261376*rr) + 
  P0*P6*P8*(-183984003072 + 150628386816*rr) + 
  P0*P5*P6*(205915686912 + 290931474432*rr), 128355382853632*P1*P8^2 + 
  P1*P5^2*(5457519357952 - 188279703728128*rr) + 
  P1*P5*P8*(350851983409152 - 126309650595840*rr) + 
  P6*P9^2*(-3085693316235264 - 88523872927744*rr) + 
  P0*P5*P6*(123099561400320 - 37287253751808*rr) + 
  P0*P1*P7*(-238306123776 - 25347792896*rr) + 
  P1^2*P3*(-3567634168 - 501768680*rr) + 
  P0^2*P2*(-378502873 - 379961323*rr) + 
  P0*P3^2*(-3551791250 + 478309258*rr) + 
  P0*P1*P4*(-563251991456 + 166101870880*rr) + 
  P1*P2*P9*(-1712698982400 + 229206556672*rr) + 
  P0*P6*P8*(95854629388288 + 594120507392*rr) + 
  P1*P2*P6*(-1719659264512 + 877064901120*rr) + 
  P0*P8*P9*(4011105714176 + 12033317142528*rr) + 
  P3*P7*P9*(-15666990022656 + 12344170119168*rr) + 
  P0*P5*P9*(56746858496000 + 23636579663872*rr) + 
  P3*P4*P9*(20829905223680 + 40672686899200*rr) + 
  P6^2*P9*(-6018050134376448 + 991152731848704*rr), 
 9771053519732736*P6^2*P8 + P1*P4*P6*(-390686822672384 - 84863646300160*rr) + 
  P0*P5^2*(752751084500352 - 8332048961408*rr) + 
  P0*P2*P6*(7897842386560 - 3512867016832*rr) + 
  P0*P8^2*(11257755500544 - 2124465143808*rr) + 
  P1*P7*P9*(-2478542667776 - 1876292583424*rr) + 
  P0*P2*P9*(4848009934208 - 234030972544*rr) + 
  P0*P1*P3*(36103692891 - 9646977935*rr) + 
  P1^3*(-62280927142 - 2855898290*rr) + 
  P3^2*P9*(-1166178497792 + 150603523840*rr) + 
  P0^2*P4*(5718311740050 + 441056353910*rr) + 
  P0^2*P7*(1346852148544 + 1093107820480*rr) + 
  P1*P2*P8*(-6188548165632 + 1973008416768*rr) + 
  P1*P2*P5*(-2433295890592 + 6602751185440*rr) + 
  P1*P4*P9*(-109335999868928 + 45768378077184*rr) + 
  P0*P5*P8*(341788087259136 + 50368912568320*rr) + 
  P8*P9^2*(-322765920927744 + 607401425240064*rr) + 
  P5*P9^2*(989242639515648 + 1259914892673024*rr) + 
  P6*P8*P9*(4918286695268352 + 2190082238840832*rr) + 
  P5*P6*P9*(5673376353878016 + 2252648344977408*rr), 
 33565507584*P5*P6^2 + P0*P5^2*(-1101292864 - 252703680*rr) + 
  P0*P5*P8*(-325527552 - 198072320*rr) + P1*P4*P9*(238117376 - 39183872*rr) + 
  P1*P2*P5*(17289104 - 9159824*rr) + P0^2*P4*(-7721105 - 2438291*rr) + 
  P0^2*P7*(318304 - 2062944*rr) + P0*P2*P9*(-7765968 - 1193872*rr) + 
  P1*P2*P8*(13329792 - 1147008*rr) + P0*P1*P3*(-73402 + 3080*rr) + 
  P1^3*(87745 + 23247*rr) + P3^2*P9*(2111200 + 110432*rr) + 
  P0*P2*P6*(-19699120 + 2703728*rr) + P1*P4*P6*(397867008 + 253188096*rr) + 
  P5*P6*P9*(13985628160 + 2797125632*rr), 112310959996928*P3*P7*P8 + 
  P1*P4*P6*(-121222101912576 - 1123043558351872*rr) + 
  P0*P5^2*(3539263787698176 - 305517254535168*rr) + 
  P0*P2*P6*(19209551182560 - 17515946687328*rr) + 
  P0*P2*P9*(18338020922624 - 3554656968960*rr) + 
  P0*P1*P3*(217996378383 - 80717246771*rr) + 
  P1^3*(-353149880272 - 37574321520*rr) + 
  P3^2*P9*(-9210827028480 + 35480721408*rr) + 
  P0^2*P4*(26921187942342 + 3349235529106*rr) + 
  P0^2*P7*(7077110841984 + 5586986891136*rr) + 
  P1*P2*P8*(-45886095040512 + 13735381868544*rr) + 
  P1*P7*P9*(-63297602715648 + 15963292434432*rr) + 
  P0*P8^2*(72686685388800 + 17944814813184*rr) + 
  P1*P2*P5*(-18066728322432 + 44959983034240*rr) + 
  P0*P5*P8*(1967313411133440 + 154710393155584*rr) + 
  P1*P4*P9*(463296599162880 + 339439545483264*rr) + 
  P8*P9^2*(-10695924460290048 + 1388811732910080*rr) + 
  P5*P9^2*(-16409227564154880 + 6614993671815168*rr) + 
  P6*P8*P9*(-11992543814221824 + 7147745408188416*rr) + 
  P5*P6*P9*(-4873545031090176 + 15479287735910400*rr), 
 192905216*P3*P5*P7 + P0*P5^2*(-2740502784 - 429515520*rr) + 
  P0*P5*P8*(-1005862912 - 413368320*rr) + 
  P1*P4*P9*(-72339456 - 279023616*rr) + P1*P2*P5*(60363616 - 30760416*rr) + 
  P0^2*P4*(-17116612 - 7039692*rr) + P0^2*P7*(1152576 - 5480768*rr) + 
  P1*P2*P8*(47780864 - 3415040*rr) + P0*P2*P9*(-18749312 - 931712*rr) + 
  P0*P1*P3*(-250957 + 20601*rr) + P1^3*(229446 + 82770*rr) + 
  P3^2*P9*(6599936 + 1224960*rr) + P0*P2*P6*(-39007088 + 9617328*rr) + 
  P1*P4*P6*(-1048922112 + 876685312*rr), 14038869999616*P3*P4*P8 + 
  P5*P6*P9*(1382528534446080 - 755446808838144*rr) + 
  P6*P8*P9*(1145801426337792 - 247356075278336*rr) + 
  P5*P9^2*(1336990557536256 - 173601466613760*rr) + 
  P0*P5^2*(-185144355400192 - 45417235037696*rr) + 
  P0*P5*P8*(-64896952303616 - 38270300454912*rr) + 
  P1*P4*P9*(26943650234368 - 17240572985344*rr) + 
  P0*P8^2*(-2477288783872 - 1691778744320*rr) + 
  P1*P2*P5*(5466390273280 - 1582998651136*rr) + 
  P0^2*P4*(-818431363408 - 563614836208*rr) + 
  P0^2*P7*(313572558592 - 344836299520*rr) + 
  P0*P2*P9*(-1128336758784 - 173563617280*rr) + 
  P1*P7*P9*(4460740214784 - 172071452672*rr) + 
  P0*P1*P3*(-17117102835 - 168635705*rr) + 
  P1^3*(10666259184 + 6859126352*rr) + 
  P3^2*P9*(410459270144 + 128136369152*rr) + 
  P1*P2*P8*(3330926673920 + 134314532864*rr) + 
  P0*P2*P6*(-2866190617728 + 351339645568*rr) + 
  P8*P9^2*(658346921164800 + 39081935372288*rr) + 
  P1*P4*P6*(-82640076101632 + 50550713677824*rr), 
 48226304*P3*P4*P5 + P1*P4*P6*(229074944 - 53393408*rr) + 
  P1*P2*P8*(-4643712 - 1154432*rr) + P3^2*P9*(-337792 - 293248*rr) + 
  P1^3*(-1946 - 13682*rr) + P0*P1*P3*(24115 + 5971*rr) + 
  P0^2*P7*(-1291776 + 430592*rr) + P0*P2*P6*(5434368 + 541952*rr) + 
  P0*P2*P9*(1289920 + 703424*rr) + P1*P2*P5*(-11432032 + 769312*rr) + 
  P0^2*P4*(-7192 + 1151416*rr) + P1*P4*P9*(-60282880 + 15501312*rr) + 
  P0*P5*P8*(-13778944 + 68894720*rr) + P0*P5^2*(136928256 + 128316416*rr), 
 6496*P3^2*P6 + P1*P4*P6*(467712 - 571648*rr) + P1*P2*P8*(-19488 - 928*rr) + 
  P1^3*(-77 - 49*rr) + P0*P1*P3*(98 + 7*rr) + P0*P2*P6*(24360 + 1160*rr) + 
  P0^2*P7*(-3248 + 2320*rr) + P0*P2*P9*(6496 + 2784*rr) + 
  P0^2*P4*(5075 + 4553*rr) + P1*P2*P5*(-35728 + 8816*rr) + 
  P0*P5*P8*(51968 + 319232*rr) + P0*P5^2*(935424 + 579072*rr), 
 673865759981568*P2*P7^2 + P5*P6*P9*(120882017298939904 - 
    328936190142971904*rr) + P6*P8*P9*(375090408276885504 - 
    82915235123429376*rr) + P5*P9^2*(197508076431998976 - 
    8539604823048192*rr) + P0*P5^2*(35584836309315520 - 
    5944816108587200*rr) + P0*P2*P9*(-75227310406528 - 44985627542144*rr) + 
  P0^2*P4*(-10962321187209 - 44910292490747*rr) + 
  P0*P2*P6*(-246066620315376 - 34924813721296*rr) + 
  P0^2*P7*(44022957333152 - 18290322388000*rr) + 
  P0*P1*P3*(120781018491 - 104235520879*rr) + 
  P1^3*(160506759119 + 51630801677*rr) + 
  P3^2*P9*(-29234181616640 + 4572966773760*rr) + 
  P1*P2*P8*(-76109688668160 + 14827156733952*rr) + 
  P1*P2*P5*(-35365368163216 + 50611286951760*rr) + 
  P1*P4*P6*(124908828033024 + 84387158360064*rr) + 
  P1*P7*P9*(706681252085760 + 1622509677969408*rr) + 
  P1*P4*P9*(5997074199904256 + 2060036648042496*rr) + 
  P0*P8^2*(3260924446113792 + 3204923290288128*rr) + 
  P0*P5*P8*(32899599028111360 + 5232859358124032*rr) + 
  P8*P9^2*(87276467993444352 + 12900837693063168*rr), 
 877429374976*P2*P4*P7 + P5*P9^2*(-113641234366464 - 16797965746176*rr) + 
  P8*P9^2*(-37551700967424 - 16469255258112*rr) + 
  P0*P5*P8*(-14143619254272 - 6454351894528*rr) + 
  P0*P8^2*(665130295296 - 2092615114752*rr) + 
  P1*P4*P9*(-1710249418752 - 1747039199232*rr) + 
  P1*P7*P9*(848975855616 - 956947660800*rr) + 
  P0*P5^2*(-24448533649920 - 617992097280*rr) + 
  P1*P4*P6*(-3671227392 - 59336438784*rr) + 
  P1*P2*P5*(66656170560 - 17360966464*rr) + P1^3*(-33313182 - 56739578*rr) + 
  P0*P1*P3*(-143672907 + 47499487*rr) + 
  P3^2*P9*(18943271424 + 806023680*rr) + 
  P1*P2*P8*(50663083520 + 3996205568*rr) + 
  P0^2*P7*(-39698264256 + 4452905920*rr) + 
  P0^2*P4*(-32734051861 + 25386123617*rr) + 
  P0*P2*P9*(-1149610112 + 33007642240*rr) + 
  P0*P2*P6*(98279550348 + 50988748068*rr) + 
  P6*P8*P9*(-266477722140672 + 4284479963136*rr) + 
  P5*P6*P9*(-318923249025024 + 165769294381056*rr), 
 438714687488*P2*P4^2 + P5*P6*P9*(114791721074688 - 21246800953344*rr) + 
  P0*P2*P6*(-417679808 - 15234710592*rr) + 
  P0*P2*P9*(11915326976 - 6355938816*rr) + 
  P1*P2*P8*(-7892198272 - 3652633984*rr) + 
  P0^2*P4*(14971174484 - 3455797412*rr) + 
  P3^2*P9*(-3711424640 - 957224576*rr) + 
  P1*P2*P5*(-18970015456 - 834805600*rr) + P0*P1*P3*(48391987 - 3888129*rr) + 
  P1^3*(-18821026 + 13166342*rr) + P0^2*P7*(9411651648 + 1041574208*rr) + 
  P1*P4*P6*(-16541622272 + 12514725888*rr) + 
  P1*P7*P9*(-455979704320 + 163990102016*rr) + 
  P0*P8^2*(-748914886656 + 408247719936*rr) + 
  P1*P4*P9*(-153251137536 + 435226892288*rr) + 
  P0*P5^2*(5077714823168 + 1202276591616*rr) + 
  P0*P5*P8*(1100627599360 + 1970533670912*rr) + 
  P8*P9^2*(3019738251264 + 4995749052416*rr) + 
  P5*P9^2*(18775850483712 + 8234627629056*rr) + 
  P6*P8*P9*(56765832101888 + 10210638430208*rr), 
 -7*P0*P1*P3 + 28*P2^2*P3 + P1*P4*P6*(193536 - 28672*rr) + 
  P0*P5*P8*(-139776 - 27136*rr) + P1*P2*P5*(1008 - 1232*rr) + 
  P0^2*P7*(-672 - 416*rr) + P1^3*(21 - 7*rr) + P0^2*P4*(-2149 + 81*rr) + 
  P0*P2*P9*(-3584 + 256*rr) + P0*P5^2*(-333312 + 1536*rr) + 
  P0*P2*P6*(-5824 + 2272*rr), 661389312*P1*P6*P7 + 
  P1*P4*P6*(962803712 - 363419648*rr) + P1*P4*P9*(564936704 - 206684160*rr) + 
  P1*P2*P5*(-2479616 - 8389120*rr) + P1*P2*P8*(6770688 - 3207168*rr) + 
  P0^2*P7*(-3155200 - 794368*rr) + P3^2*P9*(1455104 - 326656*rr) + 
  P1^3*(62902 - 2206*rr) + P0*P1*P3*(-32109 + 18137*rr) + 
  P0^2*P4*(-6159600 + 868144*rr) + P0*P2*P9*(-3994112 + 1529344*rr) + 
  P0*P2*P6*(-1083904 + 5181952*rr) + P0*P5*P8*(-413368320 + 27557888*rr) + 
  P1*P7*P9*(275578880 + 55115776*rr) + P0*P5^2*(-675598848 + 191613440*rr), 
 10629187675480915968*P6*P8^2 + P5^2*P9*(-64265670103306076160 - 
    29196012871508557824*rr) + P5*P8*P9*(390088841291104256 - 
    16675774215407796224*rr) + P0*P4*P6*(-2888081520040687616 - 
    662430332130469888*rr) + P0*P6*P7*(-605888615908245504 - 
    646817184852344832*rr) + P0*P4*P9*(-1028162716195651584 - 
    558453214888689664*rr) + P0*P7*P9*(133130778151747584 - 
    319865134867021824*rr) + P2*P9^2*(-279916345183698944 - 
    111222337881243648*rr) + P1*P4*P5*(1393255429597667328 - 
    89232162795757568*rr) + P2*P6*P9*(-1111004794578796544 - 
    14853990879592448*rr) + P0*P2*P5*(549799286327424 - 
    3295723001050752*rr) + P0*P2*P8*(2652399702679552 - 
    1310457147564032*rr) + P0*P1^2*(60374296026590 - 6127817791270*rr) + 
  P1*P2^2*(17267371386944 - 4613763723072*rr) + 
  P0^2*P3*(9110050617955 + 1042140121673*rr) + 
  P1*P3*P9*(-7744272001908736 + 5419930068500480*rr) + 
  P1*P3*P6*(10744095256229888 + 11922258499971072*rr) + 
  P4^3*(670304797596844032 + 86133925893636096*rr) + 
  P1*P4*P8*(394421591209934848 + 165621166985183232*rr) + 
  P8^2*P9*(3730774482122440704 + 1196663513133613056*rr), 
 2199749105025024*P5*P6*P8 + P1*P4*P8*(-17809009541120 - 25631040471040*rr) + 
  P1*P4*P5*(-151775750217728 - 23397921464320*rr) + 
  P1*P3*P6*(493436991488 - 1254676371456*rr) + 
  P1*P3*P9*(1321956163584 - 352790855680*rr) + 
  P0*P1^2*(-5899780530 - 516877270*rr) + 
  P1*P2^2*(-2411021760 - 329349440*rr) + 
  P0^2*P3*(-883213765 - 184661295*rr) + 
  P0*P2*P8*(-398996168704 + 33157603328*rr) + 
  P0*P2*P5*(-585148584832 + 238432892288*rr) + 
  P2*P9^2*(11012572971008 + 15823959752704*rr) + 
  P2*P6*P9*(97742758084608 + 23169790377984*rr) + 
  P0*P7*P9*(-53187605692416 + 24807831240704*rr) + 
  P0*P6*P7*(-34606203666432 + 66460035710976*rr) + 
  P0*P4*P9*(16672053755904 + 66712273059840*rr) + 
  P0*P4*P6*(154198221195264 + 111153272068096*rr) + 
  P5*P8*P9*(-1283186977931264 + 1754561786150912*rr) + 
  P5^2*P9*(2199749105025024 + 3770998465757184*rr), 
 137484319064064*P5^2*P6 + P5^2*P9*(137484319064064 - 98203085045760*rr) + 
  P5*P8*P9*(114570265886720 - 29460925513728*rr) + 
  P0*P4*P6*(628821055488 - 3727354198016*rr) + 
  P0*P4*P9*(2214248742912 - 1815982145536*rr) + 
  P0*P6*P7*(3572494368768 - 1515573608448*rr) + 
  P2*P6*P9*(-1679047000064 - 1245175611392*rr) + 
  P2*P9^2*(376550981632 - 522938482688*rr) + 
  P0*P7*P9*(2372623925248 - 333781139456*rr) + 
  P0*P2*P5*(24366989696 - 1307822976*rr) + P0^2*P3*(24743033 + 9944011*rr) + 
  P1*P2^2*(37412032 + 31567424*rr) + P0*P1^2*(134874810 + 44027886*rr) + 
  P0*P2*P8*(9823199232 + 1965875200*rr) + 
  P1*P3*P9*(-48582180864 + 2792374272*rr) + 
  P1*P3*P6*(-60718995456 + 31490766848*rr) + 
  P1*P4*P8*(-567912955904 + 880088711168*rr) + 
  P1*P4*P5*(3278279467008 + 1669987344384*rr), 
 157124936073216*P4*P7^2 + P5^2*P9*(34371079766016 - 54011696775168*rr) + 
  P5*P8*P9*(45828106354688 - 19640617009152*rr) + 
  P2*P6*P9*(-1422868873216 - 670648762368*rr) + 
  P2*P9^2*(49383735296 - 303357231104*rr) + 
  P0*P4*P9*(-5409310277632 - 159697960960*rr) + 
  P0*P6*P7*(275468648448 - 157741350912*rr) + 
  P1*P3*P6*(-44694825984 - 62522344448*rr) + 
  P0*P7*P9*(342599663616 - 58643185664*rr) + 
  P1*P3*P9*(35101622272 - 29238444032*rr) + 
  P0*P2*P5*(36142604416 - 24665501312*rr) + 
  P0*P2*P8*(38797467648 - 4352958464*rr) + 
  P1*P2^2*(590748032 - 50275200*rr) + P0^2*P3*(-26405477 - 10960655*rr) + 
  P0*P1^2*(-28517594 + 84634546*rr) + 
  P1*P4*P8*(2285761462272 + 2793708453888*rr) + 
  P0*P4*P6*(-6923242469376 + 3023257049088*rr) + 
  P1*P4*P5*(17089452417024 + 4388862353408*rr) + 
  P4^3*(-397722494435328 + 220956941352960*rr), 
 102294880256*P4^2*P7 + P4^3*(191802900480 - 38360580096*rr) + 
  P1*P4*P5*(-1226326016 - 1143652352*rr) + 
  P1*P4*P8*(220463104 - 440926208*rr) + 
  P0*P4*P6*(1687059456 - 202378240*rr) + P0*P2*P8*(-6414336 - 950272*rr) + 
  P1*P2^2*(-89600 - 21248*rr) + P0*P1^2*(29792 - 8544*rr) + 
  P0^2*P3*(483 + 3529*rr) + P1*P3*P9*(-12947456 + 1781760*rr) + 
  P0*P2*P5*(-11948928 + 2045312*rr) + P1*P3*P6*(-14818304 + 9829376*rr) + 
  P0*P4*P9*(716505088 + 165347328*rr), 1702887424*P3^2*P8 + 
  P0*P4*P6*(-584767395840 - 1017447974912*rr) + 
  P0*P4*P9*(493007765504 - 549206851584*rr) + 
  P0*P6*P7*(762935377920 - 480453722112*rr) + 
  P0*P7*P9*(598154412032 - 136611102720*rr) + 
  P1*P4*P8*(-82802900992 - 23627563008*rr) + 
  P0*P2*P5*(4094428800 - 3768351872*rr) + 
  P0*P2*P8*(5033828352 - 901095424*rr) + P0^2*P3*(-12715241 + 2504677*rr) + 
  P1*P2^2*(27293504 + 3448256*rr) + P0*P1^2*(37779686 + 13954290*rr) + 
  P1*P3*P9*(-9821536256 + 1476247552*rr) + 
  P1*P3*P6*(-9405376512 + 6276843520*rr) + 
  P2*P9^2*(32354861056 + 15325986816*rr) + 
  P2*P6*P9*(100896079872 + 16603152384*rr) + 
  P1*P4*P5*(-25418588160 + 74502987776*rr), 
 207872*P3^2*P5 + P1*P4*P5*(-3325952 - 6651904*rr) + 
  P1*P3*P6*(987392 - 230144*rr) + P0*P2*P8*(-311808 - 14848*rr) + 
  P0*P1^2*(-882 - 1078*rr) + P1*P2^2*(-1232 - 784*rr) + 
  P0^2*P3*(483 + 49*rr) + P1*P3*P9*(623616 + 29696*rr) + 
  P0*P2*P5*(-519680 + 141056*rr) + P0*P7*P9*(-40861696 + 950272*rr) + 
  P0*P6*P7*(-74121216 + 17104896*rr) + P0*P4*P9*(-64143360 + 23281664*rr) + 
  P0*P4*P6*(-45434880 + 58976256*rr), 21164457984*P2*P6^2 - 
  881852416*P0*P7*P9 + P1*P4*P5*(5063761920 - 2225299456*rr) + 
  P1*P4*P8*(3086483456 - 440926208*rr) + P0*P4*P6*(335861760 - 39614464*rr) + 
  P0*P2*P5*(24762752 - 7435136*rr) + P1*P2^2*(317632 - 50624*rr) + 
  P0^2*P3*(-32935 - 26901*rr) + P0*P1^2*(-46214 - 3794*rr) + 
  P0*P2*P8*(19955712 + 1425408*rr) + P1*P3*P9*(16629760 + 8077312*rr) + 
  P1*P3*P6*(56125440 + 13481984*rr) + P0*P6*P7*(-1653473280 + 330694656*rr) + 
  P0*P4*P9*(-303136768 + 413368320*rr) + 
  P2*P9^2*(-440926208 + 1322778624*rr) + 
  P2*P6*P9*(11464081408 + 4409262080*rr), 212860928*P2*P3*P7 + 
  P1*P4*P5*(-65080565760 - 17373585408*rr) + 
  P1*P4*P8*(-18518900736 - 13227786240*rr) + 
  P0*P6*P7*(-7902461952 - 2907832320*rr) + 
  P0*P7*P9*(-1596456960 - 1870135296*rr) + 
  P0*P4*P6*(-11415914496 - 1434851328*rr) + 
  P0*P2*P8*(14966784 - 46325760*rr) + P0*P2*P5*(-113368192 - 33047936*rr) + 
  P1*P2^2*(-2895424 - 1991360*rr) + P0*P1^2*(1429554 - 264362*rr) + 
  P0^2*P3*(-640059 + 139055*rr) + P1*P3*P9*(-89800704 + 49889280*rr) + 
  P0*P4*P9*(-6685163520 + 105480192*rr) + 
  P1*P3*P6*(190826496 + 160061440*rr) + 
  P2*P9^2*(-20434649088 + 1459617792*rr) + 
  P2*P6*P9*(-34483470336 + 10399776768*rr), 
 53215232*P2*P3*P4 + P2*P6*P9*(5108662272 - 364904448*rr) + 
  P1*P3*P6*(11225088 - 19539968*rr) + P1*P3*P9*(16629760 - 3325952*rr) + 
  1763704832*P1*P4*P8*rr + P0*P1^2*(-166558 + 7910*rr) + 
  P0^2*P3*(62909 + 7959*rr) + P1*P2^2*(-38976 + 298816*rr) + 
  P0*P2*P8*(-8314880 + 4513792*rr) + P0*P2*P5*(12810112 + 5527168*rr) + 
  P0*P4*P9*(711753728 + 128286720*rr) + 
  P0*P7*P9*(-106430464 + 228065280*rr) + 
  P2*P9^2*(2341470208 + 273678336*rr) + P0*P4*P6*(979908608 + 387295232*rr) + 
  P0*P6*P7*(399114240 + 467533824*rr) + 
  P1*P4*P5*(4245577728 + 3165593600*rr), 21672404975616*P1*P7*P8 + 
  P2*P6*P9*(72380682600448 - 23229756342272*rr) + 
  P1*P4*P8*(21948424781824 - 22791475691520*rr) + 
  P1*P4*P5*(-18924270379008 - 8487202562048*rr) + 
  P0*P4*P6*(57413065271296 - 5637546428416*rr) + 
  P1*P3*P6*(-704205776896 - 392098560000*rr) + 
  P1*P3*P9*(277841002496 - 245697101824*rr) + 
  P0*P2*P5*(-218771942784 - 53735643264*rr) + 
  P0*P2*P8*(-5618720768 - 41859719168*rr) + 
  P1*P2^2*(4676103488 - 878280768*rr) + P0^2*P3*(-811698209 + 272124221*rr) + 
  P0*P1^2*(296045750 + 650638946*rr) + 
  P2*P9^2*(34491011694592 + 1206374105088*rr) + 
  P0*P4*P9*(29518549057536 + 2473623584768*rr) + 
  P0*P6*P7*(28489013919744 + 5200834854912*rr) + 
  P0*P7*P9*(5676043075584 + 5895624327168*rr) + 
  P5*P8*P9*(2001085392748544 + 859672064032768*rr) + 
  P5^2*P9*(6008674279489536 + 861478097780736*rr), 
 1354525310976*P1*P5*P7 + P5^2*P9*(-102943923634176 - 48762911195136*rr) + 
  P5*P8*P9*(-14448269983744 - 28896539967488*rr) + 
  P0*P4*P6*(-1369060374528 - 365756901376*rr) + 
  P1*P4*P5*(1960116789248 - 361621495808*rr) + 
  P0*P6*P7*(-261579472896 - 329702572032*rr) + 
  P2*P9^2*(-726646390784 - 204589760512*rr) + 
  P0*P4*P9*(-567720050688 - 203129192448*rr) + 
  P0*P7*P9*(83335053312 - 159174361088*rr) + 
  P0*P1^2*(29270766 - 20808182*rr) + P1*P2^2*(-149252544 - 7955776*rr) + 
  P0^2*P3*(32961355 + 293889*rr) + P0*P2*P8*(-1573412864 + 563273728*rr) + 
  P0*P2*P5*(1428128896 + 1749892480*rr) + 
  P1*P3*P9*(-15851962368 + 5096783872*rr) + 
  P1*P3*P6*(4338644992 + 14173366272*rr) + 
  P2*P6*P9*(-2492114927616 + 142860091392*rr) + 
  P1*P4*P8*(-270728691712 + 344804294656*rr), 156336856315723776*P6^2*P7 + 
  P4*P6*P9*(55156990254514176 - 24979182219952128*rr) + 
  P2*P8*P9*(-846295244734464 - 129613786251264*rr) + 
  P1*P2*P4*(45048673764864 - 42225359171072*rr) + 
  P1*P2*P7*(57832950497280 - 11122655330304*rr) + 
  P1*P3*P5*(14594632369408 - 3916838293760*rr) + 
  P0*P2^2*(-326789974840 - 84549631656*rr) + 
  P0^2*P1*(40552293523 - 41122948391*rr) + 
  P0*P3*P9*(-37773244708864 + 7730648676352*rr) + 
  P1^2*P9*(-15539832225792 + 11516085518336*rr) + 
  P0*P3*P6*(-39369717337216 + 27316664871552*rr) + 
  P1^2*P6*(26321104931072 + 27689868360448*rr) + 
  P2*P5*P9*(-1512302817837056 + 457634445262848*rr) + 
  P0*P7*P8*(-4299777016070144 + 1001293593706496*rr) + 
  P0*P4*P8*(-5682191350628352 + 3621122356543488*rr) + 
  P0*P5*P7*(-3397945131270144 + 3942649054363648*rr) + 
  P0*P4*P5*(3448072202702848 + 7692625395183616*rr) + 
  P6*P7*P9*(65140356798218240 + 13028071359643648*rr), 
 364785998070022144*P5*P8^2 + P4*P6*P9*(-11207548313067323392 - 
    16490779179864293376*rr) + P4*P9^2*(6566147965260398592 - 
    8978202319845851136*rr) + P6*P7*P9*(11256253654732111872 - 
    8040181181951508480*rr) + P7*P9^2*(9380211378943426560 - 
    2412054354585452544*rr) + P2*P5*P9*(36372730839531520 - 
    45906278685704192*rr) + P0*P7*P8*(-245099750049710080 - 
    24893074622644224*rr) + P2*P8*P9*(79288975976562688 - 
    12878049744781312*rr) + P0*P3*P9*(-2521710071670272 - 
    245297329238528*rr) + P0*P2^2*(3455563578271 - 7516563044739*rr) + 
  P0^2*P1*(5737705058645 - 1244838281505*rr) + 
  P1*P2*P4*(6363602219118144 + 148600469676736*rr) + 
  P1*P3*P5*(414024569771456 + 370950498560320*rr) + 
  P0*P3*P6*(-4275540535691264 + 520188479440896*rr) + 
  P1^2*P9*(-2058292224407552 + 647779094910976*rr) + 
  P1*P2*P7*(2542435338182656 + 892092238471168*rr) + 
  P1^2*P6*(-1931697997429760 + 1984541117762560*rr) + 
  P0*P4*P8*(-525146865052393472 + 45550872685518848*rr) + 
  P0*P5*P7*(-509511772341239808 + 78347398204194816*rr) + 
  P0*P4*P5*(-597304382164860160 + 295643415777224960*rr), 
 5012449132544*P5^2*P8 + P0*P4*P5*(6551043050496 - 842305985536*rr) + 
  P2*P8*P9*(-562511609856 - 16204038144*rr) + 
  P1*P2*P4*(-37780943872 - 10950073344*rr) + 
  P1*P2*P7*(-5994196992 - 9496424448*rr) + 
  P1^2*P6*(28532302848 - 9350706176*rr) + 
  P1*P3*P5*(593682432 - 2778832896*rr) + 
  P1^2*P9*(17440045056 - 1133733888*rr) + P0^2*P1*(-44520371 - 876281*rr) + 
  P0*P2^2*(-97631324 + 41391084*rr) + 
  P0*P3*P6*(30633706880 + 2844182656*rr) + 
  P0*P3*P9*(12541125632 + 4920538112*rr) + 
  P2*P5*P9*(-547657908224 + 227821060096*rr) + 
  P0*P5*P7*(3807948963840 + 286050877440*rr) + 
  P0*P7*P8*(1186752888832 + 512135790592*rr) + 
  P0*P4*P8*(3569518116864 + 515222274048*rr) + 
  P7*P9^2*(-73038544502784 + 3068846407680*rr) + 
  P6*P7*P9*(-128891549122560 + 33143541202944*rr) + 
  P4*P9^2*(-109557816754176 + 43884503629824*rr) + 
  P4*P6*P9*(-67668063289344 + 107256181948416*rr), 
 313278070784*P5^3 + P4*P6*P9*(5672570781696 - 2440691908608*rr) + 
  P4*P9^2*(4453024006144 - 572211986432*rr) + 
  P6*P7*P9*(4564909031424 - 191802900480*rr) + 
  P0*P4*P8*(-69445877760 - 37699190784*rr) + 
  P0*P5*P7*(-86710894592 - 32973012992*rr) + 
  P0*P4*P5*(-210652495872 - 22049755136*rr) + 
  P0*P7*P8*(-6944587776 - 21495152640*rr) + 
  P2*P5*P9*(21780204544 - 3418039296*rr) + 
  P0*P3*P6*(-691421248 - 272299328*rr) + 
  P0*P3*P9*(-113790432 - 209281632*rr) + P1^2*P9*(-496593216 - 69676096*rr) + 
  P0*P2^2*(4588556 - 486276*rr) + P0^2*P1*(1089907 + 298613*rr) + 
  P1*P3*P5*(-124411392 + 74002432*rr) + P1^2*P6*(-1136384256 + 89021184*rr) + 
  P1*P2*P7*(-304532480 + 301622272*rr) + 
  P1*P2*P4*(485952768 + 566814976*rr) + 
  P2*P8*P9*(14057967616 + 3351728128*rr) + 
  P7*P9^2*(2013930455040 + 300491210752*rr), 814254459977728*P4*P6^2 + 
  P0*P4*P5*(25679240939520 - 16714532517888*rr) + 
  P0*P5*P7*(22947570458624 - 5387367309312*rr) + 
  P0*P4*P8*(25818868146176 - 3491012583424*rr) + 
  P2*P5*P9*(4885553670144 - 294096058368*rr) + 
  P1^2*P6*(79058814464 - 56134066688*rr) + 
  P0*P3*P6*(180921291264 - 25235037184*rr) + 
  P1*P2*P7*(-153782874112 - 7424356352*rr) + 
  P1^2*P9*(77996042880 - 5968342912*rr) + 
  P0^2*P1*(-260617525 + 44812929*rr) + P0*P2^2*(286605116 + 338569140*rr) + 
  P1*P3*P5*(-41802955264 + 1958777856*rr) + 
  P0*P3*P9*(97325111744 + 8843303616*rr) + 
  P1*P2*P4*(-240436863744 + 61439012096*rr) + 
  P2*P8*P9*(1442786336768 + 648595562496*rr) + 
  P0*P7*P8*(12300118835200 + 692571062272*rr) + 
  P4*P6*P9*(143682749464576 + 98123167170560*rr), 
 449243839987712*P3*P7^2 + P0*P7*P8*(-3737307096547328 - 
    1206635179016192*rr) + P0*P4*P8*(-10908438846898176 - 
    886506882465792*rr) + P2*P8*P9*(-226226891390976 - 589155016900608*rr) + 
  P2*P5*P9*(-3103572037730304 - 388898329460736*rr) + 
  P0*P5*P7*(-10713941484371968 - 67445741453312*rr) + 
  P0*P3*P9*(-31070968750080 - 10471864164352*rr) + 
  P0*P3*P6*(-83085285334016 - 5286669865984*rr) + 
  P0*P2^2*(78259171242 - 138621916482*rr) + 
  P0^2*P1*(70852363995 + 5447514289*rr) + 
  P1*P3*P5*(36304012064768 + 1487498356736*rr) + 
  P1*P2*P4*(119100336402432 + 3822757171200*rr) + 
  P1^2*P9*(-15141768986624 + 5167835709440*rr) + 
  P1*P2*P7*(36626713804800 + 16614396002304*rr) + 
  P1^2*P6*(-10074113052416 + 24255477199616*rr) + 
  P0*P4*P5*(-19514745392254976 + 3633331308302336*rr) + 
  P4*P6*P9*(91176992942063616 + 16032330896375808*rr), 
 56155479998464*P3*P4*P7 + P4*P6*P9*(-3579777587871744 - 
    1784777577332736*rr) + P1*P2*P4*(-4867324335104 - 1838733884416*rr) + 
  P1*P2*P7*(29973479424 - 1246861393920*rr) + 
  P1^2*P6*(3465039986688 - 1200836395008*rr) + 
  P1*P3*P5*(-1392979737856 - 512843765504*rr) + 
  P1^2*P9*(1604169842688 - 45876281344*rr) + 
  P0^2*P1*(-3930959543 - 697845701*rr) + 
  P0*P2^2*(-15883502768 + 5794838000*rr) + 
  P0*P3*P9*(588703897600 + 852676749312*rr) + 
  P0*P3*P6*(3419953069568 + 1255540480512*rr) + 
  P2*P8*P9*(-31176569389056 + 33041687248896*rr) + 
  P2*P5*P9*(131592860729344 + 56214738960384*rr) + 
  P0*P4*P5*(1243170347358208 + 72902398855168*rr) + 
  P0*P7*P8*(69553342119936 + 105095400259584*rr) + 
  P0*P5*P7*(506021242601472 + 137114043678720*rr) + 
  P0*P4*P8*(442631284850688 + 179943779598336*rr), 
 3509717499904*P3*P4^2 + P0*P4*P5*(-25714632157184 - 10069988136960*rr) + 
  P0*P4*P8*(-2061812285440 - 7198878187520*rr) + 
  P0*P5*P7*(-5395117965312 - 6655725993984*rr) + 
  P0*P7*P8*(3351590338560 - 2943513133056*rr) + 
  P2*P5*P9*(-1200907309056 - 2235030835200*rr) + 
  P2*P8*P9*(2016534675456 - 698082639872*rr) + 
  P0*P3*P6*(-20042680448 - 52005673088*rr) + 
  P0*P3*P9*(26314490496 - 23537862528*rr) + 
  P1^2*P9*(-42187154688 - 13463728384*rr) + 
  P0*P2^2*(644516152 - 31077032*rr) + P1^2*P6*(-154817037312 - 12383232*rr) + 
  P0^2*P1*(91227689 + 44362003*rr) + P1*P3*P5*(8477591808 + 19152754432*rr) + 
  P1*P2*P7*(-65149163520 + 28532213760*rr) + 
  P1*P2*P4*(17641057280 + 78119455744*rr) + 
  P4*P6*P9*(28153358843904 + 65123257679872*rr), 
 112310959996928*P2*P6*P8 + P0*P4*P5*(48191354480640 - 525749487339520*rr) + 
  P0*P5*P7*(385035485184000 - 246758548045824*rr) + 
  P0*P4*P8*(522474704338944 - 209757704552448*rr) + 
  P4*P6*P9*(-283808326746112 - 156595824623616*rr) + 
  P0*P7*P8*(329610251206656 - 43262250319872*rr) + 
  P2*P5*P9*(-3864942477312 - 17128998699008*rr) + 
  P0*P3*P6*(2642506488832 - 1515255712768*rr) + 
  P1^2*P6*(-915380981760 - 849631899648*rr) + 
  P1^2*P9*(902841311232 - 370722250752*rr) + 
  P0*P3*P9*(2430310127616 - 320391034880*rr) + 
  P0^2*P1*(-4388648789 + 1982352673*rr) + 
  P0*P2^2*(17996294288 + 7230778800*rr) + 
  P1*P3*P5*(-874112621312 + 59904397056*rr) + 
  P1*P2*P7*(-5367394729984 + 421544460288*rr) + 
  P1*P2*P4*(-6432370796544 + 2946269218816*rr) + 
  P2*P8*P9*(36713720709120 + 11639129112576*rr), 
 48226304*P2*P5*P6 + P0*P7*P8*(-73170944 - 8552448*rr) + 
  P1*P2*P4*(2130688 - 155904*rr) + P0*P3*P9*(-532672 - 64960*rr) + 
  P0*P2^2*(-441 - 2163*rr) + P0^2*P1*(1470 - 98*rr) + 
  P1^2*P9*(-285824 + 25984*rr) + P1*P3*P5*(181888 + 25984*rr) + 
  P0*P3*P6*(-987392 + 129920*rr) + P1^2*P6*(-103936 + 207872*rr) + 
  P1*P2*P7*(1039360 + 207872*rr) + P2*P5*P9*(10393600 + 8730624*rr) + 
  P0*P4*P8*(-159645696 + 11403264*rr) + P0*P5*P7*(-152993792 + 24707072*rr) + 
  P0*P4*P5*(-181264384 + 88731648*rr), 
 25984*P2*P3^2 + P0*P4*P5*(-192452608 - 723142656*rr) + 
  P0*P5*P7*(446889984 - 366280704*rr) + P0*P4*P8*(629932032 - 313786368*rr) + 
  P0*P7*P8*(445513728 - 78249984*rr) + P2*P5*P9*(-7454720 - 38191104*rr) + 
  P0*P3*P6*(3584000 - 2572288*rr) + P0*P3*P9*(3845632 - 489984*rr) + 
  P1*P3*P5*(-589568 - 191744*rr) + P0^2*P1*(-9737 + 1029*rr) + 
  P0*P2^2*(25088 + 11200*rr) + P1^2*P9*(1168384 + 50176*rr) + 
  P1*P2*P7*(-7311360 + 700416*rr) + P1*P2*P4*(-8365056 + 4205568*rr), 
 13303808*P1*P3*P8 + P0*P4*P8*(-1552416768 - 504889344*rr) + 
  P0*P5*P7*(-1846935552 - 375521280*rr) + 
  P0*P7*P8*(-352321536 - 339738624*rr) + P1*P3*P5*(23878400 - 4574976*rr) + 
  P0*P3*P6*(-10370304 - 3643136*rr) + P0*P3*P9*(-2078720 - 2910208*rr) + 
  P1^2*P9*(401408 - 860160*rr) + P0*P2^2*(77616 - 14448*rr) + 
  P0^2*P1*(-1127 + 13867*rr) + P2*P5*P9*(-199098368 + 917504*rr) + 
  P1*P2*P7*(2752512 + 5505024*rr) + P1*P2*P4*(25181184 + 6501376*rr) + 
  P0*P4*P5*(-3776088064 + 55404544*rr)}


==> anc/EqsFPPwithrrQ <==
{5504*Q6*Q7*Q8 + 5504*Q5*Q7*Q9 + 5504*Q4*Q8*Q9 + Q0*Q1*Q8*(-5232 - 8784*rr) + 
  Q0*Q3*Q7*(2336 - 8096*rr) + Q1^2*Q9*(12384 - 6880*rr) + 
  Q0*Q2*Q9*(17816 - 5688*rr) + Q1*Q2*Q3*(-48160 - 4128*rr) + 
  Q3*Q6*Q9*(-6880 - 4128*rr) + Q1*Q4*Q7*(-13416 - 3784*rr) + 
  Q3*Q9^2*(10664 - 1032*rr) + Q1*Q4^2*(-8557 - 473*rr) + 
  Q0*Q2*Q6*(-13024 + 352*rr) + Q0^3*(2302 + 570*rr) + 
  Q4*Q5*Q9*(-5848 + 1032*rr) + Q0*Q3*Q4*(-1328 + 1040*rr) + 
  Q7*Q8*Q9*(-8428 + 2236*rr) + Q1^2*Q6*(-23048 + 3096*rr) + 
  Q1*Q7^2*(19608 + 3784*rr) + Q0*Q1*Q5*(-15088 + 3792*rr), 
 16*Q5*Q6*Q7 + Q0*Q2*Q9*(103 - 43*rr) + Q3*Q6*Q9*(-52 - 28*rr) + 
  Q0*Q3*Q7*(67 - 23*rr) + Q1*Q4*Q7*(-36 - 12*rr) + Q0*Q3*Q4*(-44 - 4*rr) + 
  Q0*Q1*Q5*(-40 + 8*rr) + Q4*Q5*Q9*(-8 + 8*rr) + Q0*Q2*Q6*(-60 + 12*rr) + 
  Q1*Q4^2*(-26 + 14*rr) + Q1*Q2*Q3*(-80 + 16*rr) + Q1^2*Q6*(-32 + 32*rr), 
 1376*Q4*Q6*Q8 + Q0*Q3*Q7*(6084 - 4404*rr) + Q0*Q2*Q9*(11674 - 1394*rr) + 
  Q3*Q6*Q9*(-4128 - 1376*rr) + Q1*Q4*Q7*(-4472 - 1032*rr) + 
  Q0*Q2*Q6*(-3368 - 504*rr) + Q1*Q4^2*(-946 + 86*rr) + 
  Q0*Q1*Q5*(1448 + 184*rr) + Q0^3*(-331 + 511*rr) + 
  Q4*Q5*Q9*(-3440 + 688*rr) + Q0*Q1*Q8*(-5870 + 1014*rr) + 
  Q1*Q2*Q3*(-5160 + 1032*rr) + Q0*Q3*Q4*(1792 + 1216*rr) + 
  Q1^2*Q6*(-688 + 2064*rr), 11008*Q4*Q5*Q6 + Q0*Q3*Q7*(136556 - 73532*rr) + 
  Q0*Q2*Q9*(246120 - 58568*rr) + Q3*Q6*Q9*(-110768 - 46096*rr) + 
  Q1*Q4*Q7*(-96320 - 24768*rr) + Q0*Q2*Q6*(-58816 + 9920*rr) + 
  Q0^3*(-15727 + 12307*rr) + Q0*Q3*Q4*(23056 + 13360*rr) + 
  Q0*Q1*Q5*(23056 + 13360*rr) + Q1*Q4^2*(-38528 + 16512*rr) + 
  Q4*Q5*Q9*(-67424 + 17888*rr) + Q0*Q1*Q8*(-77756 + 21068*rr) + 
  Q1*Q2*Q3*(-131408 + 24080*rr) + Q1^2*Q6*(-38528 + 60544*rr), 
 2752*Q1*Q4^2 + 2752*Q3*Q6^2 + Q1*Q4*Q7*(2408 - 3784*rr) + 
  Q3*Q6*Q9*(2408 - 3784*rr) + Q4*Q5*Q9*(-4816 - 3440*rr) + 
  Q0*Q1*Q8*(-15302 - 2450*rr) + Q1*Q2*Q3*(-4472 - 2408*rr) + 
  Q0*Q3*Q7*(25634 - 730*rr) + Q0^3*(-5531 - 241*rr) + 
  Q0*Q2*Q6*(1888 + 544*rr) + Q1^2*Q6*(-6880 + 1376*rr) + 
  Q0*Q1*Q5*(6360 + 2952*rr) + Q0*Q3*Q4*(-7400 + 5704*rr) + 
  Q0*Q2*Q9*(12390 + 9074*rr), 44032*Q3^2*Q8 + Q1*Q2*Q3*(-6880 - 23392*rr) + 
  Q0*Q3*Q4*(28048 - 11952*rr) + Q0*Q2*Q9*(18816 - 10624*rr) + 
  Q1^2*Q6*(-23048 - 7912*rr) + Q0*Q1*Q5*(-17360 - 7824*rr) + 
  Q1*Q4^2*(-20167 - 6923*rr) + Q1^2*Q9*(16512 - 5504*rr) + 
  Q0*Q2*Q6*(-11168 - 4384*rr) + Q3*Q6*Q9*(22704 - 2064*rr) + 
  11008*Q3*Q9^2*rr + Q0^3*(6144 + 1024*rr) + Q1*Q4*Q7*(24424 + 3784*rr) + 
  Q4*Q5*Q9*(-4042 + 3870*rr) + Q0*Q1*Q8*(13312 + 5888*rr) + 
  Q0*Q3*Q7*(-36224 + 11392*rr), -5504*Q1*Q4^2 + 5504*Q3^2*Q5 + 
  Q0*Q2*Q9*(2912 - 6624*rr) + Q0*Q3*Q4*(9296 - 5904*rr) + 
  Q0*Q1*Q5*(-4464 - 3152*rr) + Q0*Q2*Q6*(-3776 - 1088*rr) + 
  2752*Q4*Q5*Q9*rr + Q0^3*(3279 + 525*rr) + Q0*Q3*Q7*(-10332 + 3180*rr) + 
  Q0*Q1*Q8*(10136 + 4040*rr), 44032*Q2*Q8^2 + Q1*Q7^2*(-66048 - 22016*rr) + 
  Q0*Q1*Q5*(63808 - 17344*rr) + Q0*Q2*Q6*(24592 - 9776*rr) + 
  Q4*Q5*Q9*(-7482 - 7826*rr) + Q3*Q6*Q9*(39216 - 7568*rr) + 
  Q0*Q3*Q4*(-14624 - 2208*rr) + Q0^3*(-7552 - 2176*rr) + 
  Q1^2*Q6*(62264 + 344*rr) + Q1*Q4*Q7*(62264 + 344*rr) + 
  Q1*Q4^2*(19307 + 3999*rr) + Q3*Q9^2*(-16512 + 5504*rr) + 
  Q1*Q2*Q3*(115584 + 5504*rr) + Q0*Q3*Q7*(65280 + 27392*rr) + 
  Q0*Q2*Q9*(4736 + 32896*rr) + Q0*Q1*Q8*(-55808 + 38400*rr) + 
  Q1^2*Q9*(-71552 + 38528*rr), 5504*Q2*Q5*Q8 + Q0*Q2*Q6*(816 - 2960*rr) + 
  Q3*Q6*Q9*(13760 - 2752*rr) + Q1*Q4*Q7*(9976 - 2408*rr) + 
  Q4*Q5*Q9*(-3096 - 1720*rr) + Q1^2*Q6*(-10664 - 1032*rr) + 
  Q1*Q4^2*(-2881 - 989*rr) + Q0*Q3*Q4*(128 - 896*rr) + 
  Q0*Q1*Q5*(128 - 896*rr) + Q0^3*(-1888 - 544*rr) - 5504*Q1*Q2*Q3*rr + 
  Q0*Q1*Q8*(-5696 + 1344*rr) + Q0*Q3*Q7*(10816 + 6848*rr) + 
  Q0*Q2*Q9*(8064 + 9600*rr), 5504*Q2*Q5^2 + Q1*Q2*Q3*(-19264 - 13760*rr) + 
  Q3*Q6*Q9*(33712 - 8944*rr) + Q0*Q2*Q6*(-9984 - 7168*rr) + 
  Q0*Q3*Q4*(8592 - 6480*rr) + Q1*Q4*Q7*(14448 - 6192*rr) + 
  Q1^2*Q6*(-44032 - 5504*rr) + Q1*Q4^2*(-16856 - 4472*rr) + 
  Q0*Q1*Q8*(10332 - 3180*rr) + Q4*Q5*Q9*(-9632 - 1376*rr) + 
  Q0*Q1*Q5*(-18928 - 976*rr) + Q0^3*(-3279 - 525*rr) + 
  Q0*Q2*Q9*(41636 + 13676*rr) + Q0*Q3*Q7*(24780 + 18148*rr), 
 11008*Q2^2*Q7 + Q1*Q2*Q3*(13760 - 8256*rr) + Q0*Q3*Q7*(14720 - 3968*rr) + 
  Q1^2*Q6*(6708 - 3612*rr) + Q1*Q4*Q7*(1032 - 3096*rr) + 
  Q0*Q1*Q8*(7840 - 2592*rr) + Q4*Q5*Q9*(688 - 2064*rr) + 
  Q0^3*(-2600 - 376*rr) + Q0*Q1*Q5*(-2704 - 336*rr) + 
  Q1*Q4^2*(7783 + 43*rr) + Q0*Q2*Q6*(736 + 352*rr) + 
  Q1*Q7^2*(-9632 + 4128*rr) + Q0*Q2*Q9*(-4544 + 4288*rr) + 
  Q0*Q3*Q4*(-11648 + 4480*rr) + Q1^2*Q9*(16512 + 5504*rr), 
 5504*Q2^2*Q4 + Q0*Q3*Q7*(-252 - 9588*rr) + Q0*Q2*Q9*(-5068 - 2020*rr) + 
  Q0*Q1*Q8*(-13496 + 216*rr) + Q3*Q6*Q9*(-14448 + 688*rr) + 
  Q0^3*(-629 + 705*rr) + Q1*Q4*Q7*(-9632 + 1376*rr) + 
  Q1*Q4^2*(6708 + 1892*rr) + Q0*Q2*Q6*(6016 + 1920*rr) + 
  Q0*Q1*Q5*(11520 + 1920*rr) + Q1^2*Q6*(15136 + 4128*rr) + 
  Q0*Q3*Q4*(-2240 + 4672*rr) + Q1*Q2*Q3*(5504 + 5504*rr), 
 32*Q6^2*Q7 + Q1*Q2*Q7*(2260 - 1540*rr) + Q0*Q1*Q9*(-2639 - 653*rr) + 
  Q3^2*Q9*(656 - 592*rr) + Q6*Q7*Q9*(-224 - 416*rr) + 
  Q1*Q5^2*(-1136 - 336*rr) + Q1*Q2*Q4*(-3552 - 288*rr) + 
  Q0*Q4*Q7*(-620 - 68*rr) + Q1^2*Q3*(-3812 - 44*rr) + 
  Q4*Q6*Q9*(656 + 48*rr) + Q0*Q7^2*(1589 + 127*rr) + 
  Q2*Q5*Q9*(472 + 136*rr) + Q0^2*Q5*(1434 + 142*rr) + 
  Q0^2*Q8*(-1736 + 168*rr) + Q0*Q4^2*(152 + 184*rr) + 
  Q0*Q2*Q3*(240 + 208*rr) + Q2*Q8*Q9*(980 + 764*rr) + 
  Q0*Q1*Q6*(-1780 + 1060*rr), 128*Q4*Q6^2 + Q1*Q2*Q7*(19460 - 21108*rr) + 
  Q3^2*Q9*(4760 - 7992*rr) + Q0*Q1*Q9*(-39494 - 5394*rr) + 
  Q6*Q7*Q9*(-5264 - 5040*rr) + Q1*Q5^2*(-15712 - 3104*rr) + 
  Q0*Q4*Q7*(-7812 - 1292*rr) + Q1*Q2*Q4*(-45472 - 224*rr) + 
  Q0^2*Q5*(20540 - 204*rr) + Q0*Q7^2*(20272 - 112*rr) + 
  Q4*Q6*Q9*(7728 + 144*rr) + Q2*Q5*Q9*(6384 + 1232*rr) + 
  Q1^2*Q3*(-47432 + 2344*rr) + Q0*Q4^2*(3664 + 2800*rr) + 
  Q0*Q2*Q3*(5744 + 3408*rr) + Q0^2*Q8*(-20699 + 5455*rr) + 
  Q2*Q8*Q9*(16814 + 8778*rr) + Q0*Q1*Q6*(-10480 + 15152*rr), 
 4096*Q3*Q7*Q8 + Q2*Q8*Q9*(9216 - 13312*rr) + Q0*Q7^2*(-18944 - 8704*rr) + 
  Q0^2*Q5*(-16672 - 8352*rr) + Q0*Q1*Q6*(51672 - 7816*rr) + 
  Q0*Q2*Q3*(4800 - 4160*rr) + Q2*Q5*Q9*(-2112 - 3904*rr) + 
  Q0*Q4^2*(4853 - 3775*rr) + Q4*Q6*Q9*(-5384 - 3560*rr) + 
  Q4*Q9^2*(-832 + 448*rr) + Q3^2*Q9*(-28672 + 4096*rr) + 
  Q0*Q4*Q7*(4712 + 4552*rr) + Q0^2*Q8*(31488 + 4864*rr) + 
  Q6*Q7*Q9*(-10496 + 6912*rr) + Q1*Q2*Q7*(-73856 + 8576*rr) + 
  Q1*Q5^2*(4008 + 8712*rr) + Q1^2*Q3*(45344 + 16544*rr) + 
  Q1*Q2*Q4*(37216 + 18400*rr) + Q0*Q1*Q9*(19584 + 19072*rr), 
 64*Q3*Q5*Q7 + Q2*Q8*Q9*(-28 - 724*rr) + Q0*Q1*Q6*(2288 - 592*rr) + 
  Q0^2*Q5*(-1036 - 292*rr) + Q0*Q7^2*(-1120 - 288*rr) + 
  Q0*Q2*Q3*(-20 - 188*rr) + Q0*Q4^2*(50 - 182*rr) + 
  Q2*Q5*Q9*(-272 - 176*rr) + Q4*Q6*Q9*(-448 - 128*rr) + 
  Q0^2*Q8*(1547 + 65*rr) + Q0*Q4*Q7*(424 + 152*rr) + 
  Q6*Q7*Q9*(-224 + 352*rr) + Q3^2*Q9*(-1072 + 368*rr) + 
  Q1*Q5^2*(544 + 416*rr) + Q1^2*Q3*(2880 + 576*rr) + 
  Q1*Q2*Q4*(2496 + 704*rr) + Q0*Q1*Q9*(1472 + 832*rr) + 
  Q1*Q2*Q7*(-3208 + 872*rr), 512*Q3*Q4*Q8 + Q2*Q8*Q9*(1792 - 2816*rr) + 
  Q0*Q1*Q6*(7848 - 1912*rr) + Q0*Q7^2*(-3584 - 1536*rr) + 
  Q0^2*Q5*(-4096 - 1216*rr) + Q0*Q2*Q3*(-64 - 1088*rr) + 
  Q0*Q4^2*(739 - 969*rr) + Q2*Q5*Q9*(-448 - 704*rr) + 
  Q4*Q6*Q9*(-888 - 664*rr) + 128*Q4*Q9^2*rr + Q0^2*Q8*(6336 + 64*rr) + 
  Q3^2*Q9*(-5120 + 1024*rr) + Q0*Q4*Q7*(344 + 1272*rr) + 
  Q6*Q7*Q9*(-1792 + 1280*rr) + Q1*Q5^2*(920 + 1592*rr) + 
  Q1*Q2*Q7*(-14720 + 2176*rr) + Q1*Q2*Q4*(7840 + 3104*rr) + 
  Q1^2*Q3*(9248 + 3360*rr) + Q0*Q1*Q9*(4496 + 3504*rr), 
 256*Q3*Q4*Q5 + Q0*Q1*Q6*(18280 - 7880*rr) + Q2*Q8*Q9*(-2828 - 7588*rr) + 
  Q0*Q2*Q3*(-1332 - 2844*rr) + Q0*Q7^2*(-12768 - 2464*rr) + 
  Q0*Q4^2*(-80 - 2416*rr) + Q0^2*Q5*(-13096 - 2168*rr) + 
  Q2*Q5*Q9*(-2912 - 1568*rr) + Q0^2*Q8*(17059 - 1271*rr) + 
  Q4*Q6*Q9*(-4480 - 1152*rr) + Q0*Q4*Q7*(4088 + 2280*rr) + 
  Q6*Q7*Q9*(-1120 + 3808*rr) + Q1*Q5^2*(6752 + 3872*rr) + 
  Q3^2*Q9*(-9968 + 4400*rr) + Q1^2*Q3*(31656 + 4600*rr) + 
  Q1*Q2*Q4*(27840 + 5696*rr) + Q0*Q1*Q9*(19950 + 7946*rr) + 
  Q1*Q2*Q7*(-30632 + 10760*rr), 128*Q3^2*Q6 + Q0*Q1*Q6*(136 - 360*rr) + 
  Q0^2*Q5*(-368 - 80*rr) + Q0*Q4*Q7*(-616 - 56*rr) + Q1^2*Q3*(-104 - 56*rr) + 
  Q1*Q5^2*(160 - 32*rr) + Q1*Q2*Q4*(416 - 32*rr) + Q0^2*Q8*(791 - 27*rr) + 
  Q0*Q4^2*(272 - 16*rr) + Q0*Q2*Q3*(124 - 12*rr) + 64*Q4*Q6*Q9*rr + 
  Q0*Q1*Q9*(322 + 134*rr), 32*Q2*Q6*Q8 + 768*Q3^2*Q9 + 
  Q1^2*Q3*(-568 - 616*rr) + Q1*Q2*Q4*(-264 - 616*rr) + 
  Q0*Q1*Q9*(178 - 554*rr) + Q1*Q5^2*(184 - 232*rr) + 
  Q0^2*Q8*(-633 - 203*rr) + Q0*Q4*Q7*(8 - 120*rr) + Q6*Q7*Q9*(392 - 104*rr) + 
  Q0*Q1*Q6*(-1392 - 32*rr) + Q0*Q4^2*(-197 + 79*rr) + 
  Q2*Q5*Q9*(-112 + 80*rr) + Q1*Q2*Q7*(2080 + 96*rr) + 
  Q4*Q6*Q9*(48 + 112*rr) + Q0*Q2*Q3*(-204 + 156*rr) + 
  Q0*Q7^2*(168 + 248*rr) + Q0^2*Q5*(192 + 256*rr) + Q2*Q8*Q9*(-672 + 288*rr), 
 128*Q2*Q5*Q6 + Q1^2*Q3*(-216 - 9096*rr) + Q1*Q2*Q4*(3648 - 8512*rr) + 
  Q0*Q1*Q9*(9870 - 6934*rr) + Q0^2*Q8*(-4599 - 4229*rr) + 
  Q0*Q1*Q6*(-18952 - 3352*rr) + Q1*Q5^2*(5216 - 2784*rr) + 
  Q0*Q4*Q7*(1288 - 1512*rr) + Q6*Q7*Q9*(6944 - 672*rr) + 
  Q0*Q4^2*(-3504 + 496*rr) + Q0*Q2*Q3*(-4812 + 796*rr) + 
  Q2*Q5*Q9*(-2016 + 1120*rr) + Q3^2*Q9*(10192 + 1392*rr) + 
  Q4*Q6*Q9*(-672 + 1568*rr) + Q2*Q8*Q9*(-12572 + 2604*rr) + 
  Q0^2*Q5*(-1576 + 3720*rr) + Q0*Q7^2*(-1120 + 3808*rr) + 
  Q1*Q2*Q7*(26488 + 4968*rr), 64*Q2^3 + Q0*Q1*Q9*(-728 - 648*rr) + 
  Q1*Q2*Q4*(-1336 - 536*rr) + Q1^2*Q3*(-1664 - 448*rr) + 
  Q1*Q2*Q7*(2240 - 448*rr) + Q1*Q5^2*(-248 - 280*rr) + 
  Q6*Q7*Q9*(224 - 224*rr) + Q3^2*Q9*(784 - 208*rr) + 
  Q0^2*Q8*(-1085 - 151*rr) + Q0*Q4*Q7*(-224 - 80*rr) + 
  Q2*Q5*Q9*(112 + 80*rr) + Q4*Q6*Q9*(266 + 98*rr) + Q0*Q4^2*(-121 + 107*rr) + 
  Q0*Q2*Q3*(-252 + 204*rr) + Q0*Q7^2*(672 + 224*rr) + 
  Q0^2*Q5*(580 + 268*rr) + Q0*Q1*Q6*(-1724 + 340*rr) + 
  Q2*Q8*Q9*(-140 + 476*rr), 2048*Q1*Q8^2 + 16384*Q2*Q8*Q9 + 
  Q1*Q2*Q7*(-19328 - 11648*rr) + Q3^2*Q9*(-9728 - 3584*rr) + 
  Q0*Q7^2*(6656 - 3584*rr) + Q0^2*Q5*(6944 - 3424*rr) + 
  Q4*Q6*Q9*(2952 - 1432*rr) + Q6*Q7*Q9*(-7936 - 768*rr) + 
  Q2*Q5*Q9*(3648 - 704*rr) + Q4*Q9^2*(576 + 320*rr) + 
  Q0*Q4^2*(4739 + 343*rr) + Q0*Q2*Q3*(8000 + 576*rr) + 
  Q0*Q4*Q7*(-4520 + 1016*rr) + Q1*Q5^2*(-9656 + 1576*rr) + 
  Q0*Q1*Q9*(-22656 + 4480*rr) + Q0^2*Q8*(-768 + 5376*rr) + 
  Q0*Q1*Q6*(14696 + 7368*rr) + Q1*Q2*Q4*(-16960 + 7872*rr) + 
  Q1^2*Q3*(-15648 + 9056*rr), 64*Q1*Q5*Q8 + Q1*Q2*Q7*(-724 - 1020*rr) + 
  Q3^2*Q9*(-376 - 360*rr) + Q0*Q7^2*(784 - 208*rr) + Q0^2*Q5*(810 - 194*rr) + 
  Q6*Q7*Q9*(-560 - 144*rr) + Q4*Q6*Q9*(320 - 64*rr) + 
  Q2*Q5*Q9*(248 - 24*rr) + Q0*Q4*Q7*(-416 + 32*rr) + Q1*Q5^2*(-812 + 36*rr) + 
  Q0*Q4^2*(336 + 80*rr) + Q0*Q2*Q3*(560 + 144*rr) + 
  Q2*Q8*Q9*(1274 + 174*rr) + Q0*Q1*Q9*(-2041 + 181*rr) + 
  Q0^2*Q8*(-482 + 410*rr) + Q1*Q2*Q4*(-1712 + 432*rr) + 
  Q1^2*Q3*(-1644 + 572*rr) + Q0*Q1*Q6*(700 + 692*rr), 
 30272*Q5*Q7^2 + Q0^2*Q9*(-28656 - 42960*rr) + Q2*Q9^2*(50056 - 31848*rr) + 
  Q0*Q5^2*(-20640 - 12384*rr) + Q3*Q7*Q9*(-71376 - 10864*rr) + 
  Q1*Q5*Q6*(4773 - 10191*rr) + Q3*Q4*Q9*(-14336 - 9728*rr) + 
  Q1*Q5*Q9*(35200 - 4224*rr) + Q0*Q2*Q4*(-37152 - 4128*rr) + 
  Q1^2*Q4*(31304 + 5160*rr) + Q0*Q1*Q3*(-12040 + 7912*rr) + 
  Q1^2*Q7*(13760 + 8256*rr) + Q0*Q2*Q7*(-91504 + 11696*rr) + 
  Q2*Q6*Q9*(14560 + 13664*rr) + Q1*Q2^2*(-37152 + 26144*rr) + 
  Q0*Q5*Q8*(-6880 + 26144*rr) + Q0^2*Q6*(-15824 + 26832*rr) + 
  Q1*Q8*Q9*(-4640 + 35232*rr), 484352*Q4*Q7*Q8 + 
  Q0*Q1*Q3*(1015488 - 1340224*rr) + Q2*Q9^2*(2737536 - 834432*rr) + 
  Q0*Q2*Q7*(-588928 - 765056*rr) + Q0^2*Q9*(-1537952 - 734944*rr) + 
  Q0*Q5^2*(-673423 - 237747*rr) + Q1*Q5*Q6*(442642 - 185846*rr) + 
  Q3*Q7*Q9*(-1946368 - 157440*rr) + Q3*Q4*Q9*(503168 - 153728*rr) + 
  Q1*Q2^2*(-3089120 - 67424*rr) + Q1^2*Q4*(-1012392 + 54008*rr) + 
  Q2*Q6*Q9*(-826048 + 223296*rr) + Q0*Q8^2*(-242176 + 242176*rr) + 
  Q0*Q2*Q4*(-1473352 + 292056*rr) + Q0*Q5*Q8*(1137608 + 329896*rr) + 
  Q1*Q8*Q9*(-1035456 + 340672*rr) + Q0^2*Q6*(-165120 + 627456*rr) + 
  Q1^2*Q7*(-148608 + 831104*rr) + Q1*Q5*Q9*(-42416 + 932624*rr), 
 60544*Q4*Q5*Q7 + Q0*Q1*Q3*(108704 - 334368*rr) + 
  Q2*Q9^2*(710752 - 316128*rr) + Q0^2*Q9*(-552207 - 203469*rr) + 
  Q0*Q2*Q7*(-299968 - 107328*rr) + Q0*Q5^2*(-182320 - 79120*rr) + 
  Q1*Q5*Q6*(111456 - 78432*rr) + Q3*Q4*Q9*(121056 - 74080*rr) + 
  Q3*Q7*Q9*(-669032 - 63288*rr) + Q1^2*Q4*(-193328 + 47472*rr) + 
  Q2*Q6*Q9*(-191296 + 89664*rr) + Q1*Q2^2*(-835232 + 92192*rr) + 
  Q0*Q2*Q4*(-350880 + 92192*rr) + Q0*Q5*Q8*(256452 + 158412*rr) + 
  Q0^2*Q6*(40592 + 187824*rr) + Q1^2*Q7*(79292 + 188340*rr) + 
  Q1*Q8*Q9*(-221746 + 230058*rr) + Q1*Q5*Q9*(195360 + 236896*rr), 
 5504*Q4^2*Q8 + Q0*Q1*Q3*(-42140 - 38356*rr) + Q2*Q9^2*(8484 - 29460*rr) + 
  Q0*Q5*Q8*(18748 - 7740*rr) + Q0*Q2*Q7*(-6192 - 7568*rr) + 
  Q3*Q4*Q9*(15328 - 5472*rr) + Q1*Q5*Q6*(4730 - 3182*rr) + 
  Q0^2*Q6*(14448 - 688*rr) + Q0*Q5^2*(-4171 + 129*rr) + 
  Q0*Q2*Q4*(344 + 4472*rr) + Q0*Q8^2*(3612 + 5332*rr) + 
  Q2*Q6*Q9*(-19072 + 6912*rr) + Q1*Q8*Q9*(1862 + 8466*rr) + 
  Q1*Q2^2*(-58480 + 8944*rr) + Q0^2*Q9*(-13625 + 9461*rr) + 
  Q3*Q7*Q9*(-38472 + 11304*rr) + Q1^2*Q4*(-18232 + 12040*rr) + 
  Q1^2*Q7*(29068 + 15652*rr) + Q1*Q5*Q9*(33904 + 15856*rr), 
 121088*Q4^2*Q5 + Q0*Q1*Q3*(-1048426 - 1948158*rr) + 
  Q2*Q9^2*(1989806 - 1928374*rr) + Q0*Q2*Q7*(-1762656 - 488480*rr) + 
  Q3*Q4*Q9*(896448 - 413376*rr) + Q1*Q5*Q6*(561408 - 341248*rr) + 
  Q0*Q5^2*(-353976 - 82216*rr) + Q0*Q5*Q8*(1444800 + 19264*rr) + 
  Q0^2*Q6*(1219136 + 222912*rr) + Q3*Q7*Q9*(-2990540 + 333340*rr) + 
  Q0^2*Q9*(-1918553 + 379285*rr) + Q2*Q6*Q9*(-1357440 + 486528*rr) + 
  Q1*Q2^2*(-4401480 + 522536*rr) + Q1^2*Q4*(-1056768 + 528384*rr) + 
  Q0*Q2*Q4*(355008 + 624704*rr) + Q1*Q8*Q9*(-463344 + 864304*rr) + 
  Q1^2*Q7*(1348480 + 1051264*rr) + Q1*Q5*Q9*(1830752 + 1200672*rr), 
 15136*Q3*Q6*Q7 + Q1*Q2^2*(-1720 - 46440*rr) + Q0^2*Q9*(5508 - 38900*rr) + 
  Q3*Q7*Q9*(2044 - 35980*rr) + Q1^2*Q4*(-15824 - 18576*rr) + 
  Q2*Q6*Q9*(-26016 - 16032*rr) + Q0*Q2*Q7*(73616 - 10320*rr) + 
  Q1*Q8*Q9*(-56952 - 9320*rr) + Q0*Q5^2*(1935 - 9245*rr) + 
  Q0*Q2*Q4*(-77400 - 8600*rr) + Q1^2*Q7*(-87376 + 2064*rr) + 
  Q1*Q5*Q6*(17630 + 4902*rr) + Q0*Q1*Q3*(129430 + 5762*rr) + 
  Q1*Q5*Q9*(-100320 + 5984*rr) + Q3*Q4*Q9*(15952 + 12176*rr) + 
  Q0^2*Q6*(-49364 + 14276*rr) + Q0*Q5*Q8*(-16856 + 21672*rr) + 
  Q2*Q9^2*(119434 + 38238*rr), 121088*Q3*Q4*Q6 + 
  Q0*Q1*Q3*(1267984 - 577232*rr) + Q2*Q9^2*(1528128 - 332864*rr) + 
  Q1*Q2^2*(-670112 - 293088*rr) + Q0*Q2*Q7*(19264 - 206400*rr) + 
  Q2*Q6*Q9*(-383040 - 131264*rr) + Q3*Q7*Q9*(-1296456 - 99288*rr) + 
  Q1^2*Q4*(-884080 - 76368*rr) + Q1*Q5*Q6*(53664 - 4128*rr) + 
  Q0*Q5*Q8*(1079988 + 53148*rr) + Q0^2*Q9*(-2054255 + 81683*rr) + 
  Q3*Q4*Q9*(320096 + 84768*rr) + Q0*Q5^2*(-413488 + 97008*rr) + 
  Q1*Q8*Q9*(-32858 + 166194*rr) + Q0^2*Q6*(904720 + 270384*rr) + 
  Q1^2*Q7*(-530964 + 361028*rr) + Q1*Q5*Q9*(-431200 + 384736*rr) + 
  Q0*Q2*Q4*(-412800 + 478848*rr), 242176*Q3^3 + 
  Q1*Q5*Q9*(309232 - 378576*rr) + Q0^2*Q6*(-79808 - 338496*rr) + 
  Q1^2*Q7*(438256 - 336432*rr) + Q0*Q5*Q8*(-536984 - 248024*rr) + 
  Q1*Q8*Q9*(566776 - 235032*rr) + Q0*Q2*Q4*(689032 - 217752*rr) + 
  Q2*Q6*Q9*(314048 - 51776*rr) + Q3*Q4*Q9*(-283136 - 10496*rr) + 
  Q1*Q5*Q6*(-179482 + 78862*rr) + Q0*Q5^2*(343011 + 84151*rr) + 
  Q1^2*Q4*(426216 + 102856*rr) + Q1*Q2^2*(1184736 + 111456*rr) + 
  Q0*Q2*Q7*(192640 + 236672*rr) + Q2*Q9^2*(-1636544 + 244160*rr) + 
  Q3*Q7*Q9*(1002624 + 301952*rr) + Q0^2*Q9*(1148196 + 358636*rr) + 
  Q0*Q1*Q3*(-1230144 + 388032*rr), 60544*Q2*Q6^2 + 
  Q0*Q1*Q3*(62780 - 741836*rr) + Q2*Q9^2*(885332 - 733572*rr) + 
  Q1*Q5*Q6*(53664 - 125216*rr) + Q3*Q4*Q9*(280672 - 123616*rr) + 
  Q0*Q2*Q7*(-576716 - 117476*rr) + Q0*Q5*Q8*(815108 - 14964*rr) + 
  Q0*Q5^2*(-315104 + 28896*rr) + Q3*Q7*Q9*(-1316784 + 95984*rr) + 
  Q1^2*Q4*(-490544 + 135536*rr) + Q0^2*Q9*(-1327067 + 141391*rr) + 
  Q2*Q6*Q9*(-422464 + 144704*rr) + Q1*Q2^2*(-1487456 + 160992*rr) + 
  Q0^2*Q6*(707952 + 164432*rr) + Q0*Q2*Q4*(94256 + 304784*rr) + 
  Q1*Q8*Q9*(-53186 + 361466*rr) + Q1^2*Q7*(369628 + 398868*rr) + 
  Q1*Q5*Q9*(588896 + 448800*rr), 242176*Q2*Q3*Q8 + 
  Q1*Q5*Q9*(-234960 - 201872*rr) + Q1^2*Q7*(-123840 - 195392*rr) + 
  Q0^2*Q9*(339216 - 152272*rr) + Q0*Q2*Q4*(-123496 - 102856*rr) + 
  Q1*Q2^2*(637088 - 83936*rr) + Q3*Q7*Q9*(334208 - 60800*rr) + 
  Q1*Q8*Q9*(74144 - 59424*rr) + Q1^2*Q4*(285864 - 54008*rr) + 
  Q2*Q6*Q9*(245952 - 37440*rr) + Q0*Q5^2*(25413 - 28079*rr) + 
  Q0^2*Q6*(-288960 + 8256*rr) + Q1*Q5*Q6*(-5590 + 25026*rr) + 
  Q3*Q4*Q9*(-175104 + 36864*rr) + Q0*Q2*Q7*(104576 + 38528*rr) + 
  Q0*Q5*Q8*(-237016 + 56072*rr) + Q2*Q9^2*(-262976 + 283200*rr) + 
  Q0*Q1*Q3*(-77056 + 401792*rr), 30272*Q2*Q3*Q5 + 
  Q1*Q5*Q9*(-61600 - 83424*rr) + Q1^2*Q7*(-38528 - 71552*rr) + 
  Q0*Q2*Q4*(-11008 - 55040*rr) + Q1*Q8*Q9*(63504 - 49616*rr) + 
  Q0^2*Q9*(178073 - 24021*rr) + Q1^2*Q4*(104576 - 22016*rr) + 
  Q2*Q6*Q9*(102144 - 21504*rr) + Q0^2*Q6*(-94944 - 20640*rr) + 
  Q1*Q2^2*(287928 - 5848*rr) + Q3*Q7*Q9*(194740 - 2660*rr) + 
  Q0*Q5^2*(31304 - 2408*rr) + Q0*Q5*Q8*(-113176 + 1720*rr) + 
  Q1*Q5*Q6*(-27176 + 15480*rr) + Q3*Q4*Q9*(-71232 + 19776*rr) + 
  Q0*Q2*Q7*(86688 + 39904*rr) + Q2*Q9^2*(-199570 + 105098*rr) + 
  Q0*Q1*Q3*(-54266 + 131666*rr), 15136*Q1*Q6*Q8 + Q1^2*Q7*(-5848 - 6536*rr) + 
  Q1*Q5*Q9*(-7744 - 6336*rr) + Q1^2*Q4*(11008 - 5504*rr) + 
  Q3*Q7*Q9*(17808 - 4944*rr) + Q0^2*Q9*(17560 - 3896*rr) + 
  Q0*Q2*Q4*(-6536 - 2408*rr) + Q2*Q6*Q9*(-864 - 2208*rr) + 
  Q1*Q8*Q9*(-5068 - 2020*rr) + Q0^2*Q6*(-12384 - 1376*rr) + 
  Q0*Q2*Q7*(17888 - 1376*rr) + Q0*Q5^2*(3569 - 1075*rr) + 
  Q3*Q4*Q9*(-6368 + 544*rr) + Q1*Q5*Q6*(-5848 + 1032*rr) + 
  Q0*Q5*Q8*(-10320 + 1376*rr) + Q1*Q2^2*(12384 + 1376*rr) + 
  Q2*Q9^2*(-6272 + 10880*rr) + Q0*Q1*Q3*(2752 + 13760*rr), 
 256*Q6*Q7^2 + Q0*Q1*Q7*(-948 - 668*rr) + Q2*Q3*Q9*(772 - 372*rr) + 
  Q0*Q5*Q9*(-176 - 272*rr) + Q0^2*Q3*(754 - 106*rr) + 
  Q0*Q6*Q8*(-32 - 96*rr) + Q1*Q3*Q8*(-704 - 64*rr) + 
  Q4*Q7*Q9*(-320 - 64*rr) + Q1*Q6*Q9*(800 - 64*rr) + Q2*Q7*Q8*(496 - 48*rr) + 
  Q4^2*Q9*(568 - 8*rr) + Q1*Q6^2*(-74 + 30*rr) + Q0*Q5*Q6*(-96 + 64*rr) + 
  Q0*Q1*Q4*(-608 + 96*rr) + Q7^2*Q9*(-392 + 104*rr) + 
  Q1*Q9^2*(416 + 224*rr) + Q1*Q3*Q5*(-304 + 272*rr) + 
  Q0*Q8*Q9*(939 + 289*rr) + Q1^2*Q2*(-448 + 448*rr) + Q0*Q2^2*(440 + 552*rr), 
 256*Q0*Q6*Q8 + 128*Q5*Q8^2 + Q1^2*Q2*(480 - 288*rr) + 
  Q0*Q1*Q4*(16 - 176*rr) + Q1*Q3*Q5*(260 - 140*rr) + 
  Q0*Q8*Q9*(-792 - 72*rr) + Q0*Q5*Q6*(-116 - 36*rr) + Q1*Q6^2*(207 - 13*rr) + 
  Q4^2*Q9*(-119 + 5*rr) + Q0^2*Q3*(176 + 16*rr) + Q1*Q6*Q9*(-352 + 32*rr) + 
  Q0*Q1*Q7*(528 + 48*rr) + Q2*Q3*Q9*(-448 + 64*rr) + Q0*Q2^2*(-64 + 64*rr) + 
  Q4*Q7*Q9*(136 + 104*rr) + Q0*Q5*Q9*(208 + 144*rr) + 
  Q1*Q3*Q8*(576 + 192*rr), 16*Q5^2*Q8 + Q1^2*Q2*(60 - 140*rr) + 
  Q1*Q3*Q5*(52 - 60*rr) + Q0*Q1*Q4*(-72 - 56*rr) + Q0*Q8*Q9*(-259 - 41*rr) + 
  Q0*Q1*Q7*(217 - 21*rr) + Q1*Q6^2*(58 - 14*rr) + Q0*Q6*Q8*(40 - 8*rr) + 
  Q0*Q5*Q6*(-36 - 4*rr) + Q4^2*Q9*(-65 + 3*rr) + Q0*Q2^2*(44 + 4*rr) + 
  Q0^2*Q3*(57 + 11*rr) + Q1*Q6*Q9*(-168 + 24*rr) + Q1*Q3*Q8*(290 + 38*rr) + 
  Q4*Q7*Q9*(84 + 44*rr) + Q0*Q5*Q9*(72 + 56*rr) + Q2*Q3*Q9*(-192 + 64*rr), 
 512*Q5^3 + Q1^2*Q2*(-640 - 14208*rr) + Q1*Q3*Q5*(1024 - 7168*rr) + 
  Q0*Q1*Q4*(-12864 - 3776*rr) + Q0*Q1*Q7*(17612 - 3356*rr) + 
  Q0*Q8*Q9*(-24829 - 3031*rr) + Q1*Q6^2*(3648 - 2368*rr) + 
  Q0*Q2^2*(6808 - 1848*rr) + Q0*Q6*Q8*(1232 - 912*rr) + 
  Q0^2*Q3*(3794 - 202*rr) + Q0*Q5*Q6*(-2832 + 208*rr) + 
  Q4^2*Q9*(-7056 + 336*rr) + Q1*Q3*Q8*(30464 + 1280*rr) + 
  Q1*Q6*Q9*(-15568 + 2960*rr) + Q4*Q7*Q9*(10752 + 3584*rr) + 
  Q0*Q5*Q9*(8736 + 4704*rr) + Q2*Q3*Q9*(-16156 + 8236*rr), 
 64*Q4*Q6*Q7 + Q0*Q8*Q9*(623 - 275*rr) + Q2*Q3*Q9*(-644 - 268*rr) + 
  Q1*Q6*Q9*(-16 - 240*rr) + Q4^2*Q9*(48 - 112*rr) + Q0^2*Q3*(-161 - 67*rr) + 
  Q0*Q1*Q4*(328 - 40*rr) + Q0*Q5*Q6*(80 - 16*rr) + Q0*Q6*Q8*(-124 + 12*rr) + 
  Q0*Q2^2*(476 + 20*rr) + Q0*Q5*Q9*(-496 + 48*rr) + Q1*Q6^2*(180 + 68*rr) + 
  Q1*Q3*Q5*(688 + 80*rr) + Q4*Q7*Q9*(-392 + 104*rr) + 
  Q1^2*Q2*(1372 + 148*rr) + Q0*Q1*Q7*(-204 + 284*rr) + 
  Q1*Q3*Q8*(-348 + 364*rr), 24576*Q1*Q3*Q5 + 1024*Q4^2*Q6 + 
  Q0*Q8*Q9*(13909 - 17185*rr) + Q1*Q6*Q9*(-14000 - 9744*rr) + 
  Q2*Q3*Q9*(-28196 - 8172*rr) + Q0*Q1*Q4*(22784 - 5376*rr) + 
  Q4^2*Q9*(-4592 - 4048*rr) + Q0*Q5*Q6*(1872 - 3088*rr) + 
  Q0*Q2^2*(-6600 - 2136*rr) + Q1^2*Q2*(55344 - 1392*rr) + 
  Q1*Q6^2*(7936 + 2304*rr) + Q0^2*Q3*(-10574 + 2774*rr) + 
  Q0*Q6*Q8*(112 + 2896*rr) + Q4*Q7*Q9*(-15008 + 5152*rr) + 
  Q0*Q5*Q9*(-20048 + 5904*rr) + Q0*Q1*Q7*(18340 + 15468*rr) + 
  Q1*Q3*Q8*(-9520 + 15984*rr), 512*Q3^2*Q7 + Q1^2*Q2*(768 - 640*rr) + 
  Q0*Q1*Q4*(160 - 480*rr) + Q0*Q8*Q9*(-1344 - 448*rr) + 
  Q1*Q3*Q5*(328 - 216*rr) + Q0*Q5*Q6*(-340 - 132*rr) + 
  Q0*Q1*Q7*(2176 - 128*rr) + Q1*Q6^2*(331 - rr) + 256*Q4*Q7*Q9*rr + 
  Q4^2*Q9*(-352 + 32*rr) + Q1*Q6*Q9*(-1128 + 56*rr) + 
  Q0*Q6*Q8*(480 + 96*rr) + Q0*Q2^2*(-960 + 192*rr) + 
  Q2*Q3*Q9*(-1280 + 256*rr) + Q1*Q3*Q8*(704 + 320*rr) + 
  Q0*Q5*Q9*(224 + 352*rr) + Q0^2*Q3*(304 + 400*rr), 
 512*Q3^2*Q4 + Q0*Q1*Q7*(420 - 1428*rr) + Q0*Q1*Q4*(-576 - 192*rr) + 
  Q2*Q3*Q9*(1260 - 188*rr) + Q1*Q3*Q8*(-560 - 144*rr) + 
  Q0*Q5*Q6*(-720 - 48*rr) + Q0*Q6*Q8*(1008 - 48*rr) + 
  Q0*Q5*Q9*(1008 - 48*rr) + Q1*Q6^2*(-280 + 72*rr) + Q4^2*Q9*(336 + 240*rr) + 
  Q0^2*Q3*(1690 + 398*rr) + Q1*Q3*Q5*(-1344 + 448*rr) + 
  Q0*Q8*Q9*(-1407 + 483*rr) + Q1^2*Q2*(-2384 + 528*rr) + 
  Q1*Q6*Q9*(336 + 624*rr) + Q0*Q2^2*(-1352 + 1320*rr), 
 128*Q2*Q5*Q7 + Q2*Q3*Q9*(236 - 188*rr) + Q0*Q1*Q4*(160 - 96*rr) + 
  Q0*Q5*Q9*(-16 - 48*rr) + Q0*Q5*Q6*(-84 - 36*rr) + Q4*Q7*Q9*(-224 - 32*rr) + 
  Q1*Q6*Q9*(208 - 16*rr) + Q0*Q1*Q7*(212 - 4*rr) + Q0*Q6*Q8*(176 + 16*rr) + 
  Q4^2*Q9*(152 + 24*rr) + Q1*Q3*Q8*(-496 + 48*rr) + Q1*Q6^2*(-16 + 48*rr) + 
  Q0*Q8*Q9*(161 + 67*rr) + Q0^2*Q3*(218 + 78*rr) + Q1*Q3*Q5*(-32 + 96*rr) + 
  Q1^2*Q2*(-16 + 208*rr) + Q0*Q2^2*(-520 + 232*rr), 
 128*Q2*Q4*Q8 + Q1*Q3*Q8*(-928 - 224*rr) + Q0*Q5*Q9*(-112 - 208*rr) + 
  Q2*Q3*Q9*(836 - 180*rr) + Q4*Q7*Q9*(-224 - 160*rr) + 
  Q0*Q1*Q7*(-1092 - 76*rr) + Q0^2*Q3*(82 - 74*rr) + Q0*Q6*Q8*(-48 - 16*rr) + 
  Q1*Q6*Q9*(776 + 8*rr) + Q4^2*Q9*(304 + 16*rr) + Q0*Q5*Q6*(88 + 24*rr) + 
  Q1*Q6^2*(-237 + 39*rr) + Q0*Q2^2*(-72 + 40*rr) + Q0*Q1*Q4*(96 + 224*rr) + 
  Q1*Q3*Q5*(-296 + 248*rr) + Q0*Q8*Q9*(763 + 273*rr) + 
  Q1^2*Q2*(-544 + 544*rr), 128*Q2*Q4*Q5 + Q2*Q3*Q9*(1876 - 644*rr) + 
  Q0*Q5*Q9*(-336 - 496*rr) + Q4*Q7*Q9*(-728 - 392*rr) + 
  Q1*Q3*Q8*(-2548 - 348*rr) + Q0^2*Q3*(87 - 91*rr) + 
  Q0*Q1*Q7*(-1904 - 80*rr) + Q1*Q6*Q9*(1680 - 80*rr) + 
  Q0*Q5*Q6*(176 + 16*rr) + Q4^2*Q9*(784 + 48*rr) + Q1*Q6^2*(-432 + 176*rr) + 
  Q0*Q2^2*(-348 + 364*rr) + Q0*Q1*Q4*(480 + 416*rr) + 
  Q0*Q8*Q9*(1925 + 623*rr) + Q1*Q3*Q5*(-464 + 656*rr) + 
  Q1^2*Q2*(-876 + 1340*rr), 256*Q2*Q3*Q6 + Q0*Q1*Q7*(-364 - 1220*rr) + 
  Q1*Q3*Q8*(1232 - 912*rr) + Q1^2*Q2*(-3664 - 240*rr) + 
  Q0*Q5*Q9*(1456 - 240*rr) + Q4*Q7*Q9*(1120 - 224*rr) + 
  Q1*Q6^2*(-272 - 208*rr) + Q0^2*Q3*(898 - 186*rr) + 
  Q0*Q6*Q8*(112 - 176*rr) + Q1*Q3*Q5*(-1664 - 128*rr) + 
  Q0*Q5*Q6*(-240 + 176*rr) + Q0*Q1*Q4*(-1984 + 192*rr) + 
  Q4^2*Q9*(112 + 272*rr) + Q0*Q2^2*(376 + 360*rr) + 
  Q2*Q3*Q9*(1372 + 660*rr) + Q1*Q6*Q9*(336 + 752*rr) + 
  Q0*Q8*Q9*(-1547 + 959*rr), 128*Q6*Q8^2 + Q1*Q4*Q8*(-256 - 256*rr) + 
  Q0*Q3*Q8*(-560 - 144*rr) + Q2*Q7*Q9*(-208 - 112*rr) + 
  Q1*Q3*Q6*(328 - 88*rr) + Q5*Q8*Q9*(64 - 64*rr) + Q1^3*(448 - 64*rr) + 
  Q0^2*Q7*(-528 - 48*rr) + Q0*Q9^2*(-228 - 44*rr) + Q1*Q4*Q5*(-75 + rr) + 
  Q0*Q6^2*(-52 + 28*rr) + Q1*Q3*Q9*(-288 + 32*rr) + Q5^2*Q9*(-144 + 48*rr) + 
  Q2*Q4*Q9*(16 + 80*rr) + Q1*Q7*Q8*(456 + 88*rr) + Q0^2*Q4*(256 + 128*rr) + 
  Q0*Q6*Q9*(112 + 144*rr) + Q0*Q3*Q5*(112 + 176*rr) + 
  Q0*Q1*Q2*(-224 + 608*rr), -64*Q0*Q6^2 + 32*Q5*Q6*Q8 + 256*Q2*Q4*Q9 + 
  Q0*Q3*Q8*(-188 - 180*rr) + Q1*Q3*Q6*(144 - 80*rr) + Q1^3*(-16 - 48*rr) + 
  Q1*Q4*Q8*(-352 - 32*rr) + Q0^2*Q7*(-238 - 10*rr) + Q1*Q4*Q5*(24 - 8*rr) + 
  Q5^2*Q9*(48 + 16*rr) + Q1*Q3*Q9*(176 + 16*rr) + Q0*Q6*Q9*(220 + 20*rr) + 
  Q0^2*Q4*(104 + 56*rr) + Q0*Q9^2*(-77 + 57*rr) + Q0*Q3*Q5*(-32 + 96*rr) + 
  Q0*Q1*Q2*(132 + 268*rr), 256*Q5^2*Q6 + Q0*Q3*Q8*(-224 - 5792*rr) + 
  Q1*Q3*Q6*(4448 - 2016*rr) + Q1^3*(480 - 1632*rr) + 
  Q1*Q4*Q8*(-10192 - 1392*rr) + Q0^2*Q7*(-5747 - 1145*rr) + 
  Q0*Q6^2*(-2672 - 336*rr) + Q1*Q4*Q5*(768 + 256*rr) + 
  Q2*Q4*Q9*(7616 + 320*rr) + Q0*Q6*Q9*(7616 + 320*rr) + 
  Q5^2*Q9*(2240 + 576*rr) + Q1*Q3*Q9*(5096 + 696*rr) + 
  Q0^2*Q4*(1156 + 1804*rr) + Q0*Q3*Q5*(-5152 + 1952*rr) + 
  Q0*Q9^2*(-2436 + 2548*rr) + Q0*Q1*Q2*(788 + 6332*rr), 
 1024*Q3*Q7^2 + Q0*Q3*Q8*(-2560 - 1536*rr) + Q1*Q3*Q6*(-572 - 716*rr) + 
  Q2*Q4*Q9*(2136 - 520*rr) + Q1*Q7*Q8*(-1024 - 512*rr) + 
  Q1^3*(-1216 - 448*rr) + Q0*Q6*Q9*(2104 - 424*rr) + 
  Q0^2*Q7*(-3200 - 384*rr) + Q5^2*Q9*(1113 - 107*rr) + 
  Q1*Q3*Q9*(2240 - 64*rr) + Q5*Q8*Q9*(-248 - 24*rr) + 
  Q1*Q4*Q5*(496 + 48*rr) + Q0*Q6^2*(-1361 + 83*rr) + 
  Q2*Q7*Q9*(-512 + 512*rr) + Q1*Q4*Q8*(-2944 + 640*rr) + 
  Q0^2*Q4*(1120 + 736*rr) + Q0*Q9^2*(1664 + 896*rr) + 
  Q0*Q1*Q2*(2944 + 896*rr) + Q0*Q3*Q5*(-1904 + 1104*rr), 
 128*Q3*Q4*Q7 + Q0*Q6*Q9*(384 - 192*rr) + Q1*Q3*Q6*(-216 - 184*rr) + 
  Q0*Q3*Q8*(-1336 - 168*rr) + Q2*Q4*Q9*(288 - 160*rr) + 
  Q1*Q3*Q9*(344 - 120*rr) + Q1^3*(-320 - 64*rr) + Q5^2*Q9*(160 - 32*rr) + 
  Q1*Q4*Q5*(57 - 11*rr) + Q0^2*Q4*(524 + 36*rr) + Q0*Q6^2*(-148 + 92*rr) + 
  Q0*Q9^2*(322 + 134*rr) + Q0^2*Q7*(-593 + 173*rr) + 
  Q1*Q4*Q8*(-720 + 208*rr) + Q0*Q3*Q5*(400 + 240*rr) + 
  Q0*Q1*Q2*(1420 + 292*rr), 128*Q3*Q4^2 + Q0*Q3*Q5*(1572 - 532*rr) + 
  Q0^2*Q4*(-76 - 356*rr) + Q0*Q1*Q2*(2386 - 330*rr) + 
  Q2*Q4*Q9*(-168 - 248*rr) + Q0*Q6*Q9*(-504 - 232*rr) + 
  Q1*Q3*Q9*(-126 - 186*rr) + Q1*Q3*Q6*(-232 - 56*rr) + 
  Q1*Q4*Q5*(-200 - 40*rr) + Q0*Q6^2*(496 + 16*rr) + Q1^3*(-216 + 120*rr) + 
  Q1*Q4*Q8*(112 + 336*rr) + Q0^2*Q7*(1281 + 355*rr) + 
  Q0*Q3*Q8*(-924 + 684*rr), 128*Q2*Q6*Q7 + Q0^2*Q4*(704 - 192*rr) + 
  Q0*Q9^2*(231 - 171*rr) + Q0*Q6*Q9*(-76 - 164*rr) + 
  Q1*Q7*Q8*(154 - 114*rr) + Q2*Q4*Q9*(-176 - 80*rr) + 
  Q1*Q3*Q6*(-448 - 32*rr) + Q1^3*(-352 - 32*rr) + Q1*Q4*Q5*(32 - 32*rr) + 
  Q5^2*Q9*(-108 - 28*rr) + Q5*Q8*Q9*(-112 - 16*rr) + Q1*Q3*Q9*(-88 - 8*rr) + 
  Q0*Q1*Q2*(1288 + 24*rr) + Q2*Q7*Q9*(-196 + 52*rr) + 
  Q0*Q6^2*(204 + 156*rr) + Q0*Q3*Q5*(1280 + 192*rr) + 
  Q1*Q4*Q8*(-96 + 224*rr) + Q0*Q3*Q8*(-1300 + 324*rr) + 
  Q0^2*Q7*(-264 + 488*rr), 128*Q2*Q4*Q6 + Q0*Q1*Q2*(1392 - 1456*rr) + 
  Q0^2*Q4*(-48 - 656*rr) + Q0*Q9^2*(609 - 637*rr) + 
  Q0*Q3*Q5*(2456 - 568*rr) + Q1*Q3*Q9*(-1120 - 288*rr) + 
  Q2*Q4*Q9*(-1792 - 256*rr) + Q0*Q6*Q9*(-1988 - 204*rr) + 
  Q5^2*Q9*(-560 - 144*rr) + Q1*Q4*Q5*(-224 - 96*rr) + 
  Q0*Q6^2*(976 + 112*rr) + Q1*Q3*Q6*(-1232 + 400*rr) + Q1^3*(-368 + 432*rr) + 
  Q1*Q4*Q8*(2240 + 576*rr) + Q0^2*Q7*(1925 + 623*rr) + 
  Q0*Q3*Q8*(-1204 + 1636*rr), 64*Q2*Q3^2 + 96*Q1*Q3*Q6 + 
  Q0^2*Q7*(-182 - 98*rr) + Q0*Q3*Q8*(224 - 96*rr) + Q1^3*(80 - 16*rr) + 
  Q0*Q6^2*(-91 - 15*rr) - 64*Q1*Q4*Q8*rr + 32*Q2*Q4*Q9*rr + 
  Q1*Q4*Q5*(18 + 10*rr) + Q0*Q1*Q2*(-412 + 44*rr) + Q1*Q3*Q9*(-28 + 44*rr) + 
  Q0*Q3*Q5*(-320 + 48*rr) + Q0*Q6*Q9*(56 + 56*rr) + Q0^2*Q4*(-40 + 72*rr), 
 512*Q2^2*Q8 + Q0*Q3*Q8*(-1920 - 640*rr) + Q2*Q4*Q9*(552 - 376*rr) + 
  Q0*Q6*Q9*(360 - 312*rr) + Q1*Q3*Q6*(-380 - 268*rr) + 
  Q1*Q3*Q9*(1024 - 256*rr) + Q5^2*Q9*(203 - 129*rr) + 
  Q0^2*Q7*(-1232 - 112*rr) + Q1*Q4*Q5*(37 - 79*rr) + Q5*Q8*Q9*(280 - 72*rr) + 
  Q0*Q6^2*(-539 + 113*rr) + Q1^3*(-384 + 128*rr) + Q1*Q7*Q8*(-448 + 192*rr) + 
  Q0^2*Q4*(544 + 288*rr) + Q0*Q9^2*(1120 + 288*rr) + 
  Q0*Q1*Q2*(192 + 320*rr) + Q1*Q4*Q8*(-288 + 352*rr) + 
  Q0*Q3*Q5*(-368 + 592*rr), 128*Q2^2*Q5 + Q0*Q3*Q8*(-1288 - 536*rr) + 
  Q1*Q3*Q6*(-160 - 224*rr) + Q2*Q4*Q9*(448 - 192*rr) + 
  Q0*Q6*Q9*(448 - 192*rr) + Q1^3*(-384 - 128*rr) + Q1*Q3*Q9*(392 - 104*rr) + 
  Q5^2*Q9*(224 - 96*rr) + Q1*Q4*Q5*(176 - 16*rr) + Q0^2*Q7*(-1267 + 7*rr) + 
  Q0*Q6^2*(-432 + 112*rr) + Q0*Q9^2*(798 + 154*rr) + 
  Q1*Q4*Q8*(-784 + 208*rr) + Q0^2*Q4*(628 + 220*rr) + 
  Q0*Q1*Q2*(532 + 444*rr) + Q0*Q3*Q5*(-368 + 560*rr), 
 64*Q1*Q5*Q7 + Q0*Q3*Q8*(72 - 40*rr) + Q1*Q4*Q8*(-96 - 32*rr) + 
  Q1*Q3*Q6*(52 - 28*rr) + Q0*Q6^2*(-11 + rr) + Q5^2*Q9*(31 + 3*rr) + 
  Q0^2*Q7*(-62 + 6*rr) + Q1*Q4*Q5*(-13 + 7*rr) + Q5*Q8*Q9*(-56 + 8*rr) + 
  Q0^2*Q4*(24 + 8*rr) + Q2*Q4*Q9*(40 + 8*rr) + Q0*Q6*Q9*(40 + 8*rr) + 
  Q0*Q3*Q5*(-48 + 16*rr) + Q0*Q1*Q2*(24 + 72*rr), 
 1056*Q6^2*Q8 + Q2^2*Q9*(-5312 - 1600*rr) + Q0*Q5*Q7*(2030 - 1526*rr) + 
  Q0*Q4*Q8*(1072 - 1136*rr) + Q0*Q3*Q9*(-8150 - 962*rr) + 
  Q1*Q4*Q6*(1452 - 836*rr) + Q0^2*Q2*(5161 - 549*rr) + 
  Q6*Q8*Q9*(1792 - 512*rr) + Q1*Q2*Q8*(9116 - 172*rr) + 
  Q5*Q6*Q9*(-1792 + 160*rr) + Q1*Q3^2*(-5392 + 208*rr) + 
  Q0*Q3*Q6*(300 + 260*rr) + Q1*Q4*Q9*(-2976 + 800*rr) + 
  Q0*Q1^2*(960 + 832*rr) + Q0*Q4*Q5*(-1296 + 848*rr) + 
  Q1*Q2*Q5*(-416 + 1376*rr) + Q0*Q7*Q8*(1589 + 2175*rr), 
 2112*Q5*Q6^2 + Q2^2*Q9*(-36008 - 13560*rr) + Q0^2*Q2*(17315 - 8695*rr) + 
  Q0*Q5*Q7*(-2296 - 6120*rr) + Q0*Q1^2*(4858 - 5458*rr) + 
  Q0*Q4*Q8*(5376 - 4352*rr) + Q6*Q8*Q9*(14448 - 3248*rr) + 
  Q1*Q4*Q6*(10912 - 2464*rr) + Q1*Q3^2*(-36136 - 1656*rr) + 
  Q0*Q3*Q9*(-63420 - 1460*rr) + Q5*Q6*Q9*(-5824 + 960*rr) + 
  Q1*Q2*Q8*(68292 + 4556*rr) + Q1*Q4*Q9*(-23884 + 5020*rr) + 
  Q0*Q4*Q5*(1640 + 5176*rr) + Q0*Q3*Q6*(-2644 + 6532*rr) + 
  Q1*Q2*Q5*(-3728 + 8784*rr) + Q0*Q7*Q8*(4144 + 8848*rr), 
 8448*Q4*Q7^2 + Q1*Q2*Q5*(-3424 - 3296*rr) + Q1*Q4*Q9*(-1872 - 2960*rr) + 
  Q0*Q4*Q5*(-4623 - 2867*rr) + Q1*Q3^2*(16096 - 928*rr) + 
  Q6*Q8*Q9*(128 - 640*rr) + Q0*Q1^2*(-3552 - 544*rr) + 
  Q1*Q4*Q6*(-396 - 220*rr) + Q5*Q6*Q9*(-6464 - 64*rr) + 
  Q0*Q5*Q7*(19648 + 320*rr) + Q0*Q3*Q6*(18888 + 424*rr) + 
  Q1*Q2*Q8*(-11936 + 544*rr) + Q0*Q7*Q8*(-14192 + 1968*rr) + 
  Q0*Q4*Q8*(2528 + 2144*rr) + Q2^2*Q9*(11840 + 2752*rr) + 
  Q0*Q3*Q9*(8672 + 3104*rr) + Q0^2*Q2*(-1312 + 3744*rr), 
 -5632*Q1*Q4*Q6 + 4224*Q4^2*Q7 + Q1*Q2*Q8*(-31868 - 7156*rr) + 
  Q1*Q2*Q5*(4672 - 6464*rr) + Q0*Q4*Q5*(316 - 5364*rr) + 
  Q0*Q7*Q8*(2352 - 4720*rr) + Q0*Q3*Q6*(19636 - 3492*rr) + 
  Q1*Q4*Q9*(16960 - 1728*rr) + Q5*Q6*Q9*(-2416 - 592*rr) + 
  Q6*Q8*Q9*(-8848 + 592*rr) + Q0*Q1^2*(-11824 + 1392*rr) + 
  Q1*Q3^2*(19088 + 1712*rr) + Q0*Q5*Q7*(10034 + 3158*rr) + 
  Q0*Q4*Q8*(-6976 + 3904*rr) + Q0^2*Q2*(-11751 + 6571*rr) + 
  Q2^2*Q9*(11224 + 9352*rr) + Q0*Q3*Q9*(36656 + 9616*rr), 
 4224*Q4^3 + Q1*Q2*Q8*(-89915 - 14801*rr) + Q0*Q7*Q8*(2044 - 12684*rr) + 
  Q1*Q2*Q5*(12812 - 11612*rr) + Q0*Q4*Q5*(7092 - 9764*rr) + 
  Q0*Q3*Q6*(-8700 - 4724*rr) + Q1*Q4*Q9*(33306 - 4082*rr) + 
  Q5*Q6*Q9*(8848 - 592*rr) + Q6*Q8*Q9*(-22708 + 2660*rr) + 
  Q0^2*Q2*(-27943 + 3051*rr) + Q1*Q4*Q6*(-5544 + 3080*rr) + 
  Q0*Q1^2*(-4707 + 7607*rr) + Q0*Q3*Q9*(80612 + 7724*rr) + 
  Q1*Q3^2*(47908 + 7916*rr) + Q0*Q5*Q7*(-2198 + 8702*rr) + 
  Q0*Q4*Q8*(-8428 + 9404*rr) + Q2^2*Q9*(37646 + 23146*rr), 
 67584*Q3*Q8^2 + Q1*Q2*Q8*(11136 - 19072*rr) + Q1*Q7*Q9*(16896 - 16896*rr) + 
  Q0*Q7*Q8*(-31232 - 12800*rr) + Q0^2*Q2*(-1792 - 7936*rr) + 
  Q5*Q9^2*(13728 - 7392*rr) + Q0*Q4*Q5*(17579 - 5153*rr) + 
  Q0*Q1^2*(-41408 - 2752*rr) + Q5*Q6*Q9*(20180 - 1020*rr) + 
  Q1*Q3^2*(-25312 - 864*rr) + Q1*Q2*Q5*(8944 - 720*rr) + 
  Q0*Q3*Q6*(-7528 - 200*rr) + 16896*Q8*Q9^2*rr + Q2^2*Q9*(-5120 + 3072*rr) + 
  Q6*Q8*Q9*(-864 + 3616*rr) + Q1*Q4*Q6*(-9152 + 4928*rr) + 
  Q0*Q3*Q9*(-55104 + 6592*rr) + Q0*Q4*Q8*(-4128 + 7264*rr) + 
  Q1*Q4*Q9*(34064 + 10960*rr) + Q0*Q5*Q7*(-30016 + 16320*rr), 
 2112*Q3*Q5*Q8 + Q1*Q2*Q8*(-3272 - 1240*rr) + Q0^2*Q2*(-3744 - 992*rr) + 
  Q1*Q2*Q5*(1096 - 728*rr) + Q0*Q7*Q8*(672 - 544*rr) + 
  Q0*Q1^2*(368 - 432*rr) + Q0*Q4*Q5*(1888 - 288*rr) + 
  Q1*Q4*Q9*(3136 - 192*rr) + Q5*Q6*Q9*(1868 - 100*rr) + 
  Q6*Q8*Q9*(-1120 - 32*rr) + Q0*Q3*Q6*(-1568 + 96*rr) + 
  Q0*Q4*Q8*(-736 + 160*rr) + Q1*Q4*Q6*(-1243 + 561*rr) + 
  Q0*Q5*Q7*(-3136 + 896*rr) + Q1*Q3^2*(2336 + 992*rr) + 
  Q2^2*Q9*(592 + 1264*rr) + Q0*Q3*Q9*(2132 + 1660*rr), 
 4224*Q3*Q5^2 + Q1*Q2*Q8*(-38696 - 11384*rr) + Q0*Q7*Q8*(5152 - 6048*rr) + 
  Q0*Q4*Q5*(8784 - 4496*rr) + Q1*Q2*Q5*(15824 - 4496*rr) + 
  Q5*Q6*Q9*(8176 - 1456*rr) + Q0*Q3*Q6*(-1476 - 716*rr) + 
  Q1*Q4*Q9*(19320 - 152*rr) + Q6*Q8*Q9*(-11872 + 224*rr) + 
  Q0^2*Q2*(-27505 + 333*rr) + Q1*Q4*Q6*(-5808 + 1232*rr) + 
  Q0*Q4*Q8*(-7168 + 2048*rr) + Q0*Q1^2*(-7812 + 2804*rr) + 
  Q1*Q3^2*(21136 + 5552*rr) + Q0*Q5*Q7*(-9002 + 7874*rr) + 
  Q0*Q3*Q9*(38360 + 8840*rr) + Q2^2*Q9*(10640 + 12976*rr), 
 4224*Q2*Q3*Q7 + Q0*Q3*Q9*(-7456 - 3552*rr) + Q2^2*Q9*(-1824 - 2144*rr) + 
  Q0^2*Q2*(4228 - 1780*rr) + Q1*Q3^2*(-3744 - 1696*rr) + 
  Q0*Q5*Q7*(-648 - 1336*rr) + Q1*Q4*Q9*(-4720 - 688*rr) + 
  Q0*Q4*Q8*(2672 - 336*rr) + Q5*Q6*Q9*(24 + 56*rr) + 
  Q0*Q1^2*(7552 + 256*rr) + Q6*Q8*Q9*(3584 + 384*rr) + 
  Q1*Q4*Q6*(2101 + 385*rr) + Q0*Q3*Q6*(-6616 + 872*rr) + 
  Q1*Q2*Q5*(-3120 + 1168*rr) + Q0*Q4*Q5*(-931 + 1289*rr) + 
  Q0*Q7*Q8*(-3136 + 1600*rr) + Q1*Q2*Q8*(4240 + 2736*rr), 
 1056*Q2*Q3*Q4 + Q2^2*Q9*(-1330 - 1622*rr) + Q0*Q1^2*(1653 - 961*rr) + 
  Q0*Q3*Q9*(-6412 - 676*rr) + Q1*Q3^2*(-1916 - 628*rr) + 
  Q0*Q5*Q7*(490 - 514*rr) + Q0*Q4*Q8*(896 - 256*rr) + 
  Q1*Q4*Q6*(1188 - 220*rr) + Q0^2*Q2*(1751 - 219*rr) + 
  Q6*Q8*Q9*(1484 - 28*rr) + Q5*Q6*Q9*(-560 - 16*rr) + 
  Q1*Q4*Q9*(-2646 + 382*rr) + Q0*Q4*Q5*(-306 + 430*rr) + 
  Q1*Q2*Q5*(-1252 + 628*rr) + Q0*Q3*Q6*(564 + 700*rr) + 
  Q0*Q7*Q8*(-644 + 756*rr) + Q1*Q2*Q8*(4837 + 1423*rr), 
 1056*Q2^2*Q6 + Q1*Q2*Q8*(4970 - 1794*rr) + Q0*Q1^2*(-2638 - 1066*rr) + 
  Q1*Q4*Q6*(770 - 550*rr) + Q5*Q6*Q9*(-168 - 392*rr) + 
  Q6*Q8*Q9*(322 - 378*rr) + Q0*Q4*Q5*(1336 - 344*rr) + 
  Q0*Q4*Q8*(-224 - 288*rr) + Q0^2*Q2*(-3097 + 85*rr) + 
  Q0*Q7*Q8*(1162 + 350*rr) + Q2^2*Q9*(-4788 + 356*rr) + 
  Q1*Q2*Q5*(1512 + 536*rr) + Q0*Q5*Q7*(-84 + 772*rr) + 
  Q1*Q3^2*(-2040 + 1048*rr) + Q1*Q4*Q9*(-224 + 1120*rr) + 
  Q0*Q3*Q6*(3544 + 1288*rr) + Q0*Q3*Q9*(-4403 + 1863*rr), 
 2112*Q1*Q6*Q7 + Q0*Q1^2*(-3568 - 464*rr) + Q0*Q7*Q8*(-784 - 304*rr) + 
  Q0*Q3*Q9*(-1512 - 184*rr) + Q0*Q4*Q5*(-164 - 148*rr) + 
  Q0*Q3*Q6*(304 - 112*rr) + Q2^2*Q9*(-544 - 96*rr) + Q5*Q6*Q9*(160 - 96*rr) + 
  Q1*Q4*Q6*(143 - 77*rr) + Q1*Q2*Q8*(1104 + 112*rr) + 
  Q1*Q3^2*(-320 + 192*rr) + Q0*Q5*Q7*(520 + 216*rr) + 
  Q1*Q4*Q9*(-608 + 224*rr) + Q0*Q4*Q8*(96 + 224*rr) + 
  Q6*Q8*Q9*(-336 + 272*rr) + Q0^2*Q2*(1420 + 292*rr) + 
  Q1*Q2*Q5*(56 + 600*rr), 455168*Q7*Q8^2 + Q3*Q5*Q9*(173488 - 383760*rr) + 
  Q0*Q2*Q5*(595280 - 331760*rr) + Q0*Q4*Q6*(-714301 - 165993*rr) + 
  Q6*Q9^2*(296576 - 150912*rr) + Q1*Q2*Q9*(-903392 - 142176*rr) + 
  Q6^2*Q9*(-160160 - 108320*rr) + Q0*Q4*Q9*(761432 - 107528*rr) + 
  Q3*Q8*Q9*(-455168 - 65024*rr) + Q4*Q8^2*(-199136 - 52832*rr) + 
  Q1^2*Q8*(824768 - 35136*rr) + Q0^2*Q1*(-136192 - 34816*rr) + 
  Q1*Q2*Q6*(-290332 - 23340*rr) - 260096*Q2*Q7^2*rr + 
  Q1*Q3*Q4*(185808 + 24720*rr) + Q0*Q6*Q7*(1022168 + 36984*rr) + 
  Q1^2*Q5*(191968 + 98912*rr) + Q0*Q2*Q8*(1242304 + 385600*rr) + 
  Q0*Q7*Q9*(-661024 + 421152*rr) + Q0*Q3^2*(-2390528 + 542208*rr), 
 130048*Q6^3 + Q0*Q2*Q8*(4228994 - 1635514*rr) + 
  Q0*Q2*Q5*(-201576 - 1036600*rr) + Q1^2*Q8*(2381568 - 809728*rr) + 
  Q0*Q6*Q7*(2418640 - 637584*rr) + Q1*Q3*Q4*(-1113792 - 394304*rr) + 
  Q3*Q5*Q9*(-3455200 - 278176*rr) + Q6^2*Q9*(-1640800 - 270368*rr) + 
  Q6*Q9^2*(58520 - 256312*rr) + Q0*Q4*Q9*(314832 - 247952*rr) + 
  Q1^2*Q5*(1562624 - 161792*rr) + Q0*Q4*Q6*(-2473328 + 56752*rr) + 
  Q1*Q2*Q6*(-367136 + 206240*rr) + Q0*Q7*Q9*(223027 + 507577*rr) + 
  Q1*Q2*Q9*(-3313128 + 708424*rr) + Q0^2*Q1*(-646888 + 818248*rr) + 
  Q0*Q3^2*(-190752 + 2332832*rr), 16256*Q5*Q7*Q8 + 
  Q3*Q5*Q9*(14144 - 20096*rr) + Q0^2*Q1*(-10536 - 19064*rr) + 
  Q1*Q2*Q9*(1224 - 17448*rr) + Q6^2*Q9*(7624 - 4888*rr) + 
  Q0*Q4*Q6*(1638 - 4434*rr) + Q1*Q2*Q6*(-9688 - 2744*rr) + 
  Q0*Q4*Q9*(800 - 2240*rr) + Q1*Q3*Q4*(30048 - 416*rr) + 
  Q6*Q9^2*(8392 + 1496*rr) + Q1^2*Q5*(-2640 + 5360*rr) + 
  Q0*Q2*Q5*(-3800 + 5560*rr) + Q0*Q6*Q7*(23424 + 6752*rr) + 
  Q0*Q7*Q9*(-26351 + 6803*rr) + Q0*Q3^2*(-46304 + 8544*rr) + 
  Q1^2*Q8*(13824 + 13312*rr) + Q0*Q2*Q8*(12918 + 18338*rr), 
 16256*Q5^2*Q7 + Q3*Q5*Q9*(-19744 - 57696*rr) + 
  Q1*Q2*Q9*(-103504 - 28400*rr) + Q0^2*Q1*(-36104 - 23064*rr) + 
  Q1*Q3*Q4*(69760 - 16512*rr) + Q0*Q4*Q9*(32848 - 14352*rr) + 
  Q0*Q4*Q6*(-41664 - 12576*rr) + Q6^2*Q9*(2816 - 11136*rr) + 
  Q6*Q9^2*(16184 - 8536*rr) + Q0*Q2*Q5*(-4136 - 4472*rr) + 
  Q0*Q6*Q7*(69904 + 560*rr) + Q0*Q2*Q8*(145598 + 3450*rr) + 
  Q1*Q2*Q6*(-45664 + 6752*rr) + Q1^2*Q8*(108544 + 8192*rr) + 
  Q1^2*Q5*(10880 + 18304*rr) + Q0*Q7*Q9*(-9485 + 35321*rr) + 
  Q0*Q3^2*(-132752 + 87632*rr), 65024*Q4*Q5*Q8 + 
  Q1*Q2*Q9*(-72120 - 221736*rr) + Q3*Q5*Q9*(322144 - 179424*rr) + 
  Q0^2*Q1*(-338904 - 140424*rr) + Q0*Q4*Q6*(115696 - 130096*rr) + 
  Q0*Q3^2*(-941408 - 121888*rr) + Q6^2*Q9*(146656 - 68448*rr) + 
  Q1*Q2*Q6*(-133216 - 50464*rr) + Q1*Q3*Q4*(246464 - 12224*rr) + 
  Q0*Q7*Q9*(-253995 + 2399*rr) + Q6*Q9^2*(123816 + 10744*rr) + 
  Q0*Q4*Q9*(-12912 + 40624*rr) + Q0*Q2*Q5*(229480 + 67640*rr) + 
  Q1^2*Q5*(-20992 + 97792*rr) + Q0*Q6*Q7*(189840 + 149168*rr) + 
  Q1^2*Q8*(192384 + 179840*rr) + Q0*Q2*Q8*(407550 + 295738*rr), 
 260096*Q4*Q5^2 + Q3*Q5*Q9*(2598624 - 2668384*rr) + 
  Q1*Q2*Q9*(-2999864 - 2463656*rr) + Q0*Q4*Q6*(-228624 - 1539376*rr) + 
  Q0^2*Q1*(-3178664 - 1282296*rr) + Q6^2*Q9*(1410528 - 817760*rr) + 
  Q1*Q3*Q4*(3517376 - 464064*rr) + Q6*Q9^2*(1186472 - 123144*rr) + 
  Q1*Q2*Q6*(-2177120 - 101664*rr) + Q0*Q4*Q9*(1309616 + 46352*rr) + 
  Q0*Q2*Q5*(3039656 + 234488*rr) + Q0*Q7*Q9*(-2137163 + 461055*rr) + 
  Q0*Q3^2*(-12153376 + 695712*rr) + Q1^2*Q5*(81408 + 981504*rr) + 
  Q0*Q6*Q7*(2863504 + 1428144*rr) + Q1^2*Q8*(3918208 + 1698944*rr) + 
  Q0*Q2*Q8*(6605438 + 2861754*rr), 32512*Q3*Q6*Q8 + 
  Q0*Q3^2*(96416 - 49696*rr) + Q0*Q7*Q9*(24493 - 26137*rr) + 
  Q0^2*Q1*(13656 - 12024*rr) + Q1*Q2*Q6*(34976 - 7712*rr) + 
  Q1*Q3*Q4*(5184 - 3136*rr) + Q1^2*Q5*(-33344 + 704*rr) + 
  Q1^2*Q8*(-68352 + 2816*rr) + Q1*Q2*Q9*(57448 + 3128*rr) + 
  Q0*Q4*Q6*(60608 + 3424*rr) + Q6^2*Q9*(31448 + 6840*rr) + 
  Q0*Q4*Q9*(-31952 + 8592*rr) + Q0*Q6*Q7*(-71792 + 10416*rr) + 
  Q6*Q9^2*(-20440 + 11512*rr) + Q3*Q5*Q9*(21280 + 17632*rr) + 
  Q0*Q2*Q5*(-12312 + 19640*rr) + Q0*Q2*Q8*(-90754 + 29626*rr), 
 32512*Q3*Q5*Q6 + Q0*Q3^2*(296624 - 231920*rr) + 
  Q0*Q7*Q9*(24913 - 60333*rr) + Q0^2*Q1*(96336 - 55568*rr) + 
  Q1*Q2*Q6*(93984 - 20128*rr) + Q1*Q2*Q9*(344288 - 10592*rr) + 
  Q1^2*Q5*(-130432 - 2176*rr) + Q0*Q4*Q6*(234768 + 13616*rr) + 
  Q0*Q4*Q9*(-59920 + 23504*rr) + Q6*Q9^2*(-31864 + 28056*rr) + 
  Q1*Q3*Q4*(6144 + 34816*rr) + Q6^2*Q9*(120960 + 35200*rr) + 
  Q1^2*Q8*(-290080 + 36000*rr) + Q0*Q6*Q7*(-255248 + 43728*rr) + 
  Q3*Q5*Q9*(226464 + 80352*rr) + Q0*Q2*Q8*(-489454 + 90870*rr) + 
  Q0*Q2*Q5*(-52184 + 97144*rr), 65024*Q2*Q4*Q7 + Q0*Q3^2*(68384 - 78496*rr) + 
  Q0*Q2*Q5*(71480 - 20312*rr) + Q1^2*Q5*(18752 - 18368*rr) + 
  Q1^2*Q8*(-55040 - 8448*rr) + Q0*Q4*Q9*(-5744 - 5456*rr) + 
  Q6*Q9^2*(-9800 - 4056*rr) + Q0*Q6*Q7*(8112 - 2800*rr) + 
  Q1*Q2*Q6*(49504 - 1248*rr) + Q6^2*Q9*(2176 - 1216*rr) + 
  Q0*Q4*Q6*(-9104 - 112*rr) + Q0*Q2*Q8*(-91974 + 5102*rr) + 
  Q0*Q7*Q9*(24311 + 6021*rr) + Q1*Q3*Q4*(-113088 + 9408*rr) + 
  Q1*Q2*Q9*(73528 + 12968*rr) + Q0^2*Q1*(22024 + 29976*rr) + 
  Q3*Q5*Q9*(17440 + 44640*rr), 65024*Q2*Q4^2 + 
  Q0*Q2*Q8*(-283738 - 324302*rr) + Q1^2*Q8*(-199584 - 188128*rr) + 
  Q0*Q6*Q7*(-89264 - 153616*rr) + Q0*Q2*Q5*(-308040 - 111832*rr) + 
  Q1^2*Q5*(50688 - 102912*rr) + Q0*Q7*Q9*(184807 - 21931*rr) + 
  Q0*Q4*Q9*(-98672 - 11856*rr) + Q6*Q9^2*(-96712 + 1960*rr) + 
  Q1*Q2*Q6*(196576 + 19360*rr) + Q1*Q3*Q4*(-307072 + 37248*rr) + 
  Q6^2*Q9*(-206528 + 43456*rr) + Q0*Q3^2*(912608 + 88736*rr) + 
  Q0*Q4*Q6*(-133456 + 126992*rr) + Q0^2*Q1*(294544 + 135600*rr) + 
  Q3*Q5*Q9*(-364224 + 211904*rr) + Q1*Q2*Q9*(56560 + 250064*rr), 
 16256*Q2^2*Q3 + Q0*Q3^2*(-44768 - 15264*rr) + Q0^2*Q1*(-9728 - 11776*rr) + 
  Q1*Q2*Q9*(8624 - 10736*rr) + Q3*Q5*Q9*(31696 - 8688*rr) + 
  Q0*Q4*Q6*(17622 - 7330*rr) + Q1*Q2*Q6*(-672 - 3808*rr) + 
  Q0*Q7*Q9*(-25753 - 1323*rr) + Q1*Q3*Q4*(20384 - 992*rr) + 
  Q6^2*Q9*(13706 - 734*rr) + Q6*Q9^2*(12040 + 1848*rr) + 
  Q0*Q4*Q9*(10192 + 3568*rr) + Q1^2*Q5*(-10672 + 5904*rr) + 
  Q0*Q2*Q5*(20168 + 9976*rr) + Q1^2*Q8*(2016 + 11424*rr) + 
  Q0*Q6*Q7*(-3696 + 11568*rr) + Q0*Q2*Q8*(-9562 + 26418*rr), 
 16256*Q1*Q3*Q7 + Q1^2*Q8*(-10240 - 3840*rr) + Q0*Q3^2*(-4384 - 3168*rr) + 
  Q1*Q2*Q6*(1720 - 1768*rr) + Q0*Q7*Q9*(-7861 - 1535*rr) + 
  Q0^2*Q1*(3176 - 968*rr) + Q0*Q4*Q6*(2766 - 74*rr) + 
  Q1*Q3*Q4*(-2728 + 120*rr) + Q6^2*Q9*(-558 + 394*rr) + 
  Q0*Q6*Q7*(-2224 + 944*rr) + Q1^2*Q5*(-528 + 1072*rr) + 
  Q0*Q2*Q5*(3304 + 1112*rr) + Q6*Q9^2*(3304 + 1112*rr) + 
  Q3*Q5*Q9*(-16 + 1264*rr) + Q0*Q4*Q9*(2192 + 1584*rr) + 
  Q0*Q2*Q8*(-9710 + 2550*rr) + Q1*Q2*Q9*(-2600 + 4232*rr)}


==> anc/FindingKeumFPP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    445908,      11707]
NotebookOptionsPosition[    424082,      11408]
NotebookOutlinePosition[    424419,      11423]
CellTagsIndexPosition[    424376,      11420]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this file we will do a finite field search with \
the goal of reducing the computations to roughly p^2 points for which we have \
singularities at pt1, pt2, pt3",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8439251538332644`*^9, 
  3.8439252029128103`*^9}},ExpressionUUID->"af0568ad-272e-42c6-9cc9-\
ce2194fb7a63"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/Quadricscontainsline2\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadricscontainsline2", "=", 
   StyleBox[
    RowBox[{"Read", "[", "fname", "]"}],
    FontSize->16]}], 
  StyleBox[";",
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/KeumFPP/transf\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transf", "=", 
   StyleBox[
    RowBox[{"Read", "[", "fname", "]"}],
    FontSize->16]}], 
  StyleBox[";",
   FontSize->16]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}],
   FontSize->16], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/ThreepointsPoly\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"pt1", ",", "pt2", ",", "pt4"}], "}"}], "=", 
   StyleBox[
    RowBox[{"Read", "[", "fname", "]"}],
    FontSize->16]}], 
  StyleBox[";",
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843925051229474*^9, 3.8439251235771303`*^9}, {
   3.843925208529332*^9, 3.8439252148798647`*^9}, {3.843998828171571*^9, 
   3.843998840280707*^9}, 3.845231861709127*^9, {3.848750202193367*^9, 
   3.848750207001841*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f4dd5f4f-6d7a-48de-8914-e0c20cebccad"],

Cell[TextData[StyleBox["We will run this for different primes and save the \
results in GoodRulesPrime. The error messages come from dividing by 0 mod p, \
it is easier to live with them than to write various checks. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.84406823181533*^9, 3.844068235753641*^9}, {
   3.844068282946618*^9, 3.8440683107828503`*^9}, {3.8440684352341337`*^9, 
   3.844068468577999*^9}, {3.844247779219223*^9, 3.8442478174763403`*^9}, 
   3.854381511626438*^9},ExpressionUUID->"e4368e25-ea2b-4fc9-8d27-\
871f4f1f1e29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vs", "=", 
    RowBox[{"{", 
     RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "can", " ", "use", " ", "a", " ", "shorter", " ", "version", 
    " ", "of", " ", "transf"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qcl2num", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "Quadricscontainsline2", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"transfshort", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"transf", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"transf", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"transf", "[", 
       RowBox[{"[", "9", "]"}], "]"}], ",", 
      RowBox[{"transf", "[", 
       RowBox[{"[", "10", "]"}], "]"}], ",", 
      RowBox[{"transf", "[", 
       RowBox[{"[", "11", "]"}], "]"}], ",", 
      RowBox[{"transf", "[", 
       RowBox[{"[", "12", "]"}], "]"}], ",", 
      RowBox[{"transf", "[", 
       RowBox[{"[", "13", "]"}], "]"}], ",", 
      RowBox[{"transf", "[", 
       RowBox[{"[", "14", "]"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varqcl2", "=", 
   RowBox[{"{", 
    RowBox[{
    "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",", 
     "r6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uvs", "=", 
   RowBox[{"{", 
    RowBox[{
    "u0", ",", "u1", ",", "v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", 
     ",", "v6"}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8445252781182632`*^9, 3.844525293299843*^9}, {
   3.844525438697198*^9, 3.844525453748666*^9}, {3.8452316544111013`*^9, 
   3.845231655468856*^9}, {3.845231792253047*^9, 3.845231792782175*^9}, {
   3.8457302627742*^9, 3.845730267586467*^9}, {3.846222997550812*^9, 
   3.84622299816885*^9}, {3.848750228549275*^9, 3.848750236858406*^9}, {
   3.854385025713098*^9, 3.8543850283589783`*^9}, {3.854385733037507*^9, 
   3.8543857355452967`*^9}, {3.8543857859331017`*^9, 
   3.8543858201593103`*^9}, {3.8543858657094193`*^9, 3.854385869848886*^9}, 
   3.854385965432377*^9, {3.854386059965513*^9, 3.8543860604654007`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"bcdc2e24-f296-4cc4-95e7-d07886be548e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "is", " ", "from", " ", "the", " ", "previous", " ", "part", 
     " ", "of", " ", "the", " ", "project"}], " ", "-", " ", 
    RowBox[{
    "a", " ", "necessary", " ", "condition", " ", "for", " ", "having", " ", 
     "worse", " ", "than", " ", "a", " ", "node"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h11", ",", "h12", ",", "h13", ",", "h14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"h12", ",", "h22", ",", "h23", ",", "h24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"h13", ",", "h23", ",", "h33", ",", "h34"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"h14", ",", "h24", ",", "h34", ",", "h44"}], "}"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W", "=", 
     RowBox[{"{", 
      RowBox[{"W1", ",", "W2", ",", "W3", ",", "W4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"tbz", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Det", "[", 
         RowBox[{"H", "+", 
          RowBox[{"t", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"W", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "]"}], 
        "]"}], ",", "t"}], "]"}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.846136605657116*^9, {3.8543815289465*^9, 3.8543815479660597`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d3d2ca9e-f989-435b-82eb-10842b8e58e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["h24", "2"]}], " ", "h33", " ", 
   SuperscriptBox["W1", "2"]}], "+", 
  RowBox[{"2", " ", "h23", " ", "h24", " ", "h34", " ", 
   SuperscriptBox["W1", "2"]}], "-", 
  RowBox[{"h22", " ", 
   SuperscriptBox["h34", "2"], " ", 
   SuperscriptBox["W1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h23", "2"], " ", "h44", " ", 
   SuperscriptBox["W1", "2"]}], "+", 
  RowBox[{"h22", " ", "h33", " ", "h44", " ", 
   SuperscriptBox["W1", "2"]}], "+", 
  RowBox[{"2", " ", "h14", " ", "h24", " ", "h33", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{"2", " ", "h14", " ", "h23", " ", "h34", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{"2", " ", "h13", " ", "h24", " ", "h34", " ", "W1", " ", "W2"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", 
   SuperscriptBox["h34", "2"], " ", "W1", " ", "W2"}], "+", 
  RowBox[{"2", " ", "h13", " ", "h23", " ", "h44", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h33", " ", "h44", " ", "W1", " ", "W2"}], 
  "-", 
  RowBox[{
   SuperscriptBox["h14", "2"], " ", "h33", " ", 
   SuperscriptBox["W2", "2"]}], "+", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h34", " ", 
   SuperscriptBox["W2", "2"]}], "-", 
  RowBox[{"h11", " ", 
   SuperscriptBox["h34", "2"], " ", 
   SuperscriptBox["W2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h13", "2"], " ", "h44", " ", 
   SuperscriptBox["W2", "2"]}], "+", 
  RowBox[{"h11", " ", "h33", " ", "h44", " ", 
   SuperscriptBox["W2", "2"]}], "-", 
  RowBox[{"2", " ", "h14", " ", "h23", " ", "h24", " ", "W1", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h13", " ", 
   SuperscriptBox["h24", "2"], " ", "W1", " ", "W3"}], "+", 
  RowBox[{"2", " ", "h14", " ", "h22", " ", "h34", " ", "W1", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h24", " ", "h34", " ", "W1", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h13", " ", "h22", " ", "h44", " ", "W1", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", "h23", " ", "h44", " ", "W1", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h14", "2"], " ", "h23", " ", "W2", " ", "W3"}], "-", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h24", " ", "W2", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h34", " ", "W2", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h11", " ", "h24", " ", "h34", " ", "W2", " ", "W3"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h44", " ", "W2", " ", "W3"}], 
  "-", 
  RowBox[{"2", " ", "h11", " ", "h23", " ", "h44", " ", "W2", " ", "W3"}], 
  "-", 
  RowBox[{
   SuperscriptBox["h14", "2"], " ", "h22", " ", 
   SuperscriptBox["W3", "2"]}], "+", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h24", " ", 
   SuperscriptBox["W3", "2"]}], "-", 
  RowBox[{"h11", " ", 
   SuperscriptBox["h24", "2"], " ", 
   SuperscriptBox["W3", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h12", "2"], " ", "h44", " ", 
   SuperscriptBox["W3", "2"]}], "+", 
  RowBox[{"h11", " ", "h22", " ", "h44", " ", 
   SuperscriptBox["W3", "2"]}], "+", 
  RowBox[{"2", " ", "h14", " ", 
   SuperscriptBox["h23", "2"], " ", "W1", " ", "W4"}], "-", 
  RowBox[{"2", " ", "h13", " ", "h23", " ", "h24", " ", "W1", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h14", " ", "h22", " ", "h33", " ", "W1", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h12", " ", "h24", " ", "h33", " ", "W1", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h13", " ", "h22", " ", "h34", " ", "W1", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h23", " ", "h34", " ", "W1", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h23", " ", "W2", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h13", "2"], " ", "h24", " ", "W2", " ", "W4"}], "+", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h33", " ", "W2", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h11", " ", "h24", " ", "h33", " ", "W2", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h34", " ", "W2", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h11", " ", "h23", " ", "h34", " ", "W2", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h13", " ", "h14", " ", "h22", " ", "W3", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h14", " ", "h23", " ", "W3", " ", "W4"}], 
  "-", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h24", " ", "W3", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", "h11", " ", "h23", " ", "h24", " ", "W3", " ", "W4"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["h12", "2"], " ", "h34", " ", "W3", " ", "W4"}], "-", 
  RowBox[{"2", " ", "h11", " ", "h22", " ", "h34", " ", "W3", " ", "W4"}], 
  "-", 
  RowBox[{
   SuperscriptBox["h13", "2"], " ", "h22", " ", 
   SuperscriptBox["W4", "2"]}], "+", 
  RowBox[{"2", " ", "h12", " ", "h13", " ", "h23", " ", 
   SuperscriptBox["W4", "2"]}], "-", 
  RowBox[{"h11", " ", 
   SuperscriptBox["h23", "2"], " ", 
   SuperscriptBox["W4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["h12", "2"], " ", "h33", " ", 
   SuperscriptBox["W4", "2"]}], "+", 
  RowBox[{"h11", " ", "h22", " ", "h33", " ", 
   SuperscriptBox["W4", "2"]}]}]], "Output",
 CellChangeTimes->{3.846136606640992*^9, 3.84622307255445*^9, 
  3.846397967547166*^9, 3.847734128354663*^9, 3.847916002507883*^9, 
  3.84812457541288*^9, 3.848384068188806*^9, 3.848476910184019*^9, 
  3.84875024616287*^9, 3.8487549081123953`*^9, 3.8543815575338707`*^9, 
  3.854385038119021*^9, 3.85438597944042*^9, 3.854572195105175*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"7a230bdd-9544-484b-a3de-ec524d4e9983"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "53"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["fname",
   FontSize->16], 
  StyleBox[" ",
   FontSize->16], 
  StyleBox["=",
   FontSize->16], 
  RowBox[{"StringJoin", "[", 
   RowBox[{
    RowBox[{"StringJoin", "[", 
     RowBox[{
      StyleBox["\"\<Desktop/MumfordFPP2021/KeumFPP/out\>\"",
       FontSize->16], 
      StyleBox[",",
       FontSize->16], 
      RowBox[{"ToString", "[", "p", "]"}]}], "]"}], ",", "\"\<.txt\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"outp", "=", 
   StyleBox[
    RowBox[{"Read", "[", "fname", "]"}],
    FontSize->16]}], 
  StyleBox[";",
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "outp", "]"}]}], "Input",
 CellChangeTimes->{{3.84875674079377*^9, 3.8487567485471373`*^9}, {
  3.848757701624908*^9, 3.8487577025597973`*^9}, {3.848771889014595*^9, 
  3.848771889536153*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b1d0b486-6dec-419f-90d8-f3da51c99653"],

Cell[BoxData["\<\"Desktop/MumfordFPP2021/KeumFPP/out53.txt\"\>"], "Output",
 CellChangeTimes->{3.848757263635347*^9, 3.84875770373134*^9, 
  3.848771896024724*^9, 3.854381576146624*^9, 3.854385983671357*^9, 
  3.854572198946742*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"690150e3-0d3a-40e0-bd4d-48d985be4b46"],

Cell[BoxData["1581"], "Output",
 CellChangeTimes->{3.848757263635347*^9, 3.84875770373134*^9, 
  3.848771896024724*^9, 3.854381576146624*^9, 3.854385983671357*^9, 
  3.854572198994864*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"7d0f54ff-feae-4736-9cca-a41c837684a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fivevars", "=", 
   RowBox[{"{", 
    RowBox[{"s1", ",", "s2", ",", "s3", ",", "s4", ",", "b2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ds", "=", 
    RowBox[{"{", 
     RowBox[{"ds1", ",", "ds2", ",", "ds3", ",", "ds4", ",", "db2"}], "}"}]}],
    ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"goodindices", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "1"}], ",", 
     RowBox[{"m", "\[LessEqual]", 
      RowBox[{"Length", "[", "outp", "]"}]}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"m", ",", "500"}], "]"}], "\[Equal]", "20"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<m=\>\"", ",", "m"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"news", "=", 
       RowBox[{"outp", "[", 
        RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"rules0", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"fivevars", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
          RowBox[{"news", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rules", "=", "rules0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "8"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rules", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"rules", ",", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"transfshort", "[", 
                  RowBox[{"[", 
                   RowBox[{"9", "-", "i"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", 
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"transfshort", "[", 
                    RowBox[{"[", 
                    RowBox[{"9", "-", "i"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "/.", "rules"}], ",", 
                 "p"}], "]"}]}], "\[IndentingNewLine]", ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"transfshort", "[", 
                  RowBox[{"[", 
                   RowBox[{"9", "-", "i"}], "]"}], "]"}], "]"}]}], "}"}]}], 
             "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rulesqcl2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"varqcl2", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
          RowBox[{"PolynomialMod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"varqcl2", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "rules"}], ",", "p"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"quadmod", "=", 
       RowBox[{"PolynomialMod", "[", 
        RowBox[{
         RowBox[{"qcl2num", "/.", "rulesqcl2"}], ",", "p"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pt1mod", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"PolynomialMod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "pt1"}], "/.", "rules0"}],
            ",", "p"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pt2mod", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"PolynomialMod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "pt2"}], "/.", "rules0"}],
            ",", "p"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pt4mod", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"PolynomialMod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "pt4"}], "/.", "rules0"}],
            ",", "p"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Let", "'"}], "s", " ", "put", " ", "conditions", " ", "on", 
        " ", "being", " ", "singular", " ", "at", " ", "each", " ", "point"}],
        " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"quadmod", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"quadmod", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"v5", ",", "v6"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Eqs", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolynomialMod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v3", " ", "v4", " ", 
             RowBox[{"quadmod", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sols"}], ",", "p"}], 
          "]"}], ",", 
         RowBox[{"PolynomialMod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v3", " ", "v4", " ", 
             RowBox[{"quadmod", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "/.", "sols"}], ",", "p"}], 
          "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Eqs1", "=", 
       RowBox[{"PolynomialMod", "[", 
        RowBox[{
         RowBox[{"Eqs", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u0", "\[Rule]", "1"}], ",", 
            RowBox[{"v1", "\[Rule]", 
             RowBox[{"pt4mod", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", "p"}], 
        "]"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"taking", " ", "a", " ", "slice"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Wptspoint", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "u1"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "v2"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "v3"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "v4"}], "]"}]}], "}"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{"pt4mod", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", "p"}], 
        "]"}]}], " ", ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"finding", " ", "W"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"EqsSing", "=", " ", 
       RowBox[{"PolynomialMod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Wptspoint", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"Eqs1", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Eqs1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "u1"}], "]"}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"uvs", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                RowBox[{"pt4mod", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ")"}], 
           RowBox[{"Eqs1", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "p"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Hptspoint", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"EqsSing", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{"pt4mod", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", "p"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SubHW", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"Hptspoint", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{"Wptspoint", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"tbz1spoint4", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"tbz", "/.", "SubHW"}], ",", "p"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Eqs1", "=", 
       RowBox[{"PolynomialMod", "[", 
        RowBox[{
         RowBox[{"Eqs", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u0", "\[Rule]", "1"}], ",", 
            RowBox[{"v1", "\[Rule]", " ", 
             RowBox[{"pt2mod", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", "p"}], 
        "]"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"taking", " ", "a", " ", "slice"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Wptspoint", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "u1"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "v2"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "v3"}], "]"}], ",", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Eqs1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "v4"}], "]"}]}], "}"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
             RowBox[{"pt2mod", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", "p"}], 
        "]"}]}], " ", ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"finding", " ", "W"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"EqsSing", "=", " ", 
       RowBox[{"PolynomialMod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Wptspoint", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"Eqs1", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Eqs1", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "u1"}], "]"}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"uvs", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
                RowBox[{"pt2mod", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ")"}], 
           RowBox[{"Eqs1", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "p"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Hptspoint", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"EqsSing", ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
             RowBox[{"pt2mod", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", "p"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"SubHW", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"H", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"Hptspoint", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{"Wptspoint", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"tbz1spoint2", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"tbz", "/.", "SubHW"}], ",", "p"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"tbz1spoint4", "\[Equal]", " ", "0"}], ",", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"tbz1spoint2", "\[Equal]", " ", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"m", ",", "\"\< \>\"", ",", "news"}], "]"}], ";"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"goodindices", ",", "m"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"trying", " ", "to", " ", "do", " ", "the", " ", "lifting"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fivevars", "=", 
   RowBox[{"{", 
    RowBox[{"s1", ",", "s2", ",", "s3", ",", "s4", ",", "b2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ds", "=", 
   RowBox[{"{", 
    RowBox[{"ds1", ",", "ds2", ",", "ds3", ",", "ds4", ",", "db2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxdeg", "=", "200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Length[goodindices]=\>\"", ",", 
    RowBox[{"Length", "[", "goodindices", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"goodindex", "=", "1"}], ",", 
    RowBox[{"goodindex", "\[LessEqual]", 
     RowBox[{"Length", "[", "goodindices", "]"}]}], ",", 
    RowBox[{"goodindex", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sold", " ", "=", " ", 
      RowBox[{"outp", "[", 
       RowBox[{"[", 
        RowBox[{"goodindices", "[", 
         RowBox[{"[", "goodindex", "]"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"deg", "=", "1"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"deg", "=", "1"}], ",", 
       RowBox[{"deg", "\[LessEqual]", "maxdeg"}], ",", 
       RowBox[{"deg", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"deg", ",", "40"}], "]"}], "\[Equal]", "3"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<goodindex=\>\"", ",", "goodindex", ",", "\"\< deg=\>\"", ",", 
            "deg"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"quadmod", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt1mod", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt2mod", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt4mod", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"detpt1", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"detpt2", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"detpt4", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"A2atpt4", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"A2atpt2", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "0"}], ",", 
          RowBox[{"m", "\[LessEqual]", "5"}], ",", 
          RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"news", "=", "sold"}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"m", ">", "0"}], ",", 
             RowBox[{
              RowBox[{"news", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "+=", 
              RowBox[{"p", "^", "deg"}]}]}], "]"}], ";", " ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
             "we", " ", "will", " ", "compute", " ", "all", " ", "partial", 
              " ", "derivatives", " ", "manually"}], ",", " ", 
             RowBox[{
              RowBox[{"the", " ", "m"}], "=", 
              RowBox[{
              "0", " ", "term", " ", "is", " ", "the", " ", "original", " ", 
               "value"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"rules0", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"fivevars", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
               RowBox[{"news", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"rules", "=", "rules0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", "8"}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"rules", "=", 
               RowBox[{"Join", "[", 
                RowBox[{"rules", ",", "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"transfshort", "[", 
                    RowBox[{"[", 
                    RowBox[{"9", "-", "i"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", 
                    RowBox[{"PolynomialMod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"transfshort", "[", 
                    RowBox[{"[", 
                    RowBox[{"9", "-", "i"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "/.", "rules"}], ",", 
                    RowBox[{"p", "^", 
                    RowBox[{"(", 
                    RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"transfshort", "[", 
                    RowBox[{"[", 
                    RowBox[{"9", "-", "i"}], "]"}], "]"}], "]"}]}], "}"}]}], 
                  "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"rulesqcl2", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"varqcl2", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"varqcl2", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "/.", "rules"}], ",", 
                 RowBox[{"p", "^", 
                  RowBox[{"(", 
                   RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"quadmod", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"qcl2num", "/.", "rulesqcl2"}], ",", 
               RowBox[{"p", "^", 
                RowBox[{"(", 
                 RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"pt1mod", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"uvs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "pt1"}], "/.", 
                  "rules0"}], ",", 
                 RowBox[{"p", "^", 
                  RowBox[{"(", 
                   RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"pt2mod", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"uvs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "pt2"}], "/.", 
                  "rules0"}], ",", 
                 RowBox[{"p", "^", 
                  RowBox[{"(", 
                   RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"pt4mod", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"PolynomialMod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"uvs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "pt4"}], "/.", 
                  "rules0"}], ",", 
                 RowBox[{"p", "^", 
                  RowBox[{"(", 
                   RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"Let", "'"}], "s", " ", "put", " ", "conditions", " ", 
             "on", " ", "being", " ", "singular", " ", "at", " ", "each", " ",
              "point"}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"matrixpt", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"quadmod", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"uvs", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{"pt1mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"detpt1", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Det", "[", "matrixpt", "]"}], " ", "/", 
                RowBox[{"p", "^", "deg"}]}], ",", "p"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"matrixpt", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"quadmod", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"uvs", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{"pt2mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"detpt2", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Det", "[", "matrixpt", "]"}], " ", "/", 
                RowBox[{"p", "^", "deg"}]}], ",", "p"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"matrixpt", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"quadmod", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"uvs", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"uvs", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{"pt4mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"detpt4", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Det", "[", "matrixpt", "]"}], " ", "/", 
                RowBox[{"p", "^", "deg"}]}], ",", "p"}], "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"sols", "=", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"quadmod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"quadmod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}],
                ",", 
               RowBox[{"{", 
                RowBox[{"v5", ",", "v6"}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Eqs", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"PolynomialMod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"v3", " ", "v4", " ", 
                  RowBox[{
                   RowBox[{"quadmod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "/.", "sols"}], ",", 
                RowBox[{"p", "^", 
                 RowBox[{"(", 
                  RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}], ",", 
              RowBox[{"PolynomialMod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"v3", " ", "v4", " ", 
                  RowBox[{
                   RowBox[{"quadmod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "/.", "sols"}], ",", 
                RowBox[{"p", "^", 
                 RowBox[{"(", 
                  RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], "}"}]}], ";",
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Eqs1", "=", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{"Eqs", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"u0", "\[Rule]", "1"}], ",", 
                 RowBox[{"v1", "\[Rule]", 
                  RowBox[{
                   RowBox[{"pt4mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", " ", 
           RowBox[{"(*", " ", 
            RowBox[{"taking", " ", "a", " ", "slice"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"Wptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "u1"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v2"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v3"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v4"}], "]"}]}], 
                "}"}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"uvs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{"pt4mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], " ", ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"finding", " ", "W"}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"EqsSing", "=", " ", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Wptspoint", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "u1"}], "]"}], "/.", 
                  
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"uvs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                    RowBox[{
                    RowBox[{"pt4mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
                 ")"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Hptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{"EqsSing", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"uvs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{"pt4mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"SubHW", "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"Hptspoint", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], 
              ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"W", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                 RowBox[{"Wptspoint", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"tbz1spoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"tbz", "/.", "SubHW"}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"tbz1spoint", ",", 
                RowBox[{"p", "^", "deg"}]}], "]"}], "\[NotEqual]", "0"}], ",", 
             RowBox[{"Print", "[", "\"\<pt1warning\>\"", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"A2atpt4", ",", 
             RowBox[{"tbz1spoint", "/", 
              RowBox[{"p", "^", "deg"}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Eqs1", "=", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{"Eqs", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"u0", "\[Rule]", "1"}], ",", 
                 RowBox[{"v1", "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{"pt2mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", " ", 
           RowBox[{"(*", " ", 
            RowBox[{"taking", " ", "a", " ", "slice"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"Wptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "u1"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v2"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v3"}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "v4"}], "]"}]}], 
                "}"}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"uvs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
                  RowBox[{
                   RowBox[{"pt2mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], " ", ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"finding", " ", "W"}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"EqsSing", "=", " ", 
            RowBox[{"PolynomialMod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Wptspoint", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{"Eqs1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "u1"}], "]"}], "/.", 
                  
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"uvs", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
                    RowBox[{
                    RowBox[{"pt2mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
                 ")"}], 
                RowBox[{"Eqs1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Hptspoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{"EqsSing", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u1", ",", "v2", ",", "v3", ",", "v4"}], "}"}], 
                    "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", ",", "1", ",", "4"}], "}"}]}], "]"}], "/.", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"uvs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
                  RowBox[{
                   RowBox[{"pt2mod", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", "+", "1"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"SubHW", "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"Hptspoint", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}], 
              ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"W", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                 RowBox[{"Wptspoint", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"tbz1spoint", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"tbz", "/.", "SubHW"}], ",", 
              RowBox[{"p", "^", 
               RowBox[{"(", 
                RowBox[{"deg", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"tbz1spoint", ",", 
                RowBox[{"p", "^", "deg"}]}], "]"}], "\[NotEqual]", "0"}], ",", 
             RowBox[{"Print", "[", "\"\<pt2warning\>\"", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"A2atpt2", ",", 
             RowBox[{"tbz1spoint", "/", 
              RowBox[{"p", "^", "deg"}]}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "now", " ", "let", " ", "us", " ", "solve", " ", "to", " ", "get", 
          " ", "the", " ", "shift"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"eqs", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0", "\[Equal]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "c", ",", "ds1", ",", "ds2", ",", "ds3", ",", "ds4", ",", 
               "db2"}], "}"}], ".", "detpt1"}]}], ",", 
           RowBox[{"0", "\[Equal]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "c", ",", "ds1", ",", "ds2", ",", "ds3", ",", "ds4", ",", 
               "db2"}], "}"}], ".", "detpt2"}]}], ",", 
           RowBox[{"0", "\[Equal]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "c", ",", "ds1", ",", "ds2", ",", "ds3", ",", "ds4", ",", 
               "db2"}], "}"}], ".", "detpt4"}]}], ",", "\[IndentingNewLine]", 
           
           RowBox[{"0", "\[Equal]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "c", ",", "ds1", ",", "ds2", ",", "ds3", ",", "ds4", ",", 
               "db2"}], "}"}], ".", "A2atpt4"}]}], ",", 
           RowBox[{"0", "\[Equal]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "c", ",", "ds1", ",", "ds2", ",", "ds3", ",", "ds4", ",", 
               "db2"}], "}"}], ".", "A2atpt2"}]}], ",", 
           RowBox[{"1", "\[Equal]", 
            RowBox[{
            "c", "+", "ds1", "+", "ds2", "+", "ds3", "+", "ds4", "+", 
             "db2"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"sols", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"eqs", ",", 
            RowBox[{"Modulus", "\[Rule]", "p"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Variables", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"sols", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}], 
             "]"}], "]"}], ">", "0"}], ",", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"goodindex", ",", "\"\< nope\>\""}], "]"}], ";"}], 
           "*)"}], 
          RowBox[{"deg", "=", 
           RowBox[{"maxdeg", "+", "100"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sold", " ", "=", 
         RowBox[{"sold", " ", "+", "   ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"ds", "/.", "sols"}], ")"}], 
           RowBox[{"p", "^", "deg"}]}]}]}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"deg", "\[Equal]", 
        RowBox[{"maxdeg", "+", "1"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"acc", "=", 
         RowBox[{"maxdeg", "+", "1"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"smallpolys", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"degpoly", "=", "12"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "5"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"whatis", "=", 
            RowBox[{"sold", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"thebasis", "=", 
            RowBox[{"Append", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"whatis", "^", "k"}], ",", 
                  RowBox[{"p", "^", "acc"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "0", ",", "degpoly"}], "}"}]}], "]"}], ",", 
              RowBox[{"p", "^", "acc"}]}], "]"}]}], ";", " ", 
           "\[IndentingNewLine]", 
           RowBox[{"smalllincomb", "=", 
            RowBox[{
             RowBox[{"LatticeReduce", "[", 
              RowBox[{"NullSpace", "[", 
               RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"smallpoly", "=", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"smalllincomb", "[", 
                RowBox[{"[", "k", "]"}], "]"}], " ", 
               RowBox[{"t", "^", 
                RowBox[{"(", 
                 RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"degpoly", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"smallpolys", ",", "smallpoly"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"Print", "[", "sold", "]"}], ";"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "smallpolys", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"goodindex", "=", 
         RowBox[{
          RowBox[{"Length", "[", "goodindices", "]"}], "+", "1"}]}], ";"}]}], 
      " ", 
      RowBox[{"(*", " ", 
       RowBox[{"stop", " ", "it"}], " ", "*)"}], "\[IndentingNewLine]", "]"}],
      ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.848753882535192*^9, 3.848753884094181*^9}, {
   3.8487539229859037`*^9, 3.848753955383883*^9}, {3.848754058295792*^9, 
   3.8487541194489326`*^9}, {3.848754163807824*^9, 3.84875418184037*^9}, {
   3.848754222774748*^9, 3.848754244870687*^9}, {3.848754635751115*^9, 
   3.848754723114031*^9}, {3.8487547552739363`*^9, 3.848754881221493*^9}, {
   3.8487549311521873`*^9, 3.8487549625843353`*^9}, {3.848755345410252*^9, 
   3.848755349211535*^9}, {3.8487554310487127`*^9, 3.848755433410007*^9}, {
   3.848756810791081*^9, 3.848756886626795*^9}, {3.848757709533331*^9, 
   3.848757711002945*^9}, {3.848771911771825*^9, 3.8487719118317947`*^9}, {
   3.84877254557519*^9, 3.848772546667225*^9}, 3.848774945648272*^9, {
   3.8487758538713017`*^9, 3.8487759385983963`*^9}, 3.854381673089725*^9, {
   3.854385369560582*^9, 3.854385369803866*^9}, {3.8543859202726707`*^9, 
   3.8543859296401787`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"8089e3cb-9025-4a22-9d67-19658a6e8a9c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m=\"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["m=", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.854572206086269*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"8af5f840-a231-4200-ab73-5709ad4ac63f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m=\"\>", "\[InvisibleSpace]", "520"}],
  SequenceForm["m=", 520],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.854572311823945*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"71b9bcc4-aa8e-45aa-a65f-fb60b8890343"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m=\"\>", "\[InvisibleSpace]", "1020"}],
  SequenceForm["m=", 1020],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.8545724148520927`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"b1ae86c3-e1f5-4157-bc61-7de3d852a795"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m=\"\>", "\[InvisibleSpace]", "1520"}],
  SequenceForm["m=", 1520],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.854572515021949*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"c7fbc947-0631-49f1-8347-6a77b75b0c87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Length[goodindices]=\"\>", "\[InvisibleSpace]", "161"}],
  SequenceForm["Length[goodindices]=", 161],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.8545725284683104`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"5d51e0fb-052d-4fa7-9e23-57c9f9c1d2c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"goodindex=\"\>", "\[InvisibleSpace]", "52", 
   "\[InvisibleSpace]", "\<\" deg=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["goodindex=", 52, " deg=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.854572604575736*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"85b80933-0bf9-471c-932e-f965a0cfeb3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"goodindex=\"\>", "\[InvisibleSpace]", "52", 
   "\[InvisibleSpace]", "\<\" deg=\"\>", "\[InvisibleSpace]", "43"}],
  SequenceForm["goodindex=", 52, " deg=", 43],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.8545726897213573`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"17f76b3a-344e-4a16-9e30-cb6bd6358e87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"goodindex=\"\>", "\[InvisibleSpace]", "52", 
   "\[InvisibleSpace]", "\<\" deg=\"\>", "\[InvisibleSpace]", "83"}],
  SequenceForm["goodindex=", 52, " deg=", 83],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.854572755870882*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"e212f043-9e29-4b02-a0fc-2d2088118d88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"goodindex=\"\>", "\[InvisibleSpace]", "52", 
   "\[InvisibleSpace]", "\<\" deg=\"\>", "\[InvisibleSpace]", "123"}],
  SequenceForm["goodindex=", 52, " deg=", 123],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.8545728282730417`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"82271863-a050-44c2-b48f-d7dc029f06c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"goodindex=\"\>", "\[InvisibleSpace]", "52", 
   "\[InvisibleSpace]", "\<\" deg=\"\>", "\[InvisibleSpace]", "163"}],
  SequenceForm["goodindex=", 52, " deg=", 163],
  Editable->False]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.854572917822583*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"395d54ae-5ea7-40c1-af42-402c5246af8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"512", "+", 
    RowBox[{"13440", " ", "t"}], "+", 
    RowBox[{"189672", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1400616", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"20642195", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"95458251", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"458473309", " ", 
     SuperscriptBox["t", "6"]}], "+", 
    RowBox[{"667848048", " ", 
     SuperscriptBox["t", "7"]}], "+", 
    RowBox[{"697111240", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"1834901040", " ", 
     SuperscriptBox["t", "9"]}], "+", 
    RowBox[{"2931925584", " ", 
     SuperscriptBox["t", "10"]}], "+", 
    RowBox[{"1983451008", " ", 
     SuperscriptBox["t", "11"]}], "+", 
    RowBox[{"480836608", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "65536"}], "-", 
    RowBox[{"401408", " ", "t"}], "-", 
    RowBox[{"537600", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1680896", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"2515968", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"459816", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"7420399", " ", 
     SuperscriptBox["t", "6"]}], "-", 
    RowBox[{"4039756", " ", 
     SuperscriptBox["t", "7"]}], "-", 
    RowBox[{"7920458", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"4310628", " ", 
     SuperscriptBox["t", "9"]}], "+", 
    RowBox[{"3933867", " ", 
     SuperscriptBox["t", "10"]}], "-", 
    RowBox[{"1218336", " ", 
     SuperscriptBox["t", "11"]}], "-", 
    RowBox[{"812224", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "303104"}], "-", 
    RowBox[{"57825803", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"3303080592", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"23634722328", " ", 
     SuperscriptBox["t", "6"]}], "-", 
    RowBox[{"103633769953", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"208919749640", " ", 
     SuperscriptBox["t", "10"]}], "-", 
    RowBox[{"3527890679824", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "65536"}], "-", 
    RowBox[{"401408", " ", "t"}], "-", 
    RowBox[{"537600", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1680896", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"2515968", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"459816", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"7420399", " ", 
     SuperscriptBox["t", "6"]}], "-", 
    RowBox[{"4039756", " ", 
     SuperscriptBox["t", "7"]}], "-", 
    RowBox[{"7920458", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"4310628", " ", 
     SuperscriptBox["t", "9"]}], "+", 
    RowBox[{"3933867", " ", 
     SuperscriptBox["t", "10"]}], "-", 
    RowBox[{"1218336", " ", 
     SuperscriptBox["t", "11"]}], "-", 
    RowBox[{"812224", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "568"}], " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"4201", " ", 
     SuperscriptBox["t", "6"]}], "+", 
    RowBox[{"3668", " ", 
     SuperscriptBox["t", "7"]}], "-", 
    RowBox[{"24612", " ", 
     SuperscriptBox["t", "8"]}], "-", 
    RowBox[{"160657", " ", 
     SuperscriptBox["t", "9"]}], "-", 
    RowBox[{"17836", " ", 
     SuperscriptBox["t", "10"]}], "+", 
    RowBox[{"137788", " ", 
     SuperscriptBox["t", "11"]}], "+", 
    RowBox[{"58016", " ", 
     SuperscriptBox["t", "12"]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.848754259879183*^9, 3.848754294108144*^9, 
  3.8487554460561743`*^9, 3.848756161956252*^9, 3.8487574441060867`*^9, 
  3.848757733695326*^9, 3.8487719339337254`*^9, 3.848772573560439*^9, 
  3.848775998096283*^9, 3.85438451454322*^9, 3.854385079844286*^9, 
  3.854385806647356*^9, 3.854385993487301*^9, 3.854573013625761*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"5327a071-6f0b-4744-bcdd-97becffb5958"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["It seems to have worked! We will now calculate the \
coefficients in the number field rather than p-adically. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8487748670986843`*^9, 3.8487748963072977`*^9}, {
   3.84877707265312*^9, 3.8487770797526903`*^9}, {3.8487771100551863`*^9, 
   3.848777136147616*^9}, 3.8543816345485077`*^9, {3.854386026892076*^9, 
   3.854386037527124*^9}},ExpressionUUID->"2c7ff0a8-957d-4856-adc1-\
b357f275037a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"acc", "=", 
    RowBox[{"maxdeg", "+", "1"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpolys", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degpoly", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "5"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", "\[Equal]", "5"}], ",", 
       RowBox[{"degpoly", "=", "6"}]}], "]"}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{
      "the", " ", "last", " ", "one", " ", "turns", " ", "out", " ", "to", 
       " ", "be", " ", "degree", " ", "6"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"whatis", "=", 
      RowBox[{"sold", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"thebasis", "=", 
      RowBox[{"Append", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"whatis", "^", "k"}], ",", 
            RowBox[{"p", "^", "acc"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "degpoly"}], "}"}]}], "]"}], ",", 
        RowBox[{"p", "^", "acc"}]}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"smalllincomb", "=", 
      RowBox[{
       RowBox[{"LatticeReduce", "[", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"smallpoly", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"smalllincomb", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"t", "^", 
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"degpoly", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"smallpolys", ",", "smallpoly"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "smallpolys", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.848777100667138*^9, 3.848777108447647*^9}, {
  3.848777292041358*^9, 3.848777306436185*^9}, {3.8487782799374113`*^9, 
  3.848778291054708*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"984175f5-1aa3-4c3f-8b75-e5c270a7ae0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"512", "+", 
    RowBox[{"13440", " ", "t"}], "+", 
    RowBox[{"189672", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1400616", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"20642195", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"95458251", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"458473309", " ", 
     SuperscriptBox["t", "6"]}], "+", 
    RowBox[{"667848048", " ", 
     SuperscriptBox["t", "7"]}], "+", 
    RowBox[{"697111240", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"1834901040", " ", 
     SuperscriptBox["t", "9"]}], "+", 
    RowBox[{"2931925584", " ", 
     SuperscriptBox["t", "10"]}], "+", 
    RowBox[{"1983451008", " ", 
     SuperscriptBox["t", "11"]}], "+", 
    RowBox[{"480836608", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "65536"}], "-", 
    RowBox[{"401408", " ", "t"}], "-", 
    RowBox[{"537600", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1680896", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"2515968", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"459816", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"7420399", " ", 
     SuperscriptBox["t", "6"]}], "-", 
    RowBox[{"4039756", " ", 
     SuperscriptBox["t", "7"]}], "-", 
    RowBox[{"7920458", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"4310628", " ", 
     SuperscriptBox["t", "9"]}], "+", 
    RowBox[{"3933867", " ", 
     SuperscriptBox["t", "10"]}], "-", 
    RowBox[{"1218336", " ", 
     SuperscriptBox["t", "11"]}], "-", 
    RowBox[{"812224", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "303104"}], "-", 
    RowBox[{"57825803", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"3303080592", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"23634722328", " ", 
     SuperscriptBox["t", "6"]}], "-", 
    RowBox[{"103633769953", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"208919749640", " ", 
     SuperscriptBox["t", "10"]}], "-", 
    RowBox[{"3527890679824", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "65536"}], "-", 
    RowBox[{"401408", " ", "t"}], "-", 
    RowBox[{"537600", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"1680896", " ", 
     SuperscriptBox["t", "3"]}], "-", 
    RowBox[{"2515968", " ", 
     SuperscriptBox["t", "4"]}], "-", 
    RowBox[{"459816", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"7420399", " ", 
     SuperscriptBox["t", "6"]}], "-", 
    RowBox[{"4039756", " ", 
     SuperscriptBox["t", "7"]}], "-", 
    RowBox[{"7920458", " ", 
     SuperscriptBox["t", "8"]}], "+", 
    RowBox[{"4310628", " ", 
     SuperscriptBox["t", "9"]}], "+", 
    RowBox[{"3933867", " ", 
     SuperscriptBox["t", "10"]}], "-", 
    RowBox[{"1218336", " ", 
     SuperscriptBox["t", "11"]}], "-", 
    RowBox[{"812224", " ", 
     SuperscriptBox["t", "12"]}]}], ",", 
   RowBox[{"568", "-", 
    RowBox[{"3633", " ", "t"}], "-", 
    RowBox[{"7301", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"17311", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"177968", " ", 
     SuperscriptBox["t", "4"]}], "+", 
    RowBox[{"195804", " ", 
     SuperscriptBox["t", "5"]}], "+", 
    RowBox[{"58016", " ", 
     SuperscriptBox["t", "6"]}]}]}], "}"}]], "Print",
 CellChangeTimes->{3.848777104510046*^9, 3.848777161878654*^9, 
  3.8487772323763723`*^9, 3.848777308687141*^9, 3.848777450569248*^9, 
  3.848782961144512*^9, 3.854386879861225*^9, 3.854573014623266*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"f32506d8-8818-45b4-aa1d-69103a5eef37"]
}, Open  ]],

Cell[TextData[StyleBox["We are trying to figure out precisely which roots of \
the defining polynomials correspond to the p-adic solution. After running \
this for different choices of the roots, we found specific combination of \
roots compatible with the p-adic data. Here we just present the outcome. The \
ToNumberField command takes surprisingly long time.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.854387483094253*^9, 3.854387519978229*^9}, {
  3.854614235434083*^9, 3.854614239911639*^9}, {3.85461638092273*^9, 
  3.854616438921612*^9}, {3.854616548378048*^9, 3.854616555711993*^9}, {
  3.854617068670903*^9, 
  3.854617090794627*^9}},ExpressionUUID->"bdba0cbf-46ca-45f9-b6fd-\
75579ea38634"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"strue", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"smallpolys", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"t", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"smallpolys", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"t", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"smallpolys", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"t", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"smallpolys", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"t", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"smallpolys", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "verification", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "1"}], ",", 
    RowBox[{"m", "\[LessEqual]", "5"}], ",", 
    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"stry", "=", 
      RowBox[{"strue", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tostudy", "=", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{"stry", ",", 
        RowBox[{"strue", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"deg", "=", "12"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "the", " ", "generator", " ", "for", " ", "some", " ", "reason", " ", 
       "is", " ", "2072", " ", 
       RowBox[{"strue", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"tostudy", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ".", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2072", " ", 
                 RowBox[{"strue", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
               RowBox[{"(", "k", ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", 
                RowBox[{"deg", "-", "1"}]}], "}"}]}], "]"}]}], ",", "200"}], 
          "]"}], "-", 
         RowBox[{"N", "[", 
          RowBox[{"stry", ",", "200"}], "]"}]}], ",", 
        RowBox[{"PolynomialMod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"tostudy", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ".", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2072", " ", 
                 RowBox[{"sold", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
               RowBox[{"(", "k", ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", 
                RowBox[{"deg", "-", "1"}]}], "}"}]}], "]"}]}], " ", "-", " ", 
           
           RowBox[{"sold", "[", 
            RowBox[{"[", "m", "]"}], "]"}]}], ",", 
          RowBox[{"p", "^", "10"}]}], "]"}]}], "}"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.854616451833428*^9, 3.8546167106284637`*^9}, {
  3.854616747081513*^9, 3.8546167843426437`*^9}, {3.854616815181635*^9, 
  3.8546168279828367`*^9}, {3.854616861176083*^9, 3.854616865241603*^9}, {
  3.8546169357956753`*^9, 3.854616952183889*^9}, {3.854620034842602*^9, 
  3.854620034883361*^9}, {3.854622081954067*^9, 3.854622108525732*^9}, {
  3.854622286072729*^9, 3.8546223345555696`*^9}, {3.854623127224687*^9, 
  3.854623141625372*^9}, {3.854623544272656*^9, 3.854623554246401*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"a217a2e7-6869-4b0a-9a9f-eeee20358901"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.854623219216551*^9, {3.854623547470725*^9, 3.8546235551330967`*^9}},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"716c2d5c-28ab-4696-9a5c-b13006e12199"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``199.7355175291493", "+", 
    RowBox[{"0``199.7355175291493", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.854623701162459*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"8d557219-213b-4e0c-b38a-283af70d6d20"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.8546237011658*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"6d85b0ab-6885-4609-99cd-bb3d7b13f044"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``199.81603493013674", "+", 
    RowBox[{"0``199.81603493013674", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.854623816824984*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"5540cf27-8b22-42fe-9897-4826516787e6"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.8546238169123287`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"884164e3-ae87-461b-8596-010536b25d19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``200.15955014855533", "+", 
    RowBox[{"0``200.15955014855533", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.854623958864149*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"b032bfeb-1e59-47bd-b285-875a1e5011f8"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.854623958869184*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"64177814-2ddb-49d4-8dc5-67a0f2d15951"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``199.60164095527625", "+", 
    RowBox[{"0``199.60164095527625", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.854624059610197*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"bbf6d775-da3f-4165-b488-920493f3ed48"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.854624059612734*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"c78d857d-47d6-40bb-8381-45f2c30d72a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0``199.64018096901958", "+", 
    RowBox[{"0``199.64018096901958", " ", "\[ImaginaryI]"}]}], ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.854623219216551*^9, 3.854623547470725*^9, 
  3.854624060167356*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"1a52d5a6-88dc-4eec-91e2-693c7b81dc83"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Thus we know what the values are. Let\
\[CloseCurlyQuote]s compute the quadrics (with some accuracy).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.848819120790601*^9, 3.848819127068335*^9}, {
  3.8488193363124533`*^9, 
  3.84881934587414*^9}},ExpressionUUID->"f16093bf-0f40-49c7-9f46-\
a6ac1e212d32"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"strue", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"smallpolys", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"smallpolys", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ",", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"t", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"smallpolys", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
        RowBox[{"[", "9", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"smallpolys", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"smallpolys", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rules0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fivevars", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"strue", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "prec"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rules", "=", "rules0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "8"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rules", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"rules", ",", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"transfshort", "[", 
              RowBox[{"[", 
               RowBox[{"9", "-", "i"}], "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"transfshort", "[", 
                RowBox[{"[", 
                 RowBox[{"9", "-", "i"}], "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "/.", "rules"}], ")"}]}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"transfshort", "[", 
              RowBox[{"[", 
               RowBox[{"9", "-", "i"}], "]"}], "]"}], "]"}]}], "}"}]}], 
         "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulesqcl2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varqcl2", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"varqcl2", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", "rules"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quadtrue", "=", 
   RowBox[{"qcl2num", "/.", "rulesqcl2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt1true", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uvs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "pt1"}], "/.", "rules0"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt2true", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uvs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "pt2"}], "/.", "rules0"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt4true", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uvs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "pt4"}], "/.", "rules0"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.848819131731347*^9, 3.848819275015991*^9}, {
  3.848819352544408*^9, 3.848819483509139*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"7d6fbf7c-d816-4002-a6e7-7e7e1c351899"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-1.29\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.178\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"512", "+", 
               RowBox[{"13440", " ", "#1"}], "+", 
               RowBox[{"189672", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1400616", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"20642195", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"95458251", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"458473309", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"667848048", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"697111240", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"1834901040", " ", 
                 SuperscriptBox["#1", "9"]}], "+", 
               RowBox[{"2931925584", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"1983451008", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"480836608", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-1.2878844894199035`, -0.17759864163265435`]},
     "NumericalApproximation"],
    Root[512 + 13440 # + 189672 #^2 + 1400616 #^3 + 20642195 #^4 + 
     95458251 #^5 + 458473309 #^6 + 667848048 #^7 + 697111240 #^8 + 
     1834901040 #^9 + 2931925584 #^10 + 1983451008 #^11 + 480836608 #^12& , 1,
      0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-1.07\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.178\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"65536", "+", 
               RowBox[{"401408", " ", "#1"}], "+", 
               RowBox[{"537600", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"1680896", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2515968", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"459816", " ", 
                 SuperscriptBox["#1", "5"]}], "-", 
               RowBox[{"7420399", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"4039756", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"7920458", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"4310628", " ", 
                 SuperscriptBox["#1", "9"]}], "-", 
               RowBox[{"3933867", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"1218336", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"812224", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[-1.0652247391055838`, 0.17843100152478011`]},
     "NumericalApproximation"],
    Root[65536 + 401408 # + 537600 #^2 - 1680896 #^3 + 2515968 #^4 + 
     459816 #^5 - 7420399 #^6 + 4039756 #^7 + 7920458 #^8 - 4310628 #^9 - 
     3933867 #^10 + 1218336 #^11 + 812224 #^12& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.426\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.242\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"303104", "+", 
               RowBox[{"57825803", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"3303080592", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"23634722328", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"103633769953", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"208919749640", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"3527890679824", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-0.4257020595105937, 0.24205183698999694`]},
     "NumericalApproximation"],
    Root[303104 + 57825803 #^2 + 3303080592 #^4 + 23634722328 #^6 + 
     103633769953 #^8 - 208919749640 #^10 + 3527890679824 #^12& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-1.76\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.156\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"65536", "+", 
               RowBox[{"401408", " ", "#1"}], "+", 
               RowBox[{"537600", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"1680896", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2515968", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"459816", " ", 
                 SuperscriptBox["#1", "5"]}], "-", 
               RowBox[{"7420399", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"4039756", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"7920458", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"4310628", " ", 
                 SuperscriptBox["#1", "9"]}], "-", 
               RowBox[{"3933867", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"1218336", " ", 
                 SuperscriptBox["#1", "11"]}], "+", 
               RowBox[{"812224", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-1.7625786604079587`, -0.1560535219049659]},
     "NumericalApproximation"],
    Root[65536 + 401408 # + 537600 #^2 - 1680896 #^3 + 2515968 #^4 + 
     459816 #^5 - 7420399 #^6 + 4039756 #^7 + 7920458 #^8 - 4310628 #^9 - 
     3933867 #^10 + 1218336 #^11 + 812224 #^12& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-1.62\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.0962\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"568", "-", 
               RowBox[{"3633", " ", "#1"}], "-", 
               RowBox[{"7301", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"17311", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"177968", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"195804", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"58016", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-1.6163499972092796`, 0.09624990443132621]},
     "NumericalApproximation"],
    Root[568 - 3633 # - 7301 #^2 + 17311 #^3 + 177968 #^4 + 195804 #^5 + 
     58016 #^6& , 2, 0]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848819240718706*^9, 3.848819276303218*^9, 3.848819387217696*^9, {
   3.848819460795108*^9, 3.848819484282425*^9}, 3.854391086206935*^9, 
   3.854624306091316*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"4508feea-d510-482a-8334-93f07455f2da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"reality", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"JacMat", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"quadtrue", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"uvs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", "\[Rule]", "1"}], ",", 
        RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacMatFiber", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"quadtrue", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"uvs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "3", ",", "8"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", "\[Rule]", "1"}], ",", 
        RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMat", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt1true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMat", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt2true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMat", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt4true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMatFiber", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt1true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMatFiber", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt2true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMatFiber", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt4true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.848819490072968*^9, 3.848819672343327*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"80ab6222-a929-4be1-8b6e-19885309ae63"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.848819509660198*^9, {3.848819629469501*^9, 3.848819672613495*^9}, 
   3.854391499902581*^9, 3.854624311419286*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"12fa3ccf-4447-42a6-bcf6-7a524e83651e"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.848819509660198*^9, {3.848819629469501*^9, 3.848819672613495*^9}, 
   3.854391499902581*^9, 3.8546243114610643`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"0c0a2ddf-f8f5-4c2b-a232-820250a1e7b3"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.848819509660198*^9, {3.848819629469501*^9, 3.848819672613495*^9}, 
   3.854391499902581*^9, 3.854624311502285*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"01a45ea6-c266-4c92-ace1-125a8d1d9eab"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.848819509660198*^9, {3.848819629469501*^9, 3.848819672613495*^9}, 
   3.854391499902581*^9, 3.854624311546639*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"f4c8f860-5122-41a3-8c0b-ab0b56efd7b6"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.848819509660198*^9, {3.848819629469501*^9, 3.848819672613495*^9}, 
   3.854391499902581*^9, 3.854624311548697*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"232298ea-85c3-4d9c-8117-57a43454e76d"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.848819509660198*^9, {3.848819629469501*^9, 3.848819672613495*^9}, 
   3.854391499902581*^9, 3.854624311590192*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"0658e8e1-6821-4a96-b362-22eb85b7d479"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
     "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/KeumFPP/LastPoint\>\""}], 
     ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt3true", "=", 
     RowBox[{"uvs", "/.", 
      RowBox[{"(", 
       StyleBox[
        RowBox[{
         RowBox[{"Read", "[", "fname", "]"}], "/.", "rules"}],
        FontSize->16], 
       StyleBox[")",
        FontSize->16]}]}]}], 
    StyleBox[";",
     FontSize->16]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMatFiber", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt3true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacMat", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uvs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"pt3true", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"perfect", "!"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.848819984330181*^9, 3.848820073567814*^9}, 
   3.848820142727849*^9, {3.8488202679027033`*^9, 3.848820384940535*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"b86f1626-64bb-4f31-834f-92d81f29d767"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.84882033897019*^9, 3.8488203773933992`*^9}, 
   3.854391089477665*^9, 3.8543915040916777`*^9, 3.8546243141925077`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"b6402b86-882c-467b-9bde-575988c98109"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.84882033897019*^9, 3.8488203773933992`*^9}, 
   3.854391089477665*^9, 3.8543915040916777`*^9, 3.854624314259194*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"24f78b7e-ed05-460a-902b-d4038595dfc9"]
}, Open  ]],

Cell[TextData[StyleBox["Now we will transport the four points to nice \
positions. This will hopefully reduce the field of definition to a quadratic \
one.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8488204075070343`*^9, 
  3.848820437002582*^9}},ExpressionUUID->"5437ef5c-6f83-48ec-b099-\
fe8a7695675c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ws", "=", 
   RowBox[{"{", 
    RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", ",", "w6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uws", "=", 
    RowBox[{"{", 
     RowBox[{
     "u0", ",", "u1", ",", "w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", 
      ",", "w6"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt1sm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pt1true", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/", 
      RowBox[{"pt1true", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt2sm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pt2true", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/", 
      RowBox[{"pt2true", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt3sm", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pt3true", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/", 
      RowBox[{"pt3true", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "3", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pt4sm", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pt4true", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/", 
       RowBox[{"pt4true", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "3", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarChange", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v1", "\[Rule]", "w1"}], ",", 
      RowBox[{"v2", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l1", " ", "w2"}], "+", 
        RowBox[{"l2", " ", "u1", " ", "w1"}]}]}], ",", " ", 
      RowBox[{"v3", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l3", " ", "w3"}], " ", "+", " ", 
        RowBox[{"l4", " ", "w4"}], " ", "+", " ", 
        RowBox[{"l5", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
      RowBox[{"v4", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l6", " ", "w3"}], " ", "+", " ", 
        RowBox[{"l7", " ", "w4"}], " ", "+", " ", 
        RowBox[{"l8", " ", 
         RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
      RowBox[{"v5", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l9", " ", "w5"}], " ", "+", " ", 
        RowBox[{"l10", " ", "w6"}], " ", "+", " ", 
        RowBox[{"l11", " ", "u0", " ", "w2"}], " ", "+", " ", 
        RowBox[{"l12", " ", "u0", " ", "u1", " ", "w1"}]}]}], ",", 
      RowBox[{"v6", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"l13", " ", "w5"}], " ", "+", " ", 
        RowBox[{"l14", " ", "w6"}], " ", "+", " ", 
        RowBox[{"l15", " ", "u0", " ", "w2"}], " ", "+", " ", 
        RowBox[{"l16", " ", "u0", " ", "u1", " ", "w1"}]}]}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u0", "\[Rule]", "1"}], ",", 
      RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "1800"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixVarChange", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "VarChange"}], ",", 
          RowBox[{"ws", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", "prec"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"standardpoint2", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"standardpoint4", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"standardpoint1", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"*", 
        RowBox[{",", "1", ",", "0", ",", "1", ",", "0"}]}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"standardpoint3", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"*", 
        RowBox[{",", 
         RowBox[{"*", 
          RowBox[{",", 
           RowBox[{"*", 
            RowBox[{",", "0", ",", "0"}]}]}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls1", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0", "\[Equal]", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{"MatrixVarChange", ".", 
          RowBox[{"N", "[", 
           RowBox[{"pt2sm", ",", "prec"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", "6"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixVarChange1", "=", 
   RowBox[{"(", 
    RowBox[{"MatrixVarChange", "/.", 
     RowBox[{"sls1", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newpt", "=", 
   RowBox[{"MatrixVarChange1", ".", 
    RowBox[{"N", "[", 
     RowBox[{"pt4sm", ",", "prec"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls2", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixVarChange2", "=", 
   RowBox[{"(", 
    RowBox[{"MatrixVarChange1", "/.", 
     RowBox[{"sls2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newpt", "=", 
   RowBox[{"MatrixVarChange2", ".", 
    RowBox[{"N", "[", 
     RowBox[{"pt1sm", ",", "prec"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls3", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"0", "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], ",", 
      RowBox[{"0", "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixVarChange3", "=", 
   RowBox[{"(", 
    RowBox[{"MatrixVarChange2", "/.", 
     RowBox[{"sls3", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newpt", "=", 
   RowBox[{"MatrixVarChange3", ".", 
    RowBox[{"N", "[", 
     RowBox[{"pt3sm", ",", "prec"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls4", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"newpt", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"0", "\[Equal]", 
       RowBox[{"newpt", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixVarChange4", "=", 
    RowBox[{"(", 
     RowBox[{"MatrixVarChange3", "/.", 
      RowBox[{"sls4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{
    RowBox[{"MatrixVarChange4", ".", "pt1sm"}], ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{
    RowBox[{"MatrixVarChange4", ".", "pt2sm"}], ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"Chop", "[", 
   RowBox[{
    RowBox[{"MatrixVarChange4", ".", "pt3sm"}], ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootApproximant", "[", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"MatrixVarChange4", ".", "pt4sm"}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InvVC", "=", 
   RowBox[{"Inverse", "[", "MatrixVarChange4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VtoW", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v1", "\[Rule]", "w1"}], ",", 
       RowBox[{"v2", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l1", " ", "w2"}], "+", 
         RowBox[{"l2", " ", "u1", " ", "w1"}]}]}], ",", " ", 
       RowBox[{"v3", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l3", " ", "w3"}], " ", "+", " ", 
         RowBox[{"l4", " ", "w4"}], " ", "+", " ", 
         RowBox[{"l5", " ", 
          RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
       RowBox[{"v4", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l6", " ", "w3"}], " ", "+", " ", 
         RowBox[{"l7", " ", "w4"}], " ", "+", " ", 
         RowBox[{"l8", " ", 
          RowBox[{"u0", "^", "2"}], " ", "w1"}]}]}], ",", " ", 
       RowBox[{"v5", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l9", " ", "w5"}], " ", "+", " ", 
         RowBox[{"l10", " ", "w6"}], " ", "+", " ", 
         RowBox[{"l11", " ", "u0", " ", "w2"}], " ", "+", " ", 
         RowBox[{"l12", " ", "u0", " ", "u1", " ", "w1"}]}]}], ",", 
       RowBox[{"v6", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"l13", " ", "w5"}], " ", "+", " ", 
         RowBox[{"l14", " ", "w6"}], " ", "+", " ", 
         RowBox[{"l15", " ", "u0", " ", "w2"}], " ", "+", " ", 
         RowBox[{"l16", " ", "u0", " ", "u1", " ", "w1"}]}]}]}], "}"}], "/.", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l1", "\[Rule]", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"l2", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l3", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"l4", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"l5", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l6", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"l7", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"l8", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l9", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"l10", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ",", 
       RowBox[{"l11", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"l12", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"l13", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"l14", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], ",", 
       RowBox[{"l15", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"l16", "->", 
        RowBox[{
         RowBox[{"InvVC", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QuadricsW", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"let", "'"}], "s", " ", "compute", " ", "new", " ", "quadrics"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Quadrics", "=", "quadtrue"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"as", "=", 
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dega", "=", 
   RowBox[{"as", ".", "degs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg28", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "8"}], ",", 
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
     "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg29", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "9"}], ",", 
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
     "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deg210", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"dega", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "10"}], ",", 
          RowBox[{
           RowBox[{"dega", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
      "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w4"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg28", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w4"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg28", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w4"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"qtry", "/.", "sls"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uws", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{"deg28", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
          "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg28", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "deg28", "]"}]}], "}"}]}], "]"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w5"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", " ", "w5"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg29", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w5"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", " ", "w5"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg29", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w3", " ", "w5"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w4", " ", "w5"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"qtry", "/.", "sls"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uws", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{"deg29", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
          "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg29", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "deg29", "]"}]}], "}"}]}], "]"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w6", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg210", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w6", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"qtry", "/.", "sls"}], ",", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"uws", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"as", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", 
                RowBox[{"deg210", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
         "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qtry", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"Quadrics", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], ")"}], "/.", "VtoW"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w5", " ", "w6"}]}], "]"}]}], ",", 
       RowBox[{"1", "\[Equal]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"qtry", ",", 
          RowBox[{"w6", "^", "2"}]}], "]"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"QuadricsW", ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"qtry", "/.", "sls"}], ",", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"uws", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"as", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", 
                 RowBox[{"deg210", "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
          "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uws", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg210", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", "QuadricsW"}], \
"Input",
 CellChangeTimes->{
  3.848820579967443*^9, {3.848820660266326*^9, 3.84882066333012*^9}, {
   3.848820714971643*^9, 3.848820763590302*^9}, {3.848820802805874*^9, 
   3.848820806020426*^9}, {3.8488208517156878`*^9, 3.848820909090123*^9}, {
   3.848820948841296*^9, 3.8488209783034277`*^9}, {3.848821102102707*^9, 
   3.848821107406823*^9}, {3.848821232606015*^9, 3.848821264956172*^9}, {
   3.848821320787476*^9, 3.848821386539769*^9}, {3.8488214619741373`*^9, 
   3.848821466553846*^9}, {3.854391598764553*^9, 3.8543915999824247`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"f544f09b-42ff-4efd-9b28-d6b9dc877e6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", "1", ",", "0", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.848820915306252*^9, 3.8488210497141323`*^9, 3.848821198352145*^9, {
   3.8488213041730747`*^9, 3.848821329416827*^9}, 3.8488213873541803`*^9, 
   3.848821470210631*^9, 3.8543910896980352`*^9, 3.854391456724806*^9, 
   3.85439150677007*^9, 3.8543916011008177`*^9, 3.854624321262727*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"a9ecf1aa-a0c6-406a-be16-ab6dbe8265a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.848820915306252*^9, 3.8488210497141323`*^9, 3.848821198352145*^9, {
   3.8488213041730747`*^9, 3.848821329416827*^9}, 3.8488213873541803`*^9, 
   3.848821470210631*^9, 3.8543910896980352`*^9, 3.854391456724806*^9, 
   3.85439150677007*^9, 3.8543916011008177`*^9, 3.854624321274529*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"d199de12-adea-410e-bc09-74fd2dabab0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.848820915306252*^9, 3.8488210497141323`*^9, 3.848821198352145*^9, {
   3.8488213041730747`*^9, 3.848821329416827*^9}, 3.8488213873541803`*^9, 
   3.848821470210631*^9, 3.8543910896980352`*^9, 3.854391456724806*^9, 
   3.85439150677007*^9, 3.8543916011008177`*^9, 3.8546243213385077`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"84e95978-9a34-45cf-83a8-beee938b04b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.848820915306252*^9, 3.8488210497141323`*^9, 3.848821198352145*^9, {
   3.8488213041730747`*^9, 3.848821329416827*^9}, 3.8488213873541803`*^9, 
   3.848821470210631*^9, 3.8543910896980352`*^9, 3.854391456724806*^9, 
   3.85439150677007*^9, 3.8543916011008177`*^9, 3.854624321409272*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"5cad1a12-3fb6-4e3f-8482-26a1844d8532"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4439", "-", 
        RowBox[{"677", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "4"], " ", 
      SuperscriptBox["w1", "2"]}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4439"}], "+", 
        RowBox[{"677", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
      SuperscriptBox["u1", "2"], " ", 
      SuperscriptBox["w1", "2"]}], "4096"], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "117"}], "-", 
       RowBox[{"417", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w2"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "27"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "193"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w3"}], "+", 
    SuperscriptBox["w3", "2"], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"119", "+", 
       RowBox[{"315", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"43", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"169", "+", 
        RowBox[{"165", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "4"], " ", 
      SuperscriptBox["w1", "2"]}], "2048"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "169"}], "-", 
        RowBox[{"165", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
      SuperscriptBox["u1", "2"], " ", 
      SuperscriptBox["w1", "2"]}], "2048"], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w2"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "331"}], "+", 
       RowBox[{"33", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w4"}], "+", 
    RowBox[{"w3", " ", "w4"}], "+", 
    FractionBox[
     RowBox[{"u1", " ", "w1", " ", "w5"}], "8"], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "33"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "27"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"45", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "57"}], "+", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "4"], " ", 
      SuperscriptBox["w1", "2"]}], "1024"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"57", "-", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
      SuperscriptBox["u1", "2"], " ", 
      SuperscriptBox["w1", "2"]}], "1024"], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w2"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"45", "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w4"}], "+", 
    SuperscriptBox["w4", "2"], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "27"}], "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w2", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "161"}], "+", 
        RowBox[{"67", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "u1", " ", 
      SuperscriptBox["w1", "2"]}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"161", "-", 
        RowBox[{"67", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "3"], " ", 
      SuperscriptBox["w1", "2"]}], "4096"], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"93", "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "63"}], "+", 
       RowBox[{"93", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "81"}], "-", 
       RowBox[{"45", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"31", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w3"}],
     "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "33"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "233"}], "+", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w4"}],
     "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{"51", "-", 
       RowBox[{"57", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "69"}], "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w6"}], "+", 
    RowBox[{"w3", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w4", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1663"}], "+", 
        RowBox[{"285", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "u1", " ", 
      SuperscriptBox["w1", "2"]}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1663", "-", 
        RowBox[{"285", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "3"], " ", 
      SuperscriptBox["w1", "2"]}], "4096"], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "477"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "561"}], "+", 
       RowBox[{"243", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "-", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"121", "+", 
       RowBox[{"53", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w3"}],
     "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1911"}], "-", 
       RowBox[{"251", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w4"}],
     "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "-", 
       RowBox[{"63", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "29"}], "+", 
       RowBox[{"23", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w5"}], "+", 
    RowBox[{"w3", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"203", "-", 
       RowBox[{"65", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"11", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w4", " ", "w6"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "13"}], "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "u1", " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"13", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "3"], " ", 
     SuperscriptBox["w1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "3"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"147", "+", 
       RowBox[{"39", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w2"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "99"}], "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u1", " ", 
     SuperscriptBox["w2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w3"}],
     "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w3"}], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "-", 
       RowBox[{"109", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w4"}],
     "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"105", "-", 
       RowBox[{"27", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w4"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w5"}], "+", 
    RowBox[{"w4", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"19", "+", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u0", "2"], " ", "w1", " ", "w6"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "w4", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5579", "+", 
        RowBox[{"3199", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "5"], " ", 
      SuperscriptBox["w1", "2"]}], "32768"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5579"}], "-", 
        RowBox[{"3199", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", 
      SuperscriptBox["u1", "2"], " ", 
      SuperscriptBox["w1", "2"]}], "32768"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12009", "-", 
        RowBox[{"1563", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", "u1", " ", "w1", " ", "w2"}], "4096"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3897"}], "+", 
        RowBox[{"3339", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", 
      SuperscriptBox["w2", "2"]}], "2048"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1267"}], "-", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w3"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"317", "-", 
        RowBox[{"1175", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "2"], " ", "w1", " ", "w3"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"843", "+", 
        RowBox[{"1023", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w3"}], "1024"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"49", "-", 
        RowBox[{"1267", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w4"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1267", "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "2"], " ", "w1", " ", "w4"}], "1024"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8589"}], "+", 
        RowBox[{"903", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w4"}], "2048"], 
    "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{"141", "-", 
       RowBox[{"135", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w5"}],
     "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"387", "+", 
       RowBox[{"87", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w5"}], "+", 
    SuperscriptBox["w5", "2"], "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1043"}], "+", 
       RowBox[{"345", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w6"}],
     "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"147", "-", 
       RowBox[{"729", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"623", "+", 
        RowBox[{"275", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "5"], " ", 
      SuperscriptBox["w1", "2"]}], "32768"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "623"}], "-", 
        RowBox[{"275", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", 
      SuperscriptBox["u1", "2"], " ", 
      SuperscriptBox["w1", "2"]}], "32768"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1227", "-", 
        RowBox[{"129", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", "u1", " ", "w1", " ", "w2"}], "4096"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1359"}], "+", 
        RowBox[{"909", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", 
      SuperscriptBox["w2", "2"]}], "2048"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"315", "+", 
        RowBox[{"47", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w3"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "221"}], "-", 
        RowBox[{"137", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "2"], " ", "w1", " ", "w3"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"573", "+", 
        RowBox[{"105", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w3"}], "1024"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "329"}], "+", 
        RowBox[{"315", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w4"}], "4096"], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"31", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u1", "2"], " ", "w1", " ", "w4"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1851"}], "+", 
        RowBox[{"465", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w4"}], "2048"], 
    "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w5"}],
     "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "213"}], "+", 
       RowBox[{"95", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w6"}],
     "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "-", 
       RowBox[{"267", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w6"}], "+", 
    RowBox[{"w5", " ", "w6"}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"623", "+", 
        RowBox[{"275", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "5"], " ", 
      SuperscriptBox["w1", "2"]}], "32768"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "623"}], "-", 
        RowBox[{"275", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", 
      SuperscriptBox["u1", "2"], " ", 
      SuperscriptBox["w1", "2"]}], "32768"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1227", "-", 
        RowBox[{"129", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", "u1", " ", "w1", " ", "w2"}], "4096"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"135", "+", 
        RowBox[{"459", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "2"], " ", 
      SuperscriptBox["w2", "2"]}], "2048"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"161", "-", 
        RowBox[{"67", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w3"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "67"}], "-", 
        RowBox[{"23", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "2"], " ", "w1", " ", "w3"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"171", "-", 
        RowBox[{"33", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w3"}], "1024"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"147", "+", 
        RowBox[{"295", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u0", "3"], " ", "w1", " ", "w4"}], "4096"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"17", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u1", "2"], " ", "w1", " ", "w4"}], "1024"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "141"}], "+", 
        RowBox[{"135", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w2", " ", "w4"}], "2048"], 
    "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w5"}],
     "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"27", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w5"}], "+", 
    RowBox[{
     FractionBox["1", "512"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "213"}], "+", 
       RowBox[{"95", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w1", " ", "w6"}],
     "+", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "309"}], "-", 
       RowBox[{"129", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "w2", " ", "w6"}], "+", 
    SuperscriptBox["w6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848820915306252*^9, 3.8488210497141323`*^9, 3.848821198352145*^9, {
   3.8488213041730747`*^9, 3.848821329416827*^9}, 3.8488213873541803`*^9, 
   3.848821470210631*^9, 3.8543910896980352`*^9, 3.854391456724806*^9, 
   3.85439150677007*^9, 3.8543916011008177`*^9, 3.85462432339307*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"5e5fbe48-cf7f-4095-a6f5-479f4497f715"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/QuadricsWforKeum\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", "QuadricsW"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.8488215383481703`*^9, 3.8488215549138937`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"47caa73b-79d6-46dd-a55d-18babc292852"],

Cell[TextData[StyleBox["Now we will find S1 and S2 and then the 7-fold cover. \
The method is the same as before.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.848827795811719*^9, 
  3.848827820941763*^9}},ExpressionUUID->"e0657d45-2a0d-47ff-90e9-\
810f7da60194"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "start", " ", "by", " ", "finding", " ", "lines", " ", "in", " ", "the", 
    " ", "fiber"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pt1w", "=", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"MatrixVarChange4", ".", "pt1sm"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"pt2w", "=", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"MatrixVarChange4", ".", "pt2sm"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"pt3w", "=", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"MatrixVarChange4", ".", "pt3sm"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"pt4w", "=", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"MatrixVarChange4", ".", "pt4sm"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1000"}], ")"}]}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"line12", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u0", "\[Rule]", "1"}], ",", 
         RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{"pt1w", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
           RowBox[{"t", " ", 
            RowBox[{"pt2w", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"line34", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u0", "\[Rule]", "1"}], ",", 
         RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{"pt3w", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
           RowBox[{"t", " ", 
            RowBox[{"pt4w", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"line13", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"u0", "\[Rule]", "1"}], ",", 
         RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ws", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{"pt1w", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "+", " ", 
           RowBox[{"t", " ", 
            RowBox[{"pt3w", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"QuadricsW", "/.", "line12"}], "]"}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"QuadricsW", "/.", "line34"}], "]"}], ",", 
     RowBox[{"Expand", "[", 
      RowBox[{"QuadricsW", "/.", "line13"}], "]"}]}], "}"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"sanity", " ", "check"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.848827888205059*^9, 3.848828137655594*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"68162cf4-c08f-49c1-9245-fe2f1ea8b097"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", "1", ",", "0", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8488279646191807`*^9, 3.848827976681553*^9}, {
   3.848828056031756*^9, 3.8488281044129877`*^9}, 3.8488281385653133`*^9, 
   3.854391360980093*^9, 3.8543916119635477`*^9, 3.8546243348137417`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"090e0668-69a0-464e-9a12-b8e3a487fb23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8488279646191807`*^9, 3.848827976681553*^9}, {
   3.848828056031756*^9, 3.8488281044129877`*^9}, 3.8488281385653133`*^9, 
   3.854391360980093*^9, 3.8543916119635477`*^9, 3.8546243348288937`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"f0fb2869-c380-4345-99f2-953d104c9c9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8488279646191807`*^9, 3.848827976681553*^9}, {
   3.848828056031756*^9, 3.8488281044129877`*^9}, 3.8488281385653133`*^9, 
   3.854391360980093*^9, 3.8543916119635477`*^9, 3.8546243348731117`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"66290810-8697-43a8-b0d2-e4dfc8dbc30b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8488279646191807`*^9, 3.848827976681553*^9}, {
   3.848828056031756*^9, 3.8488281044129877`*^9}, 3.8488281385653133`*^9, 
   3.854391360980093*^9, 3.8543916119635477`*^9, 3.854624334929948*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"a7b7a3fc-d785-4df2-954c-34fba5f10171"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8488279646191807`*^9, 3.848827976681553*^9}, {
   3.848828056031756*^9, 3.8488281044129877`*^9}, 3.8488281385653133`*^9, 
   3.854391360980093*^9, 3.8543916119635477`*^9, 3.854624334970828*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"22b8bbbc-663d-4aad-8d89-0ab9bc26660e"]
}, Open  ]],

Cell[BoxData[""], "Input",ExpressionUUID->"b3eb1d65-0c1f-4274-81ff-719376533db3"],

Cell[TextData[StyleBox["Let us now parameterize S and compute the \
intersection points of S with the singular fiber. We readily see two points \
on lines and two pairs of points on conics. Then we will compute a conic \
through the A1 and A2 singularity.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.84883164650473*^9, 
  3.8488316543394747`*^9}},ExpressionUUID->"37cda569-26a0-406e-9c5f-\
4502a9e23bf3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ParamS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u0", "\[Rule]", " ", 
      RowBox[{"a1", " ", "+", " ", 
       RowBox[{"a2", " ", "t"}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"t", "^", "2"}]}]}]}], ",", " ", 
     RowBox[{"u1", "\[Rule]", " ", 
      RowBox[{"a4", " ", "+", " ", 
       RowBox[{"a5", " ", "t"}], " ", "+", " ", 
       RowBox[{"a6", " ", 
        RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a7", " ", 
        RowBox[{"t", "^", "3"}]}]}]}], ",", " ", 
     RowBox[{"w1", "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{"w2", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"w3", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"w4", "\[Rule]", " ", "t"}], ",", " ", 
     RowBox[{"w5", "\[Rule]", " ", 
      RowBox[{"a8", " ", "+", " ", 
       RowBox[{"a9", " ", "t"}], " ", "+", " ", 
       RowBox[{"a10", " ", 
        RowBox[{"t", "^", "2"}]}]}]}], ",", " ", 
     RowBox[{"w6", "\[Rule]", " ", 
      RowBox[{"a11", " ", "+", " ", 
       RowBox[{"a12", " ", "t"}], " ", "+", " ", 
       RowBox[{"a13", " ", 
        RowBox[{"t", "^", "2"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tbz", "=", 
      RowBox[{
       RowBox[{"QuadricsW", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", "ParamS"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "0"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Exponent", "[", 
         RowBox[{"tbz", ",", "t"}], "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"eqs", ",", 
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"tbz", ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ParamSsolved", "=", 
   RowBox[{"ParamS", "/.", 
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"Solve", "[", "eqs", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solSfiber", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u0", "^", "3"}], "\[Equal]", 
        RowBox[{"u1", "^", "2"}]}], ")"}], "/.", "ParamSsolved"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsS", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "6"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pt", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"uws", "/.", "ParamSsolved"}], "/.", 
         RowBox[{"solSfiber", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lambda", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pt", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", 
         RowBox[{"pt", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lambda2", "=", 
       RowBox[{"pt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"lambda2", "\[Equal]", "0"}], ",", 
        RowBox[{"lambda2", "=", 
         RowBox[{
          RowBox[{"pt", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "/", 
          RowBox[{"lambda", "^", "3"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pt", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"lambda", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/", 
           RowBox[{"lambda", "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "3"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "4"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "4"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "5"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "5"}]}], "/", "lambda2"}]}], "}"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"ptsS", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"pt", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"MatrixRank", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ptsS", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "pt1w", ",", "pt2w"}], "}"}], 
     "]"}], ",", 
    RowBox[{"MatrixRank", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ptsS", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "pt1w", ",", "pt3w"}], "}"}], 
     "]"}], ",", 
    RowBox[{"MatrixRank", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ptsS", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", "pt3w", ",", "pt4w"}], "}"}], 
     "]"}]}], "}"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "tells", " ", "us", " ", "where", " ", "the", " ", "points", 
    " ", "lie"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.84883157684507*^9, {3.848831667248117*^9, 3.848831667567013*^9}, {
   3.848831712007756*^9, 3.8488318221900787`*^9}, {3.848831867613769*^9, 
   3.848831889854513*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"adc4265c-bdd9-47b6-819c-d4f72aeeaf6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u0", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}], ",", 
   RowBox[{"u1", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "54"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "54"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "54"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "27"], " ", 
      RowBox[{"(", 
       RowBox[{"14", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w1", "\[Rule]", "0"}], ",", 
   RowBox[{"w2", "\[Rule]", "1"}], ",", 
   RowBox[{"w3", "\[Rule]", "1"}], ",", 
   RowBox[{"w4", "\[Rule]", "t"}], ",", 
   RowBox[{"w5", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     SuperscriptBox["t", "2"]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"]}], "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848831589587777*^9, 3.848831727505515*^9, {3.848831798028788*^9, 
   3.848831824844329*^9}, 3.848831900077778*^9, 3.848834943849968*^9, 
   3.8543913647394342`*^9, 3.8543914015881653`*^9, 3.854391618979954*^9, 
   3.854624342230123*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"6f49863f-e36b-4f43-8633-6b8cd1c50008"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.613\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.752\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"4", "+", 
                 RowBox[{"12", " ", "#1"}], "+", 
                 RowBox[{"17", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"14", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"28", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"30", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-0.6129234761796096, -0.7517249525575581]},
       "NumericalApproximation"],
      Root[4 + 12 # + 17 #^2 + 14 #^3 + 28 #^4 + 30 #^5 + 23 #^6& , 1, 0]]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.450\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.309\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"4", "+", 
                 RowBox[{"12", " ", "#1"}], "+", 
                 RowBox[{"17", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"14", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"28", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"30", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-0.4496441251844601, 0.3092895254810203]},
       "NumericalApproximation"],
      Root[4 + 12 # + 17 #^2 + 14 #^3 + 28 #^4 + 30 #^5 + 23 #^6& , 4, 0]]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.410\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.673\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"4", "+", 
                 RowBox[{"12", " ", "#1"}], "+", 
                 RowBox[{"17", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"14", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"28", " ", 
                   SuperscriptBox["#1", "4"]}], "+", 
                 RowBox[{"30", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23", " ", 
                   SuperscriptBox["#1", "6"]}]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[0.4103936883205915, 0.6725007584734588]},
       "NumericalApproximation"],
      Root[4 + 12 # + 17 #^2 + 14 #^3 + 28 #^4 + 30 #^5 + 23 #^6& , 6, 0]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848831589587777*^9, 3.848831727505515*^9, {3.848831798028788*^9, 
   3.848831824844329*^9}, 3.848831900077778*^9, 3.848834943849968*^9, 
   3.8543913647394342`*^9, 3.8543914015881653`*^9, 3.854391618979954*^9, 
   3.8546243422904882`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"db18f08e-7b2c-414b-96d6-0953e8c98b70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.848831589587777*^9, 3.848831727505515*^9, {3.848831798028788*^9, 
   3.848831824844329*^9}, 3.848831900077778*^9, 3.848834943849968*^9, 
   3.8543913647394342`*^9, 3.8543914015881653`*^9, 3.854391618979954*^9, 
   3.8546243436604853`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"3c7ca509-f985-44cc-a823-077b51bc6f8c"]
}, Open  ]],

Cell[TextData[StyleBox["We will now look for the other curves. We know from \
the intersection data that S2 should be cut out by a (1,8) divisor which \
vanishes three times on line12, and once on line13 and  line 34. Let us \
figure out at least the double vanishing condition. This means that the \
equation vanishes on the tangent space. We can ensure it by looking at \
several points on the line. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.848831939857563*^9, 3.848831948837575*^9}, {
   3.8488321042579393`*^9, 3.848832134489665*^9}, {3.848832724308117*^9, 
   3.848832724350646*^9}, 3.8488330699751463`*^9, {3.848838444518155*^9, 
   3.848838457835059*^9}, {3.848946980886091*^9, 
   3.848946981200473*^9}},ExpressionUUID->"88ec40b2-eeb3-4ece-a483-\
79bc2ce707c7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Equation18", "=", 
   RowBox[{
    RowBox[{"a1", " ", 
     RowBox[{"u0", "^", "4"}], " ", "w1"}], " ", "+", " ", 
    RowBox[{"a2", " ", "u0", " ", 
     RowBox[{"u1", "^", "2"}], " ", "w1"}], " ", "+", " ", 
    RowBox[{"a3", " ", "u0", " ", "u1", " ", "w2"}], " ", "+", " ", 
    RowBox[{"a4", " ", 
     RowBox[{"u0", "^", "2"}], " ", "w3"}], " ", "+", " ", 
    RowBox[{"a5", " ", 
     RowBox[{"u0", "^", "2"}], " ", "w4"}], " ", "+", " ", 
    RowBox[{"a6", " ", "u1", " ", "w5"}], " ", "+", " ", 
    RowBox[{"a7", " ", "u1", " ", "w6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equation18", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"Equation18", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "\[Equal]", "a1"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[Equal]", " ", "Equation18"}], "/.", "line12"}], "/.", 
           RowBox[{"t", "\[Rule]", "0"}]}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[Equal]", "  ", "Equation18"}], "/.", "line12"}], "/.", 
           RowBox[{"t", "\[Rule]", "1"}]}], "\[IndentingNewLine]", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[Equal]", " ", "Equation18"}], "/.", "line13"}], "/.", 
           RowBox[{"t", "\[Rule]", "0"}]}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[Equal]", "  ", "Equation18"}], "/.", "line13"}], "/.", 
           RowBox[{"t", "\[Rule]", "1"}]}], "\[IndentingNewLine]", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[Equal]", " ", "Equation18"}], "/.", "line34"}], "/.", 
           RowBox[{"t", "\[Rule]", "0"}]}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[Equal]", "  ", "Equation18"}], "/.", "line34"}], "/.", 
           RowBox[{"t", "\[Rule]", "1"}]}]}], "}"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "2"}], ",", 
    RowBox[{"m", "\[LessEqual]", "4"}], ",", 
    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pt", "=", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"line12", "/.", 
        RowBox[{"t", "\[Rule]", "m"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"TanSp", "=", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"QuadricsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"uws", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "4"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"eqs", ",", 
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"Equation18", ",", 
                  RowBox[{"uws", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pt"}], 
               ")"}], " ", 
              RowBox[{
               RowBox[{"TanSp", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equation18", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Equation18", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", "eqs", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "get", " ", "the", " ", "desired", " ", "equation"}], 
   " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.848832933826108*^9, 3.848833051115003*^9}, {
  3.848833210701737*^9, 3.848833283567526*^9}, {3.8488384685845633`*^9, 
  3.8488384799122972`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"771e1696-edf5-4ec7-869f-25a739eed150"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.848833288254066*^9, 3.84883495243187*^9, {3.8488384696525784`*^9, 
   3.848838480196217*^9}, 3.854391624745551*^9, 3.854624346953586*^9},
 CellLabel->
  "During evaluation of \
In[199]:=",ExpressionUUID->"1c52094a-b284-4417-bba6-738f10082791"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.848833288254066*^9, 3.84883495243187*^9, {3.8488384696525784`*^9, 
   3.848838480196217*^9}, 3.854391624745551*^9, 3.854624347615819*^9},
 CellLabel->
  "During evaluation of \
In[199]:=",ExpressionUUID->"90b535c6-89f9-41b4-9bba-775f1ef4ce72"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.848833288254066*^9, 3.84883495243187*^9, {3.8488384696525784`*^9, 
   3.848838480196217*^9}, 3.854391624745551*^9, 3.854624348199524*^9},
 CellLabel->
  "During evaluation of \
In[199]:=",ExpressionUUID->"1c573e2d-563c-4385-b2df-b0907b058c4d"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve","ztest1",
   "\"Unable to decide whether numeric quantity \
\\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"239\\\", \\\"115\\\"]}], \\\"+\\\", \
FractionBox[RowBox[{\\\"37\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"7\\\"]}], \\\"69\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"9\\\", \\\"5\\\"]}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"37\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"20\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"377\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"7\\\"]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"2\\\", \\\"37\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"235\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"592\\\"], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"7\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"929\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"592\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5151\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"31\\\", \\\"10\\\"], \\\"+\
\\\", FractionBox[RowBox[{\\\"13\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \
\\\", SqrtBox[\\\"7\\\"]}], \\\"10\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"15\\\", \
\\\"37\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"235\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"5\\\", \\\"296\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"5151\\\"}], \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"9\\\", \\\"5\\\"]}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"37\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"20\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"377\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"7\\\"]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"92\\\"], \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"7\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"145\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"23\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"155\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"92\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"827\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"31\\\", \\\"10\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"13\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"7\\\"]}], \\\"10\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"12\\\", \
\\\"23\\\"]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"155\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \\\"23\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"827\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}]}]\\) is equal to zero. \
Assuming it is.\"",2,203,19,25368033894889833758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.854391626901085*^9, 3.854624348921167*^9},
 CellLabel->
  "During evaluation of \
In[199]:=",ExpressionUUID->"cb949618-8c46-4449-9520-29d78d2e49df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u0", "4"], " ", "w1"}], "-", 
  RowBox[{"u0", " ", 
   SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w2"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w5"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "19"}], "+", 
     RowBox[{"7", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w6"}]}]], "Output",
 CellChangeTimes->{{3.8488329345366364`*^9, 3.848832962977669*^9}, 
   3.8488329971388493`*^9, {3.848833030846582*^9, 3.8488330515943623`*^9}, 
   3.8488332929601727`*^9, 3.848834957105727*^9, {3.848838473077249*^9, 
   3.848838481394206*^9}, 3.854391626973508*^9, 3.854624348980508*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"a3289d81-69a7-4206-900f-2062fc781270"]
}, Open  ]],

Cell[TextData[StyleBox["We will compute the parametric equation of S2 \
following previous paper. For a given value of t we can compute the \
corresponding point on S and six points of S2 in that fiber. If we knew which \
of the six points is the right one, we could use several such calculations to \
find the coefficients of the parametrization.\n\nOne way to determine which \
points are right is by looking at field extensions.  We expect that the \
correct point on S2 will be defined over the quadratic imaginary field. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.848833330767466*^9, 
  3.848833364170347*^9}},ExpressionUUID->"3226eb23-55bd-4cef-8f9c-\
ef65e6702563"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"correctpoints", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "2"}], ",", 
    RowBox[{"m", "\[LessEqual]", "10"}], ",", 
    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"samplet", "=", 
      RowBox[{"t", "\[Rule]", "m"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sixpoints", "=", 
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"uws", "/.", 
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"QuadricsW", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "\[Equal]", " ", "Equation18"}], ",", 
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"w1", "-", "1"}]}], ",", 
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"u0", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"u0", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                   ")"}]}]}], ",", " ", 
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"u1", "-", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"u1", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                   ")"}]}]}]}], "}"}]}], "]"}], ",", "2000"}], "]"}]}], "]"}],
         ",", "12"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"MinimalPolynomial", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"sixpoints", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "5", "]"}], "]"}], ",", "s"}], "]"}], ",", "s"}],
             "]"}], "\[LessEqual]", "2"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"correctpoints", ",", 
             RowBox[{"sixpoints", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParamS2solved", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "can", " ", "easily", " ", "solve", " ", "for", " ",
     "S2", " ", "and", " ", "verify"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "8"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"solS2", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"correctpoints", "[", 
            RowBox[{"[", 
             RowBox[{"m", "-", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", "\[Equal]", " ", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "m"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"m", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"m", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"m", "^", "5"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "10"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ParamS2solved", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
         RowBox[{"(", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "t"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"t", "^", "5"}]}]}], ")"}]}], "/.", 
        RowBox[{"solS2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "ParamS2solved", "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"QuadricsW", "/.", "ParamS2solved"}], "]"}]}], "Input",
 CellChangeTimes->{3.848833391711872*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"051922e1-bc99-471c-a319-4ed8040fd41a"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.854624356360793*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"78b29c65-b6a5-4cea-9a7a-289c008af834"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.8546243856231623`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"cdea99ec-d50c-4e67-9fe9-b7d497c4ea94"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.854624414832337*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"0e382873-3f3a-428f-ad0f-08cb44b70826"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.8546244435834217`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"d142dfe5-e679-4330-a052-995dcc137d08"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.854624473047613*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"6d17beef-cbe9-41cf-a257-a30ef7f46eb4"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.8546245027479763`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"071d6d60-f677-47b8-9762-90b1ff5f17e6"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.854624536097272*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"0b20d24e-9da7-488a-bbff-42d1fe2c5595"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.85462456582896*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"9592b058-af59-4e7b-9bde-ba8fb0488d2b"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.8488334076550283`*^9, 3.848838490638297*^9, 
  3.854391631641243*^9, 3.854624598073847*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"01909542-904c-4350-b05e-8805714b12e9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u0", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "9"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{
      FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}], ",", 
   RowBox[{"u1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "54"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "54"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "54"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "27"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w1", "\[Rule]", "1"}], ",", 
   RowBox[{"w2", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"7", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"11", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w3", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "162"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "27"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "162"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "45"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "324"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "85"}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w4", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "162"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "27"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"7", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "81"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w5", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "486"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "31"}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "149"}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "57"}], "-", 
        RowBox[{"23", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["5", "486"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["7"]}], ")"}], " ", "t"}], "-", 
     RowBox[{
      FractionBox["1", "486"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "972"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "61"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"17", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "972"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"27", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "13"}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.848833804018423*^9, 3.848838744458137*^9, 
  3.854391970816635*^9, 3.854624632684265*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"5fe4133b-df57-4766-8b6e-1aa7a69bf572"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.848833804018423*^9, 3.848838744458137*^9, 
  3.854391970816635*^9, 3.8546246333634663`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"675a4b91-2a4d-4fef-8a72-da9587d34bbd"]
}, Open  ]],

Cell[TextData[StyleBox["We will now construct the curve S1 as well as an \
order three automorphism of the surface. The curve S1 could be constructed as \
follows. For a given value of t we have points on S and S2. We can employ the \
group law on the elliptic curve to construct the corresponding point on S1. \
The idea is to pick a hyperplane that\[CloseCurlyQuote]s tangent to the point \
on S, then compute four extra intersection points, then take hyperplane \
through these points and the point from S2. It\[CloseCurlyQuote]s best to do \
it numerically, with subsequent RootApproximant command.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8488404847585773`*^9, 
  3.8488405003346653`*^9}},ExpressionUUID->"4abc5a58-c527-4d74-a9ca-\
ff6b17e20345"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"correctpointsS1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "2"}], ",", 
     RowBox[{"m", "\[LessEqual]", "10"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"samplet", "=", 
       RowBox[{"t", "\[Rule]", "m"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ptS", "=", 
       RowBox[{
        RowBox[{"uws", "/.", "ParamSsolved"}], "/.", "samplet"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ns", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"QuadricsW", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"u0", "\[Rule]", " ", 
                   RowBox[{"ptS", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                  RowBox[{"u1", "\[Rule]", 
                   RowBox[{"ptS", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], ",", 
               RowBox[{"ws", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
             "ParamSsolved"}], "/.", "samplet"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"tanpl", "=", 
       RowBox[{
        RowBox[{"a1", " ", "w2"}], " ", "+", 
        RowBox[{"a2", " ", "w3"}], " ", "+", " ", "w4"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tanplsolved", "=", 
       RowBox[{"tanpl", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{"tanpl", ",", 
                    RowBox[{"ws", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   "ParamSsolved"}], "/.", "samplet"}], ")"}], 
                RowBox[{
                 RowBox[{"ns", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "\[Equal]",
              "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"0", "\[Equal]", " ", "tanpl"}], "/.", "ParamSsolved"}],
              "/.", "samplet"}]}], "}"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"QuadricsW", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", "\[Equal]", "tanplsolved"}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"w2", "-", "1"}]}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u0", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"u0", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                ")"}]}]}], ",", " ", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u1", "-", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"u1", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                ")"}]}]}]}], "}"}]}], "]"}], ",", "2000"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fourextra", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "6"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"w1", "/.", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "\[NotEqual]", "0"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"fourextra", ",", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"fivepts", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"fourextra", ",", 
         RowBox[{"ParamS2solved", "/.", "samplet"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"planew", "=", 
       RowBox[{
        RowBox[{"a1", " ", "w1"}], " ", "+", " ", 
        RowBox[{"a2", " ", "w2"}], " ", "+", 
        RowBox[{"a3", " ", "w3"}], " ", "+", " ", 
        RowBox[{"a4", " ", "w4"}], " ", "+", " ", 
        RowBox[{"a5", " ", "w5"}], " ", "+", " ", "w6"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"planewsolved", "=", 
       RowBox[{"planew", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", "planew"}], "/.", 
             RowBox[{"fivepts", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"pluss1", " ", "=", " ", "\[IndentingNewLine]", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"QuadricsW", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", "\[Equal]", "planewsolved"}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"w1", "-", "1"}]}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u0", "-", 
               RowBox[{"ptS", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u1", "-", " ", 
               RowBox[{"ptS", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}]}]}], "}"}]}], "]"}], ",", 
         "1900"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "6"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"w2k", "=", 
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"w2", "/.", 
              RowBox[{"pluss1", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", "12"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"MinimalPolynomial", "[", 
               RowBox[{"w2k", ",", "s"}], "]"}], ",", "s"}], "]"}], 
            "\[LessEqual]", "2"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"w2k", "\[NotEqual]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"w2", "/.", "ParamS2solved"}], "/.", "samplet"}], 
               ")"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"correctpointsS1", ",", 
                RowBox[{"RootApproximant", "[", 
                 RowBox[{"Chop", "[", 
                  RowBox[{"uws", "/.", 
                   RowBox[{"pluss1", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
              ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParamS1solved", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "can", " ", "easily", " ", "solve", " ", "for", " ",
     "S1", " ", "and", " ", "verify"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "8"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"solS1", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"correctpointsS1", "[", 
            RowBox[{"[", 
             RowBox[{"m", "-", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", "\[Equal]", " ", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "m"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"m", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"m", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"m", "^", "5"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "10"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ParamS1solved", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
         RowBox[{"(", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "t"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"t", "^", "5"}]}]}], ")"}]}], "/.", 
        RowBox[{"solS1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "ParamS1solved", "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"QuadricsW", "/.", "ParamS1solved"}], "]"}]}], "Input",
 CellChangeTimes->{3.848840519257021*^9},
 CellLabel->
  "In[210]:=",ExpressionUUID->"61560db3-cfc3-4084-9344-7d5dcbb4f3ab"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.854624633477399*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"7a712131-ecdf-4760-a3dc-0bd533ee3dcf"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.8546247398499937`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"691a93a4-77ab-413a-8dcb-63f87c7a8efd"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.85462482877143*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"7ffa43af-7d0a-4138-b4ba-26ca3055f7ec"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.854624912434649*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"9b0ff4f3-65fe-454c-ad18-7d317b55540e"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.854624995290023*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"5b312087-ec5a-48a8-90a2-3356ed3caaf8"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.85462507408638*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"ff6dbc43-29a9-4f55-93d6-80f8cd81432f"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.8546251542774982`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"fc3a2ac2-cf8d-43e4-9e01-35e6b8261d97"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.85462523504348*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"d1db2cfd-9cd1-4349-95cb-969329ff3379"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.8488405358012123`*^9, 3.854391971522867*^9, 
  3.854625315288168*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"64596b2c-9c17-4154-a7da-31a0031e892a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u0", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "9"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{
      FractionBox["1", "9"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}], ",", 
   RowBox[{"u1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "54"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "54"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "54"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "27"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w1", "\[Rule]", "1"}], ",", 
   RowBox[{"w2", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "81"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "81"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "81"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"7", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w3", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "27"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["8", "81"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{
      FractionBox["2", "81"], " ", 
      RowBox[{"(", 
       RowBox[{"52", "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "81"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "81"}], "-", 
        RowBox[{"29", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"51", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"31", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w4", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "81"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{
      FractionBox["2", "27"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"23", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"21", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{
      FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w5", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "243"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["2", "81"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "243"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "81"}], "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "137"}], "-", 
        RowBox[{"37", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "125"}], "-", 
        RowBox[{"129", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{
      FractionBox["1", "486"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"29", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "243"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{
      FractionBox["1", "243"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"7", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "486"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "324"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "21"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      FractionBox["5", "486"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.848841334252705*^9, 3.854392845819109*^9, 
  3.8546253965425386`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"39c8baed-1434-465e-a433-b84bb5d9b804"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.848841334252705*^9, 3.854392845819109*^9, 
  3.854625397107737*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"0dd6e607-1163-4a13-b5ce-9616df615e20"]
}, Open  ]],

Cell[TextData[StyleBox["Let us now compute the degree (1,10) equation that \
vanishes on S1. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.848841440096942*^9},ExpressionUUID->"d4dc4d2f-2909-4411-ac0b-\
d3d43a0d1605"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Equation110", "=", 
    RowBox[{
     RowBox[{"a1", " ", 
      RowBox[{"u0", "^", "5"}], " ", "w1"}], " ", "+", " ", 
     RowBox[{"a2", " ", 
      RowBox[{"u0", "^", "2"}], " ", 
      RowBox[{"u1", "^", "2"}], " ", "w1"}], " ", "+", "  ", 
     RowBox[{
      RowBox[{"u0", "^", "2"}], " ", "u1", " ", "w2"}], " ", "+", " ", 
     RowBox[{"a4", " ", 
      RowBox[{"u0", "^", "3"}], " ", "w3"}], " ", "+", " ", 
     RowBox[{"a5", " ", 
      RowBox[{"u1", "^", "2"}], " ", "w3"}], " ", "+", " ", 
     RowBox[{"a6", " ", 
      RowBox[{"u0", "^", "3"}], " ", "w4"}], " ", "+", " ", 
     RowBox[{"a7", " ", 
      RowBox[{"u1", "^", "2"}], " ", "w4"}], " ", "+", " ", 
     RowBox[{"a8", " ", "u0", " ", "u1", " ", "w5"}], " ", "+", " ", 
     RowBox[{"a9", " ", "u0", " ", "u1", " ", "w6"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"scale", " ", "to", " ", "have", " ", "a3"}], " ", "=", "1"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Equation110", "/.", "ParamS1solved"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Equation110", "=", 
  RowBox[{"Equation110", "/.", 
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"tbz", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Equation110", "/.", "ParamS1solved"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.848841448001237*^9, 3.848841522077669*^9, {3.848841576645907*^9, 
   3.848841614423785*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"d86f3504-3ce6-4428-85c3-179ad03049c5"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}]\\) are equal to zero. Assuming they are.\"",2,218,20,
   25368033894889833758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8488416133981667`*^9, 3.848841623125127*^9}, 
   3.854392855219664*^9, 3.85462540189646*^9},
 CellLabel->
  "During evaluation of \
In[216]:=",ExpressionUUID->"671fcf38-c59a-453c-9ce8-791212660daf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u0", "2"], " ", "u1", " ", "w2"}], "+", 
  RowBox[{
   FractionBox["1", "33"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "3"], " ", "w3"}], "+", 
  RowBox[{
   FractionBox["1", "33"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u1", "2"], " ", "w3"}], "+", 
  RowBox[{
   FractionBox["1", "66"], " ", 
   RowBox[{"(", 
    RowBox[{"31", "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "3"], " ", "w4"}], "+", 
  RowBox[{
   FractionBox["1", "33"], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u1", "2"], " ", "w4"}], "+", 
  RowBox[{
   FractionBox["1", "66"], " ", 
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w5"}], "+", 
  RowBox[{
   FractionBox["1", "33"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "71"}], "+", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w6"}]}]], "Output",\

 CellChangeTimes->{
  3.848841452170396*^9, 3.848841522855987*^9, {3.848841579182609*^9, 
   3.848841626139628*^9}, 3.854392859665276*^9, 3.8546254047498302`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"d36781c6-8801-420d-939f-04cbfe4457fa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.848841452170396*^9, 3.848841522855987*^9, {3.848841579182609*^9, 
   3.848841626139628*^9}, 3.854392859665276*^9, 3.854625404790386*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"c385edb6-7e93-4167-9312-8425ee9f437b"]
}, Open  ]],

Cell[TextData[StyleBox["We would like to now compute the order three \
automorphism. Perhaps the best way of thinking about it is that we have a \
curve over C[u0,u1] and we would like to find its automorphism. Moreover, we \
know that, up to scaling, w1 -> Equation18 -> Equation110->w1.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.848841682254014*^9},ExpressionUUID->"ff376312-1b2f-466a-a855-\
a0bbb78077de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Order3Matrices", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "2"}], ",", 
    RowBox[{"m", "\[LessEqual]", "30"}], ",", 
    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "5"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"Print", "[", "m", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"samplet", "=", 
      RowBox[{"t", "\[Rule]", "m"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sixt", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u1", "^", "2"}], "/", 
            RowBox[{"u0", "^", "3"}]}], ")"}], "/.", "ParamSsolved"}], " ", 
         ")"}], "\[Equal]", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u1", "^", "2"}], "/", 
             RowBox[{"u0", "^", "3"}]}], ")"}], "/.", "ParamSsolved"}], " ", "/.",
           "samplet"}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "\[Equal]", " ", "t"}], "/.", 
           RowBox[{"sixt", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", " ", 
          RowBox[{"goodindex", "=", "k"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sixt", "=", 
      RowBox[{"N", "[", 
       RowBox[{"sixt", ",", "2000"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"ptsS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "/.", "ParamSsolved"}], "/.", 
         RowBox[{"sixt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ptsS1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "/.", "ParamS1solved"}], "/.", 
         RowBox[{"sixt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ptsS2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "/.", "ParamS2solved"}], "/.", 
         RowBox[{"sixt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"normalize", " ", "to", " ", "the", " ", "good", " ", "point"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"lambda0", "=", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "goodindex", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "goodindex", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pt", "=", 
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambda", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/", 
            RowBox[{"pt", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], " ", ")"}], "/", "lambda0"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "2"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "3"}]}], ",", 
               RowBox[{"pt", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], 
                RowBox[{"lambda", "^", "3"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}]}], "}"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pt", "=", 
         RowBox[{"ptsS1", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambda", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"pt", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/", "lambda0"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ptsS1", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "2"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "3"}]}], ",", 
               RowBox[{"pt", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], 
                RowBox[{"lambda", "^", "3"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}]}], "}"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pt", "=", 
         RowBox[{"ptsS2", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambda", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"pt", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/", "lambda0"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ptsS2", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "2"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "3"}]}], ",", 
               RowBox[{"pt", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], 
                RowBox[{"lambda", "^", "3"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}]}], "}"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"AutoOrder3", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<a\>\"", ",", 
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{"6", " ", "k"}], " ", "+", " ", "l", "-", "6"}], 
                "]"}]}], "]"}], "]"}], 
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Eqs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"w2", " ", "will", " ", "be", " ", "nonzero"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pt1", "=", 
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt2", "=", 
         RowBox[{"ptsS1", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt3", "=", 
         RowBox[{"ptsS2", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"newpt1", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ws", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "/.", " ", "AutoOrder3"}], "/.",
               "pt1"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newpt2", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ws", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "/.", " ", "AutoOrder3"}], "/.",
               "pt2"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newpt3", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ws", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "/.", " ", "AutoOrder3"}], "/.",
               "pt3"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Eqs", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Minors", "[", 
             RowBox[{
              RowBox[{"ws", "/.", 
               RowBox[{"{", 
                RowBox[{"pt1", ",", "newpt3"}], "}"}]}], ",", "2"}], "]"}], 
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Eqs", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Minors", "[", 
             RowBox[{
              RowBox[{"ws", "/.", 
               RowBox[{"{", 
                RowBox[{"pt2", ",", "newpt1"}], "}"}]}], ",", "2"}], "]"}], 
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Eqs", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Minors", "[", 
             RowBox[{
              RowBox[{"ws", "/.", 
               RowBox[{"{", 
                RowBox[{"pt3", ",", "newpt2"}], "}"}]}], ",", "2"}], "]"}], 
            "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"Eqs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"AutoOrder3", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AutoOrder3", "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "\[Rule]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"Equation18", ",", "w1"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u0", "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"u0", "/.", "ParamSsolved"}], "/.", "samplet"}], 
               ")"}]}], ",", 
             RowBox[{"u1", "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"u1", "/.", "ParamSsolved"}], "/.", "samplet"}], 
               ")"}]}]}], "}"}]}], ")"}]}], ",", "1900"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"Order3Matrices", ",", "AutoOrder3"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.848841699579853*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"e551af50-ea34-4403-9fb7-cbd6f92ca55d"],

Cell[CellGroupData[{

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.8488417045243397`*^9, 3.854392867981015*^9, 
  3.854625408290333*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"05133075-c8a0-4936-ba0f-730b7ebbf1fa"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.8488417045243397`*^9, 3.854392867981015*^9, 
  3.854625414387121*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"b3b66ffb-9668-4936-8abc-e62c50fcc869"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.8488417045243397`*^9, 3.854392867981015*^9, 
  3.854625420224846*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"fc7d035f-5b3c-40f3-9887-1792d11cc6a3"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.8488417045243397`*^9, 3.854392867981015*^9, 
  3.854625426001436*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"83dba63f-ae52-4853-a3a2-77268b55df6c"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.8488417045243397`*^9, 3.854392867981015*^9, 
  3.854625431489208*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"0959f4aa-92ad-4fc5-98e2-ce20817b0e2f"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.8488417045243397`*^9, 3.854392867981015*^9, 
  3.854625436829856*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"bea94d01-7e8f-4c66-a3f7-bc6b38193c32"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wts", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "4", ",", "4", ",", "5", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Order3Computed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u0", "\[Rule]", "u0"}], ",", 
     RowBox[{"u1", "\[Rule]", "u1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "6"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wito", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "6"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"diff", "=", 
          RowBox[{
           RowBox[{"wts", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"wts", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", "8"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"powers", "=", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"2", "a1"}], "+", 
                RowBox[{"3", "a2"}]}], "\[Equal]", "diff"}], ",", 
              RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
              RowBox[{"a2", "\[GreaterEqual]", "0"}]}], "}"}], ",", 
            "Integers"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"term", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<c\>\"", ",", 
                RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], 
             RowBox[{"u0", "^", 
              RowBox[{"(", 
               RowBox[{"a1", "/.", 
                RowBox[{"powers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], 
             RowBox[{"u1", "^", 
              RowBox[{"(", 
               RowBox[{"a2", "/.", 
                RowBox[{"powers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"sls", "=", 
          RowBox[{"Solve", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"term", "/.", "ParamSsolved"}], "/.", 
                RowBox[{"t", "\[Rule]", 
                 RowBox[{"m", "+", "1"}]}]}], ")"}], "\[Equal]", 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ws", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "/.", 
                  RowBox[{"Order3Matrices", "[", 
                   RowBox[{"[", "m", "]"}], "]"}]}], " ", ")"}], ",", 
                RowBox[{"ws", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "2", ",", "29"}], "}"}]}], "]"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"wito", "+=", 
          RowBox[{
           RowBox[{"ws", "[", 
            RowBox[{"[", "j", "]"}], "]"}], " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"RootApproximant", "[", 
               RowBox[{"Chop", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<c\>\"", ",", 
                    RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], "/.", 
                 RowBox[{"sls", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], 
              RowBox[{"u0", "^", 
               RowBox[{"(", 
                RowBox[{"a1", "/.", 
                 RowBox[{"powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], 
              RowBox[{"u1", "^", 
               RowBox[{"(", 
                RowBox[{"a2", "/.", 
                 RowBox[{"powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}]}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Order3Computed", ",", 
        RowBox[{
         RowBox[{"ws", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "wito"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "scale", " ", "it", " ", "so", " ", "that", " ", "the", " ", 
    "cube", " ", "is", " ", "simple"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Order3Computed", " ", "=", 
   RowBox[{"RootReduce", "[", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Order3Computed", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Order3Computed", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "Order3Computed"}], ")"}], 
          " ", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["7"]}]}], ")"}], "/", "8"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"u0", "^", "3"}], "-", 
              RowBox[{"u1", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ws", "/.", "Order3Computed"}], ")"}], "/.", "Order3Computed"}],
     ")"}], "/.", "Order3Computed"}], "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.848841754272415*^9, 3.8488417611360903`*^9}, {
  3.848841905149219*^9, 3.848841967605062*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"22ba2e24-7106-4a24-8275-952145244d70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u0", "3"]}], "+", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w1"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u0", "3"]}], "+", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w2"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u0", "3"]}], "+", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w3"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u0", "3"]}], "+", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w4"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u0", "3"]}], "+", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w5"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["u0", "3"]}], "+", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w6"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848841766834271*^9, {3.8488419099091883`*^9, 3.848841970076438*^9}, 
   3.854392903828368*^9, 3.854625440075626*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"017fec57-7890-4928-9cac-a239ccd7f8cd"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/Order3ComputedKeum\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "Order3Computed"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.8488419953744*^9, 3.848842005076539*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"30a7664d-8f06-4343-b122-3a51f0d82206"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"checking", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "9"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"blah", "=", 
      RowBox[{
       RowBox[{"QuadricsW", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "Order3Computed"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"checking", ",", 
       RowBox[{"Expand", "[", 
        RowBox[{"blah", "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w6", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "9", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w6", " ", "w5"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "8", "]"}], "]"}]}], " ", "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w5", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "7", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w4", " ", "w5"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w3", " ", "w5"}]}], "]"}], " ", 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w3", " ", "w6"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w4", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], " ", "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w4", " ", "w3"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w3", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"checking", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"no", " ", "surprises"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{3.848842025036026*^9},
 CellLabel->
  "In[231]:=",ExpressionUUID->"390ac154-ea06-4202-8092-9625b0f8fe7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.854392906169911*^9, 3.8546254413156433`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"629b5463-2c09-483d-ae1e-462857bb2d25"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/Order3ComputedKeum\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Order3Computed", "=", 
   RowBox[{"Read", 
    StyleBox["[",
     FontSize->16], 
    StyleBox["fname",
     FontSize->16], 
    StyleBox["]",
     FontSize->16]}]}], 
  StyleBox[";",
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.8488558141151876`*^9, 3.848855833105859*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"7da3ffbd-5056-45ff-aee0-fa26ba209f56"],

Cell[TextData[StyleBox["The following rational function has orders that are \
divisible by 7 at the three lines in I9 fiber that do not get contracted to \
(1,3)/7 singular points as well as the u0=0 divisor. The divisor of it is\n\
(-2B -C  -B1 -4C1 -7A2 - 4 B2 - 2 C2 - 3S +2 S1 +S2  + 7 F2).\nWe also made \
some adjustments and choices to have the Z_3 action extend to the seventh \
root of the function.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.848853507549617*^9, {3.848865704953244*^9, 3.848865830153945*^9}, {
   3.84887042981365*^9, 3.848870485830896*^9}, 3.848870518879602*^9, {
   3.848870557012848*^9, 3.84887057840837*^9}, {3.848870768472267*^9, 
   3.8488707690517263`*^9}, {3.848952751776905*^9, 
   3.8489527673886967`*^9}},ExpressionUUID->"7c69f336-1e35-47ee-86ac-\
ab8998bc3574"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeventhPower", "=", "  ", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "198144"}], "-", 
       RowBox[{"78336", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"Equation18", "/", 
       RowBox[{"(", 
        RowBox[{"w1", " ", 
         RowBox[{"u0", "^", "4"}]}], ")"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Equation110", "/", 
        RowBox[{"(", 
         RowBox[{"w1", " ", 
          RowBox[{"u0", "^", "5"}]}], ")"}]}], ")"}], "^", "2"}], "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u0", "^", "21"}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u0", "^", "3"}], "-", 
         RowBox[{"u1", "^", "2"}]}], ")"}], "^", "7"}]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeventhPowerSigma", "=", 
   RowBox[{"SeventhPower", "/.", "Order3Computed"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"SeventhPowerSigma", "/", " ", 
     RowBox[{"SeventhPower", "^", "4"}]}], ",", 
    RowBox[{"Extension", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}]}], "]"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootReduce", "[", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SeventhPowerSigma", "/", 
        RowBox[{"SeventhPower", "^", "4"}]}], ")"}], " ", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"7", " ", "\[ImaginaryI]", " ", 
            SqrtBox["7"]}]}], ")"}], 
         RowBox[{"u0", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u0", "3"], "-", 
            SuperscriptBox["u1", "2"]}], ")"}], "^", "4"}], " ", 
         RowBox[{
          RowBox[{"w1", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["u0", "4"], " ", "w1"}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "u0", " ", 
               SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"6", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w2"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["7"]}], ")"}], " ", 
               SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w5"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "19"}], " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"7", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w6"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"66", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["u0", "2"], " ", "u1", " ", "w2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u0", "3"], " ", "w3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u1", "2"], " ", "w3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["7"]}], ")"}], " ", 
               SuperscriptBox["u0", "3"], " ", "w4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"34", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"6", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u1", "2"], " ", "w4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w5"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "142"}], " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"6", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", 
               "w6"}]}], ")"}]}], ")"}]}]}], ")"}], "^", "7"}]}], ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}], " ", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "tells", " ", "us", " ", "how", " ", "to", " ", "change", " ",
     "g"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Order3ComputedG", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"Order3Computed", ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{
       RowBox[{"g", "^", "4"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"7", " ", "\[ImaginaryI]", " ", 
            SqrtBox["7"]}]}], ")"}], 
         RowBox[{"u0", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u0", "3"], "-", 
            SuperscriptBox["u1", "2"]}], ")"}], "^", "4"}], 
         RowBox[{
          RowBox[{"w1", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["u0", "4"], " ", "w1"}], "-", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "u0", " ", 
               SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"6", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w2"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["7"]}], ")"}], " ", 
               SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], "+", 
                 RowBox[{"3", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w5"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "19"}], " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"7", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w6"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"66", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["u0", "2"], " ", "u1", " ", "w2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"4", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u0", "3"], " ", "w3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"10", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u1", "2"], " ", "w3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["7"]}], ")"}], " ", 
               SuperscriptBox["u0", "3"], " ", "w4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"34", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"6", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", 
               SuperscriptBox["u1", "2"], " ", "w4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"3", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w5"}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "142"}], " ", "\[ImaginaryI]"}], "-", 
                 RowBox[{"6", " ", 
                  SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", 
               "w6"}]}], ")"}]}], ")"}]}]}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g", "^", "7"}], "/", "SeventhPower"}], ")"}], "/.", 
      "Order3ComputedG"}], ")"}], "/", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g", "^", "28"}], "/", 
      RowBox[{"SeventhPower", "^", "4"}]}], ")"}]}], ",", 
   RowBox[{"Extension", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.84885364485411*^9, 3.848853655927094*^9}, {
   3.8488538390039597`*^9, 3.848853870036895*^9}, {3.848854083894781*^9, 
   3.848854090733597*^9}, {3.848854226577806*^9, 3.848854226677416*^9}, 
   3.84885505836957*^9, 3.8488551629870462`*^9, {3.848855416305913*^9, 
   3.848855425191684*^9}, {3.8488555216331863`*^9, 3.848855523554578*^9}, {
   3.848855564545302*^9, 3.848855624054291*^9}, {3.848855967064003*^9, 
   3.848855967876968*^9}, {3.8488610612039633`*^9, 3.848861130464842*^9}, {
   3.8488622173847637`*^9, 3.848862255440032*^9}, {3.848870525870949*^9, 
   3.84887053928133*^9}, {3.848870602361121*^9, 3.8488706147680597`*^9}, {
   3.848870704473586*^9, 3.848870750530486*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"ee1e25d5-a17f-4fa9-8179-6a1e14d4270b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.848855627707809*^9, 3.8488559777787857`*^9, {3.8488611106767178`*^9, 
   3.848861132587248*^9}, {3.84886224444691*^9, 3.848862257839259*^9}, 
   3.848870626258494*^9, {3.848870716611731*^9, 3.848870753117161*^9}, 
   3.848953975914873*^9, 3.854392907819655*^9, 3.8546254425645723`*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"74a35a65-e084-49f9-893a-54dd701fe259"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.848855627707809*^9, 3.8488559777787857`*^9, {3.8488611106767178`*^9, 
   3.848861132587248*^9}, {3.84886224444691*^9, 3.848862257839259*^9}, 
   3.848870626258494*^9, {3.848870716611731*^9, 3.848870753117161*^9}, 
   3.848953975914873*^9, 3.854392907819655*^9, 3.854625442902485*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"5ca9ecb7-e211-4099-b82a-e8f098c270ba"]
}, Open  ]],

Cell[TextData[StyleBox["Here is the intersection matrix in the basis \
A,B,C,...,C2, S, S1, S2, F3, F2.\nWe have relations that correspond to \
Equation18/(w1 u0^4), Equation110/(w1 u0^5) and SeventhPower.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8489058512416573`*^9, 
  3.8489059479860783`*^9}},ExpressionUUID->"fe889d9d-4747-42b1-951a-\
5ddcf3849cbd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "3", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "3", ",", "0", ",", "0", ",", "1", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nm1", "=", 
   RowBox[{"NullSpace", "[", "M1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nm1", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"M1", "[", 
  RowBox[{"[", "10", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"relS2", "=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"nm1", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "/", "3"}], " ", "-", 
     RowBox[{"4", "  ", 
      RowBox[{
       RowBox[{"nm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}], " ", 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relS1", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"nm1", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "/", "3"}], " ", "-", " ", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"nm1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}], " ", ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relg7", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"relS2", " ", "+", " ", 
      RowBox[{"2", " ", "relS1"}], " ", "-", 
      RowBox[{"7", " ", 
       RowBox[{"nm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "the", " ", "canonical", " ", "divisor", " ", "of",
     " ", "the", " ", "singular", " ", "model"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KSing", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", "/", "7"}], ",", 
     RowBox[{"1", "/", "7"}], ",", "0", ",", 
     RowBox[{"2", "/", "7"}], ",", 
     RowBox[{"1", "/", "7"}], ",", "0", ",", 
     RowBox[{"2", "/", "7"}], ",", 
     RowBox[{"1", "/", "7"}], ",", 
     RowBox[{"3", "/", "7"}], ",", 
     RowBox[{"3", "/", "7"}], ",", 
     RowBox[{"3", "/", "7"}], ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8489058333530483`*^9, 3.848905835195121*^9}, 
   3.848905888507031*^9, {3.848905970862274*^9, 3.848905984653311*^9}, {
   3.8489060164112*^9, 3.8489060312012863`*^9}, {3.8489061048216743`*^9, 
   3.848906142562962*^9}, {3.848953858345821*^9, 3.84895390135882*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"31cbb157-ebc2-4841-8f8f-661e8a484a26"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "3"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "2", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "2", "5", "2", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}], "0", "3", "0", "0"},
     {"4", "1", "1", "1", "1", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "5"}], 
      RowBox[{"-", "2"}], "1", 
      RowBox[{"-", "3"}], "3", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.84890598603496*^9, 3.84890612588822*^9, {3.848953887716927*^9, 
   3.8489539017097073`*^9}, 3.854392908576383*^9, 3.854625442974078*^9},
 CellLabel->
  "Out[246]//MatrixForm=",ExpressionUUID->"9f32841d-e9dc-4313-af1f-\
6f114e508ea3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", ",", "0", 
   ",", "0", ",", 
   RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.84890598603496*^9, 3.84890612588822*^9, {3.848953887716927*^9, 
   3.8489539017097073`*^9}, 3.854392908576383*^9, 3.854625442977048*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"175de157-e092-4973-a9f2-679a70f2c91b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.84890598603496*^9, 3.84890612588822*^9, {3.848953887716927*^9, 
   3.8489539017097073`*^9}, 3.854392908576383*^9, 3.8546254429800653`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"8d0d20e5-47aa-4cfb-bcc8-d5fe39716f0b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{
  3.84890598603496*^9, 3.84890612588822*^9, {3.848953887716927*^9, 
   3.8489539017097073`*^9}, 3.854392908576383*^9, 3.854625442982737*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"5d807650-4fc2-49ca-b2e7-723b906fceec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "7"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "3"}], ",", "2", ",", "1", ",", "0", ",", "7"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.84890598603496*^9, 3.84890612588822*^9, {3.848953887716927*^9, 
   3.8489539017097073`*^9}, 3.854392908576383*^9, 3.854625442984968*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"3eb890d4-56d0-41ae-b036-21bec87ff860"]
}, Open  ]],

Cell[TextData[StyleBox["The canonical divisor on the FPP cover is given as \
the pullback of \nF  + 2/7 B + 1/7 C + 2/7 B1 _ 1/7 C1 + 2/7 B2 + 1/7 C2  + \
3/7 S + 3/7 S1 + 3/7 S2. \nWe can look at the global sections of 2K on the \
blowup of the FPP and push them forward. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8489396129759197`*^9, 
  3.848939622413209*^9}},ExpressionUUID->"58bff8e3-9e48-44ed-8219-\
b98502d6a661"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "here", " ", "we", " ", "look", " ", "to", " ", "compute", " ", "the", " ",
     "conditions", " ", "on", " ", "the", " ", "pushforwards", " ", "of", " ",
     "the", " ", "sections", " ", "of", " ", "the", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
    "2", "K", " ", "from", " ", "the", " ", "fake", " ", "projective", " ", 
     "plane"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KSing", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", "0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", "0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Divg", "=", 
     RowBox[{"relg7", "/", "7"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"-", "6"}]}], ",", 
     RowBox[{"m", "\[LessEqual]", "6"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"-", 
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "KSing"}], "-", " ", 
          RowBox[{"m", " ", "Divg"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"print", " ", "RR", " ", "data"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"d", ",", "m", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"d", ".", "M1", ".", "d"}], "-", 
             RowBox[{"d", ".", "M1", ".", 
              RowBox[{"{", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0", ",", 
                RowBox[{"1", "/", "2"}]}], "}"}]}]}], ")"}], "/", "2"}], "+", 
          "1"}]}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.848906148612084*^9, 3.848906216854143*^9}, {
  3.848906445006365*^9, 3.848906466695067*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"d426f772-4541-48f1-a42e-dd9f83331781"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "3", ",", "6", ",", "4",
      ",", "2", ",", "3", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "5"}]}], "}"}], ",", 
   RowBox[{"-", "6"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443044492*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"53bef1d2-9f38-4d28-a42c-abcdc5984b59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "3", ",", "5", ",", "3",
      ",", "1", ",", "3", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "4"}]}], "}"}], ",", 
   RowBox[{"-", "5"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443046946*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"f977f629-cc68-43cc-af0f-ccdb31b9d7be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "4", ",", "2",
      ",", "1", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "3"}]}], "}"}], ",", 
   RowBox[{"-", "4"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443051762*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"2089a9e6-66ee-43fd-bb3f-076c434cb152"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "2",
      ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"-", "3"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443053196*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"207e76cd-5fee-4461-9708-4c521d37e742"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"-", "2"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443054488*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"1725358d-c5af-43b9-bd72-474d9a7949fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.8546254430557632`*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"c4c60ac8-563a-419b-ae63-748872926ffc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", "0", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443057049*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"24c2955b-3e41-4f8c-8801-178260946ca7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
     ",", "0", ",", "2"}], "}"}], ",", "1", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443058338*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"bf7c3f25-ea3a-4cd5-ac5c-7d0c14f3b23e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "3"}], 
    "}"}], ",", "2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443059675*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"c68f7b04-43f4-410a-b17f-aeb50b983544"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "4"}], "}"}], ",",
    "3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.85462544306104*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"3895d43d-b452-4f59-a691-7b8b673eb56b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "5"}], "}"}], ",",
    "4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.8546254430635757`*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"874d5dfc-16bd-4d14-b3e5-4fb001628b4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", "6"}], "}"}], ",",
    "5", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.8546254430653687`*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"4eaffd8b-17c4-4764-8100-6b68dc2f456d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", "7"}], "}"}], ",",
    "6", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.84890615853329*^9, {3.8489062102775097`*^9, 3.848906217409198*^9}, {
   3.848906445578671*^9, 3.848906467657922*^9}, 3.8489308153682013`*^9, 
   3.8543929093774757`*^9, 3.854625443066687*^9},
 CellLabel->
  "During evaluation of \
In[252]:=",ExpressionUUID->"047ec458-790c-4267-8a15-6b39ecc9e60f"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Let us focus on {{0,0,0,0,0,0,1,1,0,1,0,0,0,0},-1,1}. \
This means that g^(-1) can be used for this  variable. \nEigenspace of wt 0:  \
 1.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8489065997024603`*^9, 3.848906714478017*^9}, {
  3.848906748746409*^9, 3.848906752948792*^9}, {3.848939418894246*^9, 
  3.848939469117464*^9}, {3.848939499388227*^9, 3.848939554625146*^9}, {
  3.848939625347061*^9, 
  3.848939627401355*^9}},ExpressionUUID->"9207d7db-d0f3-47de-9152-\
dba4bca67295"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FunctionWt0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus1", "=", 
   RowBox[{"g", "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8489395795732327`*^9, 3.8489395895297537`*^9}, {
  3.848939630308428*^9, 3.848939644795855*^9}, {3.848953448148727*^9, 
  3.848953450654633*^9}, {3.848953685382152*^9, 3.848953686709258*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"087d0583-c237-4bac-bd0c-a3e21accf42e"],

Cell[TextData[StyleBox["The {{0,1,0,0,1,2,3,2,1,2,0,0,0,-2},-3,2} is also \
interesting. It looks like we should be looking for a function f g^(-3) u0^9/ \
(u0^3 - u1^2)^3 with \nf = s/(w1^2 u0^7) with section s of weight (2,14) that \
vanishes at 3A, 2B and 3A1. This will hopefully be easy to find, although the \
dimension of (2,14) space is somewhat large.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.848939784284371*^9, 3.848939802847307*^9}, {
   3.848940366882531*^9, 3.848940394900299*^9}, {3.848940496541086*^9, 
   3.848940528024729*^9}, {3.8489413075750303`*^9, 3.848941546883808*^9}, {
   3.848942416181983*^9, 3.848942433230422*^9}, 3.848942565583672*^9, {
   3.848949903815792*^9, 3.848949904156098*^9}, {3.8489504307482452`*^9, 
   3.8489504455212317`*^9}},ExpressionUUID->"aa68a260-bf10-4e49-a8bc-\
3eac1f38943e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "2", 
    ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
    RowBox[{"-", "2"}]}], "}"}], " ", "+", " ", 
  RowBox[{"3", " ", 
   RowBox[{"nm1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monsdeg2", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ws", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"ws", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w3", "^", "2"}], ",", 
        RowBox[{"w3", " ", "w4"}], ",", " ", 
        RowBox[{"w4", "^", "2"}], ",", " ", 
        RowBox[{"w4", " ", "w5"}], ",", " ", 
        RowBox[{"w3", " ", "w5"}], ",", " ", 
        RowBox[{"w3", " ", "w6"}], ",", " ", 
        RowBox[{"w5", "^", "2"}], ",", 
        RowBox[{"w5", " ", "w6"}], ",", " ", 
        RowBox[{"w6", "^", "2"}]}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "removing", " ", "the", " ", "ones", " ", "we", " ", "can", " ", "get", 
    " ", "rid", " ", "of", " ", "via", " ", "equations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monsuniv", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnivPoly", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", 
     RowBox[{"Length", "[", "monsdeg2", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"deg", "=", 
      RowBox[{"14", "-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"wts", "[", 
           RowBox[{"[", "l", "]"}], "]"}], " ", 
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{"monsdeg2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", " ", "a1"}], " ", "+", " ", 
            RowBox[{"3", " ", "a2"}]}], " ", "\[Equal]", "deg"}], ",", 
          RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a2", "\[GreaterEqual]", " ", "0"}]}], "}"}], ",", 
        "Integers"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"l", "=", "1"}], ",", 
       RowBox[{"l", "\[LessEqual]", 
        RowBox[{"Length", "[", "sols", "]"}]}], ",", 
       RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"UnivPoly", "+=", 
         RowBox[{
          RowBox[{"monsdeg2", "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", 
          RowBox[{"u0", "^", 
           RowBox[{"(", 
            RowBox[{"a1", "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], " ", 
          RowBox[{"u1", "^", 
           RowBox[{"(", 
            RowBox[{"a2", "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], " ", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"\"\<c\>\"", ",", 
             RowBox[{"ToString", "[", "count", "]"}]}], "]"}], "]"}]}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"monsuniv", ",", 
          RowBox[{
           RowBox[{"monsdeg2", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"u0", "^", 
            RowBox[{"(", 
             RowBox[{"a1", "/.", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], " ", 
           RowBox[{"u1", "^", 
            RowBox[{"(", 
             RowBox[{"a2", "/.", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}]}]}], " ", "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "UnivPoly"}], "Input",
 CellChangeTimes->{{3.848941155243229*^9, 3.848941232046728*^9}, {
  3.848942556512352*^9, 3.8489425736232777`*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"85d77706-7a6f-4e53-84cb-353b6f907f99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "7"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8489412048965673`*^9, 3.848941232695898*^9}, {
   3.84894255898282*^9, 3.848942573991688*^9}, 3.8489474992581673`*^9, 
   3.848947534079081*^9, 3.848949253484449*^9, 3.854392910172709*^9, 
   3.854625443173053*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"0ac7edf7-9867-4062-ab99-cd9879658e48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", " ", 
   SuperscriptBox["u0", "7"], " ", 
   SuperscriptBox["w1", "2"]}], "+", 
  RowBox[{"c1", " ", 
   SuperscriptBox["u0", "4"], " ", 
   SuperscriptBox["u1", "2"], " ", 
   SuperscriptBox["w1", "2"]}], "+", 
  RowBox[{"c0", " ", "u0", " ", 
   SuperscriptBox["u1", "4"], " ", 
   SuperscriptBox["w1", "2"]}], "+", 
  RowBox[{"c4", " ", 
   SuperscriptBox["u0", "4"], " ", "u1", " ", "w1", " ", "w2"}], "+", 
  RowBox[{"c3", " ", "u0", " ", 
   SuperscriptBox["u1", "3"], " ", "w1", " ", "w2"}], "+", 
  RowBox[{"c6", " ", 
   SuperscriptBox["u0", "4"], " ", 
   SuperscriptBox["w2", "2"]}], "+", 
  RowBox[{"c5", " ", "u0", " ", 
   SuperscriptBox["u1", "2"], " ", 
   SuperscriptBox["w2", "2"]}], "+", 
  RowBox[{"c8", " ", 
   SuperscriptBox["u0", "5"], " ", "w1", " ", "w3"}], "+", 
  RowBox[{"c7", " ", 
   SuperscriptBox["u0", "2"], " ", 
   SuperscriptBox["u1", "2"], " ", "w1", " ", "w3"}], "+", 
  RowBox[{"c9", " ", 
   SuperscriptBox["u0", "2"], " ", "u1", " ", "w2", " ", "w3"}], "+", 
  RowBox[{"c11", " ", 
   SuperscriptBox["u0", "5"], " ", "w1", " ", "w4"}], "+", 
  RowBox[{"c10", " ", 
   SuperscriptBox["u0", "2"], " ", 
   SuperscriptBox["u1", "2"], " ", "w1", " ", "w4"}], "+", 
  RowBox[{"c12", " ", 
   SuperscriptBox["u0", "2"], " ", "u1", " ", "w2", " ", "w4"}], "+", 
  RowBox[{"c14", " ", 
   SuperscriptBox["u0", "3"], " ", "u1", " ", "w1", " ", "w5"}], "+", 
  RowBox[{"c13", " ", 
   SuperscriptBox["u1", "3"], " ", "w1", " ", "w5"}], "+", 
  RowBox[{"c16", " ", 
   SuperscriptBox["u0", "3"], " ", "w2", " ", "w5"}], "+", 
  RowBox[{"c15", " ", 
   SuperscriptBox["u1", "2"], " ", "w2", " ", "w5"}], "+", 
  RowBox[{"c18", " ", 
   SuperscriptBox["u0", "3"], " ", "u1", " ", "w1", " ", "w6"}], "+", 
  RowBox[{"c17", " ", 
   SuperscriptBox["u1", "3"], " ", "w1", " ", "w6"}], "+", 
  RowBox[{"c20", " ", 
   SuperscriptBox["u0", "3"], " ", "w2", " ", "w6"}], "+", 
  RowBox[{"c19", " ", 
   SuperscriptBox["u1", "2"], " ", "w2", " ", "w6"}], "+", 
  RowBox[{"c21", " ", "u0", " ", "u1", " ", "w4", " ", "w6"}]}]], "Output",
 CellChangeTimes->{{3.8489412048965673`*^9, 3.848941232695898*^9}, {
   3.84894255898282*^9, 3.848942573991688*^9}, 3.8489474992581673`*^9, 
   3.848947534079081*^9, 3.848949253484449*^9, 3.854392910172709*^9, 
   3.854625443210764*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"4dd83faa-b1a6-4fa4-9464-9a14045dc0f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "A1", " ", "is", " ", "line12"}], ",", " ", 
    RowBox[{
    "B", " ", "is", " ", "line13", " ", "and", " ", "A", " ", "is", " ", 
     "line24"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Looking", " ", "for", " ", "double", " ", "tangency", " ", "at", " ", 
    "all", " ", "three", " ", "lines", " ", "for", " ", "starters"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "2"}], ",", 
      RowBox[{"m", "\[LessEqual]", "6"}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pt", "=", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"line13", "/.", 
          RowBox[{"t", "\[Rule]", "m"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqs", ",", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", "UnivPoly"}], "/.", "pt"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"TanSp", "=", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"QuadricsW", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"uws", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "4"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"eqs", ",", 
            RowBox[{"0", "\[Equal]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{"UnivPoly", ",", 
                    RowBox[{"uws", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pt"}], 
                 ")"}], " ", 
                RowBox[{
                 RowBox[{"TanSp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPoly", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"UnivPoly", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", "eqs", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "UnivPoly", "]"}], ",", "uws"}], "]"}], 
       "]"}], "\"\< coeffs\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "2"}], ",", 
      RowBox[{"m", "\[LessEqual]", "6"}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pt", "=", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"line12", "/.", 
          RowBox[{"t", "\[Rule]", "m"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqs", ",", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", "UnivPoly"}], "/.", "pt"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"TanSp", "=", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"QuadricsW", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"uws", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "4"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"eqs", ",", 
            RowBox[{"0", "\[Equal]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{"UnivPoly", ",", 
                    RowBox[{"uws", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pt"}], 
                 ")"}], " ", 
                RowBox[{
                 RowBox[{"TanSp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPoly", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"UnivPoly", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", "eqs", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "UnivPoly", "]"}], ",", "uws"}], "]"}], 
       "]"}], "\"\< coeffs\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "2"}], ",", 
      RowBox[{"m", "\[LessEqual]", "6"}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pt", "=", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"line34", "/.", 
          RowBox[{"t", "\[Rule]", "m"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"eqs", ",", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", "UnivPoly"}], "/.", "pt"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"TanSp", "=", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"QuadricsW", "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"uws", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "4"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"eqs", ",", 
            RowBox[{"0", "\[Equal]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{"UnivPoly", ",", 
                    RowBox[{"uws", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pt"}], 
                 ")"}], " ", 
                RowBox[{
                 RowBox[{"TanSp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPoly", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"UnivPoly", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", "eqs", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "UnivPoly", "]"}], ",", "uws"}], "]"}], 
       "]"}], "\"\< coeffs\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Variables", "[", "UnivPoly", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.848946692660303*^9, 3.848946730310997*^9}, {
  3.8489468510889072`*^9, 3.848946932831168*^9}, {3.848947035294599*^9, 
  3.848947037277556*^9}, {3.848947076828245*^9, 3.848947209031636*^9}, {
  3.848947257444942*^9, 3.848947298342188*^9}, {3.84894746827951*^9, 
  3.848947551940592*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"6108d1ec-6c32-4c19-ae31-62bab751a637"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}]\\) are equal to zero. Assuming they are.\"",2,266,21,
   25368033894889833758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.848947512451758*^9, 3.848947561475709*^9, 
  3.84894926704256*^9, 3.854392923472053*^9, 3.854625454153763*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"8ffa491d-5ea1-48fe-affb-613b0646b1df"],

Cell[BoxData[
 RowBox[{"15", " ", "\<\" coeffs\"\>"}]], "Print",
 CellChangeTimes->{{3.848947093783579*^9, 3.8489471053138*^9}, 
   3.8489472097101183`*^9, 3.848947299509529*^9, 3.848947501846573*^9, 
   3.848947561956534*^9, 3.8489492675540667`*^9, 3.8543929240195427`*^9, 
   3.854625454619978*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"e12d12e4-9a32-47ad-8b85-a191437ffded"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}]\\) are equal to zero. Assuming they are.\"",2,270,22,
   25368033894889833758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.848947512451758*^9, 3.848947561475709*^9, 
  3.84894926704256*^9, 3.854392923472053*^9, 3.854625458622695*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"6b07a759-d7aa-4cee-babd-da306b70550f"],

Cell[BoxData[
 RowBox[{"11", " ", "\<\" coeffs\"\>"}]], "Print",
 CellChangeTimes->{{3.848947093783579*^9, 3.8489471053138*^9}, 
   3.8489472097101183`*^9, 3.848947299509529*^9, 3.848947501846573*^9, 
   3.848947561956534*^9, 3.8489492675540667`*^9, 3.8543929240195427`*^9, 
   3.854625459663845*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"a5d041a2-f3c9-4583-adcd-18310f610f54"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"42903\\\", \\\"92\\\"]}], \\\"-\\\", \
FractionBox[RowBox[{\\\"3429\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \
\\\", SqrtBox[\\\"7\\\"]}], \\\"92\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{\\\"42\\\", \\\"-\\\", RowBox[{FractionBox[\\\"7\\\", \
\\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"23\\\", \\\"+\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"24\
\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{FractionBox[\\\"3\\\", \
\\\"512\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"7\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"381\\\"}], \\\"-\\\", RowBox[{\\\"169\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", FractionBox[RowBox[{\\\"49\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"153\\\"}], \\\"-\\\", \
RowBox[{\\\"213\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"1024\\\"], \\\
\"+\\\", FractionBox[RowBox[{\\\"7\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", SqrtBox[\\\"7\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"-\\\", \\\"65\\\"}], \\\"-\\\", RowBox[{\\\"221\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"1024\\\"], \\\"-\\\", RowBox[{FractionBox[\\\"21\\\", \
\\\"512\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"433\\\"}], \\\"+\\\", RowBox[{\\\"371\\\", \\\" \\\", \\\"\[ImaginaryI]\\\
\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"3\\\", \
\\\"512\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SqrtBox[\\\"7\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1149\\\", \\\"+\
\\\", RowBox[{\\\"425\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"7\\\"]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"23\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"+\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"381\\\"}], \\\"-\
\\\", RowBox[{\\\"169\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"256\\\
\", \\\" \\\", SqrtBox[\\\"7\\\"]}]], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"64\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"153\\\", \\\"+\\\", RowBox[{\\\"213\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"65\\\"}], \\\"-\\\", \
RowBox[{\\\"221\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"64\\\", \\\" \\\", SqrtBox[\\\"7\\\"]}]], \\\"-\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"256\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"433\\\"}], \\\"+\\\", RowBox[{\\\"371\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1149\\\", \\\"+\\\", RowBox[{\\\"425\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"256\\\", \\\" \\\", \
SqrtBox[\\\"7\\\"]}]]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}]}], \\\",\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"42903\\\", \\\"92\\\"]}], \
\\\"-\\\", FractionBox[RowBox[{\\\"3429\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"7\\\"]}], \\\"92\\\"]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"30\\\", \\\"-\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"19\\\", \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"30\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"+\\\", FractionBox[RowBox[{\\\"15\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1149\\\", \\\"+\\\", \
RowBox[{\\\"425\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"512\\\
\", \\\" \\\", SqrtBox[\\\"7\\\"]}]]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"7\\\"]}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"28\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1149\\\", \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \
RowBox[{\\\"256\\\", \\\" \\\", SqrtBox[\\\"7\\\"]}]]}], \\\")\\\"}], \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"47\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"104\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"}\\\"}]\\) are equal to zero. Assuming they are.\"",2,274,23,
   25368033894889833758,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.848947512451758*^9, 3.848947561475709*^9, 
  3.84894926704256*^9, 3.854392923472053*^9, 3.8546254748046217`*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"d8c84ccb-b97a-47eb-8594-2f2fa774abd7"],

Cell[BoxData[
 RowBox[{"8", " ", "\<\" coeffs\"\>"}]], "Print",
 CellChangeTimes->{{3.848947093783579*^9, 3.8489471053138*^9}, 
   3.8489472097101183`*^9, 3.848947299509529*^9, 3.848947501846573*^9, 
   3.848947561956534*^9, 3.8489492675540667`*^9, 3.8543929240195427`*^9, 
   3.854625476334553*^9},
 CellLabel->
  "During evaluation of \
In[264]:=",ExpressionUUID->"7b2e9898-96ad-487a-927c-22836f95ad43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "c0", ",", "c10", ",", "c11", ",", "c12", ",", "c3", ",", "c4", ",", "c5", 
   ",", "c6", ",", "u0", ",", "u1", ",", "w1", ",", "w2", ",", "w3", ",", 
   "w4", ",", "w5", ",", "w6"}], "}"}]], "Output",
 CellChangeTimes->{3.8489472350710497`*^9, 3.8489473337690163`*^9, 
  3.848947526255509*^9, 3.8489475819435787`*^9, 3.848949291447451*^9, 
  3.854392949773479*^9, 3.854625476365363*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"2268b1b9-4dc3-4a3e-8314-2b511dacb8db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "will", " ", "deal", " ", "with", " ", "the", " ", 
    "order", " ", "three", " ", "vanishing", " ", "along", " ", "Line12", " ",
     "and", " ", "line34"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"coeffs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<r\>\"", ",", 
         RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "3"}], ",", 
      RowBox[{"m", "\[LessEqual]", "9"}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt", "=", 
        RowBox[{"line12", "/.", 
         RowBox[{"t", "\[Rule]", "m"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"curve", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u0", "\[Rule]", "1"}], ",", 
            RowBox[{"w1", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{"w1", "/.", "pt"}], ")"}]}], ",", " ", 
            RowBox[{"u1", "\[Rule]", 
             RowBox[{"1", "+", "eps"}]}], ",", 
            RowBox[{"w2", "\[Rule]", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "/.", "pt"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ws", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ws", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "pt"}], ")"}], "+", 
              " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"coeffs", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"6", " ", "k"}], "+", "l", "-", "18"}], "]"}], 
                  "]"}], " ", 
                 RowBox[{"eps", "^", "l"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"curve", "=", 
        RowBox[{"curve", "/.", 
         RowBox[{
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", " ", 
                RowBox[{"SeriesCoefficient", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"QuadricsW", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "curve"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"eps", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], ",",
             "2000"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"Eqs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPoly", "=", 
     RowBox[{"UnivPoly", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "3"}], ",", 
      RowBox[{"m", "\[LessEqual]", "9"}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt", "=", 
        RowBox[{"line34", "/.", 
         RowBox[{"t", "\[Rule]", "m"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"curve", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u0", "\[Rule]", "1"}], ",", 
            RowBox[{"w1", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{"w1", "/.", "pt"}], ")"}]}], ",", " ", 
            RowBox[{"u1", "\[Rule]", 
             RowBox[{"1", "+", "eps"}]}], ",", 
            RowBox[{"w2", "\[Rule]", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "/.", "pt"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ws", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ws", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "pt"}], ")"}], "+", 
              " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"coeffs", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"6", " ", "k"}], "+", "l", "-", "18"}], "]"}], 
                  "]"}], " ", 
                 RowBox[{"eps", "^", "l"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"curve", "=", 
        RowBox[{"curve", "/.", 
         RowBox[{
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", " ", 
                RowBox[{"SeriesCoefficient", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"QuadricsW", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "curve"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"eps", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], ",",
             "2000"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"Eqs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPolySolved", "=", 
     RowBox[{"UnivPoly", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "UnivPolySolved", "]"}], ",", "uws"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"section1", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RootApproximant", "[", 
          RowBox[{"Chop", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"UnivPolySolved", ",", 
             RowBox[{"c0", " ", 
              RowBox[{"monsuniv", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "]"}], "]"}], "  ", 
         
         RowBox[{"monsuniv", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "monsuniv", "]"}]}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"section2", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RootApproximant", "[", 
          RowBox[{"Chop", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"UnivPolySolved", ",", 
             RowBox[{"c10", "  ", 
              RowBox[{"monsuniv", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "]"}], "]"}], "  ", 
         
         RowBox[{"monsuniv", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "monsuniv", "]"}]}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.848948313407123*^9, 3.848948365853743*^9}, {
   3.848948436350203*^9, 3.84894843919466*^9}, {3.8489485030332947`*^9, 
   3.8489485037543087`*^9}, {3.848948549764414*^9, 3.848948550748354*^9}, {
   3.848948675714385*^9, 3.848948676664041*^9}, {3.8489487514232893`*^9, 
   3.848948762495619*^9}, {3.8489488147276077`*^9, 3.848948823099442*^9}, {
   3.848949142655116*^9, 3.848949145175618*^9}, 3.848949201017976*^9, {
   3.848949239226227*^9, 3.848949280995696*^9}, 3.848952889924953*^9},
 CellLabel->
  "In[277]:=",ExpressionUUID->"eb188b0f-722c-474e-9daf-13ee676b533e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",", "r7", ",",
    "r8", ",", "r9", ",", "r10", ",", "r11", ",", "r12", ",", "r13", ",", 
   "r14", ",", "r15", ",", "r16", ",", "r17", ",", "r18", ",", "r19", ",", 
   "r20", ",", "r21", ",", "r22", ",", "r23", ",", "r24", ",", "r25", ",", 
   "r26", ",", "r27", ",", "r28", ",", "r29", ",", "r30", ",", "r31", ",", 
   "r32", ",", "r33", ",", "r34", ",", "r35", ",", "r36", ",", "r37", ",", 
   "r38", ",", "r39", ",", "r40", ",", "r41", ",", "r42", ",", "r43", ",", 
   "r44", ",", "r45", ",", "r46", ",", "r47", ",", "r48", ",", "r49", ",", 
   "r50"}], "}"}]], "Output",
 CellChangeTimes->{3.848948399021187*^9, 3.848948504562492*^9, 
  3.84894867700749*^9, 3.848948767208324*^9, 3.8489488245711603`*^9, 
  3.8489491497276783`*^9, 3.848949291531448*^9, 3.848952892663815*^9, 
  3.854392950224044*^9, 3.854625476437553*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"57bdfcd0-9178-45a2-90ca-6347504f035a"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625476441729*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"e2a2e106-cb0c-45eb-808c-785e6000e428"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625481439152*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"4fa26008-4685-411c-a8c7-c4e84a66691a"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.8546254863370028`*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"8b784aa1-0e48-418d-bdff-adb52e794d01"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625491080011*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"50b6b822-6f71-4981-820a-ce2a31666d58"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.8546254958443823`*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"087788c0-84f0-4b2c-b3ca-8eb0e2b9d830"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625500549636*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"b0a4a3ca-5da8-46d0-b297-52271865d72a"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625505362186*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"65e1dfbf-c928-4cac-92c6-d154f522749f"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625510167541*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"500a7e7d-62d1-497c-88a0-ac99c7940982"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625517697632*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"a07775d7-827f-4fb0-9a54-ed199c9363dd"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.85462552511135*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"f48e9803-cbea-4cab-a76b-b8ea27ce5eee"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.8546255322410173`*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"d6535b61-1651-4181-9d9e-87be80e871b4"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625539379139*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"2dd3adfc-d708-41fe-8e5b-1c554febb001"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625546561067*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"cf389b2e-3a86-44be-a2e7-d78705f65aa7"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.848948767213049*^9, 3.848948824574959*^9, 
  3.848949149730513*^9, 3.848949291535953*^9, 3.848952892671722*^9, 
  3.854392950227202*^9, 3.854625553895347*^9},
 CellLabel->
  "During evaluation of \
In[277]:=",ExpressionUUID->"84a04f2a-1ba3-4644-a240-1bfa9a50907f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c0", ",", "c10"}], "}"}]], "Output",
 CellChangeTimes->{3.848948399021187*^9, 3.848948504562492*^9, 
  3.84894867700749*^9, 3.848948767208324*^9, 3.8489488245711603`*^9, 
  3.8489491497276783`*^9, 3.848949291531448*^9, 3.848952892663815*^9, 
  3.854392950224044*^9, 3.854625561084293*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"f4e9e7a6-36eb-4fdd-adf6-6781571f10ae"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FunctionWtminus31", "=", 
   RowBox[{"section1", " ", 
    RowBox[{"g", "^", 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"u0", "^", "2"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u0", "^", "3"}], "-", 
         RowBox[{"u1", "^", "2"}]}], ")"}], "^", "3"}]}], "/", " ", 
     RowBox[{"w1", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus32", "=", 
   RowBox[{"section2", " ", 
    RowBox[{"g", "^", 
     RowBox[{"(", 
      RowBox[{"-", "3"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"u0", "^", "2"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u0", "^", "3"}], "-", 
         RowBox[{"u1", "^", "2"}]}], ")"}], "^", "3"}]}], "/", " ", 
     RowBox[{"w1", "^", "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.848949749599063*^9, 3.848949767748987*^9}, 
   3.848949834989285*^9, {3.848949922695595*^9, 3.848949929847124*^9}, {
   3.848950515528356*^9, 3.848950539859872*^9}, {3.848953138115045*^9, 
   3.8489531395602407`*^9}, {3.8489534739355593`*^9, 3.848953479539401*^9}, {
   3.848953667176602*^9, 3.8489536746077967`*^9}, {3.84895370953616*^9, 
   3.8489537103563833`*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"f87cc77b-6da5-41f6-9948-c570a5f2dc58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Order3ComputedG", "=", 
   RowBox[{"Factor", "[", "Order3ComputedG", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus1n", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus1", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus1nn", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus1n", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus31n", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus31", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus31nn", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus31n", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus32n", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus32", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus32nn", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus32n", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TenFunctions", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "FunctionWtminus1", ",", "FunctionWtminus1n", ",", 
     "FunctionWtminus1nn", ",", "\[IndentingNewLine]", "FunctionWtminus31", 
     ",", "FunctionWtminus31n", ",", "FunctionWtminus31nn", ",", 
     "\[IndentingNewLine]", "FunctionWtminus32", ",", "FunctionWtminus32n", 
     ",", "FunctionWtminus32nn"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mod7Weights", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.8489506763503637`*^9, {3.848952042480063*^9, 3.848952056218899*^9}, {
   3.8489553446699123`*^9, 3.848955357559783*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"c3e494d3-105a-42f3-b7de-4c0573077f5a"],

Cell[CellGroupData[{

Cell[BoxData["43320"], "Print",
 CellChangeTimes->{3.8489507336652613`*^9, 3.848952060617044*^9, 
  3.8489534863424263`*^9, 3.848955358538253*^9, 3.854393059644567*^9, 
  3.854625562558136*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"405abebb-d071-4d16-8882-d7939ea4c02c"],

Cell[BoxData["6488"], "Print",
 CellChangeTimes->{3.8489507336652613`*^9, 3.848952060617044*^9, 
  3.8489534863424263`*^9, 3.848955358538253*^9, 3.854393059644567*^9, 
  3.854625562567091*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"35ca309b-883c-4d46-ac2b-5730e15a0e46"],

Cell[BoxData["9856"], "Print",
 CellChangeTimes->{3.8489507336652613`*^9, 3.848952060617044*^9, 
  3.8489534863424263`*^9, 3.848955358538253*^9, 3.854393059644567*^9, 
  3.854625562678838*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"f9d780af-1f67-4b41-bd90-d0faa93dc9a1"],

Cell[BoxData["48608"], "Print",
 CellChangeTimes->{3.8489507336652613`*^9, 3.848952060617044*^9, 
  3.8489534863424263`*^9, 3.848955358538253*^9, 3.854393059644567*^9, 
  3.854625563423585*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"cc75d4d5-764f-4279-91df-ff384ba8d508"],

Cell[BoxData["46000"], "Print",
 CellChangeTimes->{3.8489507336652613`*^9, 3.848952060617044*^9, 
  3.8489534863424263`*^9, 3.848955358538253*^9, 3.854393059644567*^9, 
  3.854625565759823*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"ca52bebf-53b9-4f70-bcf8-4cfcca24bcb5"],

Cell[BoxData["48648"], "Print",
 CellChangeTimes->{3.8489507336652613`*^9, 3.848952060617044*^9, 
  3.8489534863424263`*^9, 3.848955358538253*^9, 3.854393059644567*^9, 
  3.85462556654471*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"158e95bb-367d-4eb6-b604-9ac3f1a2017d"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We are now ready to compute the equations. The \
process is simple: we will compute a lot of values of uw-s and g to high \
accuracy, which will then give us values of ten functions to high accuracy. \
We will then compute cubic relations. If the run gives an error, redo it.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.848950588311323*^9},ExpressionUUID->"ac67cbde-c370-4c1e-809e-\
4d08bf5f53b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"UWGpts", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ps", "=", 
    RowBox[{"{", 
     RowBox[{
     "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
      ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "\[LessEqual]", "50"}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "10"}], "]"}], "\[Equal]", "0"}], ",", " ", 
       RowBox[{"Print", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u0", "\[Equal]", "1"}], ",", 
            RowBox[{"w1", "\[Equal]", "1"}], ",", 
            RowBox[{"u1", "\[Equal]", 
             RowBox[{
              RowBox[{"RandomInteger", "[", "30", "]"}], "+", " ", 
              RowBox[{"I", " ", 
               RowBox[{"RandomInteger", "[", "30", "]"}]}]}]}], ",", 
            RowBox[{"w2", "\[Equal]", 
             RowBox[{
              RowBox[{"RandomInteger", "[", "30", "]"}], "+", " ", 
              RowBox[{"I", " ", 
               RowBox[{"RandomInteger", "[", "30", "]"}]}]}]}]}], "}"}], ",", 
          
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "\[Equal]", 
             RowBox[{"QuadricsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}], ",", 
        "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "6"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gvalue", "=", 
         RowBox[{"g", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{"g", "/.", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"g", "^", "7"}], "\[Equal]", " ", "SeventhPower"}], "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"UWGpts", ",", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"sols", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "gvalue"}], "]"}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ppoints", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TenFunctions", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"UWGpts", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "UWGpts", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.848950604696658*^9, {3.8489525229603233`*^9, 3.84895252300517*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"59b08aef-c236-4796-acf5-d8a19cc1e516"],

Cell[CellGroupData[{

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.848950617197812*^9, 3.84895207821484*^9, 
  3.848952529397503*^9, 3.8489535081090107`*^9, 3.8489553745528193`*^9, 
  3.854393074272079*^9, 3.854625574981612*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"880eb98c-f1aa-4c50-9422-da8cd9aff3f7"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.848950617197812*^9, 3.84895207821484*^9, 
  3.848952529397503*^9, 3.8489535081090107`*^9, 3.8489553745528193`*^9, 
  3.854393074272079*^9, 3.8546255813604403`*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"436f6121-faa1-432e-95d0-5f5c201f748c"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.848950617197812*^9, 3.84895207821484*^9, 
  3.848952529397503*^9, 3.8489535081090107`*^9, 3.8489553745528193`*^9, 
  3.854393074272079*^9, 3.854625587798327*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"38fa8b94-e589-40db-91a4-396ede77ddff"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.848950617197812*^9, 3.84895207821484*^9, 
  3.848952529397503*^9, 3.8489535081090107`*^9, 3.8489553745528193`*^9, 
  3.854393074272079*^9, 3.854625594118552*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"aeee2c1d-5e14-469b-9926-cbd9d0ab5e65"],

Cell[BoxData["50"], "Print",
 CellChangeTimes->{3.848950617197812*^9, 3.84895207821484*^9, 
  3.848952529397503*^9, 3.8489535081090107`*^9, 3.8489553745528193`*^9, 
  3.854393074272079*^9, 3.854625600525532*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"56f9c222-195b-40c3-b5a9-97775ca065ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPP", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"allsols", "=", "\[IndentingNewLine]", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"mod7", "=", "0"}], ",", 
    RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
    RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Length", "[", "allsols", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Mod7Weights", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], " ", 
                 RowBox[{"powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
              RowBox[{"allsols", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
           "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"sols", ",", 
             RowBox[{"allsols", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Monomials", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Ps", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"powers", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TableOfValues", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Monomials", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"Ppoints", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"Length", "[", "Ppoints", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"RootApproximant", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"RowReduce", "[", 
          RowBox[{"NullSpace", "[", "TableOfValues", "]"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "900"}], ")"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EqsFPP", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"EqsFPP", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Monomials", "[", 
              RowBox[{"[", "k", "]"}], "]"}], 
             RowBox[{
              RowBox[{"ns", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "EqsFPP", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"EqsFPP", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.848950750538487*^9},
 CellLabel->
  "In[311]:=",ExpressionUUID->"12f9fcf9-c59d-427e-855e-69243c92238d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.848952098553095*^9, 3.848952566535307*^9, 
  3.8489535406737337`*^9, 3.848955413149345*^9, 3.854393110671103*^9, 
  3.854625606734724*^9},
 CellLabel->
  "During evaluation of \
In[311]:=",ExpressionUUID->"6f5306c2-764e-4313-8b5a-35458456db91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.848952098553095*^9, 3.848952566535307*^9, 
  3.8489535406737337`*^9, 3.848955413149345*^9, 3.854393110671103*^9, 
  3.854625622971387*^9},
 CellLabel->
  "During evaluation of \
In[311]:=",ExpressionUUID->"287da0b8-62fa-4e3e-987c-3bdfff3df5da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.848952098553095*^9, 3.848952566535307*^9, 
  3.8489535406737337`*^9, 3.848955413149345*^9, 3.854393110671103*^9, 
  3.8546256388736563`*^9},
 CellLabel->
  "During evaluation of \
In[311]:=",ExpressionUUID->"052dffa9-80ba-4750-b531-2ac86c87f58b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.848952098553095*^9, 3.848952566535307*^9, 
  3.8489535406737337`*^9, 3.848955413149345*^9, 3.854393110671103*^9, 
  3.854625654839525*^9},
 CellLabel->
  "During evaluation of \
In[311]:=",ExpressionUUID->"07d20fdf-807d-4297-86b1-93d94315d3d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.848952098553095*^9, 3.848952566535307*^9, 
  3.8489535406737337`*^9, 3.848955413149345*^9, 3.854393110671103*^9, 
  3.854625671791896*^9},
 CellLabel->
  "During evaluation of \
In[311]:=",ExpressionUUID->"d092b8b7-74aa-45ff-9f92-c8c823ee842d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.848952098553095*^9, 3.848952566535307*^9, 
  3.8489535406737337`*^9, 3.848955413149345*^9, 3.854393110671103*^9, 
  3.8546256877034082`*^9},
 CellLabel->
  "During evaluation of \
In[311]:=",ExpressionUUID->"5aa1069f-87c3-44b2-b765-bfe1788fc5d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.848952098553095*^9, 3.848952566535307*^9, 
  3.8489535406737337`*^9, 3.848955413149345*^9, 3.854393110671103*^9, 
  3.8546257047386703`*^9},
 CellLabel->
  "During evaluation of \
In[311]:=",ExpressionUUID->"6e78f43a-cab2-4b5b-87a0-548b701be829"]
}, Open  ]],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.848952138440689*^9, 3.848952603109912*^9, 
  3.8489536462754927`*^9, 3.848955538140876*^9, 3.854393238670388*^9, 
  3.8546257217079277`*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"c4fde5cf-6763-4248-80a8-dd6cfd3622e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9352", ",", "9256", ",", "9256", ",", "9224", ",", "8760", ",", "8760", 
   ",", "8760", ",", "9288", ",", "9224", ",", "8760", ",", "8760", ",", 
   "8696", ",", "9360", ",", "9296", ",", "9360", ",", "9360", ",", "9296", 
   ",", "8768", ",", "8768", ",", "5544", ",", "8768", ",", "8768", ",", 
   "8832", ",", "8832", ",", "9424", ",", "9360", ",", "9424", ",", "9424", 
   ",", "9360", ",", "9424", ",", "7856", ",", "7856", ",", "7856", ",", 
   "7408", ",", "7416", ",", "7408", ",", "9960", ",", "8768", ",", "9864", 
   ",", "9800", ",", "9800", ",", "8760", ",", "8760", ",", "8760", ",", 
   "8760", ",", "8824", ",", "8824", ",", "8824", ",", "9352", ",", "9352", 
   ",", "9288", ",", "9288", ",", "9288", ",", "9288", ",", "7400", ",", 
   "9352", ",", "9288", ",", "9352", ",", "6936", ",", "7336", ",", "9808", 
   ",", "10184", ",", "9896", ",", "9896", ",", "9800", ",", "8768", ",", 
   "8768", ",", "8768", ",", "8704", ",", "8704", ",", "8704", ",", "8704", 
   ",", "9680", ",", "9232", ",", "9736", ",", "9736", ",", "9232", ",", 
   "9232", ",", "9168", ",", "9232", ",", "9168", ",", "9168", ",", "6752", 
   ",", "6688"}], "}"}]], "Output",
 CellChangeTimes->{3.848952138440689*^9, 3.848952603109912*^9, 
  3.8489536462754927`*^9, 3.848955538140876*^9, 3.854393238670388*^9, 
  3.85462572171222*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"e04e0b43-0878-4879-94af-b281d046334a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EqsFPPn", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "EqsFPP", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"EqsFPPn", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.848955544687463*^9},
 CellLabel->
  "In[318]:=",ExpressionUUID->"4d28f29e-988a-4969-b1fd-19dae6c0e915"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8600", ",", "8432", ",", "8416", ",", "8256", ",", "7592", ",", "7592", 
   ",", "7592", ",", "8072", ",", "8008", ",", "7592", ",", "7592", ",", 
   "7528", ",", "8216", ",", "8152", ",", "8216", ",", "8216", ",", "8152", 
   ",", "7672", ",", "7672", ",", "5480", ",", "7672", ",", "7672", ",", 
   "7736", ",", "7736", ",", "8368", ",", "8280", ",", "8344", ",", "8456", 
   ",", "8312", ",", "8344", ",", "6936", ",", "6936", ",", "6936", ",", 
   "6552", ",", "6608", ",", "6552", ",", "8992", ",", "7712", ",", "8808", 
   ",", "8744", ",", "8672", ",", "7656", ",", "7656", ",", "7656", ",", 
   "7656", ",", "7720", ",", "7720", ",", "7720", ",", "8200", ",", "8200", 
   ",", "8136", ",", "8136", ",", "8136", ",", "8136", ",", "6472", ",", 
   "8256", ",", "8136", ",", "8200", ",", "6120", ",", "6408", ",", "8744", 
   ",", "9744", ",", "9560", ",", "9344", ",", "8584", ",", "7608", ",", 
   "7608", ",", "7608", ",", "7544", ",", "7544", ",", "7544", ",", "7544", 
   ",", "8720", ",", "7960", ",", "8568", ",", "8480", ",", "7960", ",", 
   "7960", ",", "7896", ",", "7960", ",", "7896", ",", "7896", ",", "5752", 
   ",", "5688"}], "}"}]], "Output",
 CellChangeTimes->{3.848955548592605*^9, 3.854393240820815*^9, 
  3.8546257233146887`*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"b50c9b6e-b26e-403f-858d-f74144abd0c9"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/EqsFPPnumKeum\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "EqsFPPn"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.8489555615642242`*^9, 3.848955571371263*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"bf4df72e-fa51-4482-94fc-ade7de808fd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToRR", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Ret", "=", 
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}], "+", 
      RowBox[{"rr", " ", 
       RowBox[{"Rationalize", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "x", "]"}], "/", 
             SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMonomials", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"powers", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"allsols", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "allsols", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPwithrr", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToRR", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"EqsFPPn", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"AllMonomials", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "]"}], 
        RowBox[{"AllMonomials", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMonomials", "]"}]}], "}"}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "EqsFPPn", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/EqsFPPwithrrKeum\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "EqsFPPwithrr"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.848955594742646*^9, 3.848955624939233*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"ed21de14-556c-470e-b62b-a155539805b7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.848865673788198*^9},ExpressionUUID->"8f965740-48e6-40b0-97d2-\
5d93d009bc18"]
},
WindowSize->{1251, 672},
WindowMargins->{{Automatic, 52}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 375, 7, 80, "Text",ExpressionUUID->"af0568ad-272e-42c6-9cc9-ce2194fb7a63"],
Cell[936, 29, 2186, 71, 325, "Input",ExpressionUUID->"f4dd5f4f-6d7a-48de-8914-e0c20cebccad"],
Cell[3125, 102, 575, 9, 64, "Text",ExpressionUUID->"e4368e25-ea2b-4fc9-8d27-871f4f1f1e29"],
Cell[3703, 113, 2444, 59, 199, "Input",ExpressionUUID->"bcdc2e24-f296-4cc4-95e7-d07886be548e"],
Cell[CellGroupData[{
Cell[6172, 176, 1959, 53, 115, "Input",ExpressionUUID->"d3d2ca9e-f989-435b-82eb-10842b8e58e4"],
Cell[8134, 231, 5449, 132, 161, "Output",ExpressionUUID->"7a230bdd-9544-484b-a3de-ec524d4e9983"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13620, 368, 1220, 39, 138, "Input",ExpressionUUID->"b1d0b486-6dec-419f-90d8-f3da51c99653"],
Cell[14843, 409, 311, 4, 34, "Output",ExpressionUUID->"690150e3-0d3a-40e0-bd4d-48d985be4b46"],
Cell[15157, 415, 267, 4, 34, "Output",ExpressionUUID->"7d0f54ff-feae-4736-9cca-a41c837684a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15461, 424, 57772, 1413, 3328, "Input",ExpressionUUID->"8089e3cb-9025-4a22-9d67-19658a6e8a9c"],
Cell[CellGroupData[{
Cell[73258, 1841, 592, 12, 24, "Print",ExpressionUUID->"8af5f840-a231-4200-ab73-5709ad4ac63f"],
Cell[73853, 1855, 594, 12, 24, "Print",ExpressionUUID->"71b9bcc4-aa8e-45aa-a65f-fb60b8890343"],
Cell[74450, 1869, 598, 12, 24, "Print",ExpressionUUID->"b1ae86c3-e1f5-4157-bc61-7de3d852a795"],
Cell[75051, 1883, 596, 12, 24, "Print",ExpressionUUID->"c7fbc947-0631-49f1-8347-6a77b75b0c87"],
Cell[75650, 1897, 632, 12, 24, "Print",ExpressionUUID->"5d51e0fb-052d-4fa7-9e23-57c9f9c1d2c3"],
Cell[76285, 1911, 688, 13, 24, "Print",ExpressionUUID->"85b80933-0bf9-471c-932e-f965a0cfeb3d"],
Cell[76976, 1926, 692, 13, 24, "Print",ExpressionUUID->"17f76b3a-344e-4a16-9e30-cb6bd6358e87"],
Cell[77671, 1941, 690, 13, 24, "Print",ExpressionUUID->"e212f043-9e29-4b02-a0fc-2d2088118d88"],
Cell[78364, 1956, 694, 13, 24, "Print",ExpressionUUID->"82271863-a050-44c2-b48f-d7dc029f06c2"],
Cell[79061, 1971, 692, 13, 24, "Print",ExpressionUUID->"395d54ae-5ea7-40c1-af42-402c5246af8b"],
Cell[79756, 1986, 4055, 116, 129, "Print",ExpressionUUID->"5327a071-6f0b-4744-bcdd-97becffb5958"]
}, Open  ]]
}, Open  ]],
Cell[83838, 2106, 496, 8, 46, "Text",ExpressionUUID->"2c7ff0a8-957d-4856-adc1-b357f275037a"],
Cell[CellGroupData[{
Cell[84359, 2118, 2595, 68, 262, "Input",ExpressionUUID->"984175f5-1aa3-4c3f-8b75-e5c270a7ae0f"],
Cell[86957, 2188, 3745, 108, 129, "Print",ExpressionUUID->"f32506d8-8818-45b4-aa1d-69103a5eef37"]
}, Open  ]],
Cell[90717, 2299, 737, 12, 90, "Text",ExpressionUUID->"bdba0cbf-46ca-45f9-b6fd-75579ea38634"],
Cell[CellGroupData[{
Cell[91479, 2315, 4721, 121, 304, "Input",ExpressionUUID->"a217a2e7-6869-4b0a-9a9f-eeee20358901"],
Cell[CellGroupData[{
Cell[96225, 2440, 225, 5, 24, "Print",ExpressionUUID->"716c2d5c-28ab-4696-9a5c-b13006e12199"],
Cell[96453, 2447, 368, 10, 27, "Print",ExpressionUUID->"8d557219-213b-4e0c-b38a-283af70d6d20"],
Cell[96824, 2459, 219, 5, 24, "Print",ExpressionUUID->"6d85b0ab-6885-4609-99cd-bb3d7b13f044"],
Cell[97046, 2466, 370, 10, 27, "Print",ExpressionUUID->"5540cf27-8b22-42fe-9897-4826516787e6"],
Cell[97419, 2478, 223, 5, 24, "Print",ExpressionUUID->"884164e3-ae87-461b-8596-010536b25d19"],
Cell[97645, 2485, 370, 10, 27, "Print",ExpressionUUID->"b032bfeb-1e59-47bd-b285-875a1e5011f8"],
Cell[98018, 2497, 221, 5, 24, "Print",ExpressionUUID->"64177814-2ddb-49d4-8dc5-67a0f2d15951"],
Cell[98242, 2504, 370, 10, 27, "Print",ExpressionUUID->"bbf6d775-da3f-4165-b488-920493f3ed48"],
Cell[98615, 2516, 221, 5, 24, "Print",ExpressionUUID->"c78d857d-47d6-40bb-8381-45f2c30d72a9"],
Cell[98839, 2523, 370, 10, 27, "Print",ExpressionUUID->"1a52d5a6-88dc-4eec-91e2-693c7b81dc83"]
}, Open  ]]
}, Open  ]],
Cell[99236, 2537, 359, 7, 46, "Text",ExpressionUUID->"f16093bf-0f40-49c7-9f46-a6ac1e212d32"],
Cell[CellGroupData[{
Cell[99620, 2548, 5110, 153, 367, "Input",ExpressionUUID->"7d6fbf7c-d816-4002-a6e7-7e7e1c351899"],
Cell[104733, 2703, 9123, 208, 42, "Output",ExpressionUUID->"4508feea-d510-482a-8334-93f07455f2da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113893, 2916, 4055, 119, 220, "Input",ExpressionUUID->"80ab6222-a929-4be1-8b6e-19885309ae63"],
Cell[117951, 3037, 250, 5, 34, "Output",ExpressionUUID->"12fa3ccf-4447-42a6-bcf6-7a524e83651e"],
Cell[118204, 3044, 252, 5, 34, "Output",ExpressionUUID->"0c0a2ddf-f8f5-4c2b-a232-820250a1e7b3"],
Cell[118459, 3051, 250, 5, 34, "Output",ExpressionUUID->"01a45ea6-c266-4c92-ace1-125a8d1d9eab"],
Cell[118712, 3058, 250, 5, 34, "Output",ExpressionUUID->"f4c8f860-5122-41a3-8c0b-ab0b56efd7b6"],
Cell[118965, 3065, 250, 5, 34, "Output",ExpressionUUID->"232298ea-85c3-4d9c-8117-57a43454e76d"],
Cell[119218, 3072, 250, 5, 34, "Output",ExpressionUUID->"0658e8e1-6821-4a96-b362-22eb85b7d479"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119505, 3082, 1946, 60, 181, "Input",ExpressionUUID->"b86f1626-64bb-4f31-834f-92d81f29d767"],
Cell[121454, 3144, 252, 4, 34, "Output",ExpressionUUID->"b6402b86-882c-467b-9bde-575988c98109"],
Cell[121709, 3150, 250, 4, 34, "Output",ExpressionUUID->"24f78b7e-ed05-460a-902b-d4038595dfc9"]
}, Open  ]],
Cell[121974, 3157, 341, 7, 80, "Text",ExpressionUUID->"5437ef5c-6f83-48ec-b099-fe8a7695675c"],
Cell[CellGroupData[{
Cell[122340, 3168, 43341, 1245, 2236, "Input",ExpressionUUID->"f544f09b-42ff-4efd-9b28-d6b9dc877e6e"],
Cell[165684, 4415, 685, 17, 51, "Output",ExpressionUUID->"a9ecf1aa-a0c6-406a-be16-ab6dbe8265a5"],
Cell[166372, 4434, 509, 10, 34, "Output",ExpressionUUID->"d199de12-adea-410e-bc09-74fd2dabab0a"],
Cell[166884, 4446, 992, 28, 51, "Output",ExpressionUUID->"84e95978-9a34-45cf-83a8-beee938b04b0"],
Cell[167879, 4476, 509, 10, 34, "Output",ExpressionUUID->"5cad1a12-3fb6-4e3f-8482-26a1844d8532"],
Cell[168391, 4488, 27638, 836, 1035, "Output",ExpressionUUID->"5e5fbe48-cf7f-4095-a6f5-479f4497f715"]
}, Open  ]],
Cell[196044, 5327, 699, 22, 95, "Input",ExpressionUUID->"47caa73b-79d6-46dd-a55d-18babc292852"],
Cell[196746, 5351, 297, 6, 46, "Text",ExpressionUUID->"e0657d45-2a0d-47ff-90e9-810f7da60194"],
Cell[CellGroupData[{
Cell[197068, 5361, 4158, 121, 241, "Input",ExpressionUUID->"68162cf4-c08f-49c1-9245-fe2f1ea8b097"],
Cell[201229, 5484, 593, 15, 51, "Output",ExpressionUUID->"090e0668-69a0-464e-9a12-b8e3a487fb23"],
Cell[201825, 5501, 417, 8, 34, "Output",ExpressionUUID->"f0fb2869-c380-4345-99f2-953d104c9c9d"],
Cell[202245, 5511, 898, 26, 51, "Output",ExpressionUUID->"66290810-8697-43a8-b0d2-e4dfc8dbc30b"],
Cell[203146, 5539, 415, 8, 34, "Output",ExpressionUUID->"a7b7a3fc-d785-4df2-954c-34fba5f10171"],
Cell[203564, 5549, 772, 19, 34, "Output",ExpressionUUID->"22b8bbbc-663d-4aad-8d89-0ab9bc26660e"]
}, Open  ]],
Cell[204351, 5571, 81, 0, 30, "Input",ExpressionUUID->"b3eb1d65-0c1f-4274-81ff-719376533db3"],
Cell[204435, 5573, 440, 8, 64, "Text",ExpressionUUID->"37cda569-26a0-406e-9c5f-4502a9e23bf3"],
Cell[CellGroupData[{
Cell[204900, 5585, 7170, 202, 577, "Input",ExpressionUUID->"adc4265c-bdd9-47b6-819c-d4f72aeeaf6f"],
Cell[212073, 5789, 2990, 95, 93, "Output",ExpressionUUID->"6f49863f-e36b-4f43-8633-6b8cd1c50008"],
Cell[215066, 5886, 5155, 130, 50, "Output",ExpressionUUID->"db18f08e-7b2c-414b-96d6-0953e8c98b70"],
Cell[220224, 6018, 429, 9, 34, "Output",ExpressionUUID->"3c7ca509-f985-44cc-a823-077b51bc6f8c"]
}, Open  ]],
Cell[220668, 6030, 809, 13, 90, "Text",ExpressionUUID->"88ec40b2-eeb3-4ece-a483-79bc2ce707c7"],
Cell[CellGroupData[{
Cell[221502, 6047, 4935, 125, 346, "Input",ExpressionUUID->"771e1696-edf5-4ec7-869f-25a739eed150"],
Cell[CellGroupData[{
Cell[226462, 6176, 295, 6, 24, "Print",ExpressionUUID->"1c52094a-b284-4417-bba6-738f10082791"],
Cell[226760, 6184, 295, 6, 24, "Print",ExpressionUUID->"90b535c6-89f9-41b4-9bba-775f1ef4ce72"],
Cell[227058, 6192, 295, 6, 24, "Print",ExpressionUUID->"1c573e2d-563c-4385-b2df-b0907b058c4d"]
}, Open  ]],
Cell[227368, 6201, 5964, 84, 156, "Message",ExpressionUUID->"cb949618-8c46-4449-9520-29d78d2e49df"],
Cell[233335, 6287, 1597, 46, 50, "Output",ExpressionUUID->"a3289d81-69a7-4206-900f-2062fc781270"]
}, Open  ]],
Cell[234947, 6336, 710, 11, 168, "Text",ExpressionUUID->"3226eb23-55bd-4cef-8f9c-ef65e6702563"],
Cell[CellGroupData[{
Cell[235682, 6351, 5384, 138, 493, "Input",ExpressionUUID->"051922e1-bc99-471c-a319-4ed8040fd41a"],
Cell[CellGroupData[{
Cell[241091, 6493, 246, 5, 24, "Print",ExpressionUUID->"78b29c65-b6a5-4cea-9a7a-289c008af834"],
Cell[241340, 6500, 248, 5, 24, "Print",ExpressionUUID->"cdea99ec-d50c-4e67-9fe9-b7d497c4ea94"],
Cell[241591, 6507, 246, 5, 24, "Print",ExpressionUUID->"0e382873-3f3a-428f-ad0f-08cb44b70826"],
Cell[241840, 6514, 248, 5, 24, "Print",ExpressionUUID->"d142dfe5-e679-4330-a052-995dcc137d08"],
Cell[242091, 6521, 246, 5, 24, "Print",ExpressionUUID->"6d17beef-cbe9-41cf-a257-a30ef7f46eb4"],
Cell[242340, 6528, 248, 5, 24, "Print",ExpressionUUID->"071d6d60-f677-47b8-9762-90b1ff5f17e6"],
Cell[242591, 6535, 246, 5, 24, "Print",ExpressionUUID->"0b20d24e-9da7-488a-bbff-42d1fe2c5595"],
Cell[242840, 6542, 245, 5, 24, "Print",ExpressionUUID->"9592b058-af59-4e7b-9bde-ba8fb0488d2b"],
Cell[243088, 6549, 247, 5, 24, "Print",ExpressionUUID->"01909542-904c-4350-b05e-8805714b12e9"]
}, Open  ]],
Cell[243350, 6557, 8374, 266, 246, "Output",ExpressionUUID->"5fe4133b-df57-4766-8b6e-1aa7a69bf572"],
Cell[251727, 6825, 346, 8, 34, "Output",ExpressionUUID->"675a4b91-2a4d-4fef-8a72-da9587d34bbd"]
}, Open  ]],
Cell[252088, 6836, 790, 12, 116, "Text",ExpressionUUID->"4abc5a58-c527-4d74-a9ca-ff6b17e20345"],
Cell[CellGroupData[{
Cell[252903, 6852, 11437, 291, 829, "Input",ExpressionUUID->"61560db3-cfc3-4084-9344-7d5dcbb4f3ab"],
Cell[CellGroupData[{
Cell[264365, 7147, 224, 5, 24, "Print",ExpressionUUID->"7a712131-ecdf-4760-a3dc-0bd533ee3dcf"],
Cell[264592, 7154, 226, 5, 24, "Print",ExpressionUUID->"691a93a4-77ab-413a-8dcb-63f87c7a8efd"],
Cell[264821, 7161, 223, 5, 24, "Print",ExpressionUUID->"7ffa43af-7d0a-4138-b4ba-26ca3055f7ec"],
Cell[265047, 7168, 224, 5, 24, "Print",ExpressionUUID->"9b0ff4f3-65fe-454c-ad18-7d317b55540e"],
Cell[265274, 7175, 224, 5, 24, "Print",ExpressionUUID->"5b312087-ec5a-48a8-90a2-3356ed3caaf8"],
Cell[265501, 7182, 223, 5, 24, "Print",ExpressionUUID->"ff6dbc43-29a9-4f55-93d6-80f8cd81432f"],
Cell[265727, 7189, 226, 5, 24, "Print",ExpressionUUID->"fc3a2ac2-cf8d-43e4-9e01-35e6b8261d97"],
Cell[265956, 7196, 223, 5, 24, "Print",ExpressionUUID->"d1db2cfd-9cd1-4349-95cb-969329ff3379"],
Cell[266182, 7203, 225, 5, 24, "Print",ExpressionUUID->"64596b2c-9c17-4154-a7da-31a0031e892a"]
}, Open  ]],
Cell[266422, 7211, 8188, 256, 246, "Output",ExpressionUUID->"39c8baed-1434-465e-a433-b84bb5d9b804"],
Cell[274613, 7469, 322, 8, 34, "Output",ExpressionUUID->"0dd6e607-1163-4a13-b5ce-9616df615e20"]
}, Open  ]],
Cell[274950, 7480, 253, 6, 38, "Text",ExpressionUUID->"d4dc4d2f-2909-4411-ac0b-d3d43a0d1605"],
Cell[CellGroupData[{
Cell[275228, 7490, 2018, 53, 115, "Input",ExpressionUUID->"d86f3504-3ce6-4428-85c3-179ad03049c5"],
Cell[277249, 7545, 563, 12, 24, "Message",ExpressionUUID->"671fcf38-c59a-453c-9ce8-791212660daf"],
Cell[277815, 7559, 1653, 51, 51, "Output",ExpressionUUID->"d36781c6-8801-420d-939f-04cbfe4457fa"],
Cell[279471, 7612, 272, 5, 34, "Output",ExpressionUUID->"c385edb6-7e93-4167-9312-8425ee9f437b"]
}, Open  ]],
Cell[279758, 7620, 448, 8, 64, "Text",ExpressionUUID->"ff376312-1b2f-466a-a855-a0bbb78077de"],
Cell[CellGroupData[{
Cell[280231, 7632, 16732, 437, 1186, "Input",ExpressionUUID->"e551af50-ea34-4403-9fb7-cbd6f92ca55d"],
Cell[CellGroupData[{
Cell[296988, 8073, 224, 5, 24, "Print",ExpressionUUID->"05133075-c8a0-4936-ba0f-730b7ebbf1fa"],
Cell[297215, 8080, 225, 5, 24, "Print",ExpressionUUID->"b3b66ffb-9668-4936-8abc-e62c50fcc869"],
Cell[297443, 8087, 225, 5, 24, "Print",ExpressionUUID->"fc7d035f-5b3c-40f3-9887-1792d11cc6a3"],
Cell[297671, 8094, 225, 5, 24, "Print",ExpressionUUID->"83dba63f-ae52-4853-a3a2-77268b55df6c"],
Cell[297899, 8101, 225, 5, 24, "Print",ExpressionUUID->"0959f4aa-92ad-4fc5-98e2-ce20817b0e2f"],
Cell[298127, 8108, 225, 5, 24, "Print",ExpressionUUID->"bea94d01-7e8f-4c66-a3f7-bc6b38193c32"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298401, 8119, 6873, 180, 465, "Input",ExpressionUUID->"22ba2e24-7106-4a24-8275-952145244d70"],
Cell[305277, 8301, 1279, 43, 37, "Output",ExpressionUUID->"017fec57-7890-4928-9cac-a239ccd7f8cd"]
}, Open  ]],
Cell[306571, 8347, 695, 22, 95, "Input",ExpressionUUID->"30a7664d-8f06-4343-b122-3a51f0d82206"],
Cell[CellGroupData[{
Cell[307291, 8373, 3036, 80, 220, "Input",ExpressionUUID->"390ac154-ea06-4202-8092-9625b0f8fe7a"],
Cell[310330, 8455, 299, 7, 34, "Output",ExpressionUUID->"629b5463-2c09-483d-ae1e-462857bb2d25"]
}, Open  ]],
Cell[310644, 8465, 798, 28, 95, "Input",ExpressionUUID->"7da3ffbd-5056-45ff-aee0-fa26ba209f56"],
Cell[311445, 8495, 838, 14, 116, "Text",ExpressionUUID->"7c69f336-1e35-47ee-86ac-ab8998bc3574"],
Cell[CellGroupData[{
Cell[312308, 8513, 11679, 305, 558, "Input",ExpressionUUID->"ee1e25d5-a17f-4fa9-8179-6a1e14d4270b"],
Cell[323990, 8820, 421, 7, 34, "Output",ExpressionUUID->"74a35a65-e084-49f9-893a-54dd701fe259"],
Cell[324414, 8829, 419, 7, 34, "Output",ExpressionUUID->"5ca9ecb7-e211-4099-b82a-e8f098c270ba"]
}, Open  ]],
Cell[324848, 8839, 393, 7, 64, "Text",ExpressionUUID->"fe889d9d-4747-42b1-951a-5ddcf3849cbd"],
Cell[CellGroupData[{
Cell[325266, 8850, 5582, 141, 367, "Input",ExpressionUUID->"31cbb157-ebc2-4841-8f8f-661e8a484a26"],
Cell[330851, 8993, 1652, 52, 94, "Output",ExpressionUUID->"9f32841d-e9dc-4313-af1f-6f114e508ea3"],
Cell[332506, 9047, 466, 11, 34, "Output",ExpressionUUID->"175de157-e092-4973-a9f2-679a70f2c91b"],
Cell[332975, 9060, 610, 16, 34, "Output",ExpressionUUID->"8d0d20e5-47aa-4cfb-bcc8-d5fe39716f0b"],
Cell[333588, 9078, 608, 16, 34, "Output",ExpressionUUID->"5d807650-4fc2-49ca-b2e7-723b906fceec"],
Cell[334199, 9096, 592, 16, 34, "Output",ExpressionUUID->"3eb890d4-56d0-41ae-b036-21bec87ff860"]
}, Open  ]],
Cell[334806, 9115, 459, 8, 90, "Text",ExpressionUUID->"58bff8e3-9e48-44ed-8219-b98502d6a661"],
Cell[CellGroupData[{
Cell[335290, 9127, 2539, 66, 199, "Input",ExpressionUUID->"d426f772-4541-48f1-a42e-dd9f83331781"],
Cell[CellGroupData[{
Cell[337854, 9197, 645, 16, 24, "Print",ExpressionUUID->"53bef1d2-9f38-4d28-a42c-abcdc5984b59"],
Cell[338502, 9215, 645, 16, 24, "Print",ExpressionUUID->"f977f629-cc68-43cc-af0f-ccdb31b9d7be"],
Cell[339150, 9233, 645, 16, 24, "Print",ExpressionUUID->"2089a9e6-66ee-43fd-bb3f-076c434cb152"],
Cell[339798, 9251, 624, 15, 24, "Print",ExpressionUUID->"207e76cd-5fee-4461-9708-4c521d37e742"],
Cell[340425, 9268, 624, 15, 24, "Print",ExpressionUUID->"1725358d-c5af-43b9-bd72-474d9a7949fe"],
Cell[341052, 9285, 609, 15, 24, "Print",ExpressionUUID->"c4c60ac8-563a-419b-ae63-748872926ffc"],
Cell[341664, 9302, 588, 14, 24, "Print",ExpressionUUID->"24c2955b-3e41-4f8c-8801-178260946ca7"],
Cell[342255, 9318, 621, 14, 24, "Print",ExpressionUUID->"bf7c3f25-ea3a-4cd5-ac5c-7d0c14f3b23e"],
Cell[342879, 9334, 662, 16, 24, "Print",ExpressionUUID->"c68f7b04-43f4-410a-b17f-aeb50b983544"],
Cell[343544, 9352, 723, 19, 24, "Print",ExpressionUUID->"3895d43d-b452-4f59-a691-7b8b673eb56b"],
Cell[344270, 9373, 726, 19, 24, "Print",ExpressionUUID->"874d5dfc-16bd-4d14-b3e5-4fb001628b4f"],
Cell[344999, 9394, 747, 20, 24, "Print",ExpressionUUID->"4eaffd8b-17c4-4764-8100-6b68dc2f456d"],
Cell[345749, 9416, 745, 20, 24, "Print",ExpressionUUID->"047ec458-790c-4267-8a15-6b39ecc9e60f"]
}, Open  ]]
}, Open  ]],
Cell[346521, 9440, 542, 10, 64, "Text",ExpressionUUID->"9207d7db-d0f3-47de-9152-dba4bca67295"],
Cell[347066, 9452, 529, 12, 52, "Input",ExpressionUUID->"087d0583-c237-4bac-bd0c-a3e21accf42e"],
Cell[347598, 9466, 865, 13, 90, "Text",ExpressionUUID->"aa68a260-bf10-4e49-a8bc-3eac1f38943e"],
Cell[CellGroupData[{
Cell[348488, 9483, 5073, 136, 346, "Input",ExpressionUUID->"85d77706-7a6f-4e53-84cb-353b6f907f99"],
Cell[353564, 9621, 668, 17, 34, "Output",ExpressionUUID->"0ac7edf7-9867-4062-ab99-cd9879658e48"],
Cell[354235, 9640, 2418, 58, 77, "Output",ExpressionUUID->"4dd83faa-b1a6-4fa4-9464-9a14045dc0f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356690, 9703, 10078, 264, 871, "Input",ExpressionUUID->"6108d1ec-6c32-4c19-ae31-62bab751a637"],
Cell[366771, 9969, 580, 12, 24, "Message",ExpressionUUID->"8ffa491d-5ea1-48fe-affb-613b0646b1df"],
Cell[367354, 9983, 406, 8, 24, "Print",ExpressionUUID->"e12d12e4-9a32-47ad-8b85-a191437ffded"],
Cell[367763, 9993, 580, 12, 24, "Message",ExpressionUUID->"6b07a759-d7aa-4cee-babd-da306b70550f"],
Cell[368346, 10007, 406, 8, 24, "Print",ExpressionUUID->"a5d041a2-f3c9-4583-adcd-18310f610f54"],
Cell[368755, 10017, 7779, 110, 185, "Message",ExpressionUUID->"d8c84ccb-b97a-47eb-8594-2f2fa774abd7"],
Cell[376537, 10129, 405, 8, 24, "Print",ExpressionUUID->"7b2e9898-96ad-487a-927c-22836f95ad43"],
Cell[376945, 10139, 512, 10, 34, "Output",ExpressionUUID->"2268b1b9-4dc3-4a3e-8314-2b511dacb8db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377494, 10154, 11853, 303, 724, "Input",ExpressionUUID->"eb188b0f-722c-474e-9daf-13ee676b533e"],
Cell[389350, 10459, 1014, 17, 56, "Output",ExpressionUUID->"57bdfcd0-9178-45a2-90ca-6347504f035a"],
Cell[CellGroupData[{
Cell[390389, 10480, 313, 6, 24, "Print",ExpressionUUID->"e2a2e106-cb0c-45eb-808c-785e6000e428"],
Cell[390705, 10488, 313, 6, 24, "Print",ExpressionUUID->"4fa26008-4685-411c-a8c7-c4e84a66691a"],
Cell[391021, 10496, 315, 6, 24, "Print",ExpressionUUID->"8b784aa1-0e48-418d-bdff-adb52e794d01"],
Cell[391339, 10504, 313, 6, 24, "Print",ExpressionUUID->"50b6b822-6f71-4981-820a-ce2a31666d58"],
Cell[391655, 10512, 315, 6, 24, "Print",ExpressionUUID->"087788c0-84f0-4b2c-b3ca-8eb0e2b9d830"],
Cell[391973, 10520, 313, 6, 24, "Print",ExpressionUUID->"b0a4a3ca-5da8-46d0-b297-52271865d72a"],
Cell[392289, 10528, 313, 6, 24, "Print",ExpressionUUID->"65e1dfbf-c928-4cac-92c6-d154f522749f"],
Cell[392605, 10536, 313, 6, 24, "Print",ExpressionUUID->"500a7e7d-62d1-497c-88a0-ac99c7940982"],
Cell[392921, 10544, 313, 6, 24, "Print",ExpressionUUID->"a07775d7-827f-4fb0-9a54-ed199c9363dd"],
Cell[393237, 10552, 312, 6, 24, "Print",ExpressionUUID->"f48e9803-cbea-4cab-a76b-b8ea27ce5eee"],
Cell[393552, 10560, 315, 6, 24, "Print",ExpressionUUID->"d6535b61-1651-4181-9d9e-87be80e871b4"],
Cell[393870, 10568, 313, 6, 24, "Print",ExpressionUUID->"2dd3adfc-d708-41fe-8e5b-1c554febb001"],
Cell[394186, 10576, 313, 6, 24, "Print",ExpressionUUID->"cf389b2e-3a86-44be-a2e7-d78705f65aa7"],
Cell[394502, 10584, 313, 6, 24, "Print",ExpressionUUID->"84a04f2a-1ba3-4644-a240-1bfa9a50907f"]
}, Open  ]],
Cell[394830, 10593, 411, 8, 34, "Output",ExpressionUUID->"f4e9e7a6-36eb-4fdd-adf6-6781571f10ae"]
}, Open  ]],
Cell[395256, 10604, 1385, 38, 52, "Input",ExpressionUUID->"f87cc77b-6da5-41f6-9948-c570a5f2dc58"],
Cell[CellGroupData[{
Cell[396666, 10646, 2986, 85, 388, "Input",ExpressionUUID->"c3e494d3-105a-42f3-b7de-4c0573077f5a"],
Cell[CellGroupData[{
Cell[399677, 10735, 299, 6, 24, "Print",ExpressionUUID->"405abebb-d071-4d16-8882-d7939ea4c02c"],
Cell[399979, 10743, 298, 6, 24, "Print",ExpressionUUID->"35ca309b-883c-4d46-ac2b-5730e15a0e46"],
Cell[400280, 10751, 298, 6, 24, "Print",ExpressionUUID->"f9d780af-1f67-4b41-bd90-d0faa93dc9a1"],
Cell[400581, 10759, 299, 6, 24, "Print",ExpressionUUID->"cc75d4d5-764f-4279-91df-ff384ba8d508"],
Cell[400883, 10767, 299, 6, 24, "Print",ExpressionUUID->"ca52bebf-53b9-4f70-bcf8-4cfcca24bcb5"],
Cell[401185, 10775, 298, 6, 24, "Print",ExpressionUUID->"158e95bb-367d-4eb6-b604-9ac3f1a2017d"]
}, Open  ]]
}, Open  ]],
Cell[401510, 10785, 459, 8, 64, "Text",ExpressionUUID->"ac67cbde-c370-4c1e-809e-4d08bf5f53b2"],
Cell[CellGroupData[{
Cell[401994, 10797, 3949, 109, 346, "Input",ExpressionUUID->"59b08aef-c236-4796-acf5-d8a19cc1e516"],
Cell[CellGroupData[{
Cell[405968, 10910, 317, 6, 24, "Print",ExpressionUUID->"880eb98c-f1aa-4c50-9422-da8cd9aff3f7"],
Cell[406288, 10918, 319, 6, 24, "Print",ExpressionUUID->"436f6121-faa1-432e-95d0-5f5c201f748c"],
Cell[406610, 10926, 317, 6, 24, "Print",ExpressionUUID->"38fa8b94-e589-40db-91a4-396ede77ddff"],
Cell[406930, 10934, 317, 6, 24, "Print",ExpressionUUID->"aeee2c1d-5e14-469b-9926-cbd9d0ab5e65"],
Cell[407250, 10942, 317, 6, 24, "Print",ExpressionUUID->"56f9c222-195b-40c3-b5a9-97775ca065ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[407616, 10954, 5871, 161, 472, "Input",ExpressionUUID->"12f9fcf9-c59d-427e-855e-69243c92238d"],
Cell[CellGroupData[{
Cell[413512, 11119, 412, 10, 24, "Print",ExpressionUUID->"6f5306c2-764e-4313-8b5a-35458456db91"],
Cell[413927, 11131, 412, 10, 24, "Print",ExpressionUUID->"287da0b8-62fa-4e3e-987c-3bdfff3df5da"],
Cell[414342, 11143, 414, 10, 24, "Print",ExpressionUUID->"052dffa9-80ba-4750-b531-2ac86c87f58b"],
Cell[414759, 11155, 412, 10, 24, "Print",ExpressionUUID->"07d20fdf-807d-4297-86b1-93d94315d3d1"],
Cell[415174, 11167, 412, 10, 24, "Print",ExpressionUUID->"d092b8b7-74aa-45ff-9f92-c8c823ee842d"],
Cell[415589, 11179, 414, 10, 24, "Print",ExpressionUUID->"5aa1069f-87c3-44b2-b765-bfe1788fc5d1"],
Cell[416006, 11191, 414, 10, 24, "Print",ExpressionUUID->"6e78f43a-cab2-4b5b-87a0-548b701be829"]
}, Open  ]],
Cell[416435, 11204, 274, 5, 34, "Output",ExpressionUUID->"c4fde5cf-6763-4248-80a8-dd6cfd3622e6"],
Cell[416712, 11211, 1451, 23, 98, "Output",ExpressionUUID->"e04e0b43-0878-4879-94af-b281d046334a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418200, 11239, 561, 16, 52, "Input",ExpressionUUID->"4d28f29e-988a-4969-b1fd-19dae6c0e915"],
Cell[418764, 11257, 1382, 22, 98, "Output",ExpressionUUID->"b50c9b6e-b26e-403f-858d-f74144abd0c9"]
}, Open  ]],
Cell[420161, 11282, 687, 22, 95, "Input",ExpressionUUID->"bf4df72e-fa51-4482-94fc-ade7de808fd2"],
Cell[420851, 11306, 3096, 95, 228, "Input",ExpressionUUID->"ed21de14-556c-470e-b62b-a155539805b7"],
Cell[423950, 11403, 128, 3, 30, "Input",ExpressionUUID->"8f965740-48e6-40b0-97d2-5d93d009bc18"]
}
]
*)



==> anc/IntersectionForms.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     41906,       1122]
NotebookOptionsPosition[     38866,       1067]
NotebookOutlinePosition[     39202,       1082]
CellTagsIndexPosition[     39159,       1079]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook contains intersection calculations on \
the putative Dolgachev surface Y. \nThe generators of the Picard group are \
given in the order  A,B,C,A1,B1,C1,A2,B2,C2,S,S1,S2,F3,F2.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838293521043099*^9, 3.83829355939478*^9}, {
  3.839402813238285*^9, 
  3.839402858611006*^9}},ExpressionUUID->"0fb03488-f81a-4ed5-b625-\
1ee9f7a80421"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "setting", " ", "up", " ", "the", " ", "intersection", " ", "matrix"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "9"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"-", "2"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "10"}], ",", 
      RowBox[{"i", "\[LessEqual]", "12"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"-", "3"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "9"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{"j", "=", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"i", ",", "9"}], "]"}], "+", "1"}]}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", "1"}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "=", "1"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "8", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "a"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", "a"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "a"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", "a"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "a"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], "=", "a"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "b"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", "b"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "b"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", "b"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "b"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], "=", "b"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "c"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", "c"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "c"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", "c"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "c"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], "=", "c"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "3"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "3"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "3"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "3"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "3"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "3"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "14", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "2"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "14", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "2"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "14", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "2"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "visualization", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"M", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.751146349675832*^9, 3.7511465759657393`*^9}, {
  3.7511466637356863`*^9, 3.751146812676281*^9}, {3.751146848938108*^9, 
  3.751146914075411*^9}, {3.751150613001144*^9, 3.75115079648984*^9}, {
  3.839402868425643*^9, 3.839402904046171*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e99078d7-5a39-4cca-b1f1-c18b131605f7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "1", "a", "b", 
      "c", "0", "0"},
     {"1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "c", "a", "b", "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "b", "c", "a", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "1", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0"},
     {"a", "1", "0", "c", "0", "0", "b", "0", "0", 
      RowBox[{"-", "3"}], "0", "0", "3", "2"},
     {"b", "0", "0", "a", "1", "0", "c", "0", "0", "0", 
      RowBox[{"-", "3"}], "0", "3", "2"},
     {"c", "0", "0", "b", "0", "0", "a", "1", "0", "0", "0", 
      RowBox[{"-", "3"}], "3", "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "3", "3", "3", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.75114650416479*^9, 3.7511465738485518`*^9, {3.75114688383457*^9, 
   3.751146914717938*^9}, {3.751150740696739*^9, 3.751150756417738*^9}, 
   3.751150797130858*^9, 3.829484994318265*^9, 3.829499721919776*^9, 
   3.829685823764577*^9, 3.830118308598157*^9, 3.831491755978964*^9, 
   3.833093261486236*^9, 3.836761892619782*^9, 3.8381313051457977`*^9, 
   3.838238594902091*^9, 3.838915628223114*^9, 3.8394029801811934`*^9},
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"c8f0f4b4-7f8c-406d-b26d-\
15f50a26d8f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "finding", " ", "possible", " ", "intersections", " ", "of", " ", "S", 
     " ", "with", " ", "A"}], "-", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "aa", ",", "bb", ",", "cc"}], 
      "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"aa", "=", "0"}], ",", 
      RowBox[{"aa", "\[LessEqual]", "5"}], ",", 
      RowBox[{"aa", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"bb", "=", "0"}], ",", 
        RowBox[{"bb", "\[LessEqual]", 
         RowBox[{"5", "-", "aa"}]}], ",", 
        RowBox[{"bb", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cc", "=", 
          RowBox[{"5", "-", "aa", "-", "bb"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"rk", "=", 
          RowBox[{"MatrixRank", "[", 
           RowBox[{"M", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "\[Rule]", "aa"}], ",", 
              RowBox[{"b", "\[Rule]", "bb"}], ",", 
              RowBox[{"c", "\[Rule]", "cc"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"rk", "\[LessEqual]", "10"}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"rk", ",", "\"\< \>\"", ",", 
             RowBox[{"{", 
              RowBox[{"aa", ",", "bb", ",", "cc"}], "}"}]}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.751146582561096*^9, 3.751146659338717*^9}, {
  3.7511469187329082`*^9, 3.751146979099799*^9}, {3.751147070944133*^9, 
  3.751147093741905*^9}, {3.829499670816386*^9, 3.829499681918757*^9}, {
  3.838915637538369*^9, 3.838915638527666*^9}, {3.83940291198628*^9, 
  3.8394029361524763`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"bacb5c07-e258-4848-b8eb-14b2d0baddea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm[10, " ", {1, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.751150802198098*^9, 3.8294849975703173`*^9, {3.8294996536386347`*^9, 
   3.8294996828418217`*^9}, 3.829499727887294*^9, 3.8295515907042913`*^9, 
   3.829685828787107*^9, 3.8301183127745447`*^9, 3.831491759886339*^9, 
   3.833093263976071*^9, 3.836761898051921*^9, 3.8381313104409733`*^9, 
   3.838238601727852*^9, 3.838915639471779*^9, 3.839402983159615*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"98bd05a5-a138-4188-82ff-875b44b57696"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm[10, " ", {2, 1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.751150802198098*^9, 3.8294849975703173`*^9, {3.8294996536386347`*^9, 
   3.8294996828418217`*^9}, 3.829499727887294*^9, 3.8295515907042913`*^9, 
   3.829685828787107*^9, 3.8301183127745447`*^9, 3.831491759886339*^9, 
   3.833093263976071*^9, 3.836761898051921*^9, 3.8381313104409733`*^9, 
   3.838238601727852*^9, 3.838915639471779*^9, 3.839402983162942*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"bdc5d9ca-00e8-4d76-8289-0638e1ad3bb8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "choice", " ", "is", " ", "the", " ", "one", " ", "that", " ",
     "happens", " ", "in", " ", "this", " ", "case"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M2", "=", 
     RowBox[{"M", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "2"}], ",", 
        RowBox[{"b", "\[Rule]", "1"}], ",", 
        RowBox[{"c", "\[Rule]", "2"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nm2", "=", 
     RowBox[{"NullSpace", "[", "M2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"nm2", "//", "MatrixForm"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7511469926627617`*^9, 3.7511470348001738`*^9}, {
  3.751147182667789*^9, 3.751147215024846*^9}, {3.751151515733472*^9, 
  3.751151516113023*^9}, {3.829485015127618*^9, 3.8294850151662903`*^9}, {
  3.82955163759056*^9, 3.829551660262034*^9}, {3.8295519247350197`*^9, 
  3.8295519384557457`*^9}, {3.838131335288763*^9, 3.8381313579006443`*^9}, {
  3.83940295098276*^9, 3.839402975394032*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"1ba642cc-8835-402c-938f-03825002879e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "3"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "2", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "1"}], "2", "5", "5", "2", 
      RowBox[{"-", "3"}], "0", "3", "0", "0"},
     {
      RowBox[{"-", "5"}], 
      RowBox[{"-", "5"}], 
      RowBox[{"-", "2"}], "1", "4", "4", "4", "1", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "3"}], "3", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.751147011007723*^9, 3.751147035399712*^9}, {
   3.751147194722979*^9, 3.751147215647983*^9}, 3.7511508063909817`*^9, 
   3.751151516403154*^9, {3.829485002619953*^9, 3.8294850157893867`*^9}, 
   3.829499649133808*^9, 3.8294997440405293`*^9, 3.82955160054638*^9, 
   3.82955166060859*^9, 3.8295519391000338`*^9, 3.829685833741846*^9, 
   3.8301183167043743`*^9, 3.831491762435029*^9, 3.833093265505393*^9, 
   3.836761901215755*^9, {3.838131320227901*^9, 3.838131343735186*^9}, 
   3.8382386147776537`*^9, 3.838915642952282*^9, 3.8394029882085876`*^9},
 CellLabel->
  "Out[39]//MatrixForm=",ExpressionUUID->"c89ae102-9666-4f7c-b4b9-\
9ce5f6dd1e39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"M2", "[", 
  RowBox[{"[", "10", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relS2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nm2", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/", "3"}], " ", "-", 
    RowBox[{"4", "  ", 
     RowBox[{
      RowBox[{"nm2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relS1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"nm2", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/", "3"}], " ", "-", " ", 
    RowBox[{"5", " ", 
     RowBox[{
      RowBox[{"nm2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}]}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "looks", " ", "like", " ", "having", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "8"}], ")"}], " ", "pass", " ", "through", " ", "S2", 
    " ", "and", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "10"}], ")"}], " ", "through", " ", 
    RowBox[{"S1", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", 
     RowBox[{"(", 
      RowBox[{"1", ",", "8"}], ")"}], " ", "we", " ", "see", " ", "that", " ",
      "it", " ", "must", " ", "vanish", " ", "at", " ", "the", " ", "conic", 
     " ", "through", " ", "the", " ", "smooth", " ", "point"}], ",", " ", 
    RowBox[{
    "and", " ", "have", " ", "triple", " ", "vanishing", " ", "at", " ", 
     "the", " ", "line", " ", "through", " ", "two", " ", 
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", "2"}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"relg7", "=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"nm2", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "/", "3"}], " ", "-", 
      RowBox[{"4", "  ", 
       RowBox[{
        RowBox[{"nm2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}], ")"}]}], "  ", "+", 
   "  ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"nm2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "/", "3"}], " ", "-", " ", 
     RowBox[{"5", " ", 
      RowBox[{
       RowBox[{"nm2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}], " ", ")"}], " ", "+", 
   " ", 
   RowBox[{"2", 
    RowBox[{"nm2", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "looks", " ", "like", " ", "a", " ", "divisor", " ", "of", 
    " ", "a", " ", "rational", " ", "function", " ", "whose", " ", "seventh", 
    " ", "root", " ", "gives", " ", "the", " ", "cover", 
    "\[IndentingNewLine]", "It", " ", "will", " ", "be", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Eq18", "/", 
       RowBox[{"(", 
        RowBox[{"w1", " ", 
         RowBox[{"u0", "^", "4"}]}], ")"}]}], ")"}], "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"Eq110", "/", 
      RowBox[{"(", 
       RowBox[{"w1", " ", 
        RowBox[{"u0", "^", "5"}]}], ")"}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"u0", "^", "6"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u0", "^", "3"}], "-", 
        RowBox[{"u1", "^", "2"}]}], ")"}], "^", "2"}]}]}], 
   "\[IndentingNewLine]", " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.829552453895444*^9, 3.829552488474859*^9}, {
   3.829552551699839*^9, 3.8295525544589977`*^9}, {3.829552591467289*^9, 
   3.829552621199039*^9}, {3.829552675650332*^9, 3.829552696459234*^9}, {
   3.829554651611559*^9, 3.8295547041573257`*^9}, {3.82955474399784*^9, 
   3.829554745293408*^9}, {3.829554872801914*^9, 3.829554924003285*^9}, {
   3.829561812003673*^9, 3.829561853640828*^9}, 3.8295677348446903`*^9, {
   3.829685933146543*^9, 3.82968596184137*^9}, {3.829686176412488*^9, 
   3.829686177960531*^9}, {3.829686395313899*^9, 3.829686408000813*^9}, {
   3.829992337688141*^9, 3.829992341200746*^9}, {3.830118419218215*^9, 
   3.830118423261376*^9}, {3.8330933109168663`*^9, 3.8330933203918657`*^9}, {
   3.83813151629139*^9, 3.838131537839025*^9}, {3.838131568847979*^9, 
   3.8381316378162127`*^9}, {3.838133015230743*^9, 3.838133071104382*^9}, {
   3.8381331198421183`*^9, 3.8381333120306387`*^9}, {3.838276575911353*^9, 
   3.838276583804584*^9}, {3.8382766231262407`*^9, 3.838276663862381*^9}, {
   3.838276708373961*^9, 3.838276802420566*^9}, {3.83828250862923*^9, 
   3.838282629106619*^9}, {3.838282667931252*^9, 3.8382827029899197`*^9}, {
   3.838282943240643*^9, 3.838282943608059*^9}, {3.8382953803861837`*^9, 
   3.8382954024680433`*^9}, {3.8394036394399233`*^9, 
   3.83940371722884*^9}},ExpressionUUID->"bb026374-02f6-41fa-9c4f-\
7c35466d7730"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
   ",", "0", ",", 
   RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.838474433183025*^9, 3.83891564667994*^9, 
  3.839403027511985*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"2e482816-0f8c-45d9-af6a-5073fda366f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "3", 
   ",", "2", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "4"}]}], "}"}]], "Output",
 CellChangeTimes->{3.838474433183025*^9, 3.83891564667994*^9, 
  3.83940302751518*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"a1d9cd3b-1669-4c18-87d8-321a6bf08973"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "3", ",", "3", ",", "2", 
   ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "5"}]}], "}"}]], "Output",
 CellChangeTimes->{3.838474433183025*^9, 3.83891564667994*^9, 
  3.839403027517311*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7b2d932a-e2d1-4d2e-b5aa-1371d0a94cdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "3", ",", "5", ",", "7", ",", "6", ",", 
   "3", ",", 
   RowBox[{"-", "3"}], ",", "1", ",", "2", ",", "0", ",", 
   RowBox[{"-", "7"}]}], "}"}]], "Output",
 CellChangeTimes->{3.838474433183025*^9, 3.83891564667994*^9, 
  3.839403027519393*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"393004e8-63ed-4317-834a-5aef841c442b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "here", " ", "we", " ", "look", " ", "to", " ", "compute", " ", "the", " ",
     "conditions", " ", "on", " ", "the", " ", "pushforwards", " ", "of", " ",
     "the", " ", "sections", " ", "of", " ", "the", " ", 
    "\[IndentingNewLine]", "2", "K", " ", "from", " ", "the", " ", "fake", 
    " ", "projective", " ", "plane"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KSing", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", "0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", "0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Divg", "=", 
    RowBox[{"relg7", "/", "7"}]}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"-", "6"}]}], ",", 
     RowBox[{"m", "\[LessEqual]", "3"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"-", 
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "KSing"}], "-", " ", 
          RowBox[{"m", " ", "Divg"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d2", "=", 
       RowBox[{"d", ".", "M2", ".", "d"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dk", "=", 
       RowBox[{"d", ".", "M2", ".", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"d", ",", "m", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d2", "-", "dk"}], ")"}], "/", "2"}], "+", "1"}]}], "}"}],
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8382933575943747`*^9, 3.838293479249702*^9}, {
  3.838293608545433*^9, 3.838293756958125*^9}, {3.838293805703919*^9, 
  3.8382939185872087`*^9}, {3.838295411232223*^9, 3.838295467093121*^9}, {
  3.838295686688031*^9, 3.838295688881744*^9}, {3.838295851004149*^9, 
  3.838295881952417*^9}, {3.838295970792386*^9, 3.838296042357534*^9}, {
  3.838296219244317*^9, 3.8382962562221622`*^9}, {3.838307004005333*^9, 
  3.838307006072721*^9}, {3.838307067694805*^9, 3.8383070701184053`*^9}, {
  3.838313869238785*^9, 3.8383138762017317`*^9}, {3.8384741830629597`*^9, 
  3.838474186923202*^9}, {3.838535547623023*^9, 3.8385355476911497`*^9}, {
  3.838656702057858*^9, 3.8386567307430077`*^9}, {3.838658429292424*^9, 
  3.838658469656864*^9}, {3.839432149058313*^9, 
  3.839432223303905*^9}},ExpressionUUID->"47e61471-81a3-4b66-894c-\
c1a004f77259"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["2", "7"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "7"]}], ",", "0", ",", 
   FractionBox["3", "7"], ",", 
   FractionBox["5", "7"], ",", "1", ",", 
   FractionBox["6", "7"], ",", 
   FractionBox["3", "7"], ",", 
   RowBox[{"-", 
    FractionBox["3", "7"]}], ",", 
   FractionBox["1", "7"], ",", 
   FractionBox["2", "7"], ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8386584299966908`*^9, 3.838915654408867*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"118e0bc5-3635-432b-ba03-1b00760b71e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "3"}], ",", "3", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "7"}], "}"}], ",", 
   RowBox[{"-", "6"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"68367971-b9cc-4036-82a9-d6e118cc5e66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "2"}], ",", "3", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "6"}], "}"}], ",", 
   RowBox[{"-", "5"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654413896*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"8c25d09a-f875-42a3-87ca-b03906cf23af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"-", "4"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.83891565441586*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"ae8ab004-09fb-4b41-b5a9-6a8109f59a40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "4"}], 
    "}"}], ",", 
   RowBox[{"-", "3"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.8389156544169197`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"7cf10d64-dd0f-49b1-9263-48d65310de9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "3"}], 
    "}"}], ",", 
   RowBox[{"-", "2"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654418025*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"c658c6a5-f48b-4038-a3b0-acaeac19b685"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "2"}], 
    "}"}], ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.8389156544191628`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"317a336f-21b4-4d35-8dac-242400fe2479"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", "0", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654420278*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"c56200a6-da58-4c20-b256-8442614c95b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", "1", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.8389156544213047`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"b93a0f56-e61e-4f01-b48b-f6c5be56f390"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", "2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654422368*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"6d901121-c969-4bdf-a986-b60043151fb0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", "3", ",", "3", 
     ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", "3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654423421*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"b1e990d1-7379-489f-bb15-6dfdc4b92311"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "4"}], 
   "}"}], " ", "+", " ", 
  RowBox[{"nm2", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8386567505669003`*^9, 3.8386567647784653`*^9}},
 CellLabel->
  "In[1884]:=",ExpressionUUID->"8f2bf1c4-9647-41bd-8627-7db7e5e24a64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "7"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.838656765157062*^9},
 CellLabel->
  "Out[1884]=",ExpressionUUID->"c58bbdea-0d68-4a11-9e9e-0e8f9c7124e1"]
}, Open  ]]
},
WindowSize->{982, 711},
WindowMargins->{{Automatic, 46}, {Automatic, 3}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 445, 8, 64, "Text",ExpressionUUID->"0fb03488-f81a-4ed5-b625-1ee9f7a80421"],
Cell[CellGroupData[{
Cell[1028, 32, 9174, 298, 640, "Input",ExpressionUUID->"e99078d7-5a39-4cca-b1f1-c18b131605f7"],
Cell[10205, 332, 2354, 52, 270, "Output",ExpressionUUID->"c8f0f4b4-7f8c-406d-b26d-15f50a26d8f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12596, 389, 2058, 51, 157, "Input",ExpressionUUID->"bacb5c07-e258-4848-b8eb-14b2d0baddea"],
Cell[CellGroupData[{
Cell[14679, 444, 724, 15, 24, "Print",ExpressionUUID->"98bd05a5-a138-4188-82ff-875b44b57696"],
Cell[15406, 461, 724, 15, 24, "Print",ExpressionUUID->"bdc5d9ca-00e8-4d76-8289-0638e1ad3bb8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16179, 482, 1199, 27, 115, "Input",ExpressionUUID->"1ba642cc-8835-402c-938f-03825002879e"],
Cell[17381, 511, 2064, 57, 94, "Output",ExpressionUUID->"c89ae102-9666-4f7c-b4b9-9ce5f6dd1e39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19482, 573, 4791, 120, 262, "Input",ExpressionUUID->"bb026374-02f6-41fa-9c4f-7c35466d7730"],
Cell[24276, 695, 389, 9, 34, "Output",ExpressionUUID->"2e482816-0f8c-45d9-af6a-5073fda366f3"],
Cell[24668, 706, 404, 9, 34, "Output",ExpressionUUID->"a1d9cd3b-1669-4c18-87d8-321a6bf08973"],
Cell[25075, 717, 405, 9, 34, "Output",ExpressionUUID->"7b2d932a-e2d1-4d2e-b5aa-1371d0a94cdb"],
Cell[25483, 728, 440, 10, 34, "Output",ExpressionUUID->"393004e8-63ed-4317-834a-5aef841c442b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25960, 743, 3098, 69, 220, "Input",ExpressionUUID->"47e61471-81a3-4b66-894c-c1a004f77259"],
Cell[29061, 814, 615, 17, 50, "Output",ExpressionUUID->"118e0bc5-3635-432b-ba03-1b00760b71e5"],
Cell[CellGroupData[{
Cell[29701, 835, 855, 19, 24, "Print",ExpressionUUID->"68367971-b9cc-4036-82a9-d6e118cc5e66"],
Cell[30559, 856, 855, 19, 24, "Print",ExpressionUUID->"8c25d09a-f875-42a3-87ca-b03906cf23af"],
Cell[31417, 877, 854, 19, 24, "Print",ExpressionUUID->"ae8ab004-09fb-4b41-b5a9-6a8109f59a40"],
Cell[32274, 898, 841, 19, 24, "Print",ExpressionUUID->"7cf10d64-dd0f-49b1-9263-48d65310de9f"],
Cell[33118, 919, 839, 19, 24, "Print",ExpressionUUID->"c658c6a5-f48b-4038-a3b0-acaeac19b685"],
Cell[33960, 940, 820, 18, 24, "Print",ExpressionUUID->"317a336f-21b4-4d35-8dac-242400fe2479"],
Cell[34783, 960, 725, 15, 24, "Print",ExpressionUUID->"c56200a6-da58-4c20-b256-8442614c95b9"],
Cell[35511, 977, 727, 15, 24, "Print",ExpressionUUID->"b93a0f56-e61e-4f01-b48b-f6c5be56f390"],
Cell[36241, 994, 742, 15, 24, "Print",ExpressionUUID->"6d901121-c969-4bdf-a986-b60043151fb0"],
Cell[36986, 1011, 800, 17, 24, "Print",ExpressionUUID->"b1e990d1-7379-489f-bb15-6dfdc4b92311"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37835, 1034, 538, 14, 30, "Input",ExpressionUUID->"8f2bf1c4-9647-41bd-8627-7db7e5e24a64"],
Cell[38376, 1050, 474, 14, 34, "Output",ExpressionUUID->"c58bbdea-0d68-4a11-9e9e-0e8f9c7124e1"]
}, Open  ]]
}
]
*)



==> anc/IntersectionFormsKeum.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48008,       1251]
NotebookOptionsPosition[     44766,       1194]
NotebookOutlinePosition[     45103,       1209]
CellTagsIndexPosition[     45060,       1206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook contains intersection calculations on \
the putative Dolgachev surface Y. \nThe generators of the Picard group are \
given in the order  A,B,C,A1,B1,C1,A2,B2,C2,S,S1,S2,F3,F2.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838293521043099*^9, 3.83829355939478*^9}, {
  3.839402813238285*^9, 
  3.839402858611006*^9}},ExpressionUUID->"0fb03488-f81a-4ed5-b625-\
1ee9f7a80421"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "setting", " ", "up", " ", "the", " ", "intersection", " ", "matrix"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "9"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"-", "2"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "10"}], ",", 
      RowBox[{"i", "\[LessEqual]", "12"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"-", "3"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "9"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{"j", "=", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"i", ",", "9"}], "]"}], "+", "1"}]}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", "1"}], ";", 
       RowBox[{
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "=", "1"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "8", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "1"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "a"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", "a"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "a"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", "a"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "a"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], "=", "a"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "b"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", "b"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "b"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", "b"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "b"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], "=", "b"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "c"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", "c"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "c"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", "c"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "c"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], "=", "c"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "3"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "3"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "3"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "3"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "13", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "3"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "=", "3"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "14", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "10", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "2"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "14", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "11", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "2"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "14", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], "=", "2"}], ";", 
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"[", "12", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "=", "2"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "visualization", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"M", "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.751146349675832*^9, 3.7511465759657393`*^9}, {
  3.7511466637356863`*^9, 3.751146812676281*^9}, {3.751146848938108*^9, 
  3.751146914075411*^9}, {3.751150613001144*^9, 3.75115079648984*^9}, {
  3.839402868425643*^9, 3.839402904046171*^9}},
 CellLabel->
  "In[2206]:=",ExpressionUUID->"e99078d7-5a39-4cca-b1f1-c18b131605f7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "1", "a", "b", 
      "c", "0", "0"},
     {"1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0"},
     {"0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "c", "a", "b", "0", "0"},
     {"0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "b", "c", "a", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "1", "0", "0", "1", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0"},
     {"a", "1", "0", "c", "0", "0", "b", "0", "0", 
      RowBox[{"-", "3"}], "0", "0", "3", "2"},
     {"b", "0", "0", "a", "1", "0", "c", "0", "0", "0", 
      RowBox[{"-", "3"}], "0", "3", "2"},
     {"c", "0", "0", "b", "0", "0", "a", "1", "0", "0", "0", 
      RowBox[{"-", "3"}], "3", "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "3", "3", "3", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.75114650416479*^9, 3.7511465738485518`*^9, {3.75114688383457*^9, 
   3.751146914717938*^9}, {3.751150740696739*^9, 3.751150756417738*^9}, 
   3.751150797130858*^9, 3.829484994318265*^9, 3.829499721919776*^9, 
   3.829685823764577*^9, 3.830118308598157*^9, 3.831491755978964*^9, 
   3.833093261486236*^9, 3.836761892619782*^9, 3.8381313051457977`*^9, 
   3.838238594902091*^9, 3.838915628223114*^9, 3.8394029801811934`*^9, 
   3.8488266269397917`*^9},
 CellLabel->
  "Out[2230]//MatrixForm=",ExpressionUUID->"c67a7ff0-be11-4c2e-88e5-\
5385b2652dc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "finding", " ", "possible", " ", "intersections", " ", "of", " ", "S", 
     " ", "with", " ", "A"}], "-", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Unset", "[", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "aa", ",", "bb", ",", "cc"}], 
      "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"aa", "=", "0"}], ",", 
      RowBox[{"aa", "\[LessEqual]", "5"}], ",", 
      RowBox[{"aa", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"bb", "=", "0"}], ",", 
        RowBox[{"bb", "\[LessEqual]", 
         RowBox[{"5", "-", "aa"}]}], ",", 
        RowBox[{"bb", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cc", "=", 
          RowBox[{"5", "-", "aa", "-", "bb"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"rk", "=", 
          RowBox[{"MatrixRank", "[", 
           RowBox[{"M", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "\[Rule]", "aa"}], ",", 
              RowBox[{"b", "\[Rule]", "bb"}], ",", 
              RowBox[{"c", "\[Rule]", "cc"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"rk", "\[LessEqual]", "10"}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"rk", ",", "\"\< \>\"", ",", 
             RowBox[{"{", 
              RowBox[{"aa", ",", "bb", ",", "cc"}], "}"}]}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.751146582561096*^9, 3.751146659338717*^9}, {
  3.7511469187329082`*^9, 3.751146979099799*^9}, {3.751147070944133*^9, 
  3.751147093741905*^9}, {3.829499670816386*^9, 3.829499681918757*^9}, {
  3.838915637538369*^9, 3.838915638527666*^9}, {3.83940291198628*^9, 
  3.8394029361524763`*^9}},
 CellLabel->
  "In[2234]:=",ExpressionUUID->"bacb5c07-e258-4848-b8eb-14b2d0baddea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm[10, " ", {1, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.751150802198098*^9, 3.8294849975703173`*^9, {3.8294996536386347`*^9, 
   3.8294996828418217`*^9}, 3.829499727887294*^9, 3.8295515907042913`*^9, 
   3.829685828787107*^9, 3.8301183127745447`*^9, 3.831491759886339*^9, 
   3.833093263976071*^9, 3.836761898051921*^9, 3.8381313104409733`*^9, 
   3.838238601727852*^9, 3.838915639471779*^9, 3.839402983159615*^9, 
   3.848826646638474*^9},
 CellLabel->
  "During evaluation of \
In[2234]:=",ExpressionUUID->"0da03ddc-ca76-4306-b8f3-b89bdac3ae5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm[10, " ", {2, 1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.751150802198098*^9, 3.8294849975703173`*^9, {3.8294996536386347`*^9, 
   3.8294996828418217`*^9}, 3.829499727887294*^9, 3.8295515907042913`*^9, 
   3.829685828787107*^9, 3.8301183127745447`*^9, 3.831491759886339*^9, 
   3.833093263976071*^9, 3.836761898051921*^9, 3.8381313104409733`*^9, 
   3.838238601727852*^9, 3.838915639471779*^9, 3.839402983159615*^9, 
   3.848826646641197*^9},
 CellLabel->
  "During evaluation of \
In[2234]:=",ExpressionUUID->"901dca2a-4fcb-494e-bc91-036f8f88ace9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "choice", " ", "is", " ", "the", " ", "one", " ", "that", " ",
     "happens", " ", "in", " ", "this", " ", "case"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"M1", "=", 
    RowBox[{"M", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", "1"}], ",", 
       RowBox[{"b", "\[Rule]", "3"}], ",", 
       RowBox[{"c", "\[Rule]", "1"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nm1", "=", 
     RowBox[{"NullSpace", "[", "M1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"nm1", "//", "MatrixForm"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7511469926627617`*^9, 3.7511470348001738`*^9}, {
   3.751147182667789*^9, 3.751147215024846*^9}, {3.751151515733472*^9, 
   3.751151516113023*^9}, {3.829485015127618*^9, 3.8294850151662903`*^9}, {
   3.82955163759056*^9, 3.829551660262034*^9}, {3.8295519247350197`*^9, 
   3.8295519384557457`*^9}, {3.838131335288763*^9, 3.8381313579006443`*^9}, {
   3.83940295098276*^9, 3.839402975394032*^9}, {3.8488266337429533`*^9, 
   3.848826650492711*^9}, 3.848905819994997*^9},
 CellLabel->
  "In[3255]:=",ExpressionUUID->"1ba642cc-8835-402c-938f-03825002879e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "1", ",", "3", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "3", ",", "1", ",", "1", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", ",", "0",
      ",", "0", ",", 
     RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", 
     RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "3", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "3"}], ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.751147011007723*^9, 3.751147035399712*^9}, {
   3.751147194722979*^9, 3.751147215647983*^9}, 3.7511508063909817`*^9, 
   3.751151516403154*^9, {3.829485002619953*^9, 3.8294850157893867`*^9}, 
   3.829499649133808*^9, 3.8294997440405293`*^9, 3.82955160054638*^9, 
   3.82955166060859*^9, 3.8295519391000338`*^9, 3.829685833741846*^9, 
   3.8301183167043743`*^9, 3.831491762435029*^9, 3.833093265505393*^9, 
   3.836761901215755*^9, {3.838131320227901*^9, 3.838131343735186*^9}, 
   3.8382386147776537`*^9, 3.838915642952282*^9, 3.8394029882085876`*^9, {
   3.8488266446719313`*^9, 3.848826650697693*^9}, 3.848905821175372*^9},
 CellLabel->
  "Out[3255]=",ExpressionUUID->"f8d4dc27-9f78-435c-9276-94f4dc8a2594"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "3"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "2", "0"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "2", "5", "2", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "3"}], "0", "3", "0", "0"},
     {"4", "1", "1", "1", "1", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "5"}], 
      RowBox[{"-", "2"}], "1", 
      RowBox[{"-", "3"}], "3", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.751147011007723*^9, 3.751147035399712*^9}, {
   3.751147194722979*^9, 3.751147215647983*^9}, 3.7511508063909817`*^9, 
   3.751151516403154*^9, {3.829485002619953*^9, 3.8294850157893867`*^9}, 
   3.829499649133808*^9, 3.8294997440405293`*^9, 3.82955160054638*^9, 
   3.82955166060859*^9, 3.8295519391000338`*^9, 3.829685833741846*^9, 
   3.8301183167043743`*^9, 3.831491762435029*^9, 3.833093265505393*^9, 
   3.836761901215755*^9, {3.838131320227901*^9, 3.838131343735186*^9}, 
   3.8382386147776537`*^9, 3.838915642952282*^9, 3.8394029882085876`*^9, {
   3.8488266446719313`*^9, 3.848826650697693*^9}, 3.8489058212251167`*^9},
 CellLabel->
  "Out[3257]//MatrixForm=",ExpressionUUID->"4efb1c1d-1259-4463-a764-\
1ff72323844a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"M1", "[", 
  RowBox[{"[", "10", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"relS2", "=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"nm1", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "/", "3"}], " ", "-", 
     RowBox[{"4", "  ", 
      RowBox[{
       RowBox[{"nm1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}], " ", 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relS1", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"nm1", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "/", "3"}], " ", "-", " ", 
      RowBox[{"5", " ", 
       RowBox[{
        RowBox[{"nm1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", "3"}]}]}], " ", ")"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "looks", " ", "like", " ", "having", " ", "a", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "8"}], ")"}], " ", "pass", " ", "through", " ", "S2", 
    " ", "and", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "10"}], ")"}], " ", "through", " ", 
    RowBox[{"S1", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", 
     RowBox[{"(", 
      RowBox[{"1", ",", "8"}], ")"}], " ", "we", " ", "see", " ", "that", " ",
      "it", " ", "must", " ", "vanish", " ", "at", " ", "the", " ", "conic", 
     " ", "through", " ", "the", " ", "smooth", " ", "point"}], ",", " ", 
    RowBox[{
    "and", " ", "have", " ", "triple", " ", "vanishing", " ", "at", " ", 
     "the", " ", "line", " ", "through", " ", "two", " ", 
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", "2"}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"relg7", "=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{"relS2", " ", "+", " ", 
     RowBox[{"2", " ", "relS1"}], " ", "-", 
     RowBox[{"7", " ", 
      RowBox[{"nm1", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "looks", " ", "like", " ", "a", " ", "divisor", " ", "of", 
    " ", "a", " ", "rational", " ", "function", " ", "whose", " ", "seventh", 
    " ", "root", " ", "gives", " ", "the", " ", "cover", 
    "\[IndentingNewLine]", "It", " ", "will", " ", "be", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Eq18", "/", 
       RowBox[{"(", 
        RowBox[{"w1", " ", 
         RowBox[{"u0", "^", "4"}]}], ")"}]}], ")"}], "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"Eq110", "/", 
      RowBox[{"(", 
       RowBox[{"w1", " ", 
        RowBox[{"u0", "^", "5"}]}], ")"}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"u0", "^", "6"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u0", "^", "3"}], "-", 
        RowBox[{"u1", "^", "2"}]}], ")"}], "^", "2"}]}]}], 
   "\[IndentingNewLine]", " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.829552453895444*^9, 3.829552488474859*^9}, {
   3.829552551699839*^9, 3.8295525544589977`*^9}, {3.829552591467289*^9, 
   3.829552621199039*^9}, {3.829552675650332*^9, 3.829552696459234*^9}, {
   3.829554651611559*^9, 3.8295547041573257`*^9}, {3.82955474399784*^9, 
   3.829554745293408*^9}, {3.829554872801914*^9, 3.829554924003285*^9}, {
   3.829561812003673*^9, 3.829561853640828*^9}, 3.8295677348446903`*^9, {
   3.829685933146543*^9, 3.82968596184137*^9}, {3.829686176412488*^9, 
   3.829686177960531*^9}, {3.829686395313899*^9, 3.829686408000813*^9}, {
   3.829992337688141*^9, 3.829992341200746*^9}, {3.830118419218215*^9, 
   3.830118423261376*^9}, {3.8330933109168663`*^9, 3.8330933203918657`*^9}, {
   3.83813151629139*^9, 3.838131537839025*^9}, {3.838131568847979*^9, 
   3.8381316378162127`*^9}, {3.838133015230743*^9, 3.838133071104382*^9}, {
   3.8381331198421183`*^9, 3.8381333120306387`*^9}, {3.838276575911353*^9, 
   3.838276583804584*^9}, {3.8382766231262407`*^9, 3.838276663862381*^9}, {
   3.838276708373961*^9, 3.838276802420566*^9}, {3.83828250862923*^9, 
   3.838282629106619*^9}, {3.838282667931252*^9, 3.8382827029899197`*^9}, {
   3.838282943240643*^9, 3.838282943608059*^9}, {3.8382953803861837`*^9, 
   3.8382954024680433`*^9}, {3.8394036394399233`*^9, 3.83940371722884*^9}, {
   3.848826666111071*^9, 3.848826677577779*^9}, {3.848826744197476*^9, 
   3.848826772098835*^9}, {3.848826825140036*^9, 3.848826831863435*^9}, {
   3.848832000939118*^9, 3.848832003516961*^9}, {3.848853373207468*^9, 
   3.848853421193296*^9}, {3.848853722967279*^9, 3.848853730160388*^9}, {
   3.848853769142922*^9, 3.8488538020521297`*^9}, {3.848870378869721*^9, 
   3.848870399725298*^9}, {3.848870585815543*^9, 3.848870588125865*^9}, 
   3.848905740025874*^9},
 CellLabel->
  "In[3251]:=",ExpressionUUID->"bb026374-02f6-41fa-9c4f-7c35466d7730"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", ",", "0", 
   ",", "0", ",", 
   RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.838474433183025*^9, 3.83891564667994*^9, 3.839403027511985*^9, {
   3.848826667071741*^9, 3.848826677896961*^9}, {3.848826752626562*^9, 
   3.848826772569005*^9}, 3.8488320044155188`*^9, {3.8488533807720757`*^9, 
   3.848853421716483*^9}, 3.848853730571464*^9, {3.8488537812908382`*^9, 
   3.8488538028047*^9}, 3.848870400596243*^9, 3.848870588657735*^9, 
   3.8489057464969263`*^9},
 CellLabel->
  "Out[3251]=",ExpressionUUID->"ddf3c291-473f-4776-bb7f-51baee418b7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.838474433183025*^9, 3.83891564667994*^9, 3.839403027511985*^9, {
   3.848826667071741*^9, 3.848826677896961*^9}, {3.848826752626562*^9, 
   3.848826772569005*^9}, 3.8488320044155188`*^9, {3.8488533807720757`*^9, 
   3.848853421716483*^9}, 3.848853730571464*^9, {3.8488537812908382`*^9, 
   3.8488538028047*^9}, 3.848870400596243*^9, 3.848870588657735*^9, 
   3.8489057465035563`*^9},
 CellLabel->
  "Out[3252]=",ExpressionUUID->"483f177c-a703-4229-a525-a01ec40c8f3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{
  3.838474433183025*^9, 3.83891564667994*^9, 3.839403027511985*^9, {
   3.848826667071741*^9, 3.848826677896961*^9}, {3.848826752626562*^9, 
   3.848826772569005*^9}, 3.8488320044155188`*^9, {3.8488533807720757`*^9, 
   3.848853421716483*^9}, 3.848853730571464*^9, {3.8488537812908382`*^9, 
   3.8488538028047*^9}, 3.848870400596243*^9, 3.848870588657735*^9, 
   3.8489057465090427`*^9},
 CellLabel->
  "Out[3253]=",ExpressionUUID->"ecbdb284-90d1-4516-b85c-cbc24362747e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "7"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "3"}], ",", "2", ",", "1", ",", "0", ",", "7"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.838474433183025*^9, 3.83891564667994*^9, 3.839403027511985*^9, {
   3.848826667071741*^9, 3.848826677896961*^9}, {3.848826752626562*^9, 
   3.848826772569005*^9}, 3.8488320044155188`*^9, {3.8488533807720757`*^9, 
   3.848853421716483*^9}, 3.848853730571464*^9, {3.8488537812908382`*^9, 
   3.8488538028047*^9}, 3.848870400596243*^9, 3.848870588657735*^9, 
   3.848905746512978*^9},
 CellLabel->
  "Out[3254]=",ExpressionUUID->"8dcb3c14-ec77-4e36-9bdf-e9a081603be2"]
}, Open  ]],

Cell[BoxData[""], "Input",ExpressionUUID->"0bf47709-ddcf-4a1d-a37b-d7fcd74f5307"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "here", " ", "we", " ", "look", " ", "to", " ", "compute", " ", "the", " ",
     "conditions", " ", "on", " ", "the", " ", "pushforwards", " ", "of", " ",
     "the", " ", "sections", " ", "of", " ", "the", " ", 
    "\[IndentingNewLine]", "2", "K", " ", "from", " ", "the", " ", "fake", 
    " ", "projective", " ", "plane"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KSing", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", "0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", "0", ",", 
       RowBox[{"2", "/", "7"}], ",", 
       RowBox[{"1", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", 
       RowBox[{"3", "/", "7"}], ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Divg", "=", 
    RowBox[{"relg7", "/", "7"}]}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"-", "6"}]}], ",", 
     RowBox[{"m", "\[LessEqual]", "3"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"-", 
        RowBox[{"Ceiling", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "KSing"}], "-", " ", 
          RowBox[{"m", " ", "Divg"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d2", "=", 
       RowBox[{"d", ".", "M1", ".", "d"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dk", "=", 
       RowBox[{"d", ".", "M1", ".", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"d", ",", "m", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d2", "-", "dk"}], ")"}], "/", "2"}], "+", "1"}]}], "}"}],
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8382933575943747`*^9, 3.838293479249702*^9}, {
  3.838293608545433*^9, 3.838293756958125*^9}, {3.838293805703919*^9, 
  3.8382939185872087`*^9}, {3.838295411232223*^9, 3.838295467093121*^9}, {
  3.838295686688031*^9, 3.838295688881744*^9}, {3.838295851004149*^9, 
  3.838295881952417*^9}, {3.838295970792386*^9, 3.838296042357534*^9}, {
  3.838296219244317*^9, 3.8382962562221622`*^9}, {3.838307004005333*^9, 
  3.838307006072721*^9}, {3.838307067694805*^9, 3.8383070701184053`*^9}, {
  3.838313869238785*^9, 3.8383138762017317`*^9}, {3.8384741830629597`*^9, 
  3.838474186923202*^9}, {3.838535547623023*^9, 3.8385355476911497`*^9}, {
  3.838656702057858*^9, 3.8386567307430077`*^9}, {3.838658429292424*^9, 
  3.838658469656864*^9}, {3.839432149058313*^9, 3.839432223303905*^9}, {
  3.848872280797023*^9, 3.8488722830614147`*^9}},
 CellLabel->
  "In[3248]:=",ExpressionUUID->"47e61471-81a3-4b66-894c-c1a004f77259"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["2", "7"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "7"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "7"]}], ",", 
   RowBox[{"-", 
    FractionBox["4", "7"]}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", 
    FractionBox["4", "7"]}], ",", 
   RowBox[{"-", 
    FractionBox["2", "7"]}], ",", 
   RowBox[{"-", 
    FractionBox["3", "7"]}], ",", 
   FractionBox["2", "7"], ",", 
   FractionBox["1", "7"], ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.8386584299966908`*^9, 3.838915654408867*^9, 
  3.848872291970542*^9},
 CellLabel->
  "Out[3249]=",ExpressionUUID->"86f92b7a-961f-4582-8ee6-bd65cea24e2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "3", ",", "6", ",", "4",
      ",", "2", ",", "3", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "5"}]}], "}"}], ",", 
   RowBox[{"-", "6"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.848872292014236*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"02031536-f93b-4825-b5a1-d488f87d03e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "3", ",", "5", ",", "3",
      ",", "1", ",", "3", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "4"}]}], "}"}], ",", 
   RowBox[{"-", "5"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.8488722920181313`*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"6f74e641-460b-4409-9f70-f79b6debf463"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "4", ",", "2",
      ",", "1", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "3"}]}], "}"}], ",", 
   RowBox[{"-", "4"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.848872292032065*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"792421b7-1983-4f80-aaec-c38ed6d4cf94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "3", ",", "2",
      ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"-", "3"}], ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.848872292035475*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"be9dcaef-efe7-481c-8858-ab00fe821589"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"-", "2"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.8488722920383873`*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"10f15167-92d8-4fa9-b821-fd6d6d931eaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.848872292040798*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"1f434e71-1151-4795-b61e-d6ce548a2459"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", "0", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.848872292043124*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"9f0ebbdc-fce1-496b-99de-d5e3252b00a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
     ",", "0", ",", "2"}], "}"}], ",", "1", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.8488722920449753`*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"6e546bce-93ab-4ace-8d44-12a0a068788a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "3"}], 
    "}"}], ",", "2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.8488722920469027`*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"d0403895-aa99-4172-93b7-53f0f3737785"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "4"}], "}"}], ",",
    "3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{{3.838296030697874*^9, 3.838296044610529*^9}, {
   3.8382962509741077`*^9, 3.838296256713436*^9}, 3.838307006504903*^9, 
   3.838307070788547*^9, 3.8383115630477343`*^9, 3.838313876570773*^9, 
   3.838474188663631*^9, 3.838535548143955*^9, {3.838656707928934*^9, 
   3.838656731219942*^9}, 3.838658430000905*^9, 3.838915654411333*^9, 
   3.84887229204884*^9},
 CellLabel->
  "During evaluation of \
In[3248]:=",ExpressionUUID->"03d53c50-8f13-4c5d-8b41-03616ad656f7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "3"}], ",", 
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "4"}], 
   "}"}], " ", "+", " ", 
  RowBox[{"nm2", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8386567505669003`*^9, 3.8386567647784653`*^9}},
 CellLabel->
  "In[1884]:=",ExpressionUUID->"8f2bf1c4-9647-41bd-8627-7db7e5e24a64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", "7"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.838656765157062*^9},
 CellLabel->
  "Out[1884]=",ExpressionUUID->"c58bbdea-0d68-4a11-9e9e-0e8f9c7124e1"]
}, Open  ]]
},
WindowSize->{982, 711},
WindowMargins->{{179, Automatic}, {1, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 445, 8, 64, "Text",ExpressionUUID->"0fb03488-f81a-4ed5-b625-1ee9f7a80421"],
Cell[CellGroupData[{
Cell[1028, 32, 9179, 299, 640, "Input",ExpressionUUID->"e99078d7-5a39-4cca-b1f1-c18b131605f7"],
Cell[10210, 333, 2384, 53, 270, "Output",ExpressionUUID->"c67a7ff0-be11-4c2e-88e5-5385b2652dc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12631, 391, 2063, 52, 157, "Input",ExpressionUUID->"bacb5c07-e258-4848-b8eb-14b2d0baddea"],
Cell[CellGroupData[{
Cell[14719, 447, 752, 16, 24, "Print",ExpressionUUID->"0da03ddc-ca76-4306-b8f3-b89bdac3ae5d"],
Cell[15474, 465, 752, 16, 24, "Print",ExpressionUUID->"901dca2a-4fcb-494e-bc91-036f8f88ace9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16275, 487, 1253, 27, 115, "Input",ExpressionUUID->"1ba642cc-8835-402c-938f-03825002879e"],
Cell[17531, 516, 3685, 79, 161, "Output",ExpressionUUID->"f8d4dc27-9f78-435c-9276-94f4dc8a2594"],
Cell[21219, 597, 2142, 58, 94, "Output",ExpressionUUID->"4efb1c1d-1259-4463-a764-1ff72323844a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23398, 660, 4896, 112, 262, "Input",ExpressionUUID->"bb026374-02f6-41fa-9c4f-7c35466d7730"],
Cell[28297, 774, 714, 15, 34, "Output",ExpressionUUID->"ddf3c291-473f-4776-bb7f-51baee418b7d"],
Cell[29014, 791, 856, 20, 34, "Output",ExpressionUUID->"483f177c-a703-4229-a525-a01ec40c8f3b"],
Cell[29873, 813, 856, 20, 34, "Output",ExpressionUUID->"ecbdb284-90d1-4516-b85c-cbc24362747e"],
Cell[30732, 835, 838, 20, 34, "Output",ExpressionUUID->"8dcb3c14-ec77-4e36-9bdf-e9a081603be2"]
}, Open  ]],
Cell[31585, 858, 81, 0, 30, "Input",ExpressionUUID->"0bf47709-ddcf-4a1d-a37b-d7fcd74f5307"],
Cell[CellGroupData[{
Cell[31691, 862, 3173, 70, 220, "Input",ExpressionUUID->"47e61471-81a3-4b66-894c-c1a004f77259"],
Cell[34867, 934, 725, 23, 50, "Output",ExpressionUUID->"86f92b7a-961f-4582-8ee6-bd65cea24e2c"],
Cell[CellGroupData[{
Cell[35617, 961, 810, 18, 24, "Print",ExpressionUUID->"02031536-f93b-4825-b5a1-d488f87d03e1"],
Cell[36430, 981, 812, 18, 24, "Print",ExpressionUUID->"6f74e641-460b-4409-9f70-f79b6debf463"],
Cell[37245, 1001, 810, 18, 24, "Print",ExpressionUUID->"792421b7-1983-4f80-aaec-c38ed6d4cf94"],
Cell[38058, 1021, 789, 17, 24, "Print",ExpressionUUID->"be9dcaef-efe7-481c-8858-ab00fe821589"],
Cell[38850, 1040, 791, 17, 24, "Print",ExpressionUUID->"10f15167-92d8-4fa9-b821-fd6d6d931eaf"],
Cell[39644, 1059, 772, 17, 24, "Print",ExpressionUUID->"1f434e71-1151-4795-b61e-d6ce548a2459"],
Cell[40419, 1078, 753, 16, 24, "Print",ExpressionUUID->"9f0ebbdc-fce1-496b-99de-d5e3252b00a4"],
Cell[41175, 1096, 788, 16, 24, "Print",ExpressionUUID->"6e546bce-93ab-4ace-8d44-12a0a068788a"],
Cell[41966, 1114, 829, 18, 24, "Print",ExpressionUUID->"d0403895-aa99-4172-93b7-53f0f3737785"],
Cell[42798, 1134, 888, 21, 24, "Print",ExpressionUUID->"03d53c50-8f13-4c5d-8b41-03616ad656f7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43735, 1161, 538, 14, 30, "Input",ExpressionUUID->"8f2bf1c4-9647-41bd-8627-7db7e5e24a64"],
Cell[44276, 1177, 474, 14, 34, "Output",ExpressionUUID->"c58bbdea-0d68-4a11-9e9e-0e8f9c7124e1"]
}, Open  ]]
}
]
*)



==> anc/QuadricsGood1212 <==
{2*t1^6*t2^4*t3^6*t4^4*u0*u1^2*v1^2 + t1^6*t2^5*t3^6*t4^4*u0*u1^2*v1^2 - 
  2*t1^5*t2^5*t3^5*t4^5*u0*u1^2*v1^2 - t1^5*t2^6*t3^5*t4^5*u0*u1^2*v1^2 - 
  t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1^2*v1^2 + 2*t1^5*t2^3*t3^5*t4^3*t5^2*u0*u1^2*
   v1^2 + t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1^2*v1^2 + 
  2*t1^6*t2^2*t3^4*t4^4*t5^2*u0*u1^2*v1^2 + 3*t1^6*t2^3*t3^4*t4^4*t5^2*u0*
   u1^2*v1^2 - 4*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1^2*v1^2 - 
  t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1^2*v1^2 - 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1^2*
   v1^2 - 3*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + 
  2*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + t1^3*t2^6*t3^3*t4^5*t5^2*u0*u1^2*
   v1^2 - t1^6*t2*t3^4*t4^2*t5^4*u0*u1^2*v1^2 - 
  4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*u1^2*v1^2 - t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1^2*
   v1^2 - 2*t1^5*t2*t3^3*t4^3*t5^4*u0*u1^2*v1^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1^2*v1^2 + 2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1^2*
   v1^2 + 3*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1^2*v1^2 - 
  t1^4*t2^3*t3^2*t4^4*t5^4*u0*u1^2*v1^2 + 2*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1^2*
   v1^2 - 2*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1^2*v1^2 + 
  2*t1^3*t2^3*t3*t4^5*t5^4*u0*u1^2*v1^2 + 3*t1^3*t2^4*t3*t4^5*t5^4*u0*u1^2*
   v1^2 + t1^4*t2*t3^2*t4^2*t5^6*u0*u1^2*v1^2 + 
  4*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1^2*v1^2 + 2*t1^2*t2^3*t3^2*t4^2*t5^6*u0*
   u1^2*v1^2 + 2*t1^3*t2*t3*t4^3*t5^6*u0*u1^2*v1^2 + 
  t1^3*t2^2*t3*t4^3*t5^6*u0*u1^2*v1^2 - 4*t1*t2^3*t3*t4^3*t5^6*u0*u1^2*v1^2 - 
  4*t1*t2^4*t3*t4^3*t5^6*u0*u1^2*v1^2 - 2*t1^2*t2^2*t4^4*t5^6*u0*u1^2*v1^2 - 
  2*t1^2*t2^3*t4^4*t5^6*u0*u1^2*v1^2 + 2*t2^5*t4^4*t5^6*u0*u1^2*v1^2 + 
  2*t1^6*t2^4*t3^6*t4^4*u0*u1*v1*v2 + 2*t1^6*t2^5*t3^6*t4^4*u0*u1*v1*v2 - 
  t1^6*t2^4*t3^7*t4^4*u0*u1*v1*v2 - 2*t1^5*t2^5*t3^5*t4^5*u0*u1*v1*v2 - 
  2*t1^5*t2^6*t3^5*t4^5*u0*u1*v1*v2 + t1^5*t2^5*t3^6*t4^5*u0*u1*v1*v2 - 
  2*t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1*v1*v2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*u1*v1*
   v2 + 2*t1^5*t2^3*t3^5*t4^3*t5^2*u0*u1*v1*v2 + 
  2*t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1*v1*v2 + 2*t1^5*t2^3*t3^6*t4^3*t5^2*u0*u1*
   v1*v2 + 2*t1^6*t2^2*t3^4*t4^4*t5^2*u0*u1*v1*v2 + 
  6*t1^6*t2^3*t3^4*t4^4*t5^2*u0*u1*v1*v2 - 4*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1*
   v1*v2 - 2*t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1*v1*v2 - 
  2*t1^6*t2^2*t3^5*t4^4*t5^2*u0*u1*v1*v2 + t1^4*t2^4*t3^5*t4^4*t5^2*u0*u1*v1*
   v2 - 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1*v1*v2 - 
  6*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1*v1*v2 + 2*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1*
   v1*v2 + 2*t1^3*t2^6*t3^3*t4^5*t5^2*u0*u1*v1*v2 + 
  t1^5*t2^3*t3^4*t4^5*t5^2*u0*u1*v1*v2 - 2*t1^3*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*
   v2 + t1^4*t2^4*t3^3*t4^6*t5^2*u0*u1*v1*v2 - t1^5*t2*t3^6*t4*t5^4*u0*u1*v1*
   v2 - 2*t1^6*t2*t3^4*t4^2*t5^4*u0*u1*v1*v2 - 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*
   u1*v1*v2 - 2*t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1*v1*v2 + 
  3*t1^4*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*v2 - 2*t1^5*t2*t3^3*t4^3*t5^4*u0*u1*v1*
   v2 - 2*t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1*v1*v2 + 
  2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1*v1*v2 + 6*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1*
   v1*v2 + t1^5*t2*t3^4*t4^3*t5^4*u0*u1*v1*v2 - 
  3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*u1*v1*v2 - 2*t1^4*t2^3*t3^2*t4^4*t5^4*u0*u1*
   v1*v2 + 2*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1*v1*v2 - 
  4*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1*v1*v2 + 3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*u1*
   v1*v2 + 2*t1^3*t2^3*t3*t4^5*t5^4*u0*u1*v1*v2 + 
  6*t1^3*t2^4*t3*t4^5*t5^4*u0*u1*v1*v2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*u1*v1*
   v2 + t1*t2^5*t3^2*t4^5*t5^4*u0*u1*v1*v2 - t1^2*t2^4*t3*t4^6*t5^4*u0*u1*v1*
   v2 + t1^3*t2*t3^4*t4*t5^6*u0*u1*v1*v2 + 2*t1^4*t2*t3^2*t4^2*t5^6*u0*u1*v1*
   v2 + 4*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1*v1*v2 + 
  4*t1^2*t2^3*t3^2*t4^2*t5^6*u0*u1*v1*v2 - 2*t1^2*t2^2*t3^3*t4^2*t5^6*u0*u1*
   v1*v2 + 2*t1^3*t2*t3*t4^3*t5^6*u0*u1*v1*v2 + 
  2*t1^3*t2^2*t3*t4^3*t5^6*u0*u1*v1*v2 - 4*t1*t2^3*t3*t4^3*t5^6*u0*u1*v1*v2 - 
  8*t1*t2^4*t3*t4^3*t5^6*u0*u1*v1*v2 - t1^3*t2*t3^2*t4^3*t5^6*u0*u1*v1*v2 + 
  t1*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v2 - 2*t1^2*t2^2*t4^4*t5^6*u0*u1*v1*v2 - 
  4*t1^2*t2^3*t4^4*t5^6*u0*u1*v1*v2 + 4*t2^5*t4^4*t5^6*u0*u1*v1*v2 - 
  t1^2*t2^2*t3*t4^4*t5^6*u0*u1*v1*v2 + 2*t1*t2^3*t4^5*t5^6*u0*u1*v1*v2 + 
  t1^6*t2^5*t3^6*t4^4*u0*v2^2 - t1^6*t2^4*t3^7*t4^4*u0*v2^2 - 
  t1^5*t2^6*t3^5*t4^5*u0*v2^2 + t1^5*t2^5*t3^6*t4^5*u0*v2^2 - 
  t1^6*t2^3*t3^6*t4^2*t5^2*u0*v2^2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*v2^2 + 
  t1^5*t2^4*t3^5*t4^3*t5^2*u0*v2^2 + 2*t1^5*t2^3*t3^6*t4^3*t5^2*u0*v2^2 + 
  3*t1^6*t2^3*t3^4*t4^4*t5^2*u0*v2^2 - t1^4*t2^5*t3^4*t4^4*t5^2*u0*v2^2 - 
  2*t1^6*t2^2*t3^5*t4^4*t5^2*u0*v2^2 + t1^4*t2^4*t3^5*t4^4*t5^2*u0*v2^2 - 
  3*t1^5*t2^4*t3^3*t4^5*t5^2*u0*v2^2 + t1^3*t2^6*t3^3*t4^5*t5^2*u0*v2^2 + 
  t1^5*t2^3*t3^4*t4^5*t5^2*u0*v2^2 - 2*t1^3*t2^5*t3^4*t4^5*t5^2*u0*v2^2 + 
  t1^4*t2^4*t3^3*t4^6*t5^2*u0*v2^2 - t1^5*t2*t3^6*t4*t5^4*u0*v2^2 - 
  t1^6*t2*t3^4*t4^2*t5^4*u0*v2^2 - t1^4*t2^3*t3^4*t4^2*t5^4*u0*v2^2 + 
  3*t1^4*t2^2*t3^5*t4^2*t5^4*u0*v2^2 - t1^5*t2^2*t3^3*t4^3*t5^4*u0*v2^2 + 
  3*t1^3*t2^4*t3^3*t4^3*t5^4*u0*v2^2 + t1^5*t2*t3^4*t4^3*t5^4*u0*v2^2 - 
  3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*v2^2 - t1^4*t2^3*t3^2*t4^4*t5^4*u0*v2^2 - 
  2*t1^2*t2^5*t3^2*t4^4*t5^4*u0*v2^2 + 3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*v2^2 + 
  3*t1^3*t2^4*t3*t4^5*t5^4*u0*v2^2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*v2^2 + 
  t1*t2^5*t3^2*t4^5*t5^4*u0*v2^2 - t1^2*t2^4*t3*t4^6*t5^4*u0*v2^2 + 
  t1^3*t2*t3^4*t4*t5^6*u0*v2^2 + t1^4*t2*t3^2*t4^2*t5^6*u0*v2^2 + 
  2*t1^2*t2^3*t3^2*t4^2*t5^6*u0*v2^2 - 2*t1^2*t2^2*t3^3*t4^2*t5^6*u0*v2^2 + 
  t1^3*t2^2*t3*t4^3*t5^6*u0*v2^2 - 4*t1*t2^4*t3*t4^3*t5^6*u0*v2^2 - 
  t1^3*t2*t3^2*t4^3*t5^6*u0*v2^2 + t1*t2^3*t3^2*t4^3*t5^6*u0*v2^2 - 
  2*t1^2*t2^3*t4^4*t5^6*u0*v2^2 + 2*t2^5*t4^4*t5^6*u0*v2^2 - 
  t1^2*t2^2*t3*t4^4*t5^6*u0*v2^2 + 2*t1*t2^3*t4^5*t5^6*u0*v2^2 + 
  4*t1^5*t2^4*t3^5*t4^5*u0^2*v1*v3 - 4*t1^5*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v3 - 
  4*t1^4*t2^3*t3^4*t4^4*t5^2*u0^2*v1*v3 - 4*t1^3*t2^4*t3^3*t4^5*t5^2*u0^2*v1*
   v3 + 4*t1^4*t2*t3^4*t4^2*t5^4*u0^2*v1*v3 + 4*t1^3*t2^2*t3^3*t4^3*t5^4*u0^2*
   v1*v3 + 4*t1^2*t2^3*t3^2*t4^4*t5^4*u0^2*v1*v3 - 
  4*t1^2*t2*t3^2*t4^2*t5^6*u0^2*v1*v3 + 4*t1^5*t2^4*t3^5*t4^5*v3^2 - 
  4*t1^5*t2^2*t3^5*t4^3*t5^2*v3^2 - 4*t1^4*t2^3*t3^4*t4^4*t5^2*v3^2 - 
  4*t1^3*t2^4*t3^3*t4^5*t5^2*v3^2 + 4*t1^4*t2*t3^4*t4^2*t5^4*v3^2 + 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*v3^2 + 4*t1^2*t2^3*t3^2*t4^4*t5^4*v3^2 - 
  4*t1^2*t2*t3^2*t4^2*t5^6*v3^2 - t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v5 + 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v5 - 3*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v5 + 
  t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v5 + t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v5 - 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v5 + t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v5 + 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v5 - 3*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v5 - 
  t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v5 + 3*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v5 - 
  t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v5 - t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v5 + 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v5 - 3*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v5 + 
  t2^5*t3*t4^4*t5^6*u1*v1*v5 - t1^7*t2^2*t3^6*t4^3*t5^2*v2*v5 + 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v5 + t1^6*t2^2*t3^6*t4^4*t5^2*v2*v5 - 
  3*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v5 - 3*t1^5*t2^3*t3^5*t4^5*t5^2*v2*v5 + 
  t1^4*t2^5*t3^3*t4^6*t5^2*v2*v5 + 3*t1^4*t2^4*t3^4*t4^6*t5^2*v2*v5 - 
  t1^3*t2^5*t3^3*t4^7*t5^2*v2*v5 + t1^5*t2^2*t3^6*t4*t5^4*v2*v5 - 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v5 - t1^6*t3^6*t4^2*t5^4*v2*v5 - 
  t1^4*t2^2*t3^6*t4^2*t5^4*v2*v5 + t1^5*t2^2*t3^4*t4^3*t5^4*v2*v5 + 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v5 + 3*t1^5*t2*t3^5*t4^3*t5^4*v2*v5 + 
  3*t1^3*t2^3*t3^5*t4^3*t5^4*v2*v5 - 3*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v5 - 
  t1^2*t2^5*t3^3*t4^4*t5^4*v2*v5 - 3*t1^4*t2^2*t3^4*t4^4*t5^4*v2*v5 - 
  3*t1^2*t2^4*t3^4*t4^4*t5^4*v2*v5 + 3*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v5 + 
  t1^3*t2^3*t3^3*t4^5*t5^4*v2*v5 + t1*t2^5*t3^3*t4^5*t5^4*v2*v5 - 
  t1^2*t2^5*t3*t4^6*t5^4*v2*v5 + t1^4*t3^6*t5^6*v2*v5 - 
  t1^3*t2^2*t3^4*t4*t5^6*v2*v5 - 3*t1^3*t2*t3^5*t4*t5^6*v2*v5 + 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v5 + 3*t1^2*t2^2*t3^4*t4^2*t5^6*v2*v5 - 
  3*t1*t2^4*t3^2*t4^3*t5^6*v2*v5 - t1*t2^3*t3^3*t4^3*t5^6*v2*v5 + 
  t2^5*t3*t4^4*t5^6*v2*v5 + t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v6 - 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v6 + 3*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v6 - 
  t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v6 - t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v6 + 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v6 - t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v6 - 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v6 + 3*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v6 + 
  t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v6 - 3*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v6 + 
  t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v6 + t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v6 - 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v6 + 3*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v6 - 
  t2^5*t3*t4^4*t5^6*u1*v1*v6 + t1^7*t2^2*t3^6*t4^3*t5^2*v2*v6 - 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v6 + 3*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v6 - 
  t1^4*t2^5*t3^3*t4^6*t5^2*v2*v6 - t1^5*t2^2*t3^6*t4*t5^4*v2*v6 + 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v6 - t1^5*t2^2*t3^4*t4^3*t5^4*v2*v6 - 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v6 + 3*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v6 + 
  t1^2*t2^5*t3^3*t4^4*t5^4*v2*v6 - 3*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v6 + 
  t1^2*t2^5*t3*t4^6*t5^4*v2*v6 + t1^3*t2^2*t3^4*t4*t5^6*v2*v6 - 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v6 + 3*t1*t2^4*t3^2*t4^3*t5^6*v2*v6 - 
  t2^5*t3*t4^4*t5^6*v2*v6, -2*t1^5*t2^3*t3^5*t4^3*u0*u1^2*v1^2 - 
  t1^5*t2^4*t3^5*t4^3*u0*u1^2*v1^2 + 4*t1^4*t2^4*t3^4*t4^4*u0*u1^2*v1^2 + 
  2*t1^4*t2^5*t3^4*t4^4*u0*u1^2*v1^2 - 2*t1^5*t2^3*t3^3*t4^5*u0*u1^2*v1^2 - 
  t1^5*t2^4*t3^3*t4^5*u0*u1^2*v1^2 + t1^5*t2^2*t3^5*t4*t5^2*u0*u1^2*v1^2 - 
  2*t1^4*t2^2*t3^4*t4^2*t5^2*u0*u1^2*v1^2 - 2*t1^4*t2^3*t3^4*t4^2*t5^2*u0*
   u1^2*v1^2 - t1^5*t2^2*t3^3*t4^3*t5^2*u0*u1^2*v1^2 + 
  2*t1^3*t2^3*t3^3*t4^3*t5^2*u0*u1^2*v1^2 - t1^3*t2^4*t3^3*t4^3*t5^2*u0*u1^2*
   v1^2 + 6*t1^4*t2^2*t3^2*t4^4*t5^2*u0*u1^2*v1^2 + 
  6*t1^4*t2^3*t3^2*t4^4*t5^2*u0*u1^2*v1^2 - 4*t1^2*t2^4*t3^2*t4^4*t5^2*u0*
   u1^2*v1^2 - 2*t1^3*t2^3*t3*t4^5*t5^2*u0*u1^2*v1^2 - 
  3*t1^3*t2^4*t3*t4^5*t5^2*u0*u1^2*v1^2 + 4*t1^3*t2*t3^3*t4*t5^4*u0*u1^2*
   v1^2 + 3*t1^3*t2^2*t3^3*t4*t5^4*u0*u1^2*v1^2 - 
  6*t1^2*t2^2*t3^2*t4^2*t5^4*u0*u1^2*v1^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^4*u0*
   u1^2*v1^2 - 4*t1^3*t2*t3*t4^3*t5^4*u0*u1^2*v1^2 - 
  3*t1^3*t2^2*t3*t4^3*t5^4*u0*u1^2*v1^2 + 4*t1*t2^3*t3*t4^3*t5^4*u0*u1^2*
   v1^2 + 6*t1*t2^4*t3*t4^3*t5^4*u0*u1^2*v1^2 + 
  2*t1^2*t2^2*t4^4*t5^4*u0*u1^2*v1^2 + 2*t1^2*t2^3*t4^4*t5^4*u0*u1^2*v1^2 - 
  2*t2^5*t4^4*t5^4*u0*u1^2*v1^2 - 2*t1^5*t2^3*t3^5*t4^3*u0*u1*v1*v2 - 
  2*t1^5*t2^4*t3^5*t4^3*u0*u1*v1*v2 + t1^5*t2^3*t3^6*t4^3*u0*u1*v1*v2 + 
  4*t1^4*t2^4*t3^4*t4^4*u0*u1*v1*v2 + 4*t1^4*t2^5*t3^4*t4^4*u0*u1*v1*v2 - 
  2*t1^4*t2^3*t3^5*t4^4*u0*u1*v1*v2 - 3*t1^4*t2^4*t3^5*t4^4*u0*u1*v1*v2 - 
  2*t1^5*t2^3*t3^3*t4^5*u0*u1*v1*v2 - 2*t1^5*t2^4*t3^3*t4^5*u0*u1*v1*v2 + 
  t1^5*t2^3*t3^4*t4^5*u0*u1*v1*v2 + 2*t1^4*t2^3*t3^3*t4^6*u0*u1*v1*v2 + 
  t1^4*t2^4*t3^3*t4^6*u0*u1*v1*v2 + 2*t1^5*t2^2*t3^5*t4*t5^2*u0*u1*v1*v2 + 
  t1^5*t2*t3^6*t4*t5^2*u0*u1*v1*v2 - 2*t1^4*t2^2*t3^4*t4^2*t5^2*u0*u1*v1*v2 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^2*u0*u1*v1*v2 + 2*t1^4*t2*t3^5*t4^2*t5^2*u0*u1*v1*
   v2 - t1^4*t2^2*t3^5*t4^2*t5^2*u0*u1*v1*v2 - 2*t1^5*t2^2*t3^3*t4^3*t5^2*u0*
   u1*v1*v2 + 2*t1^3*t2^3*t3^3*t4^3*t5^2*u0*u1*v1*v2 - 
  2*t1^3*t2^4*t3^3*t4^3*t5^2*u0*u1*v1*v2 + t1^5*t2*t3^4*t4^3*t5^2*u0*u1*v1*
   v2 + 2*t1^3*t2^2*t3^4*t4^3*t5^2*u0*u1*v1*v2 + 
  3*t1^3*t2^3*t3^4*t4^3*t5^2*u0*u1*v1*v2 + 6*t1^4*t2^2*t3^2*t4^4*t5^2*u0*u1*
   v1*v2 + 12*t1^4*t2^3*t3^2*t4^4*t5^2*u0*u1*v1*v2 - 
  4*t1^2*t2^4*t3^2*t4^4*t5^2*u0*u1*v1*v2 - 2*t1^4*t2*t3^3*t4^4*t5^2*u0*u1*v1*
   v2 - 5*t1^4*t2^2*t3^3*t4^4*t5^2*u0*u1*v1*v2 + 
  t1^2*t2^4*t3^3*t4^4*t5^2*u0*u1*v1*v2 - 2*t1^3*t2^3*t3*t4^5*t5^2*u0*u1*v1*
   v2 - 6*t1^3*t2^4*t3*t4^5*t5^2*u0*u1*v1*v2 - 2*t1^3*t2^2*t3^2*t4^5*t5^2*u0*
   u1*v1*v2 - t1^3*t2^3*t3^2*t4^5*t5^2*u0*u1*v1*v2 + 
  t1^2*t2^4*t3*t4^6*t5^2*u0*u1*v1*v2 + 4*t1^3*t2*t3^3*t4*t5^4*u0*u1*v1*v2 + 
  6*t1^3*t2^2*t3^3*t4*t5^4*u0*u1*v1*v2 - 2*t1^3*t3^4*t4*t5^4*u0*u1*v1*v2 - 
  3*t1^3*t2*t3^4*t4*t5^4*u0*u1*v1*v2 - 6*t1^2*t2^2*t3^2*t4^2*t5^4*u0*u1*v1*
   v2 - 12*t1^2*t2^3*t3^2*t4^2*t5^4*u0*u1*v1*v2 + 
  3*t1^2*t2^2*t3^3*t4^2*t5^4*u0*u1*v1*v2 - 4*t1^3*t2*t3*t4^3*t5^4*u0*u1*v1*
   v2 - 6*t1^3*t2^2*t3*t4^3*t5^4*u0*u1*v1*v2 + 4*t1*t2^3*t3*t4^3*t5^4*u0*u1*
   v1*v2 + 12*t1*t2^4*t3*t4^3*t5^4*u0*u1*v1*v2 + 
  2*t1^3*t3^2*t4^3*t5^4*u0*u1*v1*v2 + t1^3*t2*t3^2*t4^3*t5^4*u0*u1*v1*v2 - 
  2*t1*t2^3*t3^2*t4^3*t5^4*u0*u1*v1*v2 + 2*t1^2*t2^2*t4^4*t5^4*u0*u1*v1*v2 + 
  4*t1^2*t2^3*t4^4*t5^4*u0*u1*v1*v2 - 4*t2^5*t4^4*t5^4*u0*u1*v1*v2 + 
  3*t1^2*t2^2*t3*t4^4*t5^4*u0*u1*v1*v2 - 2*t1*t2^3*t4^5*t5^4*u0*u1*v1*v2 - 
  t1^5*t2^4*t3^5*t4^3*u0*v2^2 + t1^5*t2^3*t3^6*t4^3*u0*v2^2 + 
  2*t1^4*t2^5*t3^4*t4^4*u0*v2^2 - 3*t1^4*t2^4*t3^5*t4^4*u0*v2^2 + 
  t1^4*t2^3*t3^6*t4^4*u0*v2^2 - t1^5*t2^4*t3^3*t4^5*u0*v2^2 + 
  t1^5*t2^3*t3^4*t4^5*u0*v2^2 + t1^4*t2^4*t3^3*t4^6*u0*v2^2 - 
  t1^4*t2^3*t3^4*t4^6*u0*v2^2 + t1^5*t2^2*t3^5*t4*t5^2*u0*v2^2 + 
  t1^5*t2*t3^6*t4*t5^2*u0*v2^2 - 2*t1^4*t2^3*t3^4*t4^2*t5^2*u0*v2^2 - 
  t1^4*t2^2*t3^5*t4^2*t5^2*u0*v2^2 - t1^4*t2*t3^6*t4^2*t5^2*u0*v2^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^2*u0*v2^2 - t1^3*t2^4*t3^3*t4^3*t5^2*u0*v2^2 + 
  t1^5*t2*t3^4*t4^3*t5^2*u0*v2^2 + 3*t1^3*t2^3*t3^4*t4^3*t5^2*u0*v2^2 + 
  6*t1^4*t2^3*t3^2*t4^4*t5^2*u0*v2^2 - 5*t1^4*t2^2*t3^3*t4^4*t5^2*u0*v2^2 + 
  t1^2*t2^4*t3^3*t4^4*t5^2*u0*v2^2 + t1^4*t2*t3^4*t4^4*t5^2*u0*v2^2 - 
  t1^2*t2^3*t3^4*t4^4*t5^2*u0*v2^2 - 3*t1^3*t2^4*t3*t4^5*t5^2*u0*v2^2 - 
  t1^3*t2^3*t3^2*t4^5*t5^2*u0*v2^2 + t1^2*t2^4*t3*t4^6*t5^2*u0*v2^2 + 
  t1^2*t2^3*t3^2*t4^6*t5^2*u0*v2^2 + 3*t1^3*t2^2*t3^3*t4*t5^4*u0*v2^2 - 
  3*t1^3*t2*t3^4*t4*t5^4*u0*v2^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^4*u0*v2^2 + 
  3*t1^2*t2^2*t3^3*t4^2*t5^4*u0*v2^2 + t1^2*t2*t3^4*t4^2*t5^4*u0*v2^2 - 
  3*t1^3*t2^2*t3*t4^3*t5^4*u0*v2^2 + 6*t1*t2^4*t3*t4^3*t5^4*u0*v2^2 + 
  t1^3*t2*t3^2*t4^3*t5^4*u0*v2^2 - 2*t1*t2^3*t3^2*t4^3*t5^4*u0*v2^2 + 
  2*t1^2*t2^3*t4^4*t5^4*u0*v2^2 - 2*t2^5*t4^4*t5^4*u0*v2^2 + 
  3*t1^2*t2^2*t3*t4^4*t5^4*u0*v2^2 - t1^2*t2*t3^2*t4^4*t5^4*u0*v2^2 - 
  2*t1*t2^3*t4^5*t5^4*u0*v2^2 + 4*t1^4*t2^3*t3^4*t4^4*v3*v4 - 
  4*t1^3*t2^4*t3^3*t4^5*v3*v4 - 4*t1^4*t2*t3^4*t4^2*t5^2*v3*v4 + 
  4*t1^2*t2^3*t3^2*t4^4*t5^2*v3*v4 + 4*t1^3*t3^3*t4*t5^4*v3*v4 - 
  4*t1^2*t2*t3^2*t4^2*t5^4*v3*v4 + t1^6*t2*t3^5*t4^2*t5^2*u1*v1*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*u1*v1*v5 + 6*t1^4*t2^3*t3^3*t4^4*t5^2*u1*v1*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*u1*v1*v5 + t1^2*t2^5*t3*t4^6*t5^2*u1*v1*v5 - 
  t1^4*t2*t3^5*t5^4*u1*v1*v5 + 4*t1^3*t2^2*t3^4*t4*t5^4*u1*v1*v5 - 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*u1*v1*v5 + 4*t1*t2^4*t3^2*t4^3*t5^4*u1*v1*v5 - 
  t2^5*t3*t4^4*t5^4*u1*v1*v5 + t1^6*t2*t3^5*t4^2*t5^2*v2*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*v2*v5 + 6*t1^4*t2^3*t3^3*t4^4*t5^2*v2*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*v2*v5 + t1^2*t2^5*t3*t4^6*t5^2*v2*v5 - 
  t1^4*t2*t3^5*t5^4*v2*v5 + 4*t1^3*t2^2*t3^4*t4*t5^4*v2*v5 - 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*v2*v5 + 4*t1*t2^4*t3^2*t4^3*t5^4*v2*v5 - 
  t2^5*t3*t4^4*t5^4*v2*v5 - t1^6*t2*t3^5*t4^2*t5^2*u1*v1*v6 + 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*u1*v1*v6 - 6*t1^4*t2^3*t3^3*t4^4*t5^2*u1*v1*v6 + 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*u1*v1*v6 - t1^2*t2^5*t3*t4^6*t5^2*u1*v1*v6 + 
  t1^4*t2*t3^5*t5^4*u1*v1*v6 - 4*t1^3*t2^2*t3^4*t4*t5^4*u1*v1*v6 + 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*u1*v1*v6 - 4*t1*t2^4*t3^2*t4^3*t5^4*u1*v1*v6 + 
  t2^5*t3*t4^4*t5^4*u1*v1*v6 - t1^6*t2*t3^5*t4^2*t5^2*v2*v6 + 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*v2*v6 - 6*t1^4*t2^3*t3^3*t4^4*t5^2*v2*v6 + 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*v2*v6 - t1^2*t2^5*t3*t4^6*t5^2*v2*v6 + 
  t1^4*t2*t3^5*t5^4*v2*v6 - 4*t1^3*t2^2*t3^4*t4*t5^4*v2*v6 + 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*v2*v6 - 4*t1*t2^4*t3^2*t4^3*t5^4*v2*v6 + 
  t2^5*t3*t4^4*t5^4*v2*v6, 2*t1^6*t2^4*t3^6*t4^4*u0*u1^2*v1^2 + 
  t1^6*t2^5*t3^6*t4^4*u0*u1^2*v1^2 - 4*t1^5*t2^5*t3^5*t4^5*u0*u1^2*v1^2 - 
  2*t1^5*t2^6*t3^5*t4^5*u0*u1^2*v1^2 + 2*t1^6*t2^4*t3^4*t4^6*u0*u1^2*v1^2 + 
  t1^6*t2^5*t3^4*t4^6*u0*u1^2*v1^2 - t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1^2*v1^2 + 
  t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1^2*v1^2 + t1^6*t2^3*t3^4*t4^4*t5^2*u0*u1^2*
   v1^2 + 2*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1^2*v1^2 + 
  3*t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1^2*v1^2 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0*
   u1^2*v1^2 - 7*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + 
  4*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + 2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*
   u1^2*v1^2 + 3*t1^4*t2^5*t3^2*t4^6*t5^2*u0*u1^2*v1^2 + 
  t1^5*t2^2*t3^5*t4*t5^4*u0*u1^2*v1^2 - 6*t1^4*t2^2*t3^4*t4^2*t5^4*u0*u1^2*
   v1^2 - 5*t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1^2*v1^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1^2*v1^2 + 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1^2*
   v1^2 + 5*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1^2*v1^2 + 
  10*t1^4*t2^2*t3^2*t4^4*t5^4*u0*u1^2*v1^2 + 9*t1^4*t2^3*t3^2*t4^4*t5^4*u0*
   u1^2*v1^2 - 8*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1^2*v1^2 - 
  6*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1^2*v1^2 - 4*t1^3*t2^3*t3*t4^5*t5^4*u0*u1^2*
   v1^2 - 5*t1^3*t2^4*t3*t4^5*t5^4*u0*u1^2*v1^2 + 
  2*t1*t2^6*t3*t4^5*t5^4*u0*u1^2*v1^2 + 4*t1^3*t2*t3^3*t4*t5^6*u0*u1^2*v1^2 + 
  3*t1^3*t2^2*t3^3*t4*t5^6*u0*u1^2*v1^2 - 6*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1^2*
   v1^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^6*u0*u1^2*v1^2 - 
  4*t1^3*t2*t3*t4^3*t5^6*u0*u1^2*v1^2 - 3*t1^3*t2^2*t3*t4^3*t5^6*u0*u1^2*
   v1^2 + 4*t1*t2^3*t3*t4^3*t5^6*u0*u1^2*v1^2 + 
  6*t1*t2^4*t3*t4^3*t5^6*u0*u1^2*v1^2 + 2*t1^2*t2^2*t4^4*t5^6*u0*u1^2*v1^2 + 
  2*t1^2*t2^3*t4^4*t5^6*u0*u1^2*v1^2 - 2*t2^5*t4^4*t5^6*u0*u1^2*v1^2 + 
  2*t1^6*t2^4*t3^6*t4^4*u0*u1*v1*v2 + 2*t1^6*t2^5*t3^6*t4^4*u0*u1*v1*v2 - 
  t1^6*t2^4*t3^7*t4^4*u0*u1*v1*v2 - 4*t1^5*t2^5*t3^5*t4^5*u0*u1*v1*v2 - 
  4*t1^5*t2^6*t3^5*t4^5*u0*u1*v1*v2 + 2*t1^5*t2^5*t3^6*t4^5*u0*u1*v1*v2 + 
  2*t1^6*t2^4*t3^4*t4^6*u0*u1*v1*v2 + 2*t1^6*t2^5*t3^4*t4^6*u0*u1*v1*v2 - 
  2*t1^6*t2^4*t3^5*t4^6*u0*u1*v1*v2 + t1^5*t2^5*t3^4*t4^7*u0*u1*v1*v2 - 
  2*t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1*v1*v2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*u1*v1*
   v2 + 2*t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1*v1*v2 + 
  4*t1^5*t2^3*t3^6*t4^3*t5^2*u0*u1*v1*v2 + 2*t1^6*t2^3*t3^4*t4^4*t5^2*u0*u1*
   v1*v2 + 2*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1*v1*v2 + 
  6*t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1*v1*v2 - 5*t1^4*t2^4*t3^5*t4^4*t5^2*u0*u1*
   v1*v2 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1*v1*v2 - 
  14*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1*v1*v2 + 4*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1*
   v1*v2 + 5*t1^5*t2^3*t3^4*t4^5*t5^2*u0*u1*v1*v2 - 
  t1^3*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*v2 + 2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*u1*v1*
   v2 + 6*t1^4*t2^5*t3^2*t4^6*t5^2*u0*u1*v1*v2 - 
  t1^4*t2^4*t3^3*t4^6*t5^2*u0*u1*v1*v2 - t1^3*t2^5*t3^2*t4^7*t5^2*u0*u1*v1*
   v2 + 2*t1^5*t2^2*t3^5*t4*t5^4*u0*u1*v1*v2 - 6*t1^4*t2^2*t3^4*t4^2*t5^4*u0*
   u1*v1*v2 - 10*t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1*v1*v2 + 
  t1^4*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*v2 - 2*t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1*v1*
   v2 + 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1*v1*v2 + 
  10*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1*v1*v2 - 3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*u1*
   v1*v2 + 10*t1^4*t2^2*t3^2*t4^4*t5^4*u0*u1*v1*v2 + 
  18*t1^4*t2^3*t3^2*t4^4*t5^4*u0*u1*v1*v2 - 8*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1*
   v1*v2 - 12*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1*v1*v2 - 
  3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*u1*v1*v2 + 6*t1^2*t2^4*t3^3*t4^4*t5^4*u0*u1*
   v1*v2 - 4*t1^3*t2^3*t3*t4^5*t5^4*u0*u1*v1*v2 - 
  10*t1^3*t2^4*t3*t4^5*t5^4*u0*u1*v1*v2 + 4*t1*t2^6*t3*t4^5*t5^4*u0*u1*v1*
   v2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*u1*v1*v2 - 
  t1*t2^5*t3^2*t4^5*t5^4*u0*u1*v1*v2 + 3*t1^2*t2^4*t3*t4^6*t5^4*u0*u1*v1*v2 + 
  4*t1^3*t2*t3^3*t4*t5^6*u0*u1*v1*v2 + 6*t1^3*t2^2*t3^3*t4*t5^6*u0*u1*v1*v2 - 
  6*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1*v1*v2 - 12*t1^2*t2^3*t3^2*t4^2*t5^6*u0*u1*
   v1*v2 - 4*t1^3*t2*t3*t4^3*t5^6*u0*u1*v1*v2 - 
  6*t1^3*t2^2*t3*t4^3*t5^6*u0*u1*v1*v2 + 4*t1*t2^3*t3*t4^3*t5^6*u0*u1*v1*v2 + 
  12*t1*t2^4*t3*t4^3*t5^6*u0*u1*v1*v2 - t1*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v2 + 
  2*t1^2*t2^2*t4^4*t5^6*u0*u1*v1*v2 + 4*t1^2*t2^3*t4^4*t5^6*u0*u1*v1*v2 - 
  4*t2^5*t4^4*t5^6*u0*u1*v1*v2 + 3*t1^2*t2^2*t3*t4^4*t5^6*u0*u1*v1*v2 - 
  2*t1*t2^3*t4^5*t5^6*u0*u1*v1*v2 + t1^6*t2^5*t3^6*t4^4*u0*v2^2 - 
  t1^6*t2^4*t3^7*t4^4*u0*v2^2 - 2*t1^5*t2^6*t3^5*t4^5*u0*v2^2 + 
  2*t1^5*t2^5*t3^6*t4^5*u0*v2^2 + t1^6*t2^5*t3^4*t4^6*u0*v2^2 - 
  2*t1^6*t2^4*t3^5*t4^6*u0*v2^2 + t1^5*t2^5*t3^4*t4^7*u0*v2^2 - 
  t1^6*t2^3*t3^6*t4^2*t5^2*u0*v2^2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*v2^2 + 
  t1^5*t2^4*t3^5*t4^3*t5^2*u0*v2^2 + 4*t1^5*t2^3*t3^6*t4^3*t5^2*u0*v2^2 + 
  t1^6*t2^3*t3^4*t4^4*t5^2*u0*v2^2 + 3*t1^4*t2^5*t3^4*t4^4*t5^2*u0*v2^2 - 
  5*t1^4*t2^4*t3^5*t4^4*t5^2*u0*v2^2 - 7*t1^5*t2^4*t3^3*t4^5*t5^2*u0*v2^2 + 
  5*t1^5*t2^3*t3^4*t4^5*t5^2*u0*v2^2 - t1^3*t2^5*t3^4*t4^5*t5^2*u0*v2^2 + 
  3*t1^4*t2^5*t3^2*t4^6*t5^2*u0*v2^2 - t1^4*t2^4*t3^3*t4^6*t5^2*u0*v2^2 - 
  t1^3*t2^5*t3^2*t4^7*t5^2*u0*v2^2 + t1^5*t2^2*t3^5*t4*t5^4*u0*v2^2 - 
  5*t1^4*t2^3*t3^4*t4^2*t5^4*u0*v2^2 + t1^4*t2^2*t3^5*t4^2*t5^4*u0*v2^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^4*u0*v2^2 + 5*t1^3*t2^4*t3^3*t4^3*t5^4*u0*v2^2 - 
  3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*v2^2 + 9*t1^4*t2^3*t3^2*t4^4*t5^4*u0*v2^2 - 
  6*t1^2*t2^5*t3^2*t4^4*t5^4*u0*v2^2 - 3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*v2^2 + 
  6*t1^2*t2^4*t3^3*t4^4*t5^4*u0*v2^2 - 5*t1^3*t2^4*t3*t4^5*t5^4*u0*v2^2 + 
  2*t1*t2^6*t3*t4^5*t5^4*u0*v2^2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*v2^2 - 
  t1*t2^5*t3^2*t4^5*t5^4*u0*v2^2 + 3*t1^2*t2^4*t3*t4^6*t5^4*u0*v2^2 + 
  3*t1^3*t2^2*t3^3*t4*t5^6*u0*v2^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^6*u0*v2^2 - 
  3*t1^3*t2^2*t3*t4^3*t5^6*u0*v2^2 + 6*t1*t2^4*t3*t4^3*t5^6*u0*v2^2 - 
  t1*t2^3*t3^2*t4^3*t5^6*u0*v2^2 + 2*t1^2*t2^3*t4^4*t5^6*u0*v2^2 - 
  2*t2^5*t4^4*t5^6*u0*v2^2 + 3*t1^2*t2^2*t3*t4^4*t5^6*u0*v2^2 - 
  2*t1*t2^3*t4^5*t5^6*u0*v2^2 + 4*t1^5*t2^4*t3^5*t4^5*u0^2*v1*v4 - 
  4*t1^4*t2^5*t3^4*t4^6*u0^2*v1*v4 - 4*t1^5*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v4 - 
  4*t1^4*t2^3*t3^4*t4^4*t5^2*u0^2*v1*v4 + 8*t1^3*t2^4*t3^3*t4^5*t5^2*u0^2*v1*
   v4 + 8*t1^4*t2*t3^4*t4^2*t5^4*u0^2*v1*v4 - 4*t1^3*t2^2*t3^3*t4^3*t5^4*u0^2*
   v1*v4 - 4*t1^2*t2^3*t3^2*t4^4*t5^4*u0^2*v1*v4 - 
  4*t1^3*t3^3*t4*t5^6*u0^2*v1*v4 + 4*t1^2*t2*t3^2*t4^2*t5^6*u0^2*v1*v4 + 
  4*t1^5*t2^4*t3^5*t4^5*v4^2 - 4*t1^4*t2^5*t3^4*t4^6*v4^2 - 
  4*t1^5*t2^2*t3^5*t4^3*t5^2*v4^2 - 4*t1^4*t2^3*t3^4*t4^4*t5^2*v4^2 + 
  8*t1^3*t2^4*t3^3*t4^5*t5^2*v4^2 + 8*t1^4*t2*t3^4*t4^2*t5^4*v4^2 - 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*v4^2 - 4*t1^2*t2^3*t3^2*t4^4*t5^4*v4^2 - 
  4*t1^3*t3^3*t4*t5^6*v4^2 + 4*t1^2*t2*t3^2*t4^2*t5^6*v4^2 - 
  t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v5 + 4*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v5 - 
  6*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v5 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v5 - 
  t1^3*t2^6*t3^2*t4^7*t5^2*u1*v1*v5 + t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v5 + 
  t1^6*t2*t3^5*t4^2*t5^4*u1*v1*v5 - 4*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v5 + 6*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v5 + 
  6*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v5 - 4*t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v5 + t1*t2^6*t3^2*t4^5*t5^4*u1*v1*v5 + 
  t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v5 - t1^4*t2*t3^5*t5^6*u1*v1*v5 + 
  4*t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v5 - 6*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v5 + 
  4*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v5 - t2^5*t3*t4^4*t5^6*u1*v1*v5 - 
  t1^7*t2^2*t3^6*t4^3*t5^2*v2*v5 + 4*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v5 - 
  6*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v5 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*v2*v5 - 
  t1^3*t2^6*t3^2*t4^7*t5^2*v2*v5 + t1^5*t2^2*t3^6*t4*t5^4*v2*v5 + 
  t1^6*t2*t3^5*t4^2*t5^4*v2*v5 - 4*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^4*v2*v5 + 6*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v5 + 
  6*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v5 - 4*t1^2*t2^5*t3^3*t4^4*t5^4*v2*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v5 + t1*t2^6*t3^2*t4^5*t5^4*v2*v5 + 
  t1^2*t2^5*t3*t4^6*t5^4*v2*v5 - t1^4*t2*t3^5*t5^6*v2*v5 + 
  4*t1^3*t2^2*t3^4*t4*t5^6*v2*v5 - 6*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v5 + 
  4*t1*t2^4*t3^2*t4^3*t5^6*v2*v5 - t2^5*t3*t4^4*t5^6*v2*v5 + 
  2*t1^6*t2^4*t3^5*t4^6*u1*v1*v6 + t1^6*t2^5*t3^5*t4^6*u1*v1*v6 - 
  2*t1^5*t2^5*t3^4*t4^7*u1*v1*v6 - t1^5*t2^6*t3^4*t4^7*u1*v1*v6 + 
  t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v6 - 2*t1^6*t2^2*t3^5*t4^4*t5^2*u1*v1*v6 - 
  6*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v6 - 2*t1^4*t2^4*t3^5*t4^4*t5^2*u1*v1*v6 - 
  t1^4*t2^5*t3^5*t4^4*t5^2*u1*v1*v6 + 8*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v6 + 
  2*t1^3*t2^5*t3^4*t4^5*t5^2*u1*v1*v6 + t1^3*t2^6*t3^4*t4^5*t5^2*u1*v1*v6 + 
  2*t1^4*t2^4*t3^3*t4^6*t5^2*u1*v1*v6 - 4*t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v6 + 
  t1^3*t2^6*t3^2*t4^7*t5^2*u1*v1*v6 - t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v6 + 
  2*t1^4*t2^2*t3^5*t4^2*t5^4*u1*v1*v6 + 6*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v6 + 
  2*t1^5*t2*t3^4*t4^3*t5^4*u1*v1*v6 + 3*t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v6 - 
  8*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v6 - 2*t1^4*t2^2*t3^3*t4^4*t5^4*u1*v1*v6 - 
  6*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v6 - 2*t1^2*t2^4*t3^3*t4^4*t5^4*u1*v1*v6 + 
  4*t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v6 + 4*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v6 - 
  t1*t2^6*t3^2*t4^5*t5^4*u1*v1*v6 - t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v6 - 
  2*t1^3*t2*t3^4*t4*t5^6*u1*v1*v6 - 3*t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v6 + 
  2*t1^2*t2^2*t3^3*t4^2*t5^6*u1*v1*v6 + 6*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v6 - 
  4*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v6 + t2^5*t3*t4^4*t5^6*u1*v1*v6 + 
  t1^6*t2^5*t3^5*t4^6*v2*v6 - t1^6*t2^4*t3^6*t4^6*v2*v6 - 
  t1^5*t2^6*t3^4*t4^7*v2*v6 + t1^5*t2^5*t3^5*t4^7*v2*v6 + 
  t1^7*t2^2*t3^6*t4^3*t5^2*v2*v6 - 6*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v6 - 
  t1^4*t2^5*t3^5*t4^4*t5^2*v2*v6 + t1^6*t2^2*t3^6*t4^4*t5^2*v2*v6 + 
  t1^4*t2^4*t3^6*t4^4*t5^2*v2*v6 + 8*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v6 + 
  t1^3*t2^6*t3^4*t4^5*t5^2*v2*v6 - t1^5*t2^3*t3^5*t4^5*t5^2*v2*v6 - 
  t1^3*t2^5*t3^5*t4^5*t5^2*v2*v6 - 4*t1^4*t2^5*t3^3*t4^6*t5^2*v2*v6 + 
  t1^4*t2^4*t3^4*t4^6*t5^2*v2*v6 + t1^3*t2^6*t3^2*t4^7*t5^2*v2*v6 - 
  t1^3*t2^5*t3^3*t4^7*t5^2*v2*v6 - t1^5*t2^2*t3^6*t4*t5^4*v2*v6 + 
  6*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v6 - t1^4*t2^2*t3^6*t4^2*t5^4*v2*v6 + 
  3*t1^5*t2^2*t3^4*t4^3*t5^4*v2*v6 - 8*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v6 + 
  t1^3*t2^3*t3^5*t4^3*t5^4*v2*v6 - 6*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v6 + 
  4*t1^2*t2^5*t3^3*t4^4*t5^4*v2*v6 - t1^4*t2^2*t3^4*t4^4*t5^4*v2*v6 - 
  t1^2*t2^4*t3^4*t4^4*t5^4*v2*v6 + 4*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v6 - 
  t1*t2^6*t3^2*t4^5*t5^4*v2*v6 + t1^3*t2^3*t3^3*t4^5*t5^4*v2*v6 + 
  t1*t2^5*t3^3*t4^5*t5^4*v2*v6 - t1^2*t2^5*t3*t4^6*t5^4*v2*v6 - 
  3*t1^3*t2^2*t3^4*t4*t5^6*v2*v6 + 6*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v6 + 
  t1^2*t2^2*t3^4*t4^2*t5^6*v2*v6 - 4*t1*t2^4*t3^2*t4^3*t5^6*v2*v6 - 
  t1*t2^3*t3^3*t4^3*t5^6*v2*v6 + t2^5*t3*t4^4*t5^6*v2*v6, 
 -(t1^2*t2*t3^3*t4*u0^3*v1*v2) + t1^2*t2*t3*t4^3*u0^3*v1*v2 + 
  t1*t3^2*t5^2*u0^3*v1*v2 - t1*t4^2*t5^2*u0^3*v1*v2 - 
  t1^3*t2*t3^2*t4^2*u1^2*v1*v2 + t1^2*t2^2*t3*t4^3*u1^2*v1*v2 + 
  t1*t2*t3^2*t5^2*u1^2*v1*v2 - t2^2*t3*t4*t5^2*u1^2*v1*v2 - 
  t1^3*t2*t3^2*t4^2*u1*v2^2 + t1^2*t2^2*t3*t4^3*u1*v2^2 + 
  t1*t2*t3^2*t5^2*u1*v2^2 - t2^2*t3*t4*t5^2*u1*v2^2 - 
  t1^3*t2*t3*t4^2*u0*u1*v1*v4 + t1*t2^3*t3*t4^2*u0*u1*v1*v4 + 
  t1^2*t4*t5^2*u0*u1*v1*v4 - t2^2*t4*t5^2*u0*u1*v1*v4 - 
  t1^2*t2*t3^3*t4*u0*v2*v4 - t1^3*t2*t3*t4^2*u0*v2*v4 + 
  t1*t2^3*t3*t4^2*u0*v2*v4 + t1^2*t2*t3*t4^3*u0*v2*v4 + 
  t1*t3^2*t5^2*u0*v2*v4 + t1^2*t4*t5^2*u0*v2*v4 - t2^2*t4*t5^2*u0*v2*v4 - 
  t1*t4^2*t5^2*u0*v2*v4 - t1^3*t2*t3^2*t4^2*v3*v6 + t1^2*t2^2*t3*t4^3*v3*v6 + 
  t1*t2*t3^2*t5^2*v3*v6 - t2^2*t3*t4*t5^2*v3*v6, 
 4*t1^5*t2^4*t3^5*t4^4*u0^3*u1*v1^2 + 2*t1^5*t2^5*t3^5*t4^4*u0^3*u1*v1^2 - 
  2*t1^5*t2^3*t3^5*t4^2*t5^2*u0^3*u1*v1^2 - 4*t1^4*t2^3*t3^4*t4^3*t5^2*u0^3*
   u1*v1^2 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0^3*u1*v1^2 + 
  2*t1^5*t2^3*t3^3*t4^4*t5^2*u0^3*u1*v1^2 - 4*t1^3*t2^4*t3^3*t4^4*t5^2*u0^3*
   u1*v1^2 - 4*t1^4*t2^3*t3^2*t4^5*t5^2*u0^3*u1*v1^2 - 
  4*t1^4*t2^4*t3^2*t4^5*t5^2*u0^3*u1*v1^2 + 2*t1^4*t2^2*t3^4*t4*t5^4*u0^3*u1*
   v1^2 - 4*t1^3*t2^2*t3^3*t4^2*t5^4*u0^3*u1*v1^2 - 
  2*t1^3*t2^3*t3^3*t4^2*t5^4*u0^3*u1*v1^2 - 2*t1^4*t2^2*t3^2*t4^3*t5^4*u0^3*
   u1*v1^2 + 8*t1^2*t2^3*t3^2*t4^3*t5^4*u0^3*u1*v1^2 + 
  4*t1^2*t2^4*t3^2*t4^3*t5^4*u0^3*u1*v1^2 + 8*t1^3*t2^2*t3*t4^4*t5^4*u0^3*u1*
   v1^2 + 6*t1^3*t2^3*t3*t4^4*t5^4*u0^3*u1*v1^2 - 
  2*t1*t2^5*t3*t4^4*t5^4*u0^3*u1*v1^2 + 4*t1^2*t2*t3^2*t4*t5^6*u0^3*u1*v1^2 + 
  2*t1^2*t2^2*t3^2*t4*t5^6*u0^3*u1*v1^2 - 4*t1*t2^2*t3*t4^2*t5^6*u0^3*u1*
   v1^2 - 4*t1*t2^3*t3*t4^2*t5^6*u0^3*u1*v1^2 - 
  4*t1^2*t2*t4^3*t5^6*u0^3*u1*v1^2 - 2*t1^2*t2^2*t4^3*t5^6*u0^3*u1*v1^2 + 
  2*t2^4*t4^3*t5^6*u0^3*u1*v1^2 + 2*t1^6*t2^4*t3^4*t4^5*u1^3*v1^2 + 
  t1^6*t2^5*t3^4*t4^5*u1^3*v1^2 - t1^6*t2^3*t3^4*t4^3*t5^2*u1^3*v1^2 - 
  2*t1^4*t2^4*t3^4*t4^3*t5^2*u1^3*v1^2 - t1^4*t2^5*t3^4*t4^3*t5^2*u1^3*v1^2 - 
  2*t1^5*t2^3*t3^3*t4^4*t5^2*u1^3*v1^2 - 2*t1^4*t2^4*t3^2*t4^5*t5^2*u1^3*
   v1^2 - t1^4*t2^5*t3^2*t4^5*t5^2*u1^3*v1^2 + t1^4*t2^3*t3^4*t4*t5^4*u1^3*
   v1^2 + 2*t1^3*t2^3*t3^3*t4^2*t5^4*u1^3*v1^2 + 
  t1^4*t2^3*t3^2*t4^3*t5^4*u1^3*v1^2 + 2*t1^2*t2^4*t3^2*t4^3*t5^4*u1^3*v1^2 + 
  t1^2*t2^5*t3^2*t4^3*t5^4*u1^3*v1^2 + 2*t1^3*t2^3*t3*t4^4*t5^4*u1^3*v1^2 - 
  t1^2*t2^3*t3^2*t4*t5^6*u1^3*v1^2 - 2*t1*t2^3*t3*t4^2*t5^6*u1^3*v1^2 + 
  2*t1^5*t2^5*t3^5*t4^4*u0^3*v1*v2 - 2*t1^5*t2^4*t3^6*t4^4*u0^3*v1*v2 - 
  2*t1^5*t2^3*t3^5*t4^2*t5^2*u0^3*v1*v2 - 2*t1^5*t2^2*t3^6*t4^2*t5^2*u0^3*v1*
   v2 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0^3*v1*v2 + 
  6*t1^4*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v2 + 2*t1^5*t2^3*t3^3*t4^4*t5^2*u0^3*v1*
   v2 - 4*t1^4*t2^4*t3^2*t4^5*t5^2*u0^3*v1*v2 + 
  2*t1^3*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v2 + 2*t1^4*t2^2*t3^4*t4*t5^4*u0^3*v1*
   v2 + 2*t1^4*t2*t3^5*t4*t5^4*u0^3*v1*v2 - 2*t1^3*t2^3*t3^3*t4^2*t5^4*u0^3*
   v1*v2 - 4*t1^3*t2^2*t3^4*t4^2*t5^4*u0^3*v1*v2 - 
  2*t1^4*t2^2*t3^2*t4^3*t5^4*u0^3*v1*v2 + 4*t1^2*t2^4*t3^2*t4^3*t5^4*u0^3*v1*
   v2 + 6*t1^3*t2^3*t3*t4^4*t5^4*u0^3*v1*v2 - 2*t1*t2^5*t3*t4^4*t5^4*u0^3*v1*
   v2 + 2*t1^3*t2^2*t3^2*t4^4*t5^4*u0^3*v1*v2 - 
  6*t1^2*t2^3*t3*t4^5*t5^4*u0^3*v1*v2 + 2*t1^2*t2^2*t3^2*t4*t5^6*u0^3*v1*v2 - 
  4*t1*t2^3*t3*t4^2*t5^6*u0^3*v1*v2 - 2*t1^2*t2^2*t4^3*t5^6*u0^3*v1*v2 + 
  2*t2^4*t4^3*t5^6*u0^3*v1*v2 - 2*t1^2*t2*t3*t4^3*t5^6*u0^3*v1*v2 + 
  4*t1*t2^2*t4^4*t5^6*u0^3*v1*v2 + 2*t1^6*t2^4*t3^4*t4^5*u1^2*v1*v2 + 
  2*t1^6*t2^5*t3^4*t4^5*u1^2*v1*v2 - t1^6*t2^4*t3^5*t4^5*u1^2*v1*v2 - 
  2*t1^5*t2^4*t3^4*t4^6*u1^2*v1*v2 - t1^5*t2^5*t3^4*t4^6*u1^2*v1*v2 - 
  2*t1^6*t2^3*t3^4*t4^3*t5^2*u1^2*v1*v2 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u1^2*v1*
   v2 - 2*t1^4*t2^5*t3^4*t4^3*t5^2*u1^2*v1*v2 - 
  t1^6*t2^2*t3^5*t4^3*t5^2*u1^2*v1*v2 + t1^4*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v2 - 
  2*t1^5*t2^3*t3^3*t4^4*t5^2*u1^2*v1*v2 + 2*t1^5*t2^2*t3^4*t4^4*t5^2*u1^2*v1*
   v2 + 5*t1^5*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v2 + 
  2*t1^3*t2^4*t3^4*t4^4*t5^2*u1^2*v1*v2 + t1^3*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v2 - 2*t1^4*t2^4*t3^2*t4^5*t5^2*u1^2*v1*v2 - 
  2*t1^4*t2^5*t3^2*t4^5*t5^2*u1^2*v1*v2 + 2*t1^4*t2^3*t3^3*t4^5*t5^2*u1^2*v1*
   v2 - t1^4*t2^4*t3^3*t4^5*t5^2*u1^2*v1*v2 + t1^3*t2^5*t3^2*t4^6*t5^2*u1^2*
   v1*v2 + 2*t1^4*t2^3*t3^4*t4*t5^4*u1^2*v1*v2 + 
  t1^4*t2^2*t3^5*t4*t5^4*u1^2*v1*v2 + 2*t1^3*t2^3*t3^3*t4^2*t5^4*u1^2*v1*v2 - 
  2*t1^3*t2^2*t3^4*t4^2*t5^4*u1^2*v1*v2 - 5*t1^3*t2^3*t3^4*t4^2*t5^4*u1^2*v1*
   v2 + 2*t1^4*t2^3*t3^2*t4^3*t5^4*u1^2*v1*v2 + 
  2*t1^2*t2^4*t3^2*t4^3*t5^4*u1^2*v1*v2 + 2*t1^2*t2^5*t3^2*t4^3*t5^4*u1^2*v1*
   v2 - 2*t1^4*t2*t3^3*t4^3*t5^4*u1^2*v1*v2 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*u1^2*
   v1*v2 - 2*t1^2*t2^3*t3^3*t4^3*t5^4*u1^2*v1*v2 + 
  t1^2*t2^4*t3^3*t4^3*t5^4*u1^2*v1*v2 + 2*t1^3*t2^3*t3*t4^4*t5^4*u1^2*v1*v2 + 
  3*t1^3*t2^3*t3^2*t4^4*t5^4*u1^2*v1*v2 - t1*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v2 - 
  2*t1^2*t2^4*t3*t4^5*t5^4*u1^2*v1*v2 - 2*t1^2*t2^3*t3^2*t4*t5^6*u1^2*v1*v2 + 
  2*t1^2*t2*t3^3*t4*t5^6*u1^2*v1*v2 + 3*t1^2*t2^2*t3^3*t4*t5^6*u1^2*v1*v2 - 
  2*t1*t2^3*t3*t4^2*t5^6*u1^2*v1*v2 - 3*t1*t2^3*t3^2*t4^2*t5^6*u1^2*v1*v2 + 
  2*t2^4*t3*t4^3*t5^6*u1^2*v1*v2 + t1^6*t2^5*t3^4*t4^5*u1*v2^2 - 
  t1^6*t2^4*t3^5*t4^5*u1*v2^2 - t1^5*t2^5*t3^4*t4^6*u1*v2^2 + 
  t1^5*t2^4*t3^5*t4^6*u1*v2^2 - t1^6*t2^3*t3^4*t4^3*t5^2*u1*v2^2 - 
  t1^4*t2^5*t3^4*t4^3*t5^2*u1*v2^2 - t1^6*t2^2*t3^5*t4^3*t5^2*u1*v2^2 + 
  t1^4*t2^4*t3^5*t4^3*t5^2*u1*v2^2 + 5*t1^5*t2^3*t3^4*t4^4*t5^2*u1*v2^2 + 
  t1^3*t2^5*t3^4*t4^4*t5^2*u1*v2^2 - t1^5*t2^2*t3^5*t4^4*t5^2*u1*v2^2 - 
  t1^3*t2^4*t3^5*t4^4*t5^2*u1*v2^2 - t1^4*t2^5*t3^2*t4^5*t5^2*u1*v2^2 - 
  t1^4*t2^4*t3^3*t4^5*t5^2*u1*v2^2 + t1^3*t2^5*t3^2*t4^6*t5^2*u1*v2^2 - 
  t1^3*t2^4*t3^3*t4^6*t5^2*u1*v2^2 + t1^4*t2^3*t3^4*t4*t5^4*u1*v2^2 + 
  t1^4*t2^2*t3^5*t4*t5^4*u1*v2^2 - 5*t1^3*t2^3*t3^4*t4^2*t5^4*u1*v2^2 + 
  t1^3*t2^2*t3^5*t4^2*t5^4*u1*v2^2 + t1^4*t2^3*t3^2*t4^3*t5^4*u1*v2^2 + 
  t1^2*t2^5*t3^2*t4^3*t5^4*u1*v2^2 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*u1*v2^2 + 
  t1^2*t2^4*t3^3*t4^3*t5^4*u1*v2^2 + 3*t1^3*t2^3*t3^2*t4^4*t5^4*u1*v2^2 - 
  t1*t2^5*t3^2*t4^4*t5^4*u1*v2^2 + t1^3*t2^2*t3^3*t4^4*t5^4*u1*v2^2 + 
  t1*t2^4*t3^3*t4^4*t5^4*u1*v2^2 - 2*t1^2*t2^4*t3*t4^5*t5^4*u1*v2^2 - 
  t1^2*t2^3*t3^2*t4*t5^6*u1*v2^2 + 3*t1^2*t2^2*t3^3*t4*t5^6*u1*v2^2 - 
  3*t1*t2^3*t3^2*t4^2*t5^6*u1*v2^2 - t1*t2^2*t3^3*t4^2*t5^6*u1*v2^2 + 
  2*t2^4*t3*t4^3*t5^6*u1*v2^2 + 4*t1^5*t2^4*t3^5*t4^4*u0*u1*v1*v3 + 
  2*t1^5*t2^5*t3^5*t4^4*u0*u1*v1*v3 + t1^6*t2^4*t3^4*t4^5*u0*u1*v1*v3 - 
  2*t1^5*t2^3*t3^5*t4^2*t5^2*u0*u1*v1*v3 - 4*t1^4*t2^3*t3^4*t4^3*t5^2*u0*u1*
   v1*v3 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0*u1*v1*v3 - 
  4*t1^3*t2^4*t3^3*t4^4*t5^2*u0*u1*v1*v3 - 4*t1^4*t2^3*t3^2*t4^5*t5^2*u0*u1*
   v1*v3 - 5*t1^4*t2^4*t3^2*t4^5*t5^2*u0*u1*v1*v3 + 
  t1^4*t2^2*t3^4*t4*t5^4*u0*u1*v1*v3 - 4*t1^3*t2^2*t3^3*t4^2*t5^4*u0*u1*v1*
   v3 - t1^4*t2^2*t3^2*t4^3*t5^4*u0*u1*v1*v3 + 8*t1^2*t2^3*t3^2*t4^3*t5^4*u0*
   u1*v1*v3 + 3*t1^2*t2^4*t3^2*t4^3*t5^4*u0*u1*v1*v3 + 
  8*t1^3*t2^2*t3*t4^4*t5^4*u0*u1*v1*v3 + 8*t1^3*t2^3*t3*t4^4*t5^4*u0*u1*v1*
   v3 - 2*t1*t2^5*t3*t4^4*t5^4*u0*u1*v1*v3 + 4*t1^2*t2*t3^2*t4*t5^6*u0*u1*v1*
   v3 + 3*t1^2*t2^2*t3^2*t4*t5^6*u0*u1*v1*v3 - 4*t1*t2^2*t3*t4^2*t5^6*u0*u1*
   v1*v3 - 6*t1*t2^3*t3*t4^2*t5^6*u0*u1*v1*v3 - 
  4*t1^2*t2*t4^3*t5^6*u0*u1*v1*v3 - 3*t1^2*t2^2*t4^3*t5^6*u0*u1*v1*v3 + 
  3*t2^4*t4^3*t5^6*u0*u1*v1*v3 + 2*t1^5*t2^5*t3^5*t4^4*u0*v2*v3 - 
  2*t1^5*t2^4*t3^6*t4^4*u0*v2*v3 + t1^6*t2^4*t3^4*t4^5*u0*v2*v3 - 
  t1^5*t2^4*t3^4*t4^6*u0*v2*v3 - 2*t1^5*t2^3*t3^5*t4^2*t5^2*u0*v2*v3 - 
  t1^5*t2^2*t3^6*t4^2*t5^2*u0*v2*v3 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0*v2*v3 + 
  4*t1^4*t2^3*t3^5*t4^3*t5^2*u0*v2*v3 + t1^3*t2^4*t3^4*t4^4*t5^2*u0*v2*v3 - 
  5*t1^4*t2^4*t3^2*t4^5*t5^2*u0*v2*v3 + 4*t1^4*t2^3*t3^3*t4^5*t5^2*u0*v2*v3 + 
  t1^3*t2^4*t3^2*t4^6*t5^2*u0*v2*v3 + t1^4*t2^2*t3^4*t4*t5^4*u0*v2*v3 + 
  t1^3*t2^2*t3^4*t4^2*t5^4*u0*v2*v3 - t1^4*t2^2*t3^2*t4^3*t5^4*u0*v2*v3 + 
  3*t1^2*t2^4*t3^2*t4^3*t5^4*u0*v2*v3 - 4*t1^2*t2^3*t3^3*t4^3*t5^4*u0*v2*v3 + 
  8*t1^3*t2^3*t3*t4^4*t5^4*u0*v2*v3 - 2*t1*t2^5*t3*t4^4*t5^4*u0*v2*v3 - 
  3*t1^3*t2^2*t3^2*t4^4*t5^4*u0*v2*v3 + t1*t2^4*t3^2*t4^4*t5^4*u0*v2*v3 - 
  4*t1^2*t2^3*t3*t4^5*t5^4*u0*v2*v3 + 3*t1^2*t2^2*t3^2*t4*t5^6*u0*v2*v3 - 
  6*t1*t2^3*t3*t4^2*t5^6*u0*v2*v3 - 3*t1^2*t2^2*t4^3*t5^6*u0*v2*v3 + 
  3*t2^4*t4^3*t5^6*u0*v2*v3 + 3*t1*t2^2*t4^4*t5^6*u0*v2*v3 + 
  2*t1^5*t2^4*t3^5*t4^4*u0*u1*v1*v4 + t1^5*t2^5*t3^5*t4^4*u0*u1*v1*v4 - 
  2*t1^4*t2^5*t3^4*t4^5*u0*u1*v1*v4 - t1^4*t2^6*t3^4*t4^5*u0*u1*v1*v4 - 
  t1^5*t2^3*t3^5*t4^2*t5^2*u0*u1*v1*v4 - t1^6*t2^2*t3^4*t4^3*t5^2*u0*u1*v1*
   v4 + t1^4*t2^4*t3^4*t4^3*t5^2*u0*u1*v1*v4 + 2*t1^5*t2^2*t3^3*t4^4*t5^2*u0*
   u1*v1*v4 + 5*t1^5*t2^3*t3^3*t4^4*t5^2*u0*u1*v1*v4 - 
  t1^3*t2^5*t3^3*t4^4*t5^2*u0*u1*v1*v4 - 2*t1^4*t2^3*t3^2*t4^5*t5^2*u0*u1*v1*
   v4 - 4*t1^4*t2^4*t3^2*t4^5*t5^2*u0*u1*v1*v4 + 
  t1^2*t2^6*t3^2*t4^5*t5^2*u0*u1*v1*v4 + t1^4*t2^2*t3^4*t4*t5^4*u0*u1*v1*v4 + 
  t1^5*t2*t3^3*t4^2*t5^4*u0*u1*v1*v4 - 6*t1^3*t2^2*t3^3*t4^2*t5^4*u0*u1*v1*
   v4 - 5*t1^3*t2^3*t3^3*t4^2*t5^4*u0*u1*v1*v4 - 
  4*t1^4*t2*t3^2*t4^3*t5^4*u0*u1*v1*v4 - 8*t1^4*t2^2*t3^2*t4^3*t5^4*u0*u1*v1*
   v4 + 6*t1^2*t2^3*t3^2*t4^3*t5^4*u0*u1*v1*v4 + 
  8*t1^2*t2^4*t3^2*t4^3*t5^4*u0*u1*v1*v4 + 4*t1^3*t2^2*t3*t4^4*t5^4*u0*u1*v1*
   v4 + 7*t1^3*t2^3*t3*t4^4*t5^4*u0*u1*v1*v4 - 4*t1*t2^5*t3*t4^4*t5^4*u0*u1*
   v1*v4 + 4*t1^2*t2*t3^2*t4*t5^6*u0*u1*v1*v4 + 
  3*t1^2*t2^2*t3^2*t4*t5^6*u0*u1*v1*v4 + 2*t1^3*t3*t4^2*t5^6*u0*u1*v1*v4 + 
  3*t1^3*t2*t3*t4^2*t5^6*u0*u1*v1*v4 - 4*t1*t2^2*t3*t4^2*t5^6*u0*u1*v1*v4 - 
  6*t1*t2^3*t3*t4^2*t5^6*u0*u1*v1*v4 - 2*t1^2*t2*t4^3*t5^6*u0*u1*v1*v4 - 
  3*t1^2*t2^2*t4^3*t5^6*u0*u1*v1*v4 + 3*t2^4*t4^3*t5^6*u0*u1*v1*v4 + 
  t1^5*t2^5*t3^5*t4^4*u0*v2*v4 - t1^5*t2^4*t3^6*t4^4*u0*v2*v4 - 
  t1^4*t2^6*t3^4*t4^5*u0*v2*v4 + t1^4*t2^5*t3^5*t4^5*u0*v2*v4 - 
  t1^5*t2^3*t3^5*t4^2*t5^2*u0*v2*v4 - 2*t1^5*t2^2*t3^6*t4^2*t5^2*u0*v2*v4 - 
  t1^6*t2^2*t3^4*t4^3*t5^2*u0*v2*v4 + t1^4*t2^4*t3^4*t4^3*t5^2*u0*v2*v4 + 
  5*t1^4*t2^3*t3^5*t4^3*t5^2*u0*v2*v4 + 5*t1^5*t2^3*t3^3*t4^4*t5^2*u0*v2*v4 - 
  t1^3*t2^5*t3^3*t4^4*t5^2*u0*v2*v4 - t1^5*t2^2*t3^4*t4^4*t5^2*u0*v2*v4 - 
  2*t1^3*t2^4*t3^4*t4^4*t5^2*u0*v2*v4 - 4*t1^4*t2^4*t3^2*t4^5*t5^2*u0*v2*v4 + 
  t1^2*t2^6*t3^2*t4^5*t5^2*u0*v2*v4 - t1^4*t2^3*t3^3*t4^5*t5^2*u0*v2*v4 - 
  t1^2*t2^5*t3^3*t4^5*t5^2*u0*v2*v4 + 2*t1^3*t2^4*t3^2*t4^6*t5^2*u0*v2*v4 + 
  t1^4*t2^2*t3^4*t4*t5^4*u0*v2*v4 + 2*t1^4*t2*t3^5*t4*t5^4*u0*v2*v4 + 
  t1^5*t2*t3^3*t4^2*t5^4*u0*v2*v4 - 5*t1^3*t2^3*t3^3*t4^2*t5^4*u0*v2*v4 - 
  4*t1^3*t2^2*t3^4*t4^2*t5^4*u0*v2*v4 - 8*t1^4*t2^2*t3^2*t4^3*t5^4*u0*v2*v4 + 
  8*t1^2*t2^4*t3^2*t4^3*t5^4*u0*v2*v4 + t1^4*t2*t3^3*t4^3*t5^4*u0*v2*v4 + 
  t1^2*t2^3*t3^3*t4^3*t5^4*u0*v2*v4 + 7*t1^3*t2^3*t3*t4^4*t5^4*u0*v2*v4 - 
  4*t1*t2^5*t3*t4^4*t5^4*u0*v2*v4 + 4*t1^3*t2^2*t3^2*t4^4*t5^4*u0*v2*v4 + 
  t1*t2^4*t3^2*t4^4*t5^4*u0*v2*v4 - 5*t1^2*t2^3*t3*t4^5*t5^4*u0*v2*v4 + 
  3*t1^2*t2^2*t3^2*t4*t5^6*u0*v2*v4 + 3*t1^3*t2*t3*t4^2*t5^6*u0*v2*v4 - 
  6*t1*t2^3*t3*t4^2*t5^6*u0*v2*v4 - 3*t1^2*t2^2*t4^3*t5^6*u0*v2*v4 + 
  3*t2^4*t4^3*t5^6*u0*v2*v4 - 3*t1^2*t2*t3*t4^3*t5^6*u0*v2*v4 + 
  3*t1*t2^2*t4^4*t5^6*u0*v2*v4 - t1^6*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v5 + 
  3*t1^5*t2^3*t3^4*t4^4*t5^2*u0^2*v1*v5 - 3*t1^4*t2^4*t3^3*t4^5*t5^2*u0^2*v1*
   v5 + t1^3*t2^5*t3^2*t4^6*t5^2*u0^2*v1*v5 + t1^4*t2^2*t3^5*t4*t5^4*u0^2*v1*
   v5 + t1^5*t2*t3^4*t4^2*t5^4*u0^2*v1*v5 - 3*t1^3*t2^3*t3^4*t4^2*t5^4*u0^2*
   v1*v5 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*u0^2*v1*v5 + 
  3*t1^2*t2^4*t3^3*t4^3*t5^4*u0^2*v1*v5 + 3*t1^3*t2^3*t3^2*t4^4*t5^4*u0^2*v1*
   v5 - t1*t2^5*t3^2*t4^4*t5^4*u0^2*v1*v5 - t1^2*t2^4*t3*t4^5*t5^4*u0^2*v1*
   v5 - t1^3*t2*t3^4*t5^6*u0^2*v1*v5 + 3*t1^2*t2^2*t3^3*t4*t5^6*u0^2*v1*v5 - 
  3*t1*t2^3*t3^2*t4^2*t5^6*u0^2*v1*v5 + t2^4*t3*t4^3*t5^6*u0^2*v1*v5 - 
  t1^6*t2^2*t3^5*t4^3*t5^2*v3*v5 + 3*t1^5*t2^3*t3^4*t4^4*t5^2*v3*v5 - 
  3*t1^4*t2^4*t3^3*t4^5*t5^2*v3*v5 + t1^3*t2^5*t3^2*t4^6*t5^2*v3*v5 + 
  t1^4*t2^2*t3^5*t4*t5^4*v3*v5 + t1^5*t2*t3^4*t4^2*t5^4*v3*v5 - 
  3*t1^3*t2^3*t3^4*t4^2*t5^4*v3*v5 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*v3*v5 + 
  3*t1^2*t2^4*t3^3*t4^3*t5^4*v3*v5 + 3*t1^3*t2^3*t3^2*t4^4*t5^4*v3*v5 - 
  t1*t2^5*t3^2*t4^4*t5^4*v3*v5 - t1^2*t2^4*t3*t4^5*t5^4*v3*v5 - 
  t1^3*t2*t3^4*t5^6*v3*v5 + 3*t1^2*t2^2*t3^3*t4*t5^6*v3*v5 - 
  3*t1*t2^3*t3^2*t4^2*t5^6*v3*v5 + t2^4*t3*t4^3*t5^6*v3*v5 + 
  t1^6*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v6 - 3*t1^5*t2^3*t3^4*t4^4*t5^2*u0^2*v1*
   v6 + 3*t1^4*t2^4*t3^3*t4^5*t5^2*u0^2*v1*v6 - 
  t1^3*t2^5*t3^2*t4^6*t5^2*u0^2*v1*v6 - t1^4*t2^2*t3^5*t4*t5^4*u0^2*v1*v6 - 
  t1^5*t2*t3^4*t4^2*t5^4*u0^2*v1*v6 + 3*t1^3*t2^3*t3^4*t4^2*t5^4*u0^2*v1*v6 + 
  3*t1^4*t2^2*t3^3*t4^3*t5^4*u0^2*v1*v6 - 3*t1^2*t2^4*t3^3*t4^3*t5^4*u0^2*v1*
   v6 - 3*t1^3*t2^3*t3^2*t4^4*t5^4*u0^2*v1*v6 + 
  t1*t2^5*t3^2*t4^4*t5^4*u0^2*v1*v6 + t1^2*t2^4*t3*t4^5*t5^4*u0^2*v1*v6 + 
  t1^3*t2*t3^4*t5^6*u0^2*v1*v6 - 3*t1^2*t2^2*t3^3*t4*t5^6*u0^2*v1*v6 + 
  3*t1*t2^3*t3^2*t4^2*t5^6*u0^2*v1*v6 - t2^4*t3*t4^3*t5^6*u0^2*v1*v6 + 
  t1^6*t2^2*t3^5*t4^3*t5^2*v4*v6 - 3*t1^5*t2^3*t3^4*t4^4*t5^2*v4*v6 + 
  3*t1^4*t2^4*t3^3*t4^5*t5^2*v4*v6 - t1^3*t2^5*t3^2*t4^6*t5^2*v4*v6 - 
  t1^4*t2^2*t3^5*t4*t5^4*v4*v6 - t1^5*t2*t3^4*t4^2*t5^4*v4*v6 + 
  3*t1^3*t2^3*t3^4*t4^2*t5^4*v4*v6 + 3*t1^4*t2^2*t3^3*t4^3*t5^4*v4*v6 - 
  3*t1^2*t2^4*t3^3*t4^3*t5^4*v4*v6 - 3*t1^3*t2^3*t3^2*t4^4*t5^4*v4*v6 + 
  t1*t2^5*t3^2*t4^4*t5^4*v4*v6 + t1^2*t2^4*t3*t4^5*t5^4*v4*v6 + 
  t1^3*t2*t3^4*t5^6*v4*v6 - 3*t1^2*t2^2*t3^3*t4*t5^6*v4*v6 + 
  3*t1*t2^3*t3^2*t4^2*t5^6*v4*v6 - t2^4*t3*t4^3*t5^6*v4*v6, 
 2*t1^6*t2^3*t3^6*t4^4*u0^3*u1*v1^2 + t1^6*t2^4*t3^6*t4^4*u0^3*u1*v1^2 - 
  2*t1^6*t2^3*t3^4*t4^6*u0^3*u1*v1^2 - t1^6*t2^4*t3^4*t4^6*u0^3*u1*v1^2 - 
  t1^6*t2^2*t3^6*t4^2*t5^2*u0^3*u1*v1^2 - 4*t1^5*t2^2*t3^5*t4^3*t5^2*u0^3*u1*
   v1^2 - t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*u1*v1^2 + 
  t1^6*t2^2*t3^4*t4^4*t5^2*u0^3*u1*v1^2 - 2*t1^4*t2^3*t3^4*t4^4*t5^2*u0^3*u1*
   v1^2 - t1^4*t2^4*t3^4*t4^4*t5^2*u0^3*u1*v1^2 + 
  4*t1^5*t2^2*t3^3*t4^5*t5^2*u0^3*u1*v1^2 + t1^5*t2^3*t3^3*t4^5*t5^2*u0^3*u1*
   v1^2 + 2*t1^4*t2^3*t3^2*t4^6*t5^2*u0^3*u1*v1^2 + 
  t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*u1*v1^2 + t1^5*t2*t3^5*t4*t5^4*u0^3*u1*v1^2 + 
  2*t1^4*t2*t3^4*t4^2*t5^4*u0^3*u1*v1^2 + t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*u1*
   v1^2 - t1^5*t2*t3^3*t4^3*t5^4*u0^3*u1*v1^2 + 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*u0^3*u1*v1^2 + t1^3*t2^3*t3^3*t4^3*t5^4*u0^3*u1*
   v1^2 - 2*t1^4*t2*t3^2*t4^4*t5^4*u0^3*u1*v1^2 - 
  t1^4*t2^2*t3^2*t4^4*t5^4*u0^3*u1*v1^2 - 4*t1^3*t2^2*t3*t4^5*t5^4*u0^3*u1*
   v1^2 - t1^3*t2^3*t3*t4^5*t5^4*u0^3*u1*v1^2 - 
  t1^3*t2*t3^3*t4*t5^6*u0^3*u1*v1^2 - 2*t1^2*t2*t3^2*t4^2*t5^6*u0^3*u1*v1^2 + 
  t1^3*t2*t3*t4^3*t5^6*u0^3*u1*v1^2 + 2*t1^2*t2*t4^4*t5^6*u0^3*u1*v1^2 + 
  2*t1^7*t2^3*t3^5*t4^5*u1^3*v1^2 + t1^7*t2^4*t3^5*t4^5*u1^3*v1^2 - 
  2*t1^6*t2^4*t3^4*t4^6*u1^3*v1^2 - t1^6*t2^5*t3^4*t4^6*u1^3*v1^2 - 
  t1^7*t2^2*t3^5*t4^3*t5^2*u1^3*v1^2 - 2*t1^5*t2^3*t3^5*t4^3*t5^2*u1^3*v1^2 - 
  t1^5*t2^4*t3^5*t4^3*t5^2*u1^3*v1^2 - 2*t1^6*t2^2*t3^4*t4^4*t5^2*u1^3*v1^2 + 
  t1^6*t2^3*t3^4*t4^4*t5^2*u1^3*v1^2 + 2*t1^4*t2^4*t3^4*t4^4*t5^2*u1^3*v1^2 + 
  t1^4*t2^5*t3^4*t4^4*t5^2*u1^3*v1^2 - t1^5*t2^4*t3^3*t4^5*t5^2*u1^3*v1^2 + 
  2*t1^4*t2^4*t3^2*t4^6*t5^2*u1^3*v1^2 + t1^4*t2^5*t3^2*t4^6*t5^2*u1^3*v1^2 + 
  t1^5*t2^2*t3^5*t4*t5^4*u1^3*v1^2 + 2*t1^4*t2^2*t3^4*t4^2*t5^4*u1^3*v1^2 - 
  t1^4*t2^3*t3^4*t4^2*t5^4*u1^3*v1^2 + t1^5*t2^2*t3^3*t4^3*t5^4*u1^3*v1^2 + 
  t1^3*t2^4*t3^3*t4^3*t5^4*u1^3*v1^2 + 2*t1^4*t2^2*t3^2*t4^4*t5^4*u1^3*v1^2 - 
  t1^4*t2^3*t3^2*t4^4*t5^4*u1^3*v1^2 - 2*t1^2*t2^4*t3^2*t4^4*t5^4*u1^3*v1^2 - 
  t1^2*t2^5*t3^2*t4^4*t5^4*u1^3*v1^2 - 2*t1^3*t2^3*t3*t4^5*t5^4*u1^3*v1^2 - 
  t1^3*t2^2*t3^3*t4*t5^6*u1^3*v1^2 - 2*t1^2*t2^2*t3^2*t4^2*t5^6*u1^3*v1^2 + 
  t1^2*t2^3*t3^2*t4^2*t5^6*u1^3*v1^2 + 2*t1*t2^3*t3*t4^3*t5^6*u1^3*v1^2 + 
  t1^6*t2^4*t3^6*t4^4*u0^3*v1*v2 - t1^6*t2^3*t3^7*t4^4*u0^3*v1*v2 - 
  t1^6*t2^4*t3^4*t4^6*u0^3*v1*v2 + t1^6*t2^3*t3^5*t4^6*u0^3*v1*v2 - 
  t1^6*t2^2*t3^6*t4^2*t5^2*u0^3*v1*v2 - t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v2 + 
  t1^5*t2^2*t3^6*t4^3*t5^2*u0^3*v1*v2 + t1^6*t2^2*t3^4*t4^4*t5^2*u0^3*v1*v2 - 
  t1^4*t2^4*t3^4*t4^4*t5^2*u0^3*v1*v2 + 2*t1^4*t2^3*t3^5*t4^4*t5^2*u0^3*v1*
   v2 + t1^5*t2^3*t3^3*t4^5*t5^2*u0^3*v1*v2 - t1^5*t2^2*t3^4*t4^5*t5^2*u0^3*
   v1*v2 + t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v2 - 
  2*t1^4*t2^3*t3^3*t4^6*t5^2*u0^3*v1*v2 + t1^5*t2*t3^5*t4*t5^4*u0^3*v1*v2 + 
  t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*v1*v2 - t1^5*t2*t3^3*t4^3*t5^4*u0^3*v1*v2 + 
  t1^3*t2^3*t3^3*t4^3*t5^4*u0^3*v1*v2 - 2*t1^3*t2^2*t3^4*t4^3*t5^4*u0^3*v1*
   v2 - t1^4*t2^2*t3^2*t4^4*t5^4*u0^3*v1*v2 - t1^2*t2^3*t3^3*t4^4*t5^4*u0^3*
   v1*v2 - t1^3*t2^3*t3*t4^5*t5^4*u0^3*v1*v2 + 2*t1^3*t2^2*t3^2*t4^5*t5^4*
   u0^3*v1*v2 + t1^2*t2^3*t3*t4^6*t5^4*u0^3*v1*v2 - 
  t1^3*t2*t3^3*t4*t5^6*u0^3*v1*v2 + t1^3*t2*t3*t4^3*t5^6*u0^3*v1*v2 + 
  t1*t2^2*t3^2*t4^3*t5^6*u0^3*v1*v2 - t1*t2^2*t4^5*t5^6*u0^3*v1*v2 + 
  2*t1^7*t2^3*t3^5*t4^5*u1^2*v1*v2 + 2*t1^7*t2^4*t3^5*t4^5*u1^2*v1*v2 - 
  t1^7*t2^3*t3^6*t4^5*u1^2*v1*v2 - 2*t1^6*t2^4*t3^4*t4^6*u1^2*v1*v2 - 
  2*t1^6*t2^5*t3^4*t4^6*u1^2*v1*v2 + t1^6*t2^4*t3^5*t4^6*u1^2*v1*v2 - 
  2*t1^7*t2^2*t3^5*t4^3*t5^2*u1^2*v1*v2 - 2*t1^5*t2^3*t3^5*t4^3*t5^2*u1^2*v1*
   v2 - 2*t1^5*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v2 + 
  t1^5*t2^3*t3^6*t4^3*t5^2*u1^2*v1*v2 - 2*t1^6*t2^2*t3^4*t4^4*t5^2*u1^2*v1*
   v2 + 2*t1^6*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v2 + 
  2*t1^4*t2^4*t3^4*t4^4*t5^2*u1^2*v1*v2 + 2*t1^4*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v2 - t1^4*t2^4*t3^5*t4^4*t5^2*u1^2*v1*v2 - 2*t1^5*t2^4*t3^3*t4^5*t5^2*u1^2*
   v1*v2 + 2*t1^5*t2^3*t3^4*t4^5*t5^2*u1^2*v1*v2 + 
  2*t1^4*t2^4*t3^2*t4^6*t5^2*u1^2*v1*v2 + 2*t1^4*t2^5*t3^2*t4^6*t5^2*u1^2*v1*
   v2 - 2*t1^4*t2^4*t3^3*t4^6*t5^2*u1^2*v1*v2 + 
  2*t1^5*t2^2*t3^5*t4*t5^4*u1^2*v1*v2 + 2*t1^4*t2^2*t3^4*t4^2*t5^4*u1^2*v1*
   v2 - 2*t1^4*t2^3*t3^4*t4^2*t5^4*u1^2*v1*v2 + 
  2*t1^5*t2^2*t3^3*t4^3*t5^4*u1^2*v1*v2 + 2*t1^3*t2^4*t3^3*t4^3*t5^4*u1^2*v1*
   v2 - 2*t1^3*t2^3*t3^4*t4^3*t5^4*u1^2*v1*v2 + 
  2*t1^4*t2^2*t3^2*t4^4*t5^4*u1^2*v1*v2 - 2*t1^4*t2^3*t3^2*t4^4*t5^4*u1^2*v1*
   v2 - 2*t1^2*t2^4*t3^2*t4^4*t5^4*u1^2*v1*v2 - 
  2*t1^2*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v2 + 2*t1^2*t2^4*t3^3*t4^4*t5^4*u1^2*v1*
   v2 - 2*t1^3*t2^3*t3*t4^5*t5^4*u1^2*v1*v2 - t1^3*t2^3*t3^2*t4^5*t5^4*u1^2*
   v1*v2 + t1^2*t2^4*t3*t4^6*t5^4*u1^2*v1*v2 - 2*t1^3*t2^2*t3^3*t4*t5^6*u1^2*
   v1*v2 - 2*t1^2*t2^2*t3^2*t4^2*t5^6*u1^2*v1*v2 + 
  2*t1^2*t2^3*t3^2*t4^2*t5^6*u1^2*v1*v2 + 2*t1*t2^3*t3*t4^3*t5^6*u1^2*v1*v2 + 
  t1*t2^3*t3^2*t4^3*t5^6*u1^2*v1*v2 - t2^4*t3*t4^4*t5^6*u1^2*v1*v2 + 
  t1^7*t2^4*t3^5*t4^5*u1*v2^2 - t1^7*t2^3*t3^6*t4^5*u1*v2^2 - 
  t1^6*t2^5*t3^4*t4^6*u1*v2^2 + t1^6*t2^4*t3^5*t4^6*u1*v2^2 - 
  t1^7*t2^2*t3^5*t4^3*t5^2*u1*v2^2 - t1^5*t2^4*t3^5*t4^3*t5^2*u1*v2^2 + 
  t1^5*t2^3*t3^6*t4^3*t5^2*u1*v2^2 + t1^6*t2^3*t3^4*t4^4*t5^2*u1*v2^2 + 
  t1^4*t2^5*t3^4*t4^4*t5^2*u1*v2^2 - t1^4*t2^4*t3^5*t4^4*t5^2*u1*v2^2 - 
  t1^5*t2^4*t3^3*t4^5*t5^2*u1*v2^2 + 2*t1^5*t2^3*t3^4*t4^5*t5^2*u1*v2^2 + 
  t1^4*t2^5*t3^2*t4^6*t5^2*u1*v2^2 - 2*t1^4*t2^4*t3^3*t4^6*t5^2*u1*v2^2 + 
  t1^5*t2^2*t3^5*t4*t5^4*u1*v2^2 - t1^4*t2^3*t3^4*t4^2*t5^4*u1*v2^2 + 
  t1^5*t2^2*t3^3*t4^3*t5^4*u1*v2^2 + t1^3*t2^4*t3^3*t4^3*t5^4*u1*v2^2 - 
  2*t1^3*t2^3*t3^4*t4^3*t5^4*u1*v2^2 - t1^4*t2^3*t3^2*t4^4*t5^4*u1*v2^2 - 
  t1^2*t2^5*t3^2*t4^4*t5^4*u1*v2^2 + 2*t1^2*t2^4*t3^3*t4^4*t5^4*u1*v2^2 - 
  t1^3*t2^3*t3^2*t4^5*t5^4*u1*v2^2 + t1^2*t2^4*t3*t4^6*t5^4*u1*v2^2 - 
  t1^3*t2^2*t3^3*t4*t5^6*u1*v2^2 + t1^2*t2^3*t3^2*t4^2*t5^6*u1*v2^2 + 
  t1*t2^3*t3^2*t4^3*t5^6*u1*v2^2 - t2^4*t3*t4^4*t5^6*u1*v2^2 + 
  2*t1^6*t2^3*t3^6*t4^4*u0*u1*v1*v3 + t1^6*t2^4*t3^6*t4^4*u0*u1*v1*v3 + 
  t1^7*t2^3*t3^5*t4^5*u0*u1*v1*v3 - 2*t1^6*t2^3*t3^4*t4^6*u0*u1*v1*v3 - 
  2*t1^6*t2^4*t3^4*t4^6*u0*u1*v1*v3 - t1^6*t2^2*t3^6*t4^2*t5^2*u0*u1*v1*v3 - 
  4*t1^5*t2^2*t3^5*t4^3*t5^2*u0*u1*v1*v3 - t1^5*t2^3*t3^5*t4^3*t5^2*u0*u1*v1*
   v3 - t1^6*t2^2*t3^4*t4^4*t5^2*u0*u1*v1*v3 - 2*t1^4*t2^3*t3^4*t4^4*t5^2*u0*
   u1*v1*v3 - t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1*v1*v3 + 
  4*t1^5*t2^2*t3^3*t4^5*t5^2*u0*u1*v1*v3 + 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1*
   v1*v3 + 2*t1^4*t2^3*t3^2*t4^6*t5^2*u0*u1*v1*v3 + 
  2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*u1*v1*v3 + 2*t1^4*t2*t3^4*t4^2*t5^4*u0*u1*v1*
   v3 + 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*u1*v1*v3 + 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*u0*u1*v1*v3 - 2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1*
   v1*v3 - 2*t1^4*t2*t3^2*t4^4*t5^4*u0*u1*v1*v3 + 
  t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1*v1*v3 - 4*t1^3*t2^2*t3*t4^5*t5^4*u0*u1*v1*
   v3 - 3*t1^3*t2^3*t3*t4^5*t5^4*u0*u1*v1*v3 - 2*t1^2*t2*t3^2*t4^2*t5^6*u0*u1*
   v1*v3 - 3*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1*v1*v3 + 
  3*t1*t2^3*t3*t4^3*t5^6*u0*u1*v1*v3 + 2*t1^2*t2*t4^4*t5^6*u0*u1*v1*v3 + 
  t1^2*t2^2*t4^4*t5^6*u0*u1*v1*v3 - t2^4*t4^4*t5^6*u0*u1*v1*v3 + 
  t1^6*t2^4*t3^6*t4^4*u0*v2*v3 - t1^6*t2^3*t3^7*t4^4*u0*v2*v3 + 
  t1^7*t2^3*t3^5*t4^5*u0*v2*v3 - 2*t1^6*t2^4*t3^4*t4^6*u0*v2*v3 + 
  t1^6*t2^3*t3^5*t4^6*u0*v2*v3 - t1^6*t2^2*t3^6*t4^2*t5^2*u0*v2*v3 - 
  t1^5*t2^3*t3^5*t4^3*t5^2*u0*v2*v3 + t1^5*t2^2*t3^6*t4^3*t5^2*u0*v2*v3 - 
  t1^6*t2^2*t3^4*t4^4*t5^2*u0*v2*v3 - t1^4*t2^4*t3^4*t4^4*t5^2*u0*v2*v3 + 
  2*t1^4*t2^3*t3^5*t4^4*t5^2*u0*v2*v3 + 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*v2*v3 - 
  t1^5*t2^2*t3^4*t4^5*t5^2*u0*v2*v3 + 2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*v2*v3 - 
  2*t1^4*t2^3*t3^3*t4^6*t5^2*u0*v2*v3 + 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*v2*v3 - 
  2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*v2*v3 - 2*t1^3*t2^2*t3^4*t4^3*t5^4*u0*v2*v3 + 
  t1^2*t2^4*t3^2*t4^4*t5^4*u0*v2*v3 - t1^2*t2^3*t3^3*t4^4*t5^4*u0*v2*v3 - 
  3*t1^3*t2^3*t3*t4^5*t5^4*u0*v2*v3 + 2*t1^3*t2^2*t3^2*t4^5*t5^4*u0*v2*v3 + 
  t1^2*t2^3*t3*t4^6*t5^4*u0*v2*v3 - 3*t1^2*t2^2*t3^2*t4^2*t5^6*u0*v2*v3 + 
  3*t1*t2^3*t3*t4^3*t5^6*u0*v2*v3 + t1*t2^2*t3^2*t4^3*t5^6*u0*v2*v3 + 
  t1^2*t2^2*t4^4*t5^6*u0*v2*v3 - t2^4*t4^4*t5^6*u0*v2*v3 - 
  t1*t2^2*t4^5*t5^6*u0*v2*v3 + t1^7*t2*t3^6*t4^3*t5^2*v4*v5 - 
  4*t1^6*t2^2*t3^5*t4^4*t5^2*v4*v5 + 6*t1^5*t2^3*t3^4*t4^5*t5^2*v4*v5 - 
  4*t1^4*t2^4*t3^3*t4^6*t5^2*v4*v5 + t1^3*t2^5*t3^2*t4^7*t5^2*v4*v5 - 
  t1^5*t2*t3^6*t4*t5^4*v4*v5 - t1^6*t3^5*t4^2*t5^4*v4*v5 + 
  4*t1^4*t2^2*t3^5*t4^2*t5^4*v4*v5 + 4*t1^5*t2*t3^4*t4^3*t5^4*v4*v5 - 
  6*t1^3*t2^3*t3^4*t4^3*t5^4*v4*v5 - 6*t1^4*t2^2*t3^3*t4^4*t5^4*v4*v5 + 
  4*t1^2*t2^4*t3^3*t4^4*t5^4*v4*v5 + 4*t1^3*t2^3*t3^2*t4^5*t5^4*v4*v5 - 
  t1*t2^5*t3^2*t4^5*t5^4*v4*v5 - t1^2*t2^4*t3*t4^6*t5^4*v4*v5 + 
  t1^4*t3^5*t5^6*v4*v5 - 4*t1^3*t2*t3^4*t4*t5^6*v4*v5 + 
  6*t1^2*t2^2*t3^3*t4^2*t5^6*v4*v5 - 4*t1*t2^3*t3^2*t4^3*t5^6*v4*v5 + 
  t2^4*t3*t4^4*t5^6*v4*v5, -4*t1^9*t2^3*t3^9*t4^5*t5^2*u0^5*v1^2 + 
  8*t1^8*t2^4*t3^8*t4^6*t5^2*u0^5*v1^2 + 4*t1^9*t2^3*t3^7*t4^7*t5^2*u0^5*
   v1^2 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^5*v1^2 - 
  8*t1^8*t2^4*t3^6*t4^8*t5^2*u0^5*v1^2 + 4*t1^7*t2^5*t3^5*t4^9*t5^2*u0^5*
   v1^2 + 12*t1^8*t2^2*t3^8*t4^4*t5^4*u0^5*v1^2 - 
  20*t1^7*t2^3*t3^7*t4^5*t5^4*u0^5*v1^2 - 12*t1^8*t2^2*t3^6*t4^6*t5^4*u0^5*
   v1^2 + 4*t1^6*t2^4*t3^6*t4^6*t5^4*u0^5*v1^2 + 
  20*t1^7*t2^3*t3^5*t4^7*t5^4*u0^5*v1^2 + 4*t1^5*t2^5*t3^5*t4^7*t5^4*u0^5*
   v1^2 - 4*t1^6*t2^4*t3^4*t4^8*t5^4*u0^5*v1^2 - 
  4*t1^5*t2^5*t3^3*t4^9*t5^4*u0^5*v1^2 - 12*t1^7*t2*t3^7*t4^3*t5^6*u0^5*
   v1^2 + 12*t1^6*t2^2*t3^6*t4^4*t5^6*u0^5*v1^2 + 
  12*t1^7*t2*t3^5*t4^5*t5^6*u0^5*v1^2 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*u0^5*
   v1^2 - 12*t1^6*t2^2*t3^4*t4^6*t5^6*u0^5*v1^2 - 
  12*t1^4*t2^4*t3^4*t4^6*t5^6*u0^5*v1^2 - 12*t1^5*t2^3*t3^3*t4^7*t5^6*u0^5*
   v1^2 + 12*t1^4*t2^4*t3^2*t4^8*t5^6*u0^5*v1^2 + 
  4*t1^6*t3^6*t4^2*t5^8*u0^5*v1^2 + 4*t1^5*t2*t3^5*t4^3*t5^8*u0^5*v1^2 - 
  4*t1^6*t3^4*t4^4*t5^8*u0^5*v1^2 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*u0^5*v1^2 - 
  4*t1^5*t2*t3^3*t4^5*t5^8*u0^5*v1^2 + 12*t1^3*t2^3*t3^3*t4^5*t5^8*u0^5*
   v1^2 + 20*t1^4*t2^2*t3^2*t4^6*t5^8*u0^5*v1^2 - 
  12*t1^3*t2^3*t3*t4^7*t5^8*u0^5*v1^2 - 4*t1^4*t3^4*t4^2*t5^10*u0^5*v1^2 + 
  8*t1^3*t2*t3^3*t4^3*t5^10*u0^5*v1^2 + 4*t1^4*t3^2*t4^4*t5^10*u0^5*v1^2 - 
  4*t1^2*t2^2*t3^2*t4^4*t5^10*u0^5*v1^2 - 8*t1^3*t2*t3*t4^5*t5^10*u0^5*v1^2 + 
  4*t1^2*t2^2*t4^6*t5^10*u0^5*v1^2 + 4*t1^9*t2^5*t3^9*t4^7*u0^2*u1^2*v1^2 + 
  4*t1^9*t2^6*t3^9*t4^7*u0^2*u1^2*v1^2 + t1^9*t2^7*t3^9*t4^7*u0^2*u1^2*v1^2 + 
  2*t1^10*t2^5*t3^8*t4^8*u0^2*u1^2*v1^2 + t1^10*t2^6*t3^8*t4^8*u0^2*u1^2*
   v1^2 - 4*t1^9*t2^5*t3^7*t4^9*u0^2*u1^2*v1^2 - 
  6*t1^9*t2^6*t3^7*t4^9*u0^2*u1^2*v1^2 - 2*t1^9*t2^7*t3^7*t4^9*u0^2*u1^2*
   v1^2 - 4*t1^9*t2^4*t3^9*t4^5*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^9*t2^5*t3^9*t4^5*t5^2*u0^2*u1^2*v1^2 - 6*t1^10*t2^3*t3^8*t4^6*t5^2*
   u0^2*u1^2*v1^2 - 4*t1^8*t2^4*t3^8*t4^6*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^10*t2^4*t3^8*t4^6*t5^2*u0^2*u1^2*v1^2 - 2*t1^8*t2^5*t3^8*t4^6*t5^2*
   u0^2*u1^2*v1^2 + 4*t1^9*t2^3*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 - 
  t1^11*t2^3*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 + 24*t1^9*t2^4*t3^7*t4^7*t5^2*u0^2*
   u1^2*v1^2 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 + 
  6*t1^9*t2^5*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 - 6*t1^7*t2^6*t3^7*t4^7*t5^2*u0^2*
   u1^2*v1^2 - 2*t1^7*t2^7*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 + 
  4*t1^10*t2^3*t3^6*t4^8*t5^2*u0^2*u1^2*v1^2 + 4*t1^8*t2^4*t3^6*t4^8*t5^2*
   u0^2*u1^2*v1^2 + 6*t1^10*t2^4*t3^6*t4^8*t5^2*u0^2*u1^2*v1^2 - 
  10*t1^8*t2^5*t3^6*t4^8*t5^2*u0^2*u1^2*v1^2 - t1^8*t2^6*t3^6*t4^8*t5^2*u0^2*
   u1^2*v1^2 - 4*t1^9*t2^3*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 - 
  12*t1^9*t2^4*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 + 4*t1^7*t2^5*t3^5*t4^9*t5^2*
   u0^2*u1^2*v1^2 - 8*t1^9*t2^5*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 + 
  12*t1^7*t2^6*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 + 4*t1^7*t2^7*t3^5*t4^9*t5^2*
   u0^2*u1^2*v1^2 + t1^9*t2^3*t3^9*t4^3*t5^4*u0^2*u1^2*v1^2 + 
  t1^10*t2^2*t3^8*t4^4*t5^4*u0^2*u1^2*v1^2 + 6*t1^8*t2^3*t3^8*t4^4*t5^4*u0^2*
   u1^2*v1^2 + 10*t1^9*t2^2*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 - 
  12*t1^7*t2^3*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 - 2*t1^9*t2^3*t3^7*t4^5*t5^4*
   u0^2*u1^2*v1^2 - 16*t1^7*t2^4*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 + 
  2*t1^7*t2^5*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 - 12*t1^8*t2^2*t3^6*t4^6*t5^4*
   u0^2*u1^2*v1^2 + t1^10*t2^2*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 - 
  54*t1^8*t2^3*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 + 4*t1^6*t2^4*t3^6*t4^6*t5^4*
   u0^2*u1^2*v1^2 - 12*t1^8*t2^4*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 + 
  18*t1^6*t2^5*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 + t1^6*t2^6*t3^6*t4^6*t5^4*u0^2*
   u1^2*v1^2 - 8*t1^9*t2^2*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 + 
  8*t1^7*t2^3*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 - 9*t1^9*t2^3*t3^5*t4^7*t5^4*u0^2*
   u1^2*v1^2 + 20*t1^7*t2^4*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 + 
  6*t1^7*t2^5*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 + 2*t1^5*t2^7*t3^5*t4^7*t5^4*u0^2*
   u1^2*v1^2 + 12*t1^8*t2^2*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 + 
  28*t1^8*t2^3*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 - 4*t1^6*t2^4*t3^4*t4^8*t5^4*
   u0^2*u1^2*v1^2 + 12*t1^8*t2^4*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 - 
  10*t1^6*t2^5*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 - 9*t1^6*t2^6*t3^4*t4^8*t5^4*
   u0^2*u1^2*v1^2 + 4*t1^7*t2^3*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 + 
  12*t1^7*t2^4*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 + 8*t1^7*t2^5*t3^3*t4^9*t5^4*
   u0^2*u1^2*v1^2 - 6*t1^5*t2^6*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 - 
  2*t1^5*t2^7*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 - 6*t1^7*t2^2*t3^7*t4^3*t5^6*u0^2*
   u1^2*v1^2 - t1^7*t2^3*t3^7*t4^3*t5^6*u0^2*u1^2*v1^2 - 
  4*t1^8*t2*t3^6*t4^4*t5^6*u0^2*u1^2*v1^2 + 20*t1^6*t2^2*t3^6*t4^4*t5^6*u0^2*
   u1^2*v1^2 - t1^8*t2^2*t3^6*t4^4*t5^6*u0^2*u1^2*v1^2 + 
  42*t1^6*t2^3*t3^6*t4^4*t5^6*u0^2*u1^2*v1^2 + 6*t1^6*t2^4*t3^6*t4^4*t5^6*
   u0^2*u1^2*v1^2 + 12*t1^7*t2*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 + 
  36*t1^7*t2^2*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*
   u0^2*u1^2*v1^2 + 24*t1^7*t2^3*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 - 
  24*t1^5*t2^4*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 - 10*t1^5*t2^5*t3^5*t4^5*t5^6*
   u0^2*u1^2*v1^2 + 4*t1^8*t2*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 
  8*t1^6*t2^2*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 + 3*t1^8*t2^2*t3^4*t4^6*t5^6*u0^2*
   u1^2*v1^2 + 14*t1^6*t2^3*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 
  12*t1^6*t2^4*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 6*t1^4*t2^5*t3^4*t4^6*t5^6*
   u0^2*u1^2*v1^2 + 3*t1^4*t2^6*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 
  12*t1^7*t2*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 20*t1^7*t2^2*t3^3*t4^7*t5^6*u0^2*
   u1^2*v1^2 - 12*t1^5*t2^3*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 
  3*t1^7*t2^3*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 24*t1^5*t2^4*t3^3*t4^7*t5^6*
   u0^2*u1^2*v1^2 + 2*t1^5*t2^5*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 + 
  2*t1^3*t2^6*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 2*t1^3*t2^7*t3^3*t4^7*t5^6*u0^2*
   u1^2*v1^2 - 12*t1^6*t2^2*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 - 
  32*t1^6*t2^3*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 - 18*t1^6*t2^4*t3^2*t4^8*t5^6*
   u0^2*u1^2*v1^2 + 18*t1^4*t2^5*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 + 
  9*t1^4*t2^6*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 + 4*t1^6*t2*t3^6*t4^2*t5^8*u0^2*
   u1^2*v1^2 - 8*t1^5*t2*t3^5*t4^3*t5^8*u0^2*u1^2*v1^2 - 
  24*t1^5*t2^2*t3^5*t4^3*t5^8*u0^2*u1^2*v1^2 - 9*t1^5*t2^3*t3^5*t4^3*t5^8*
   u0^2*u1^2*v1^2 - 4*t1^6*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 - 
  8*t1^6*t2*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*u0^2*
   u1^2*v1^2 - 9*t1^6*t2^2*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 - 
  18*t1^4*t2^3*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 + 12*t1^4*t2^4*t3^4*t4^4*t5^8*
   u0^2*u1^2*v1^2 - 4*t1^5*t2*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 - 
  30*t1^5*t2^2*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 - 10*t1^5*t2^3*t3^3*t4^5*t5^8*
   u0^2*u1^2*v1^2 + 36*t1^3*t2^4*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 - 
  2*t1^3*t2^5*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 + 4*t1^6*t3^2*t4^6*t5^8*u0^2*u1^2*
   v1^2 + 4*t1^6*t2*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 + 
  20*t1^4*t2^2*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 - t1^6*t2^2*t3^2*t4^6*t5^8*u0^2*
   u1^2*v1^2 + 38*t1^4*t2^3*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 + 
  20*t1^4*t2^4*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 - 10*t1^2*t2^5*t3^2*t4^6*t5^8*
   u0^2*u1^2*v1^2 - t1^2*t2^6*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 + 
  12*t1^5*t2*t3*t4^7*t5^8*u0^2*u1^2*v1^2 + 28*t1^5*t2^2*t3*t4^7*t5^8*u0^2*
   u1^2*v1^2 + 13*t1^5*t2^3*t3*t4^7*t5^8*u0^2*u1^2*v1^2 - 
  20*t1^3*t2^4*t3*t4^7*t5^8*u0^2*u1^2*v1^2 - 14*t1^3*t2^5*t3*t4^7*t5^8*u0^2*
   u1^2*v1^2 + t1*t2^7*t3*t4^7*t5^8*u0^2*u1^2*v1^2 - 
  4*t1^4*t2*t3^4*t4^2*t5^10*u0^2*u1^2*v1^2 + 8*t1^3*t2*t3^3*t4^3*t5^10*u0^2*
   u1^2*v1^2 + 30*t1^3*t2^2*t3^3*t4^3*t5^10*u0^2*u1^2*v1^2 + 
  9*t1^3*t2^3*t3^3*t4^3*t5^10*u0^2*u1^2*v1^2 + 4*t1^4*t3^2*t4^4*t5^10*u0^2*
   u1^2*v1^2 + 12*t1^4*t2*t3^2*t4^4*t5^10*u0^2*u1^2*v1^2 + 
  9*t1^4*t2^2*t3^2*t4^4*t5^10*u0^2*u1^2*v1^2 - 30*t1^2*t2^3*t3^2*t4^4*t5^10*
   u0^2*u1^2*v1^2 - 18*t1^2*t2^4*t3^2*t4^4*t5^10*u0^2*u1^2*v1^2 - 
  8*t1^3*t2*t3*t4^5*t5^10*u0^2*u1^2*v1^2 - 16*t1^3*t2^2*t3*t4^5*t5^10*u0^2*
   u1^2*v1^2 - 12*t1^3*t2^3*t3*t4^5*t5^10*u0^2*u1^2*v1^2 + 
  8*t1*t2^4*t3*t4^5*t5^10*u0^2*u1^2*v1^2 + 12*t1*t2^5*t3*t4^5*t5^10*u0^2*u1^2*
   v1^2 - 4*t1^4*t4^6*t5^10*u0^2*u1^2*v1^2 - 8*t1^4*t2*t4^6*t5^10*u0^2*u1^2*
   v1^2 - 3*t1^4*t2^2*t4^6*t5^10*u0^2*u1^2*v1^2 + 
  8*t1^2*t2^3*t4^6*t5^10*u0^2*u1^2*v1^2 + 6*t1^2*t2^4*t4^6*t5^10*u0^2*u1^2*
   v1^2 - 3*t2^6*t4^6*t5^10*u0^2*u1^2*v1^2 + 4*t1^9*t2^6*t3^9*t4^7*u0^2*u1*v1*
   v2 + 2*t1^9*t2^7*t3^9*t4^7*u0^2*u1*v1*v2 - 4*t1^9*t2^5*t3^10*t4^7*u0^2*u1*
   v1*v2 - 2*t1^9*t2^6*t3^10*t4^7*u0^2*u1*v1*v2 + 
  2*t1^10*t2^5*t3^8*t4^8*u0^2*u1*v1*v2 + 2*t1^10*t2^6*t3^8*t4^8*u0^2*u1*v1*
   v2 - t1^10*t2^5*t3^9*t4^8*u0^2*u1*v1*v2 - 6*t1^9*t2^6*t3^7*t4^9*u0^2*u1*v1*
   v2 - 4*t1^9*t2^7*t3^7*t4^9*u0^2*u1*v1*v2 + 4*t1^9*t2^5*t3^8*t4^9*u0^2*u1*
   v1*v2 + 3*t1^9*t2^6*t3^8*t4^9*u0^2*u1*v1*v2 - 
  4*t1^9*t2^4*t3^9*t4^5*t5^2*u0^2*u1*v1*v2 - 4*t1^9*t2^5*t3^9*t4^5*t5^2*u0^2*
   u1*v1*v2 - 4*t1^9*t2^3*t3^10*t4^5*t5^2*u0^2*u1*v1*v2 - 
  6*t1^10*t2^3*t3^8*t4^6*t5^2*u0^2*u1*v1*v2 - 4*t1^10*t2^4*t3^8*t4^6*t5^2*
   u0^2*u1*v1*v2 - 2*t1^8*t2^5*t3^8*t4^6*t5^2*u0^2*u1*v1*v2 - 
  t1^10*t2^3*t3^9*t4^6*t5^2*u0^2*u1*v1*v2 + 8*t1^8*t2^4*t3^9*t4^6*t5^2*u0^2*
   u1*v1*v2 + 3*t1^8*t2^5*t3^9*t4^6*t5^2*u0^2*u1*v1*v2 - 
  2*t1^11*t2^3*t3^7*t4^7*t5^2*u0^2*u1*v1*v2 + 24*t1^9*t2^4*t3^7*t4^7*t5^2*
   u0^2*u1*v1*v2 + 12*t1^9*t2^5*t3^7*t4^7*t5^2*u0^2*u1*v1*v2 - 
  6*t1^7*t2^6*t3^7*t4^7*t5^2*u0^2*u1*v1*v2 - 4*t1^7*t2^7*t3^7*t4^7*t5^2*u0^2*
   u1*v1*v2 + t1^9*t2^4*t3^8*t4^7*t5^2*u0^2*u1*v1*v2 + 
  8*t1^7*t2^5*t3^8*t4^7*t5^2*u0^2*u1*v1*v2 + 5*t1^7*t2^6*t3^8*t4^7*t5^2*u0^2*
   u1*v1*v2 + 4*t1^10*t2^3*t3^6*t4^8*t5^2*u0^2*u1*v1*v2 + 
  12*t1^10*t2^4*t3^6*t4^8*t5^2*u0^2*u1*v1*v2 - 10*t1^8*t2^5*t3^6*t4^8*t5^2*
   u0^2*u1*v1*v2 - 2*t1^8*t2^6*t3^6*t4^8*t5^2*u0^2*u1*v1*v2 - 
  2*t1^10*t2^3*t3^7*t4^8*t5^2*u0^2*u1*v1*v2 - 12*t1^8*t2^4*t3^7*t4^8*t5^2*
   u0^2*u1*v1*v2 - 7*t1^8*t2^5*t3^7*t4^8*t5^2*u0^2*u1*v1*v2 - 
  12*t1^9*t2^4*t3^5*t4^9*t5^2*u0^2*u1*v1*v2 - 16*t1^9*t2^5*t3^5*t4^9*t5^2*
   u0^2*u1*v1*v2 + 12*t1^7*t2^6*t3^5*t4^9*t5^2*u0^2*u1*v1*v2 + 
  8*t1^7*t2^7*t3^5*t4^9*t5^2*u0^2*u1*v1*v2 + 4*t1^9*t2^3*t3^6*t4^9*t5^2*u0^2*
   u1*v1*v2 + 4*t1^9*t2^4*t3^6*t4^9*t5^2*u0^2*u1*v1*v2 - 
  8*t1^7*t2^5*t3^6*t4^9*t5^2*u0^2*u1*v1*v2 - 7*t1^7*t2^6*t3^6*t4^9*t5^2*u0^2*
   u1*v1*v2 + 4*t1^8*t2^4*t3^5*t4^10*t5^2*u0^2*u1*v1*v2 + 
  4*t1^8*t2^5*t3^5*t4^10*t5^2*u0^2*u1*v1*v2 + 2*t1^9*t2^3*t3^9*t4^3*t5^4*u0^2*
   u1*v1*v2 + 2*t1^9*t2^2*t3^10*t4^3*t5^4*u0^2*u1*v1*v2 + 
  2*t1^10*t2^2*t3^8*t4^4*t5^4*u0^2*u1*v1*v2 + 6*t1^8*t2^3*t3^8*t4^4*t5^4*u0^2*
   u1*v1*v2 + 8*t1^8*t2^2*t3^9*t4^4*t5^4*u0^2*u1*v1*v2 - 
  t1^8*t2^3*t3^9*t4^4*t5^4*u0^2*u1*v1*v2 + 10*t1^9*t2^2*t3^7*t4^5*t5^4*u0^2*
   u1*v1*v2 - 4*t1^9*t2^3*t3^7*t4^5*t5^4*u0^2*u1*v1*v2 - 
  16*t1^7*t2^4*t3^7*t4^5*t5^4*u0^2*u1*v1*v2 + 4*t1^7*t2^5*t3^7*t4^5*t5^4*u0^2*
   u1*v1*v2 + 2*t1^9*t2^2*t3^8*t4^5*t5^4*u0^2*u1*v1*v2 - 
  3*t1^7*t2^4*t3^8*t4^5*t5^4*u0^2*u1*v1*v2 + 2*t1^10*t2^2*t3^6*t4^6*t5^4*u0^2*
   u1*v1*v2 - 54*t1^8*t2^3*t3^6*t4^6*t5^4*u0^2*u1*v1*v2 - 
  24*t1^8*t2^4*t3^6*t4^6*t5^4*u0^2*u1*v1*v2 + 18*t1^6*t2^5*t3^6*t4^6*t5^4*
   u0^2*u1*v1*v2 + 2*t1^6*t2^6*t3^6*t4^6*t5^4*u0^2*u1*v1*v2 + 
  3*t1^8*t2^3*t3^7*t4^6*t5^4*u0^2*u1*v1*v2 - 12*t1^6*t2^4*t3^7*t4^6*t5^4*u0^2*
   u1*v1*v2 - 5*t1^6*t2^5*t3^7*t4^6*t5^4*u0^2*u1*v1*v2 - 
  8*t1^9*t2^2*t3^5*t4^7*t5^4*u0^2*u1*v1*v2 - 18*t1^9*t2^3*t3^5*t4^7*t5^4*u0^2*
   u1*v1*v2 + 20*t1^7*t2^4*t3^5*t4^7*t5^4*u0^2*u1*v1*v2 + 
  12*t1^7*t2^5*t3^5*t4^7*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t2^7*t3^5*t4^7*t5^4*u0^2*
   u1*v1*v2 + 2*t1^9*t2^2*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 + 
  20*t1^7*t2^3*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 + 11*t1^7*t2^4*t3^6*t4^7*t5^4*
   u0^2*u1*v1*v2 - 4*t1^5*t2^5*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 - 
  5*t1^5*t2^6*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 + 28*t1^8*t2^3*t3^4*t4^8*t5^4*u0^2*
   u1*v1*v2 + 24*t1^8*t2^4*t3^4*t4^8*t5^4*u0^2*u1*v1*v2 - 
  10*t1^6*t2^5*t3^4*t4^8*t5^4*u0^2*u1*v1*v2 - 18*t1^6*t2^6*t3^4*t4^8*t5^4*
   u0^2*u1*v1*v2 - 8*t1^8*t2^2*t3^5*t4^8*t5^4*u0^2*u1*v1*v2 - 
  2*t1^8*t2^3*t3^5*t4^8*t5^4*u0^2*u1*v1*v2 + 16*t1^6*t2^4*t3^5*t4^8*t5^4*u0^2*
   u1*v1*v2 + 15*t1^6*t2^5*t3^5*t4^8*t5^4*u0^2*u1*v1*v2 + 
  12*t1^7*t2^4*t3^3*t4^9*t5^4*u0^2*u1*v1*v2 + 16*t1^7*t2^5*t3^3*t4^9*t5^4*
   u0^2*u1*v1*v2 - 6*t1^5*t2^6*t3^3*t4^9*t5^4*u0^2*u1*v1*v2 - 
  4*t1^5*t2^7*t3^3*t4^9*t5^4*u0^2*u1*v1*v2 - 20*t1^7*t2^3*t3^4*t4^9*t5^4*u0^2*
   u1*v1*v2 - 20*t1^7*t2^4*t3^4*t4^9*t5^4*u0^2*u1*v1*v2 + 
  4*t1^5*t2^5*t3^4*t4^9*t5^4*u0^2*u1*v1*v2 + 5*t1^5*t2^6*t3^4*t4^9*t5^4*u0^2*
   u1*v1*v2 - 4*t1^6*t2^4*t3^3*t4^10*t5^4*u0^2*u1*v1*v2 - 
  4*t1^6*t2^5*t3^3*t4^10*t5^4*u0^2*u1*v1*v2 - 6*t1^7*t2^2*t3^7*t4^3*t5^6*u0^2*
   u1*v1*v2 - 2*t1^7*t2^3*t3^7*t4^3*t5^6*u0^2*u1*v1*v2 - 
  4*t1^7*t2*t3^8*t4^3*t5^6*u0^2*u1*v1*v2 - 8*t1^7*t2^2*t3^8*t4^3*t5^6*u0^2*u1*
   v1*v2 - 4*t1^8*t2*t3^6*t4^4*t5^6*u0^2*u1*v1*v2 - 
  2*t1^8*t2^2*t3^6*t4^4*t5^6*u0^2*u1*v1*v2 + 42*t1^6*t2^3*t3^6*t4^4*t5^6*u0^2*
   u1*v1*v2 + 12*t1^6*t2^4*t3^6*t4^4*t5^6*u0^2*u1*v1*v2 - 
  8*t1^6*t2^2*t3^7*t4^4*t5^6*u0^2*u1*v1*v2 + 11*t1^6*t2^3*t3^7*t4^4*t5^6*u0^2*
   u1*v1*v2 + 36*t1^7*t2^2*t3^5*t4^5*t5^6*u0^2*u1*v1*v2 + 
  48*t1^7*t2^3*t3^5*t4^5*t5^6*u0^2*u1*v1*v2 - 24*t1^5*t2^4*t3^5*t4^5*t5^6*
   u0^2*u1*v1*v2 - 20*t1^5*t2^5*t3^5*t4^5*t5^6*u0^2*u1*v1*v2 - 
  8*t1^7*t2^2*t3^6*t4^5*t5^6*u0^2*u1*v1*v2 - 3*t1^5*t2^4*t3^6*t4^5*t5^6*u0^2*
   u1*v1*v2 + 4*t1^8*t2*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 + 
  6*t1^8*t2^2*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 + 14*t1^6*t2^3*t3^4*t4^6*t5^6*u0^2*
   u1*v1*v2 - 24*t1^6*t2^4*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 - 
  6*t1^4*t2^5*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 + 6*t1^4*t2^6*t3^4*t4^6*t5^6*u0^2*
   u1*v1*v2 - 20*t1^6*t2^2*t3^5*t4^6*t5^6*u0^2*u1*v1*v2 - 
  15*t1^6*t2^3*t3^5*t4^6*t5^6*u0^2*u1*v1*v2 + 4*t1^4*t2^4*t3^5*t4^6*t5^6*u0^2*
   u1*v1*v2 + 5*t1^4*t2^5*t3^5*t4^6*t5^6*u0^2*u1*v1*v2 - 
  20*t1^7*t2^2*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 - 6*t1^7*t2^3*t3^3*t4^7*t5^6*u0^2*
   u1*v1*v2 - 24*t1^5*t2^4*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 + 
  4*t1^5*t2^5*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 + 2*t1^3*t2^6*t3^3*t4^7*t5^6*u0^2*
   u1*v1*v2 - 4*t1^3*t2^7*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 + 
  4*t1^7*t2*t3^4*t4^7*t5^6*u0^2*u1*v1*v2 - 2*t1^7*t2^2*t3^4*t4^7*t5^6*u0^2*u1*
   v1*v2 - 16*t1^5*t2^3*t3^4*t4^7*t5^6*u0^2*u1*v1*v2 - 
  7*t1^5*t2^4*t3^4*t4^7*t5^6*u0^2*u1*v1*v2 + 3*t1^3*t2^6*t3^4*t4^7*t5^6*u0^2*
   u1*v1*v2 - 32*t1^6*t2^3*t3^2*t4^8*t5^6*u0^2*u1*v1*v2 - 
  36*t1^6*t2^4*t3^2*t4^8*t5^6*u0^2*u1*v1*v2 + 18*t1^4*t2^5*t3^2*t4^8*t5^6*
   u0^2*u1*v1*v2 + 18*t1^4*t2^6*t3^2*t4^8*t5^6*u0^2*u1*v1*v2 + 
  28*t1^6*t2^2*t3^3*t4^8*t5^6*u0^2*u1*v1*v2 + 22*t1^6*t2^3*t3^3*t4^8*t5^6*
   u0^2*u1*v1*v2 - 4*t1^4*t2^4*t3^3*t4^8*t5^6*u0^2*u1*v1*v2 - 
  13*t1^4*t2^5*t3^3*t4^8*t5^6*u0^2*u1*v1*v2 + 16*t1^5*t2^3*t3^2*t4^9*t5^6*
   u0^2*u1*v1*v2 + 16*t1^5*t2^4*t3^2*t4^9*t5^6*u0^2*u1*v1*v2 - 
  t1^3*t2^6*t3^2*t4^9*t5^6*u0^2*u1*v1*v2 + 4*t1^6*t2*t3^6*t4^2*t5^8*u0^2*u1*
   v1*v2 - 24*t1^5*t2^2*t3^5*t4^3*t5^8*u0^2*u1*v1*v2 - 
  18*t1^5*t2^3*t3^5*t4^3*t5^8*u0^2*u1*v1*v2 + 4*t1^5*t2*t3^6*t4^3*t5^8*u0^2*
   u1*v1*v2 + 6*t1^5*t2^2*t3^6*t4^3*t5^8*u0^2*u1*v1*v2 - 
  8*t1^6*t2*t3^4*t4^4*t5^8*u0^2*u1*v1*v2 - 18*t1^6*t2^2*t3^4*t4^4*t5^8*u0^2*
   u1*v1*v2 - 18*t1^4*t2^3*t3^4*t4^4*t5^8*u0^2*u1*v1*v2 + 
  24*t1^4*t2^4*t3^4*t4^4*t5^8*u0^2*u1*v1*v2 + 4*t1^4*t2^2*t3^5*t4^4*t5^8*u0^2*
   u1*v1*v2 - 7*t1^4*t2^3*t3^5*t4^4*t5^8*u0^2*u1*v1*v2 - 
  30*t1^5*t2^2*t3^3*t4^5*t5^8*u0^2*u1*v1*v2 - 20*t1^5*t2^3*t3^3*t4^5*t5^8*
   u0^2*u1*v1*v2 + 36*t1^3*t2^4*t3^3*t4^5*t5^8*u0^2*u1*v1*v2 - 
  4*t1^3*t2^5*t3^3*t4^5*t5^8*u0^2*u1*v1*v2 + 8*t1^5*t2*t3^4*t4^5*t5^8*u0^2*u1*
   v1*v2 + 18*t1^5*t2^2*t3^4*t4^5*t5^8*u0^2*u1*v1*v2 + 
  4*t1^3*t2^3*t3^4*t4^5*t5^8*u0^2*u1*v1*v2 + 3*t1^3*t2^4*t3^4*t4^5*t5^8*u0^2*
   u1*v1*v2 + 4*t1^6*t2*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 - 
  2*t1^6*t2^2*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 + 38*t1^4*t2^3*t3^2*t4^6*t5^8*u0^2*
   u1*v1*v2 + 40*t1^4*t2^4*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 - 
  10*t1^2*t2^5*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 - 2*t1^2*t2^6*t3^2*t4^6*t5^8*u0^2*
   u1*v1*v2 + 16*t1^4*t2^2*t3^3*t4^6*t5^8*u0^2*u1*v1*v2 + 
  t1^4*t2^3*t3^3*t4^6*t5^8*u0^2*u1*v1*v2 - 3*t1^2*t2^5*t3^3*t4^6*t5^8*u0^2*u1*
   v1*v2 + 28*t1^5*t2^2*t3*t4^7*t5^8*u0^2*u1*v1*v2 + 
  26*t1^5*t2^3*t3*t4^7*t5^8*u0^2*u1*v1*v2 - 20*t1^3*t2^4*t3*t4^7*t5^8*u0^2*u1*
   v1*v2 - 28*t1^3*t2^5*t3*t4^7*t5^8*u0^2*u1*v1*v2 + 
  2*t1*t2^7*t3*t4^7*t5^8*u0^2*u1*v1*v2 - 12*t1^5*t2*t3^2*t4^7*t5^8*u0^2*u1*v1*
   v2 - 6*t1^5*t2^2*t3^2*t4^7*t5^8*u0^2*u1*v1*v2 - 
  4*t1^3*t2^3*t3^2*t4^7*t5^8*u0^2*u1*v1*v2 + t1^3*t2^4*t3^2*t4^7*t5^8*u0^2*u1*
   v1*v2 - t1*t2^6*t3^2*t4^7*t5^8*u0^2*u1*v1*v2 - 
  20*t1^4*t2^2*t3*t4^8*t5^8*u0^2*u1*v1*v2 - 18*t1^4*t2^3*t3*t4^8*t5^8*u0^2*u1*
   v1*v2 + 6*t1^2*t2^5*t3*t4^8*t5^8*u0^2*u1*v1*v2 - 
  4*t1^4*t2*t3^4*t4^2*t5^10*u0^2*u1*v1*v2 + 30*t1^3*t2^2*t3^3*t4^3*t5^10*u0^2*
   u1*v1*v2 + 18*t1^3*t2^3*t3^3*t4^3*t5^10*u0^2*u1*v1*v2 + 
  12*t1^4*t2*t3^2*t4^4*t5^10*u0^2*u1*v1*v2 + 18*t1^4*t2^2*t3^2*t4^4*t5^10*
   u0^2*u1*v1*v2 - 30*t1^2*t2^3*t3^2*t4^4*t5^10*u0^2*u1*v1*v2 - 
  36*t1^2*t2^4*t3^2*t4^4*t5^10*u0^2*u1*v1*v2 - 4*t1^2*t2^2*t3^3*t4^4*t5^10*
   u0^2*u1*v1*v2 - 3*t1^2*t2^3*t3^3*t4^4*t5^10*u0^2*u1*v1*v2 - 
  16*t1^3*t2^2*t3*t4^5*t5^10*u0^2*u1*v1*v2 - 24*t1^3*t2^3*t3*t4^5*t5^10*u0^2*
   u1*v1*v2 + 8*t1*t2^4*t3*t4^5*t5^10*u0^2*u1*v1*v2 + 
  24*t1*t2^5*t3*t4^5*t5^10*u0^2*u1*v1*v2 - 8*t1^3*t2*t3^2*t4^5*t5^10*u0^2*u1*
   v1*v2 - 12*t1^3*t2^2*t3^2*t4^5*t5^10*u0^2*u1*v1*v2 + 
  3*t1*t2^4*t3^2*t4^5*t5^10*u0^2*u1*v1*v2 - 8*t1^4*t2*t4^6*t5^10*u0^2*u1*v1*
   v2 - 6*t1^4*t2^2*t4^6*t5^10*u0^2*u1*v1*v2 + 8*t1^2*t2^3*t4^6*t5^10*u0^2*u1*
   v1*v2 + 12*t1^2*t2^4*t4^6*t5^10*u0^2*u1*v1*v2 - 
  6*t2^6*t4^6*t5^10*u0^2*u1*v1*v2 + 4*t1^2*t2^2*t3*t4^6*t5^10*u0^2*u1*v1*v2 + 
  12*t1^2*t2^3*t3*t4^6*t5^10*u0^2*u1*v1*v2 + 8*t1^3*t2*t4^7*t5^10*u0^2*u1*v1*
   v2 + 6*t1^3*t2^2*t4^7*t5^10*u0^2*u1*v1*v2 - 6*t1*t2^4*t4^7*t5^10*u0^2*u1*
   v1*v2 + t1^9*t2^7*t3^9*t4^7*u0^2*v2^2 - 2*t1^9*t2^6*t3^10*t4^7*u0^2*v2^2 + 
  t1^9*t2^5*t3^11*t4^7*u0^2*v2^2 + t1^10*t2^6*t3^8*t4^8*u0^2*v2^2 - 
  t1^10*t2^5*t3^9*t4^8*u0^2*v2^2 - 2*t1^9*t2^7*t3^7*t4^9*u0^2*v2^2 + 
  3*t1^9*t2^6*t3^8*t4^9*u0^2*v2^2 - t1^9*t2^5*t3^9*t4^9*u0^2*v2^2 - 
  2*t1^9*t2^5*t3^9*t4^5*t5^2*u0^2*v2^2 + 2*t1^9*t2^3*t3^11*t4^5*t5^2*u0^2*
   v2^2 - 2*t1^10*t2^4*t3^8*t4^6*t5^2*u0^2*v2^2 - 
  t1^10*t2^3*t3^9*t4^6*t5^2*u0^2*v2^2 + 3*t1^8*t2^5*t3^9*t4^6*t5^2*u0^2*
   v2^2 - 3*t1^8*t2^4*t3^10*t4^6*t5^2*u0^2*v2^2 - 
  t1^11*t2^3*t3^7*t4^7*t5^2*u0^2*v2^2 + 6*t1^9*t2^5*t3^7*t4^7*t5^2*u0^2*
   v2^2 - 2*t1^7*t2^7*t3^7*t4^7*t5^2*u0^2*v2^2 + 
  t1^9*t2^4*t3^8*t4^7*t5^2*u0^2*v2^2 + 5*t1^7*t2^6*t3^8*t4^7*t5^2*u0^2*v2^2 - 
  t1^9*t2^3*t3^9*t4^7*t5^2*u0^2*v2^2 - 3*t1^7*t2^5*t3^9*t4^7*t5^2*u0^2*v2^2 + 
  6*t1^10*t2^4*t3^6*t4^8*t5^2*u0^2*v2^2 - t1^8*t2^6*t3^6*t4^8*t5^2*u0^2*
   v2^2 - 2*t1^10*t2^3*t3^7*t4^8*t5^2*u0^2*v2^2 - 
  7*t1^8*t2^5*t3^7*t4^8*t5^2*u0^2*v2^2 + 5*t1^8*t2^4*t3^8*t4^8*t5^2*u0^2*
   v2^2 - 8*t1^9*t2^5*t3^5*t4^9*t5^2*u0^2*v2^2 + 
  4*t1^7*t2^7*t3^5*t4^9*t5^2*u0^2*v2^2 + 4*t1^9*t2^4*t3^6*t4^9*t5^2*u0^2*
   v2^2 - 7*t1^7*t2^6*t3^6*t4^9*t5^2*u0^2*v2^2 - 
  t1^9*t2^3*t3^7*t4^9*t5^2*u0^2*v2^2 + 3*t1^7*t2^5*t3^7*t4^9*t5^2*u0^2*v2^2 + 
  4*t1^8*t2^5*t3^5*t4^10*t5^2*u0^2*v2^2 - 2*t1^8*t2^4*t3^6*t4^10*t5^2*u0^2*
   v2^2 + t1^9*t2^3*t3^9*t4^3*t5^4*u0^2*v2^2 + 2*t1^9*t2^2*t3^10*t4^3*t5^4*
   u0^2*v2^2 + t1^10*t2^2*t3^8*t4^4*t5^4*u0^2*v2^2 - 
  t1^8*t2^3*t3^9*t4^4*t5^4*u0^2*v2^2 - 2*t1^8*t2^2*t3^10*t4^4*t5^4*u0^2*
   v2^2 - 2*t1^9*t2^3*t3^7*t4^5*t5^4*u0^2*v2^2 + 
  2*t1^7*t2^5*t3^7*t4^5*t5^4*u0^2*v2^2 + 2*t1^9*t2^2*t3^8*t4^5*t5^4*u0^2*
   v2^2 - 3*t1^7*t2^4*t3^8*t4^5*t5^4*u0^2*v2^2 - 
  2*t1^7*t2^3*t3^9*t4^5*t5^4*u0^2*v2^2 + t1^10*t2^2*t3^6*t4^6*t5^4*u0^2*
   v2^2 - 12*t1^8*t2^4*t3^6*t4^6*t5^4*u0^2*v2^2 + 
  t1^6*t2^6*t3^6*t4^6*t5^4*u0^2*v2^2 + 3*t1^8*t2^3*t3^7*t4^6*t5^4*u0^2*v2^2 - 
  5*t1^6*t2^5*t3^7*t4^6*t5^4*u0^2*v2^2 + t1^8*t2^2*t3^8*t4^6*t5^4*u0^2*v2^2 + 
  7*t1^6*t2^4*t3^8*t4^6*t5^4*u0^2*v2^2 - 9*t1^9*t2^3*t3^5*t4^7*t5^4*u0^2*
   v2^2 + 6*t1^7*t2^5*t3^5*t4^7*t5^4*u0^2*v2^2 + 
  2*t1^5*t2^7*t3^5*t4^7*t5^4*u0^2*v2^2 + 2*t1^9*t2^2*t3^6*t4^7*t5^4*u0^2*
   v2^2 + 11*t1^7*t2^4*t3^6*t4^7*t5^4*u0^2*v2^2 - 
  5*t1^5*t2^6*t3^6*t4^7*t5^4*u0^2*v2^2 - 5*t1^7*t2^3*t3^7*t4^7*t5^4*u0^2*
   v2^2 + 3*t1^5*t2^5*t3^7*t4^7*t5^4*u0^2*v2^2 + 
  12*t1^8*t2^4*t3^4*t4^8*t5^4*u0^2*v2^2 - 9*t1^6*t2^6*t3^4*t4^8*t5^4*u0^2*
   v2^2 - 2*t1^8*t2^3*t3^5*t4^8*t5^4*u0^2*v2^2 + 
  15*t1^6*t2^5*t3^5*t4^8*t5^4*u0^2*v2^2 + t1^8*t2^2*t3^6*t4^8*t5^4*u0^2*
   v2^2 - 11*t1^6*t2^4*t3^6*t4^8*t5^4*u0^2*v2^2 + 
  8*t1^7*t2^5*t3^3*t4^9*t5^4*u0^2*v2^2 - 2*t1^5*t2^7*t3^3*t4^9*t5^4*u0^2*
   v2^2 - 20*t1^7*t2^4*t3^4*t4^9*t5^4*u0^2*v2^2 + 
  5*t1^5*t2^6*t3^4*t4^9*t5^4*u0^2*v2^2 + 7*t1^7*t2^3*t3^5*t4^9*t5^4*u0^2*
   v2^2 - 3*t1^5*t2^5*t3^5*t4^9*t5^4*u0^2*v2^2 - 
  4*t1^6*t2^5*t3^3*t4^10*t5^4*u0^2*v2^2 + 4*t1^6*t2^4*t3^4*t4^10*t5^4*u0^2*
   v2^2 - t1^7*t2^3*t3^7*t4^3*t5^6*u0^2*v2^2 - 8*t1^7*t2^2*t3^8*t4^3*t5^6*
   u0^2*v2^2 - t1^8*t2^2*t3^6*t4^4*t5^6*u0^2*v2^2 + 
  6*t1^6*t2^4*t3^6*t4^4*t5^6*u0^2*v2^2 + 11*t1^6*t2^3*t3^7*t4^4*t5^6*u0^2*
   v2^2 + 4*t1^6*t2^2*t3^8*t4^4*t5^6*u0^2*v2^2 + 
  24*t1^7*t2^3*t3^5*t4^5*t5^6*u0^2*v2^2 - 10*t1^5*t2^5*t3^5*t4^5*t5^6*u0^2*
   v2^2 - 8*t1^7*t2^2*t3^6*t4^5*t5^6*u0^2*v2^2 - 
  3*t1^5*t2^4*t3^6*t4^5*t5^6*u0^2*v2^2 - 2*t1^5*t2^3*t3^7*t4^5*t5^6*u0^2*
   v2^2 + 3*t1^8*t2^2*t3^4*t4^6*t5^6*u0^2*v2^2 - 
  12*t1^6*t2^4*t3^4*t4^6*t5^6*u0^2*v2^2 + 3*t1^4*t2^6*t3^4*t4^6*t5^6*u0^2*
   v2^2 - 15*t1^6*t2^3*t3^5*t4^6*t5^6*u0^2*v2^2 + 
  5*t1^4*t2^5*t3^5*t4^6*t5^6*u0^2*v2^2 + t1^6*t2^2*t3^6*t4^6*t5^6*u0^2*v2^2 - 
  5*t1^4*t2^4*t3^6*t4^6*t5^6*u0^2*v2^2 - 3*t1^7*t2^3*t3^3*t4^7*t5^6*u0^2*
   v2^2 + 2*t1^5*t2^5*t3^3*t4^7*t5^6*u0^2*v2^2 - 
  2*t1^3*t2^7*t3^3*t4^7*t5^6*u0^2*v2^2 - 2*t1^7*t2^2*t3^4*t4^7*t5^6*u0^2*
   v2^2 - 7*t1^5*t2^4*t3^4*t4^7*t5^6*u0^2*v2^2 + 
  3*t1^3*t2^6*t3^4*t4^7*t5^6*u0^2*v2^2 + 13*t1^5*t2^3*t3^5*t4^7*t5^6*u0^2*
   v2^2 - t1^3*t2^5*t3^5*t4^7*t5^6*u0^2*v2^2 - 18*t1^6*t2^4*t3^2*t4^8*t5^6*
   u0^2*v2^2 + 9*t1^4*t2^6*t3^2*t4^8*t5^6*u0^2*v2^2 + 
  22*t1^6*t2^3*t3^3*t4^8*t5^6*u0^2*v2^2 - 13*t1^4*t2^5*t3^3*t4^8*t5^6*u0^2*
   v2^2 - 5*t1^6*t2^2*t3^4*t4^8*t5^6*u0^2*v2^2 + 
  7*t1^4*t2^4*t3^4*t4^8*t5^6*u0^2*v2^2 + 16*t1^5*t2^4*t3^2*t4^9*t5^6*u0^2*
   v2^2 - t1^3*t2^6*t3^2*t4^9*t5^6*u0^2*v2^2 - 11*t1^5*t2^3*t3^3*t4^9*t5^6*
   u0^2*v2^2 + t1^3*t2^5*t3^3*t4^9*t5^6*u0^2*v2^2 - 
  2*t1^4*t2^4*t3^2*t4^10*t5^6*u0^2*v2^2 - 9*t1^5*t2^3*t3^5*t4^3*t5^8*u0^2*
   v2^2 + 6*t1^5*t2^2*t3^6*t4^3*t5^8*u0^2*v2^2 - 
  9*t1^6*t2^2*t3^4*t4^4*t5^8*u0^2*v2^2 + 12*t1^4*t2^4*t3^4*t4^4*t5^8*u0^2*
   v2^2 - 7*t1^4*t2^3*t3^5*t4^4*t5^8*u0^2*v2^2 - 
  2*t1^4*t2^2*t3^6*t4^4*t5^8*u0^2*v2^2 - 10*t1^5*t2^3*t3^3*t4^5*t5^8*u0^2*
   v2^2 - 2*t1^3*t2^5*t3^3*t4^5*t5^8*u0^2*v2^2 + 
  18*t1^5*t2^2*t3^4*t4^5*t5^8*u0^2*v2^2 + 3*t1^3*t2^4*t3^4*t4^5*t5^8*u0^2*
   v2^2 + 2*t1^3*t2^3*t3^5*t4^5*t5^8*u0^2*v2^2 - 
  t1^6*t2^2*t3^2*t4^6*t5^8*u0^2*v2^2 + 20*t1^4*t2^4*t3^2*t4^6*t5^8*u0^2*
   v2^2 - t1^2*t2^6*t3^2*t4^6*t5^8*u0^2*v2^2 + t1^4*t2^3*t3^3*t4^6*t5^8*u0^2*
   v2^2 - 3*t1^2*t2^5*t3^3*t4^6*t5^8*u0^2*v2^2 - 
  5*t1^4*t2^2*t3^4*t4^6*t5^8*u0^2*v2^2 + t1^2*t2^4*t3^4*t4^6*t5^8*u0^2*v2^2 + 
  13*t1^5*t2^3*t3*t4^7*t5^8*u0^2*v2^2 - 14*t1^3*t2^5*t3*t4^7*t5^8*u0^2*v2^2 + 
  t1*t2^7*t3*t4^7*t5^8*u0^2*v2^2 - 6*t1^5*t2^2*t3^2*t4^7*t5^8*u0^2*v2^2 + 
  t1^3*t2^4*t3^2*t4^7*t5^8*u0^2*v2^2 - t1*t2^6*t3^2*t4^7*t5^8*u0^2*v2^2 - 
  7*t1^3*t2^3*t3^3*t4^7*t5^8*u0^2*v2^2 - 18*t1^4*t2^3*t3*t4^8*t5^8*u0^2*
   v2^2 + 6*t1^2*t2^5*t3*t4^8*t5^8*u0^2*v2^2 + 7*t1^4*t2^2*t3^2*t4^8*t5^8*
   u0^2*v2^2 - t1^2*t2^4*t3^2*t4^8*t5^8*u0^2*v2^2 + 
  5*t1^3*t2^3*t3*t4^9*t5^8*u0^2*v2^2 + 9*t1^3*t2^3*t3^3*t4^3*t5^10*u0^2*
   v2^2 + 9*t1^4*t2^2*t3^2*t4^4*t5^10*u0^2*v2^2 - 
  18*t1^2*t2^4*t3^2*t4^4*t5^10*u0^2*v2^2 - 3*t1^2*t2^3*t3^3*t4^4*t5^10*u0^2*
   v2^2 - 12*t1^3*t2^3*t3*t4^5*t5^10*u0^2*v2^2 + 
  12*t1*t2^5*t3*t4^5*t5^10*u0^2*v2^2 - 12*t1^3*t2^2*t3^2*t4^5*t5^10*u0^2*
   v2^2 + 3*t1*t2^4*t3^2*t4^5*t5^10*u0^2*v2^2 - 
  3*t1^4*t2^2*t4^6*t5^10*u0^2*v2^2 + 6*t1^2*t2^4*t4^6*t5^10*u0^2*v2^2 - 
  3*t2^6*t4^6*t5^10*u0^2*v2^2 + 12*t1^2*t2^3*t3*t4^6*t5^10*u0^2*v2^2 + 
  3*t1^2*t2^2*t3^2*t4^6*t5^10*u0^2*v2^2 + 6*t1^3*t2^2*t4^7*t5^10*u0^2*v2^2 - 
  6*t1*t2^4*t4^7*t5^10*u0^2*v2^2 - 3*t1^2*t2^2*t4^8*t5^10*u0^2*v2^2 + 
  4*t1^9*t2^5*t3^7*t4^9*u0^3*v1*v3 - 4*t1^9*t2^3*t3^9*t4^5*t5^2*u0^3*v1*v3 + 
  8*t1^8*t2^4*t3^8*t4^6*t5^2*u0^3*v1*v3 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^3*v1*
   v3 - 20*t1^8*t2^4*t3^6*t4^8*t5^2*u0^3*v1*v3 + 
  12*t1^8*t2^2*t3^8*t4^4*t5^4*u0^3*v1*v3 - 24*t1^7*t2^3*t3^7*t4^5*t5^4*u0^3*
   v1*v3 + 12*t1^6*t2^4*t3^6*t4^6*t5^4*u0^3*v1*v3 + 
  36*t1^7*t2^3*t3^5*t4^7*t5^4*u0^3*v1*v3 + 8*t1^6*t2^4*t3^4*t4^8*t5^4*u0^3*v1*
   v3 - 4*t1^5*t2^5*t3^3*t4^9*t5^4*u0^3*v1*v3 - 
  8*t1^7*t2*t3^7*t4^3*t5^6*u0^3*v1*v3 + 8*t1^6*t2^2*t3^6*t4^4*t5^6*u0^3*v1*
   v3 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*u0^3*v1*v3 - 
  28*t1^6*t2^2*t3^4*t4^6*t5^6*u0^3*v1*v3 - 16*t1^4*t2^4*t3^4*t4^6*t5^6*u0^3*
   v1*v3 - 24*t1^5*t2^3*t3^3*t4^7*t5^6*u0^3*v1*v3 + 
  4*t1^3*t2^5*t3^3*t4^7*t5^6*u0^3*v1*v3 + 12*t1^4*t2^4*t3^2*t4^8*t5^6*u0^3*v1*
   v3 + 8*t1^5*t2*t3^5*t4^3*t5^8*u0^3*v1*v3 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*
   u0^3*v1*v3 + 8*t1^5*t2*t3^3*t4^5*t5^8*u0^3*v1*v3 + 
  16*t1^3*t2^3*t3^3*t4^5*t5^8*u0^3*v1*v3 + 24*t1^4*t2^2*t3^2*t4^6*t5^8*u0^3*
   v1*v3 - 4*t1^2*t2^4*t3^2*t4^6*t5^8*u0^3*v1*v3 - 
  12*t1^3*t2^3*t3*t4^7*t5^8*u0^3*v1*v3 - 8*t1^3*t2*t3*t4^5*t5^10*u0^3*v1*v3 + 
  4*t1^2*t2^2*t4^6*t5^10*u0^3*v1*v3 - 8*t1^9*t2^5*t3^7*t4^9*u1^2*v1*v3 - 
  4*t1^9*t2^6*t3^7*t4^9*u1^2*v1*v3 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1^2*v1*v3 + 
  8*t1^9*t2^3*t3^7*t4^7*t5^2*u1^2*v1*v3 + 20*t1^9*t2^4*t3^7*t4^7*t5^2*u1^2*v1*
   v3 + 8*t1^7*t2^5*t3^7*t4^7*t5^2*u1^2*v1*v3 + 
  4*t1^7*t2^6*t3^7*t4^7*t5^2*u1^2*v1*v3 + 16*t1^8*t2^4*t3^6*t4^8*t5^2*u1^2*v1*
   v3 - 8*t1^8*t2^5*t3^6*t4^8*t5^2*u1^2*v1*v3 + 
  8*t1^7*t2^5*t3^5*t4^9*t5^2*u1^2*v1*v3 + 8*t1^7*t2^6*t3^5*t4^9*t5^2*u1^2*v1*
   v3 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1^2*v1*v3 + 
  4*t1^9*t2^2*t3^7*t4^5*t5^4*u1^2*v1*v3 - 8*t1^7*t2^3*t3^7*t4^5*t5^4*u1^2*v1*
   v3 - 20*t1^7*t2^4*t3^7*t4^5*t5^4*u1^2*v1*v3 - 
  16*t1^8*t2^2*t3^6*t4^6*t5^4*u1^2*v1*v3 - 28*t1^8*t2^3*t3^6*t4^6*t5^4*u1^2*
   v1*v3 - 16*t1^6*t2^4*t3^6*t4^6*t5^4*u1^2*v1*v3 + 
  8*t1^6*t2^5*t3^6*t4^6*t5^4*u1^2*v1*v3 - 16*t1^7*t2^3*t3^5*t4^7*t5^4*u1^2*v1*
   v3 + 4*t1^7*t2^4*t3^5*t4^7*t5^4*u1^2*v1*v3 - 
  8*t1^5*t2^5*t3^5*t4^7*t5^4*u1^2*v1*v3 - 8*t1^5*t2^6*t3^5*t4^7*t5^4*u1^2*v1*
   v3 - 16*t1^6*t2^4*t3^4*t4^8*t5^4*u1^2*v1*v3 - 
  4*t1^5*t2^6*t3^3*t4^9*t5^4*u1^2*v1*v3 - 4*t1^7*t2^2*t3^7*t4^3*t5^6*u1^2*v1*
   v3 + 16*t1^6*t2^2*t3^6*t4^4*t5^6*u1^2*v1*v3 + 
  28*t1^6*t2^3*t3^6*t4^4*t5^6*u1^2*v1*v3 + 8*t1^7*t2*t3^5*t4^5*t5^6*u1^2*v1*
   v3 + 8*t1^7*t2^2*t3^5*t4^5*t5^6*u1^2*v1*v3 + 
  16*t1^5*t2^3*t3^5*t4^5*t5^6*u1^2*v1*v3 - 4*t1^5*t2^4*t3^5*t4^5*t5^6*u1^2*v1*
   v3 + 16*t1^6*t2^2*t3^4*t4^6*t5^6*u1^2*v1*v3 + 
  20*t1^6*t2^3*t3^4*t4^6*t5^6*u1^2*v1*v3 + 16*t1^4*t2^4*t3^4*t4^6*t5^6*u1^2*
   v1*v3 + 8*t1^5*t2^3*t3^3*t4^7*t5^6*u1^2*v1*v3 - 
  20*t1^5*t2^4*t3^3*t4^7*t5^6*u1^2*v1*v3 + 4*t1^3*t2^6*t3^3*t4^7*t5^6*u1^2*v1*
   v3 + 8*t1^4*t2^5*t3^2*t4^8*t5^6*u1^2*v1*v3 - 
  8*t1^5*t2*t3^5*t4^3*t5^8*u1^2*v1*v3 - 8*t1^5*t2^2*t3^5*t4^3*t5^8*u1^2*v1*
   v3 - 16*t1^4*t2^2*t3^4*t4^4*t5^8*u1^2*v1*v3 - 
  20*t1^4*t2^3*t3^4*t4^4*t5^8*u1^2*v1*v3 - 8*t1^5*t2*t3^3*t4^5*t5^8*u1^2*v1*
   v3 - 12*t1^5*t2^2*t3^3*t4^5*t5^8*u1^2*v1*v3 - 
  8*t1^3*t2^3*t3^3*t4^5*t5^8*u1^2*v1*v3 + 20*t1^3*t2^4*t3^3*t4^5*t5^8*u1^2*v1*
   v3 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1^2*v1*v3 - 
  8*t1^2*t2^5*t3^2*t4^6*t5^8*u1^2*v1*v3 - 4*t1^3*t2^4*t3*t4^7*t5^8*u1^2*v1*
   v3 + 8*t1^3*t2*t3^3*t4^3*t5^10*u1^2*v1*v3 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*
   u1^2*v1*v3 - 12*t1^2*t2^3*t3^2*t4^4*t5^10*u1^2*v1*v3 + 
  4*t1*t2^4*t3*t4^5*t5^10*u1^2*v1*v3 - 4*t1^9*t2^6*t3^7*t4^9*u1*v2*v3 + 
  4*t1^9*t2^5*t3^8*t4^9*u1*v2*v3 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1*v2*v3 + 
  20*t1^9*t2^4*t3^7*t4^7*t5^2*u1*v2*v3 + 4*t1^7*t2^6*t3^7*t4^7*t5^2*u1*v2*
   v3 - 4*t1^9*t2^3*t3^8*t4^7*t5^2*u1*v2*v3 - 4*t1^7*t2^5*t3^8*t4^7*t5^2*u1*
   v2*v3 - 8*t1^8*t2^5*t3^6*t4^8*t5^2*u1*v2*v3 - 
  4*t1^8*t2^4*t3^7*t4^8*t5^2*u1*v2*v3 + 8*t1^7*t2^6*t3^5*t4^9*t5^2*u1*v2*v3 - 
  8*t1^7*t2^5*t3^6*t4^9*t5^2*u1*v2*v3 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1*v2*v3 + 
  4*t1^9*t2^2*t3^7*t4^5*t5^4*u1*v2*v3 - 20*t1^7*t2^4*t3^7*t4^5*t5^4*u1*v2*
   v3 + 4*t1^7*t2^3*t3^8*t4^5*t5^4*u1*v2*v3 - 28*t1^8*t2^3*t3^6*t4^6*t5^4*u1*
   v2*v3 + 8*t1^6*t2^5*t3^6*t4^6*t5^4*u1*v2*v3 + 
  4*t1^8*t2^2*t3^7*t4^6*t5^4*u1*v2*v3 + 4*t1^6*t2^4*t3^7*t4^6*t5^4*u1*v2*v3 + 
  4*t1^7*t2^4*t3^5*t4^7*t5^4*u1*v2*v3 - 8*t1^5*t2^6*t3^5*t4^7*t5^4*u1*v2*v3 + 
  8*t1^7*t2^3*t3^6*t4^7*t5^4*u1*v2*v3 + 8*t1^5*t2^5*t3^6*t4^7*t5^4*u1*v2*v3 + 
  8*t1^6*t2^4*t3^5*t4^8*t5^4*u1*v2*v3 - 4*t1^5*t2^6*t3^3*t4^9*t5^4*u1*v2*v3 + 
  4*t1^5*t2^5*t3^4*t4^9*t5^4*u1*v2*v3 - 4*t1^7*t2^2*t3^7*t4^3*t5^6*u1*v2*v3 + 
  28*t1^6*t2^3*t3^6*t4^4*t5^6*u1*v2*v3 - 4*t1^6*t2^2*t3^7*t4^4*t5^6*u1*v2*
   v3 + 8*t1^7*t2^2*t3^5*t4^5*t5^6*u1*v2*v3 - 4*t1^5*t2^4*t3^5*t4^5*t5^6*u1*
   v2*v3 - 8*t1^5*t2^3*t3^6*t4^5*t5^6*u1*v2*v3 + 
  20*t1^6*t2^3*t3^4*t4^6*t5^6*u1*v2*v3 - 8*t1^6*t2^2*t3^5*t4^6*t5^6*u1*v2*
   v3 - 8*t1^4*t2^4*t3^5*t4^6*t5^6*u1*v2*v3 - 20*t1^5*t2^4*t3^3*t4^7*t5^6*u1*
   v2*v3 + 4*t1^3*t2^6*t3^3*t4^7*t5^6*u1*v2*v3 - 
  4*t1^5*t2^3*t3^4*t4^7*t5^6*u1*v2*v3 - 4*t1^3*t2^5*t3^4*t4^7*t5^6*u1*v2*v3 + 
  8*t1^4*t2^5*t3^2*t4^8*t5^6*u1*v2*v3 - 4*t1^4*t2^4*t3^3*t4^8*t5^6*u1*v2*v3 - 
  8*t1^5*t2^2*t3^5*t4^3*t5^8*u1*v2*v3 - 20*t1^4*t2^3*t3^4*t4^4*t5^8*u1*v2*
   v3 + 8*t1^4*t2^2*t3^5*t4^4*t5^8*u1*v2*v3 - 12*t1^5*t2^2*t3^3*t4^5*t5^8*u1*
   v2*v3 + 20*t1^3*t2^4*t3^3*t4^5*t5^8*u1*v2*v3 + 
  4*t1^3*t2^3*t3^4*t4^5*t5^8*u1*v2*v3 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1*v2*
   v3 - 8*t1^2*t2^5*t3^2*t4^6*t5^8*u1*v2*v3 + 4*t1^4*t2^2*t3^3*t4^6*t5^8*u1*
   v2*v3 + 4*t1^2*t2^4*t3^3*t4^6*t5^8*u1*v2*v3 - 
  4*t1^3*t2^4*t3*t4^7*t5^8*u1*v2*v3 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*u1*v2*v3 - 
  12*t1^2*t2^3*t3^2*t4^4*t5^10*u1*v2*v3 - 4*t1^2*t2^2*t3^3*t4^4*t5^10*u1*v2*
   v3 + 4*t1*t2^4*t3*t4^5*t5^10*u1*v2*v3 - 4*t1^9*t2^3*t3^9*t4^5*t5^2*u0^3*v1*
   v4 + 8*t1^8*t2^4*t3^8*t4^6*t5^2*u0^3*v1*v4 + 
  4*t1^9*t2^3*t3^7*t4^7*t5^2*u0^3*v1*v4 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^3*v1*
   v4 - 8*t1^8*t2^4*t3^6*t4^8*t5^2*u0^3*v1*v4 + 
  4*t1^7*t2^5*t3^5*t4^9*t5^2*u0^3*v1*v4 + 12*t1^8*t2^2*t3^8*t4^4*t5^4*u0^3*v1*
   v4 - 20*t1^7*t2^3*t3^7*t4^5*t5^4*u0^3*v1*v4 - 
  12*t1^8*t2^2*t3^6*t4^6*t5^4*u0^3*v1*v4 + 4*t1^6*t2^4*t3^6*t4^6*t5^4*u0^3*v1*
   v4 + 20*t1^7*t2^3*t3^5*t4^7*t5^4*u0^3*v1*v4 + 
  4*t1^5*t2^5*t3^5*t4^7*t5^4*u0^3*v1*v4 - 4*t1^6*t2^4*t3^4*t4^8*t5^4*u0^3*v1*
   v4 - 4*t1^5*t2^5*t3^3*t4^9*t5^4*u0^3*v1*v4 - 
  12*t1^7*t2*t3^7*t4^3*t5^6*u0^3*v1*v4 + 12*t1^6*t2^2*t3^6*t4^4*t5^6*u0^3*v1*
   v4 + 12*t1^7*t2*t3^5*t4^5*t5^6*u0^3*v1*v4 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*
   u0^3*v1*v4 - 12*t1^6*t2^2*t3^4*t4^6*t5^6*u0^3*v1*v4 - 
  12*t1^4*t2^4*t3^4*t4^6*t5^6*u0^3*v1*v4 - 12*t1^5*t2^3*t3^3*t4^7*t5^6*u0^3*
   v1*v4 + 12*t1^4*t2^4*t3^2*t4^8*t5^6*u0^3*v1*v4 + 
  4*t1^6*t3^6*t4^2*t5^8*u0^3*v1*v4 + 4*t1^5*t2*t3^5*t4^3*t5^8*u0^3*v1*v4 - 
  4*t1^6*t3^4*t4^4*t5^8*u0^3*v1*v4 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*u0^3*v1*v4 - 
  4*t1^5*t2*t3^3*t4^5*t5^8*u0^3*v1*v4 + 12*t1^3*t2^3*t3^3*t4^5*t5^8*u0^3*v1*
   v4 + 20*t1^4*t2^2*t3^2*t4^6*t5^8*u0^3*v1*v4 - 
  12*t1^3*t2^3*t3*t4^7*t5^8*u0^3*v1*v4 - 4*t1^4*t3^4*t4^2*t5^10*u0^3*v1*v4 + 
  8*t1^3*t2*t3^3*t4^3*t5^10*u0^3*v1*v4 + 4*t1^4*t3^2*t4^4*t5^10*u0^3*v1*v4 - 
  4*t1^2*t2^2*t3^2*t4^4*t5^10*u0^3*v1*v4 - 8*t1^3*t2*t3*t4^5*t5^10*u0^3*v1*
   v4 + 4*t1^2*t2^2*t4^6*t5^10*u0^3*v1*v4 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1^2*
   v1*v4 + 12*t1^9*t2^4*t3^7*t4^7*t5^2*u1^2*v1*v4 - 
  12*t1^8*t2^5*t3^6*t4^8*t5^2*u1^2*v1*v4 + 4*t1^7*t2^6*t3^5*t4^9*t5^2*u1^2*v1*
   v4 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1^2*v1*v4 + 
  8*t1^9*t2^2*t3^7*t4^5*t5^4*u1^2*v1*v4 - 12*t1^7*t2^4*t3^7*t4^5*t5^4*u1^2*v1*
   v4 - 20*t1^8*t2^3*t3^6*t4^6*t5^4*u1^2*v1*v4 + 
  12*t1^6*t2^5*t3^6*t4^6*t5^4*u1^2*v1*v4 + 12*t1^7*t2^4*t3^5*t4^7*t5^4*u1^2*
   v1*v4 - 4*t1^5*t2^6*t3^5*t4^7*t5^4*u1^2*v1*v4 + 
  4*t1^6*t2^5*t3^4*t4^8*t5^4*u1^2*v1*v4 - 4*t1^5*t2^6*t3^3*t4^9*t5^4*u1^2*v1*
   v4 - 8*t1^7*t2^2*t3^7*t4^3*t5^6*u1^2*v1*v4 - 
  4*t1^8*t2*t3^6*t4^4*t5^6*u1^2*v1*v4 + 20*t1^6*t2^3*t3^6*t4^4*t5^6*u1^2*v1*
   v4 + 4*t1^7*t2^2*t3^5*t4^5*t5^6*u1^2*v1*v4 - 
  12*t1^5*t2^4*t3^5*t4^5*t5^6*u1^2*v1*v4 + 12*t1^6*t2^3*t3^4*t4^6*t5^6*u1^2*
   v1*v4 - 4*t1^4*t2^5*t3^4*t4^6*t5^6*u1^2*v1*v4 - 
  20*t1^5*t2^4*t3^3*t4^7*t5^6*u1^2*v1*v4 + 4*t1^3*t2^6*t3^3*t4^7*t5^6*u1^2*v1*
   v4 + 8*t1^4*t2^5*t3^2*t4^8*t5^6*u1^2*v1*v4 + 
  4*t1^6*t2*t3^6*t4^2*t5^8*u1^2*v1*v4 - 4*t1^5*t2^2*t3^5*t4^3*t5^8*u1^2*v1*
   v4 + 4*t1^6*t2*t3^4*t4^4*t5^8*u1^2*v1*v4 - 12*t1^4*t2^3*t3^4*t4^4*t5^8*
   u1^2*v1*v4 - 12*t1^5*t2^2*t3^3*t4^5*t5^8*u1^2*v1*v4 + 
  20*t1^3*t2^4*t3^3*t4^5*t5^8*u1^2*v1*v4 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1^2*
   v1*v4 - 8*t1^2*t2^5*t3^2*t4^6*t5^8*u1^2*v1*v4 - 
  4*t1^3*t2^4*t3*t4^7*t5^8*u1^2*v1*v4 - 4*t1^4*t2*t3^4*t4^2*t5^10*u1^2*v1*
   v4 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*u1^2*v1*v4 - 
  12*t1^2*t2^3*t3^2*t4^4*t5^10*u1^2*v1*v4 + 4*t1*t2^4*t3*t4^5*t5^10*u1^2*v1*
   v4 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1*v2*v4 + 12*t1^9*t2^4*t3^7*t4^7*t5^2*u1*
   v2*v4 - 12*t1^8*t2^5*t3^6*t4^8*t5^2*u1*v2*v4 + 
  4*t1^7*t2^6*t3^5*t4^9*t5^2*u1*v2*v4 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1*v2*v4 + 
  8*t1^9*t2^2*t3^7*t4^5*t5^4*u1*v2*v4 - 12*t1^7*t2^4*t3^7*t4^5*t5^4*u1*v2*
   v4 - 20*t1^8*t2^3*t3^6*t4^6*t5^4*u1*v2*v4 + 12*t1^6*t2^5*t3^6*t4^6*t5^4*u1*
   v2*v4 + 12*t1^7*t2^4*t3^5*t4^7*t5^4*u1*v2*v4 - 
  4*t1^5*t2^6*t3^5*t4^7*t5^4*u1*v2*v4 + 4*t1^6*t2^5*t3^4*t4^8*t5^4*u1*v2*v4 - 
  4*t1^5*t2^6*t3^3*t4^9*t5^4*u1*v2*v4 - 8*t1^7*t2^2*t3^7*t4^3*t5^6*u1*v2*v4 - 
  4*t1^8*t2*t3^6*t4^4*t5^6*u1*v2*v4 + 20*t1^6*t2^3*t3^6*t4^4*t5^6*u1*v2*v4 + 
  4*t1^7*t2^2*t3^5*t4^5*t5^6*u1*v2*v4 - 12*t1^5*t2^4*t3^5*t4^5*t5^6*u1*v2*
   v4 + 12*t1^6*t2^3*t3^4*t4^6*t5^6*u1*v2*v4 - 4*t1^4*t2^5*t3^4*t4^6*t5^6*u1*
   v2*v4 - 20*t1^5*t2^4*t3^3*t4^7*t5^6*u1*v2*v4 + 
  4*t1^3*t2^6*t3^3*t4^7*t5^6*u1*v2*v4 + 8*t1^4*t2^5*t3^2*t4^8*t5^6*u1*v2*v4 + 
  4*t1^6*t2*t3^6*t4^2*t5^8*u1*v2*v4 - 4*t1^5*t2^2*t3^5*t4^3*t5^8*u1*v2*v4 + 
  4*t1^6*t2*t3^4*t4^4*t5^8*u1*v2*v4 - 12*t1^4*t2^3*t3^4*t4^4*t5^8*u1*v2*v4 - 
  12*t1^5*t2^2*t3^3*t4^5*t5^8*u1*v2*v4 + 20*t1^3*t2^4*t3^3*t4^5*t5^8*u1*v2*
   v4 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1*v2*v4 - 8*t1^2*t2^5*t3^2*t4^6*t5^8*u1*
   v2*v4 - 4*t1^3*t2^4*t3*t4^7*t5^8*u1*v2*v4 - 4*t1^4*t2*t3^4*t4^2*t5^10*u1*
   v2*v4 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*u1*v2*v4 - 
  12*t1^2*t2^3*t3^2*t4^4*t5^10*u1*v2*v4 + 4*t1*t2^4*t3*t4^5*t5^10*u1*v2*v4 - 
  4*t1^10*t2^3*t3^9*t4^6*t5^2*u0*u1*v1*v5 - 2*t1^10*t2^4*t3^9*t4^6*t5^2*u0*u1*
   v1*v5 - t1^11*t2^3*t3^8*t4^7*t5^2*u0*u1*v1*v5 + 
  12*t1^9*t2^4*t3^8*t4^7*t5^2*u0*u1*v1*v5 + 6*t1^9*t2^5*t3^8*t4^7*t5^2*u0*u1*
   v1*v5 + 3*t1^10*t2^4*t3^7*t4^8*t5^2*u0*u1*v1*v5 - 
  12*t1^8*t2^5*t3^7*t4^8*t5^2*u0*u1*v1*v5 - 6*t1^8*t2^6*t3^7*t4^8*t5^2*u0*u1*
   v1*v5 - 3*t1^9*t2^5*t3^6*t4^9*t5^2*u0*u1*v1*v5 + 
  4*t1^7*t2^6*t3^6*t4^9*t5^2*u0*u1*v1*v5 + 2*t1^7*t2^7*t3^6*t4^9*t5^2*u0*u1*
   v1*v5 + t1^8*t2^6*t3^5*t4^10*t5^2*u0*u1*v1*v5 + 
  2*t1^10*t2^2*t3^9*t4^4*t5^4*u0*u1*v1*v5 + 4*t1^8*t2^3*t3^9*t4^4*t5^4*u0*u1*
   v1*v5 + 2*t1^8*t2^4*t3^9*t4^4*t5^4*u0*u1*v1*v5 + 
  4*t1^9*t2^2*t3^8*t4^5*t5^4*u0*u1*v1*v5 - 3*t1^9*t2^3*t3^8*t4^5*t5^4*u0*u1*
   v1*v5 - 12*t1^7*t2^4*t3^8*t4^5*t5^4*u0*u1*v1*v5 - 
  6*t1^7*t2^5*t3^8*t4^5*t5^4*u0*u1*v1*v5 - 8*t1^8*t2^3*t3^7*t4^6*t5^4*u0*u1*
   v1*v5 - 3*t1^8*t2^4*t3^7*t4^6*t5^4*u0*u1*v1*v5 + 
  12*t1^6*t2^5*t3^7*t4^6*t5^4*u0*u1*v1*v5 + 6*t1^6*t2^6*t3^7*t4^6*t5^4*u0*u1*
   v1*v5 + 4*t1^9*t2^2*t3^6*t4^7*t5^4*u0*u1*v1*v5 + 
  5*t1^9*t2^3*t3^6*t4^7*t5^4*u0*u1*v1*v5 + 7*t1^7*t2^5*t3^6*t4^7*t5^4*u0*u1*
   v1*v5 - 4*t1^5*t2^6*t3^6*t4^7*t5^4*u0*u1*v1*v5 - 
  2*t1^5*t2^7*t3^6*t4^7*t5^4*u0*u1*v1*v5 - 12*t1^8*t2^3*t3^5*t4^8*t5^4*u0*u1*
   v1*v5 - 15*t1^8*t2^4*t3^5*t4^8*t5^4*u0*u1*v1*v5 + 
  8*t1^6*t2^5*t3^5*t4^8*t5^4*u0*u1*v1*v5 - 3*t1^6*t2^6*t3^5*t4^8*t5^4*u0*u1*
   v1*v5 + 12*t1^7*t2^4*t3^4*t4^9*t5^4*u0*u1*v1*v5 + 
  15*t1^7*t2^5*t3^4*t4^9*t5^4*u0*u1*v1*v5 - 4*t1^5*t2^6*t3^4*t4^9*t5^4*u0*u1*
   v1*v5 - 4*t1^6*t2^5*t3^3*t4^10*t5^4*u0*u1*v1*v5 - 
  5*t1^6*t2^6*t3^3*t4^10*t5^4*u0*u1*v1*v5 - 2*t1^8*t2^2*t3^9*t4^2*t5^6*u0*u1*
   v1*v5 - t1^9*t2*t3^8*t4^3*t5^6*u0*u1*v1*v5 - 
  4*t1^7*t2^2*t3^8*t4^3*t5^6*u0*u1*v1*v5 + 4*t1^7*t2^3*t3^8*t4^3*t5^6*u0*u1*
   v1*v5 + 4*t1^8*t2*t3^7*t4^4*t5^6*u0*u1*v1*v5 + 
  3*t1^8*t2^2*t3^7*t4^4*t5^6*u0*u1*v1*v5 + 8*t1^6*t2^3*t3^7*t4^4*t5^6*u0*u1*
   v1*v5 + t1^9*t2*t3^6*t4^5*t5^6*u0*u1*v1*v5 - 
  24*t1^7*t2^2*t3^6*t4^5*t5^6*u0*u1*v1*v5 - 11*t1^7*t2^3*t3^6*t4^5*t5^6*u0*u1*
   v1*v5 - 4*t1^5*t2^5*t3^6*t4^5*t5^6*u0*u1*v1*v5 - 
  8*t1^8*t2*t3^5*t4^6*t5^6*u0*u1*v1*v5 - 11*t1^8*t2^2*t3^5*t4^6*t5^6*u0*u1*v1*
   v5 + 48*t1^6*t2^3*t3^5*t4^6*t5^6*u0*u1*v1*v5 + 
  27*t1^6*t2^4*t3^5*t4^6*t5^6*u0*u1*v1*v5 - 8*t1^4*t2^5*t3^5*t4^6*t5^6*u0*u1*
   v1*v5 + 2*t1^4*t2^6*t3^5*t4^6*t5^6*u0*u1*v1*v5 + 
  24*t1^7*t2^2*t3^4*t4^7*t5^6*u0*u1*v1*v5 + 27*t1^7*t2^3*t3^4*t4^7*t5^6*u0*u1*
   v1*v5 - 40*t1^5*t2^4*t3^4*t4^7*t5^6*u0*u1*v1*v5 - 
  30*t1^5*t2^5*t3^4*t4^7*t5^6*u0*u1*v1*v5 + 4*t1^3*t2^6*t3^4*t4^7*t5^6*u0*u1*
   v1*v5 - 24*t1^6*t2^3*t3^3*t4^8*t5^6*u0*u1*v1*v5 - 
  25*t1^6*t2^4*t3^3*t4^8*t5^6*u0*u1*v1*v5 + 12*t1^4*t2^5*t3^3*t4^8*t5^6*u0*u1*
   v1*v5 + 14*t1^4*t2^6*t3^3*t4^8*t5^6*u0*u1*v1*v5 + 
  8*t1^5*t2^4*t3^2*t4^9*t5^6*u0*u1*v1*v5 + 8*t1^5*t2^5*t3^2*t4^9*t5^6*u0*u1*
   v1*v5 - 2*t1^3*t2^7*t3^2*t4^9*t5^6*u0*u1*v1*v5 + 
  t1^7*t2*t3^8*t4*t5^8*u0*u1*v1*v5 - 4*t1^6*t2*t3^7*t4^2*t5^8*u0*u1*v1*v5 - 
  3*t1^6*t2^2*t3^7*t4^2*t5^8*u0*u1*v1*v5 - 4*t1^7*t3^6*t4^3*t5^8*u0*u1*v1*
   v5 - 4*t1^7*t2*t3^6*t4^3*t5^8*u0*u1*v1*v5 + 20*t1^5*t2^2*t3^6*t4^3*t5^8*u0*
   u1*v1*v5 + 6*t1^5*t2^3*t3^6*t4^3*t5^8*u0*u1*v1*v5 + 
  24*t1^6*t2*t3^5*t4^4*t5^8*u0*u1*v1*v5 + 26*t1^6*t2^2*t3^5*t4^4*t5^8*u0*u1*
   v1*v5 - 36*t1^4*t2^3*t3^5*t4^4*t5^8*u0*u1*v1*v5 - 
  12*t1^4*t2^4*t3^5*t4^4*t5^8*u0*u1*v1*v5 + 4*t1^7*t3^4*t4^5*t5^8*u0*u1*v1*
   v5 + 3*t1^7*t2*t3^4*t4^5*t5^8*u0*u1*v1*v5 - 48*t1^5*t2^2*t3^4*t4^5*t5^8*u0*
   u1*v1*v5 - 57*t1^5*t2^3*t3^4*t4^5*t5^8*u0*u1*v1*v5 + 
  28*t1^3*t2^4*t3^4*t4^5*t5^8*u0*u1*v1*v5 + 15*t1^3*t2^5*t3^4*t4^5*t5^8*u0*u1*
   v1*v5 - 12*t1^6*t2*t3^3*t4^6*t5^8*u0*u1*v1*v5 - 
  9*t1^6*t2^2*t3^3*t4^6*t5^8*u0*u1*v1*v5 + 40*t1^4*t2^3*t3^3*t4^6*t5^8*u0*u1*
   v1*v5 + 55*t1^4*t2^4*t3^3*t4^6*t5^8*u0*u1*v1*v5 - 
  8*t1^2*t2^5*t3^3*t4^6*t5^8*u0*u1*v1*v5 - 9*t1^2*t2^6*t3^3*t4^6*t5^8*u0*u1*
   v1*v5 + 12*t1^5*t2^2*t3^2*t4^7*t5^8*u0*u1*v1*v5 + 
  9*t1^5*t2^3*t3^2*t4^7*t5^8*u0*u1*v1*v5 - 12*t1^3*t2^4*t3^2*t4^7*t5^8*u0*u1*
   v1*v5 - 23*t1^3*t2^5*t3^2*t4^7*t5^8*u0*u1*v1*v5 + 
  2*t1*t2^7*t3^2*t4^7*t5^8*u0*u1*v1*v5 - 4*t1^4*t2^3*t3*t4^8*t5^8*u0*u1*v1*
   v5 - 3*t1^4*t2^4*t3*t4^8*t5^8*u0*u1*v1*v5 + 3*t1^2*t2^6*t3*t4^8*t5^8*u0*u1*
   v1*v5 + 4*t1^5*t3^6*t4*t5^10*u0*u1*v1*v5 + 3*t1^5*t2*t3^6*t4*t5^10*u0*u1*
   v1*v5 - 16*t1^4*t2*t3^5*t4^2*t5^10*u0*u1*v1*v5 - 
  15*t1^4*t2^2*t3^5*t4^2*t5^10*u0*u1*v1*v5 - 4*t1^5*t3^4*t4^3*t5^10*u0*u1*v1*
   v5 - 3*t1^5*t2*t3^4*t4^3*t5^10*u0*u1*v1*v5 + 
  24*t1^3*t2^2*t3^4*t4^3*t5^10*u0*u1*v1*v5 + 30*t1^3*t2^3*t3^4*t4^3*t5^10*u0*
   u1*v1*v5 + 12*t1^4*t2*t3^3*t4^4*t5^10*u0*u1*v1*v5 + 
  9*t1^4*t2^2*t3^3*t4^4*t5^10*u0*u1*v1*v5 - 16*t1^2*t2^3*t3^3*t4^4*t5^10*u0*
   u1*v1*v5 - 30*t1^2*t2^4*t3^3*t4^4*t5^10*u0*u1*v1*v5 - 
  12*t1^3*t2^2*t3^2*t4^5*t5^10*u0*u1*v1*v5 - 9*t1^3*t2^3*t3^2*t4^5*t5^10*u0*
   u1*v1*v5 + 4*t1*t2^4*t3^2*t4^5*t5^10*u0*u1*v1*v5 + 
  15*t1*t2^5*t3^2*t4^5*t5^10*u0*u1*v1*v5 + 4*t1^2*t2^3*t3*t4^6*t5^10*u0*u1*v1*
   v5 + 3*t1^2*t2^4*t3*t4^6*t5^10*u0*u1*v1*v5 - 
  3*t2^6*t3*t4^6*t5^10*u0*u1*v1*v5 - 2*t1^10*t2^4*t3^9*t4^6*t5^2*u0*v2*v5 + 
  2*t1^10*t2^3*t3^10*t4^6*t5^2*u0*v2*v5 - t1^11*t2^3*t3^8*t4^7*t5^2*u0*v2*
   v5 + 6*t1^9*t2^5*t3^8*t4^7*t5^2*u0*v2*v5 - 6*t1^9*t2^4*t3^9*t4^7*t5^2*u0*
   v2*v5 + 3*t1^10*t2^4*t3^7*t4^8*t5^2*u0*v2*v5 - 
  6*t1^8*t2^6*t3^7*t4^8*t5^2*u0*v2*v5 + t1^10*t2^3*t3^8*t4^8*t5^2*u0*v2*v5 + 
  6*t1^8*t2^5*t3^8*t4^8*t5^2*u0*v2*v5 - 3*t1^9*t2^5*t3^6*t4^9*t5^2*u0*v2*v5 + 
  2*t1^7*t2^7*t3^6*t4^9*t5^2*u0*v2*v5 - 3*t1^9*t2^4*t3^7*t4^9*t5^2*u0*v2*v5 - 
  2*t1^7*t2^6*t3^7*t4^9*t5^2*u0*v2*v5 + t1^8*t2^6*t3^5*t4^10*t5^2*u0*v2*v5 + 
  3*t1^8*t2^5*t3^6*t4^10*t5^2*u0*v2*v5 - t1^7*t2^6*t3^5*t4^11*t5^2*u0*v2*v5 + 
  2*t1^10*t2^2*t3^9*t4^4*t5^4*u0*v2*v5 + 2*t1^8*t2^4*t3^9*t4^4*t5^4*u0*v2*
   v5 + t1^10*t2*t3^10*t4^4*t5^4*u0*v2*v5 - 2*t1^8*t2^3*t3^10*t4^4*t5^4*u0*v2*
   v5 - 3*t1^9*t2^3*t3^8*t4^5*t5^4*u0*v2*v5 - 6*t1^7*t2^5*t3^8*t4^5*t5^4*u0*
   v2*v5 - 7*t1^9*t2^2*t3^9*t4^5*t5^4*u0*v2*v5 + 
  6*t1^7*t2^4*t3^9*t4^5*t5^4*u0*v2*v5 - 3*t1^8*t2^4*t3^7*t4^6*t5^4*u0*v2*v5 + 
  6*t1^6*t2^6*t3^7*t4^6*t5^4*u0*v2*v5 + 13*t1^8*t2^3*t3^8*t4^6*t5^4*u0*v2*
   v5 - 6*t1^6*t2^5*t3^8*t4^6*t5^4*u0*v2*v5 + 5*t1^9*t2^3*t3^6*t4^7*t5^4*u0*
   v2*v5 + 7*t1^7*t2^5*t3^6*t4^7*t5^4*u0*v2*v5 - 
  2*t1^5*t2^7*t3^6*t4^7*t5^4*u0*v2*v5 - 4*t1^9*t2^2*t3^7*t4^7*t5^4*u0*v2*v5 - 
  7*t1^7*t2^4*t3^7*t4^7*t5^4*u0*v2*v5 + 2*t1^5*t2^6*t3^7*t4^7*t5^4*u0*v2*v5 - 
  15*t1^8*t2^4*t3^5*t4^8*t5^4*u0*v2*v5 - 3*t1^6*t2^6*t3^5*t4^8*t5^4*u0*v2*
   v5 + 11*t1^8*t2^3*t3^6*t4^8*t5^4*u0*v2*v5 - 2*t1^6*t2^5*t3^6*t4^8*t5^4*u0*
   v2*v5 + 15*t1^7*t2^5*t3^4*t4^9*t5^4*u0*v2*v5 - 
  9*t1^7*t2^4*t3^5*t4^9*t5^4*u0*v2*v5 + 2*t1^5*t2^6*t3^5*t4^9*t5^4*u0*v2*v5 - 
  5*t1^6*t2^6*t3^3*t4^10*t5^4*u0*v2*v5 + t1^6*t2^5*t3^4*t4^10*t5^4*u0*v2*v5 + 
  t1^5*t2^6*t3^3*t4^11*t5^4*u0*v2*v5 - 2*t1^8*t2^2*t3^9*t4^2*t5^6*u0*v2*v5 - 
  t1^8*t2*t3^10*t4^2*t5^6*u0*v2*v5 - t1^9*t2*t3^8*t4^3*t5^6*u0*v2*v5 + 
  4*t1^7*t2^3*t3^8*t4^3*t5^6*u0*v2*v5 + 7*t1^7*t2^2*t3^9*t4^3*t5^6*u0*v2*v5 + 
  3*t1^8*t2^2*t3^7*t4^4*t5^6*u0*v2*v5 - t1^8*t2*t3^8*t4^4*t5^6*u0*v2*v5 - 
  14*t1^6*t2^3*t3^8*t4^4*t5^6*u0*v2*v5 + t1^9*t2*t3^6*t4^5*t5^6*u0*v2*v5 - 
  11*t1^7*t2^3*t3^6*t4^5*t5^6*u0*v2*v5 - 4*t1^5*t2^5*t3^6*t4^5*t5^6*u0*v2*
   v5 + 11*t1^7*t2^2*t3^7*t4^5*t5^6*u0*v2*v5 + 10*t1^5*t2^4*t3^7*t4^5*t5^6*u0*
   v2*v5 - 11*t1^8*t2^2*t3^5*t4^6*t5^6*u0*v2*v5 + 
  27*t1^6*t2^4*t3^5*t4^6*t5^6*u0*v2*v5 + 2*t1^4*t2^6*t3^5*t4^6*t5^6*u0*v2*
   v5 + 3*t1^8*t2*t3^6*t4^6*t5^6*u0*v2*v5 - 27*t1^6*t2^3*t3^6*t4^6*t5^6*u0*v2*
   v5 - t1^4*t2^5*t3^6*t4^6*t5^6*u0*v2*v5 + 27*t1^7*t2^3*t3^4*t4^7*t5^6*u0*v2*
   v5 - 30*t1^5*t2^5*t3^4*t4^7*t5^6*u0*v2*v5 - 5*t1^7*t2^2*t3^5*t4^7*t5^6*u0*
   v2*v5 + 25*t1^5*t2^4*t3^5*t4^7*t5^6*u0*v2*v5 - 
  t1^3*t2^6*t3^5*t4^7*t5^6*u0*v2*v5 - 25*t1^6*t2^4*t3^3*t4^8*t5^6*u0*v2*v5 + 
  14*t1^4*t2^6*t3^3*t4^8*t5^6*u0*v2*v5 - 3*t1^6*t2^3*t3^4*t4^8*t5^6*u0*v2*
   v5 - 8*t1^4*t2^5*t3^4*t4^8*t5^6*u0*v2*v5 + 8*t1^5*t2^5*t3^2*t4^9*t5^6*u0*
   v2*v5 - 2*t1^3*t2^7*t3^2*t4^9*t5^6*u0*v2*v5 + 
  9*t1^5*t2^4*t3^3*t4^9*t5^6*u0*v2*v5 - 4*t1^4*t2^5*t3^2*t4^10*t5^6*u0*v2*
   v5 + t1^7*t2*t3^8*t4*t5^8*u0*v2*v5 - 3*t1^6*t2^2*t3^7*t4^2*t5^8*u0*v2*v5 + 
  t1^6*t2*t3^8*t4^2*t5^8*u0*v2*v5 - 4*t1^7*t2*t3^6*t4^3*t5^8*u0*v2*v5 + 
  6*t1^5*t2^3*t3^6*t4^3*t5^8*u0*v2*v5 - 7*t1^5*t2^2*t3^7*t4^3*t5^8*u0*v2*v5 + 
  26*t1^6*t2^2*t3^5*t4^4*t5^8*u0*v2*v5 - 12*t1^4*t2^4*t3^5*t4^4*t5^8*u0*v2*
   v5 - 3*t1^6*t2*t3^6*t4^4*t5^8*u0*v2*v5 + 16*t1^4*t2^3*t3^6*t4^4*t5^8*u0*v2*
   v5 + 3*t1^7*t2*t3^4*t4^5*t5^8*u0*v2*v5 - 57*t1^5*t2^3*t3^4*t4^5*t5^8*u0*v2*
   v5 + 15*t1^3*t2^5*t3^4*t4^5*t5^8*u0*v2*v5 + 5*t1^5*t2^2*t3^5*t4^5*t5^8*u0*
   v2*v5 - 16*t1^3*t2^4*t3^5*t4^5*t5^8*u0*v2*v5 - 
  9*t1^6*t2^2*t3^3*t4^6*t5^8*u0*v2*v5 + 55*t1^4*t2^4*t3^3*t4^6*t5^8*u0*v2*
   v5 - 9*t1^2*t2^6*t3^3*t4^6*t5^8*u0*v2*v5 - 3*t1^6*t2*t3^4*t4^6*t5^8*u0*v2*
   v5 + 3*t1^4*t2^3*t3^4*t4^6*t5^8*u0*v2*v5 + 7*t1^2*t2^5*t3^4*t4^6*t5^8*u0*
   v2*v5 + 9*t1^5*t2^3*t3^2*t4^7*t5^8*u0*v2*v5 - 
  23*t1^3*t2^5*t3^2*t4^7*t5^8*u0*v2*v5 + 2*t1*t2^7*t3^2*t4^7*t5^8*u0*v2*v5 + 
  9*t1^5*t2^2*t3^3*t4^7*t5^8*u0*v2*v5 - 9*t1^3*t2^4*t3^3*t4^7*t5^8*u0*v2*v5 - 
  t1*t2^6*t3^3*t4^7*t5^8*u0*v2*v5 - 3*t1^4*t2^4*t3*t4^8*t5^8*u0*v2*v5 + 
  3*t1^2*t2^6*t3*t4^8*t5^8*u0*v2*v5 - 9*t1^4*t2^3*t3^2*t4^8*t5^8*u0*v2*v5 + 
  4*t1^2*t2^5*t3^2*t4^8*t5^8*u0*v2*v5 + 3*t1^3*t2^4*t3*t4^9*t5^8*u0*v2*v5 + 
  3*t1^5*t2*t3^6*t4*t5^10*u0*v2*v5 - 15*t1^4*t2^2*t3^5*t4^2*t5^10*u0*v2*v5 - 
  3*t1^5*t2*t3^4*t4^3*t5^10*u0*v2*v5 + 30*t1^3*t2^3*t3^4*t4^3*t5^10*u0*v2*
   v5 + 9*t1^4*t2^2*t3^3*t4^4*t5^10*u0*v2*v5 - 30*t1^2*t2^4*t3^3*t4^4*t5^10*
   u0*v2*v5 + 3*t1^4*t2*t3^4*t4^4*t5^10*u0*v2*v5 - 
  9*t1^3*t2^3*t3^2*t4^5*t5^10*u0*v2*v5 + 15*t1*t2^5*t3^2*t4^5*t5^10*u0*v2*
   v5 - 9*t1^3*t2^2*t3^3*t4^5*t5^10*u0*v2*v5 + 3*t1^2*t2^4*t3*t4^6*t5^10*u0*
   v2*v5 - 3*t2^6*t3*t4^6*t5^10*u0*v2*v5 + 9*t1^2*t2^3*t3^2*t4^6*t5^10*u0*v2*
   v5 - 3*t1*t2^4*t3*t4^7*t5^10*u0*v2*v5 + t1^11*t2*t3^9*t4^5*t5^4*v5^2 - 
  6*t1^10*t2^2*t3^8*t4^6*t5^4*v5^2 + 15*t1^9*t2^3*t3^7*t4^7*t5^4*v5^2 - 
  20*t1^8*t2^4*t3^6*t4^8*t5^4*v5^2 + 15*t1^7*t2^5*t3^5*t4^9*t5^4*v5^2 - 
  6*t1^6*t2^6*t3^4*t4^10*t5^4*v5^2 + t1^5*t2^7*t3^3*t4^11*t5^4*v5^2 - 
  2*t1^9*t2*t3^9*t4^3*t5^6*v5^2 - t1^10*t3^8*t4^4*t5^6*v5^2 + 
  12*t1^8*t2^2*t3^8*t4^4*t5^6*v5^2 + 6*t1^9*t2*t3^7*t4^5*t5^6*v5^2 - 
  30*t1^7*t2^3*t3^7*t4^5*t5^6*v5^2 - 15*t1^8*t2^2*t3^6*t4^6*t5^6*v5^2 + 
  40*t1^6*t2^4*t3^6*t4^6*t5^6*v5^2 + 20*t1^7*t2^3*t3^5*t4^7*t5^6*v5^2 - 
  30*t1^5*t2^5*t3^5*t4^7*t5^6*v5^2 - 15*t1^6*t2^4*t3^4*t4^8*t5^6*v5^2 + 
  12*t1^4*t2^6*t3^4*t4^8*t5^6*v5^2 + 6*t1^5*t2^5*t3^3*t4^9*t5^6*v5^2 - 
  2*t1^3*t2^7*t3^3*t4^9*t5^6*v5^2 - t1^4*t2^6*t3^2*t4^10*t5^6*v5^2 + 
  t1^7*t2*t3^9*t4*t5^8*v5^2 + 2*t1^8*t3^8*t4^2*t5^8*v5^2 - 
  6*t1^6*t2^2*t3^8*t4^2*t5^8*v5^2 - 12*t1^7*t2*t3^7*t4^3*t5^8*v5^2 + 
  15*t1^5*t2^3*t3^7*t4^3*t5^8*v5^2 + 30*t1^6*t2^2*t3^6*t4^4*t5^8*v5^2 - 
  20*t1^4*t2^4*t3^6*t4^4*t5^8*v5^2 - 40*t1^5*t2^3*t3^5*t4^5*t5^8*v5^2 + 
  15*t1^3*t2^5*t3^5*t4^5*t5^8*v5^2 + 30*t1^4*t2^4*t3^4*t4^6*t5^8*v5^2 - 
  6*t1^2*t2^6*t3^4*t4^6*t5^8*v5^2 - 12*t1^3*t2^5*t3^3*t4^7*t5^8*v5^2 + 
  t1*t2^7*t3^3*t4^7*t5^8*v5^2 + 2*t1^2*t2^6*t3^2*t4^8*t5^8*v5^2 - 
  t1^6*t3^8*t5^10*v5^2 + 6*t1^5*t2*t3^7*t4*t5^10*v5^2 - 
  15*t1^4*t2^2*t3^6*t4^2*t5^10*v5^2 + 20*t1^3*t2^3*t3^5*t4^3*t5^10*v5^2 - 
  15*t1^2*t2^4*t3^4*t4^4*t5^10*v5^2 + 6*t1*t2^5*t3^3*t4^5*t5^10*v5^2 - 
  t2^6*t3^2*t4^6*t5^10*v5^2 + 2*t1^10*t2^3*t3^9*t4^6*t5^2*u0*u1*v1*v6 + 
  t1^10*t2^4*t3^9*t4^6*t5^2*u0*u1*v1*v6 + t1^11*t2^3*t3^8*t4^7*t5^2*u0*u1*v1*
   v6 - 4*t1^9*t2^4*t3^8*t4^7*t5^2*u0*u1*v1*v6 - 
  2*t1^9*t2^5*t3^8*t4^7*t5^2*u0*u1*v1*v6 - 2*t1^10*t2^3*t3^7*t4^8*t5^2*u0*u1*
   v1*v6 - 4*t1^10*t2^4*t3^7*t4^8*t5^2*u0*u1*v1*v6 + 
  2*t1^8*t2^5*t3^7*t4^8*t5^2*u0*u1*v1*v6 + t1^8*t2^6*t3^7*t4^8*t5^2*u0*u1*v1*
   v6 + 4*t1^9*t2^4*t3^6*t4^9*t5^2*u0*u1*v1*v6 + 
  5*t1^9*t2^5*t3^6*t4^9*t5^2*u0*u1*v1*v6 - 2*t1^8*t2^5*t3^5*t4^10*t5^2*u0*u1*
   v1*v6 - 2*t1^8*t2^6*t3^5*t4^10*t5^2*u0*u1*v1*v6 - 
  t1^10*t2^2*t3^9*t4^4*t5^4*u0*u1*v1*v6 - 2*t1^8*t2^3*t3^9*t4^4*t5^4*u0*u1*v1*
   v6 - t1^8*t2^4*t3^9*t4^4*t5^4*u0*u1*v1*v6 - 4*t1^9*t2^2*t3^8*t4^5*t5^4*u0*
   u1*v1*v6 + 4*t1^7*t2^4*t3^8*t4^5*t5^4*u0*u1*v1*v6 + 
  2*t1^7*t2^5*t3^8*t4^5*t5^4*u0*u1*v1*v6 - t1^10*t2^2*t3^7*t4^6*t5^4*u0*u1*v1*
   v6 + 8*t1^8*t2^3*t3^7*t4^6*t5^4*u0*u1*v1*v6 + 
  4*t1^8*t2^4*t3^7*t4^6*t5^4*u0*u1*v1*v6 - 2*t1^6*t2^5*t3^7*t4^6*t5^4*u0*u1*
   v1*v6 - t1^6*t2^6*t3^7*t4^6*t5^4*u0*u1*v1*v6 + 
  4*t1^9*t2^2*t3^6*t4^7*t5^4*u0*u1*v1*v6 + 4*t1^9*t2^3*t3^6*t4^7*t5^4*u0*u1*
   v1*v6 - 4*t1^7*t2^4*t3^6*t4^7*t5^4*u0*u1*v1*v6 - 
  4*t1^7*t2^5*t3^6*t4^7*t5^4*u0*u1*v1*v6 - 6*t1^8*t2^3*t3^5*t4^8*t5^4*u0*u1*
   v1*v6 - 3*t1^8*t2^4*t3^5*t4^8*t5^4*u0*u1*v1*v6 + 
  t1^6*t2^6*t3^5*t4^8*t5^4*u0*u1*v1*v6 - 2*t1^7*t2^5*t3^4*t4^9*t5^4*u0*u1*v1*
   v6 + 2*t1^6*t2^5*t3^3*t4^10*t5^4*u0*u1*v1*v6 + 
  2*t1^6*t2^6*t3^3*t4^10*t5^4*u0*u1*v1*v6 + t1^8*t2^2*t3^9*t4^2*t5^6*u0*u1*v1*
   v6 + 4*t1^7*t2^2*t3^8*t4^3*t5^6*u0*u1*v1*v6 - 
  t1^7*t2^3*t3^8*t4^3*t5^6*u0*u1*v1*v6 + 2*t1^8*t2*t3^7*t4^4*t5^6*u0*u1*v1*
   v6 + 5*t1^8*t2^2*t3^7*t4^4*t5^6*u0*u1*v1*v6 - 
  6*t1^6*t2^3*t3^7*t4^4*t5^6*u0*u1*v1*v6 - 4*t1^7*t2^2*t3^6*t4^5*t5^6*u0*u1*
   v1*v6 - 14*t1^7*t2^3*t3^6*t4^5*t5^6*u0*u1*v1*v6 - 
  t1^5*t2^5*t3^6*t4^5*t5^6*u0*u1*v1*v6 - 2*t1^8*t2*t3^5*t4^6*t5^6*u0*u1*v1*
   v6 + 12*t1^6*t2^4*t3^5*t4^6*t5^6*u0*u1*v1*v6 + 
  2*t1^4*t2^5*t3^5*t4^6*t5^6*u0*u1*v1*v6 + t1^4*t2^6*t3^5*t4^6*t5^6*u0*u1*v1*
   v6 - 3*t1^7*t2^3*t3^4*t4^7*t5^6*u0*u1*v1*v6 + 
  4*t1^5*t2^4*t3^4*t4^7*t5^6*u0*u1*v1*v6 - 2*t1^5*t2^5*t3^4*t4^7*t5^6*u0*u1*
   v1*v6 + 6*t1^6*t2^3*t3^3*t4^8*t5^6*u0*u1*v1*v6 + 
  6*t1^6*t2^4*t3^3*t4^8*t5^6*u0*u1*v1*v6 - 2*t1^4*t2^5*t3^3*t4^8*t5^6*u0*u1*
   v1*v6 - t1^4*t2^6*t3^3*t4^8*t5^6*u0*u1*v1*v6 - 
  4*t1^5*t2^4*t3^2*t4^9*t5^6*u0*u1*v1*v6 - 3*t1^5*t2^5*t3^2*t4^9*t5^6*u0*u1*
   v1*v6 - 2*t1^6*t2*t3^7*t4^2*t5^8*u0*u1*v1*v6 - 
  4*t1^6*t2^2*t3^7*t4^2*t5^8*u0*u1*v1*v6 + 10*t1^5*t2^3*t3^6*t4^3*t5^8*u0*u1*
   v1*v6 - 3*t1^6*t2^2*t3^5*t4^4*t5^8*u0*u1*v1*v6 + 
  6*t1^4*t2^3*t3^5*t4^4*t5^8*u0*u1*v1*v6 - 9*t1^4*t2^4*t3^5*t4^4*t5^8*u0*u1*
   v1*v6 + 4*t1^5*t2^2*t3^4*t4^5*t5^8*u0*u1*v1*v6 + 
  12*t1^5*t2^3*t3^4*t4^5*t5^8*u0*u1*v1*v6 - 4*t1^3*t2^4*t3^4*t4^5*t5^8*u0*u1*
   v1*v6 + 4*t1^3*t2^5*t3^4*t4^5*t5^8*u0*u1*v1*v6 + 
  2*t1^6*t2*t3^3*t4^6*t5^8*u0*u1*v1*v6 + t1^6*t2^2*t3^3*t4^6*t5^8*u0*u1*v1*
   v6 - 8*t1^4*t2^3*t3^3*t4^6*t5^8*u0*u1*v1*v6 - 
  16*t1^4*t2^4*t3^3*t4^6*t5^8*u0*u1*v1*v6 - t1^2*t2^6*t3^3*t4^6*t5^8*u0*u1*v1*
   v6 - 4*t1^5*t2^2*t3^2*t4^7*t5^8*u0*u1*v1*v6 - 
  2*t1^5*t2^3*t3^2*t4^7*t5^8*u0*u1*v1*v6 + 4*t1^3*t2^4*t3^2*t4^7*t5^8*u0*u1*
   v1*v6 + 8*t1^3*t2^5*t3^2*t4^7*t5^8*u0*u1*v1*v6 + 
  2*t1^4*t2^3*t3*t4^8*t5^8*u0*u1*v1*v6 + t1^4*t2^4*t3*t4^8*t5^8*u0*u1*v1*v6 - 
  t1^2*t2^6*t3*t4^8*t5^8*u0*u1*v1*v6 + 2*t1^4*t2*t3^5*t4^2*t5^10*u0*u1*v1*
   v6 + 3*t1^4*t2^2*t3^5*t4^2*t5^10*u0*u1*v1*v6 - 
  4*t1^3*t2^2*t3^4*t4^3*t5^10*u0*u1*v1*v6 - 9*t1^3*t2^3*t3^4*t4^3*t5^10*u0*u1*
   v1*v6 - 2*t1^4*t2*t3^3*t4^4*t5^10*u0*u1*v1*v6 - 
  t1^4*t2^2*t3^3*t4^4*t5^10*u0*u1*v1*v6 + 2*t1^2*t2^3*t3^3*t4^4*t5^10*u0*u1*
   v1*v6 + 10*t1^2*t2^4*t3^3*t4^4*t5^10*u0*u1*v1*v6 + 
  4*t1^3*t2^2*t3^2*t4^5*t5^10*u0*u1*v1*v6 + 2*t1^3*t2^3*t3^2*t4^5*t5^10*u0*u1*
   v1*v6 - 5*t1*t2^5*t3^2*t4^5*t5^10*u0*u1*v1*v6 - 
  2*t1^2*t2^3*t3*t4^6*t5^10*u0*u1*v1*v6 - t1^2*t2^4*t3*t4^6*t5^10*u0*u1*v1*
   v6 + t2^6*t3*t4^6*t5^10*u0*u1*v1*v6 + t1^10*t2^4*t3^9*t4^6*t5^2*u0*v2*v6 - 
  t1^10*t2^3*t3^10*t4^6*t5^2*u0*v2*v6 + t1^11*t2^3*t3^8*t4^7*t5^2*u0*v2*v6 - 
  2*t1^9*t2^5*t3^8*t4^7*t5^2*u0*v2*v6 + 2*t1^9*t2^4*t3^9*t4^7*t5^2*u0*v2*v6 - 
  4*t1^10*t2^4*t3^7*t4^8*t5^2*u0*v2*v6 + t1^8*t2^6*t3^7*t4^8*t5^2*u0*v2*v6 + 
  t1^10*t2^3*t3^8*t4^8*t5^2*u0*v2*v6 - t1^8*t2^5*t3^8*t4^8*t5^2*u0*v2*v6 + 
  5*t1^9*t2^5*t3^6*t4^9*t5^2*u0*v2*v6 - 2*t1^9*t2^4*t3^7*t4^9*t5^2*u0*v2*v6 - 
  2*t1^8*t2^6*t3^5*t4^10*t5^2*u0*v2*v6 + t1^8*t2^5*t3^6*t4^10*t5^2*u0*v2*v6 - 
  t1^10*t2^2*t3^9*t4^4*t5^4*u0*v2*v6 - t1^8*t2^4*t3^9*t4^4*t5^4*u0*v2*v6 + 
  t1^8*t2^3*t3^10*t4^4*t5^4*u0*v2*v6 + 2*t1^7*t2^5*t3^8*t4^5*t5^4*u0*v2*v6 + 
  t1^9*t2^2*t3^9*t4^5*t5^4*u0*v2*v6 - 2*t1^7*t2^4*t3^9*t4^5*t5^4*u0*v2*v6 - 
  t1^10*t2^2*t3^7*t4^6*t5^4*u0*v2*v6 + 4*t1^8*t2^4*t3^7*t4^6*t5^4*u0*v2*v6 - 
  t1^6*t2^6*t3^7*t4^6*t5^4*u0*v2*v6 - t1^8*t2^3*t3^8*t4^6*t5^4*u0*v2*v6 + 
  t1^6*t2^5*t3^8*t4^6*t5^4*u0*v2*v6 + 4*t1^9*t2^3*t3^6*t4^7*t5^4*u0*v2*v6 - 
  4*t1^7*t2^5*t3^6*t4^7*t5^4*u0*v2*v6 - t1^9*t2^2*t3^7*t4^7*t5^4*u0*v2*v6 - 
  t1^7*t2^4*t3^7*t4^7*t5^4*u0*v2*v6 - 3*t1^8*t2^4*t3^5*t4^8*t5^4*u0*v2*v6 + 
  t1^6*t2^6*t3^5*t4^8*t5^4*u0*v2*v6 + t1^6*t2^5*t3^6*t4^8*t5^4*u0*v2*v6 - 
  2*t1^7*t2^5*t3^4*t4^9*t5^4*u0*v2*v6 + 3*t1^7*t2^4*t3^5*t4^9*t5^4*u0*v2*v6 + 
  2*t1^6*t2^6*t3^3*t4^10*t5^4*u0*v2*v6 - 2*t1^6*t2^5*t3^4*t4^10*t5^4*u0*v2*
   v6 + t1^8*t2^2*t3^9*t4^2*t5^6*u0*v2*v6 - t1^7*t2^3*t3^8*t4^3*t5^6*u0*v2*
   v6 - t1^7*t2^2*t3^9*t4^3*t5^6*u0*v2*v6 + 5*t1^8*t2^2*t3^7*t4^4*t5^6*u0*v2*
   v6 - 14*t1^7*t2^3*t3^6*t4^5*t5^6*u0*v2*v6 - t1^5*t2^5*t3^6*t4^5*t5^6*u0*v2*
   v6 - t1^7*t2^2*t3^7*t4^5*t5^6*u0*v2*v6 + 3*t1^5*t2^4*t3^7*t4^5*t5^6*u0*v2*
   v6 + 12*t1^6*t2^4*t3^5*t4^6*t5^6*u0*v2*v6 + t1^4*t2^6*t3^5*t4^6*t5^6*u0*v2*
   v6 + 3*t1^6*t2^3*t3^6*t4^6*t5^6*u0*v2*v6 - 2*t1^4*t2^5*t3^6*t4^6*t5^6*u0*
   v2*v6 - 3*t1^7*t2^3*t3^4*t4^7*t5^6*u0*v2*v6 - 
  2*t1^5*t2^5*t3^4*t4^7*t5^6*u0*v2*v6 + 2*t1^7*t2^2*t3^5*t4^7*t5^6*u0*v2*v6 - 
  3*t1^5*t2^4*t3^5*t4^7*t5^6*u0*v2*v6 + 6*t1^6*t2^4*t3^3*t4^8*t5^6*u0*v2*v6 - 
  t1^4*t2^6*t3^3*t4^8*t5^6*u0*v2*v6 - 3*t1^6*t2^3*t3^4*t4^8*t5^6*u0*v2*v6 + 
  t1^4*t2^5*t3^4*t4^8*t5^6*u0*v2*v6 - 3*t1^5*t2^5*t3^2*t4^9*t5^6*u0*v2*v6 + 
  t1^4*t2^5*t3^2*t4^10*t5^6*u0*v2*v6 - 4*t1^6*t2^2*t3^7*t4^2*t5^8*u0*v2*v6 + 
  10*t1^5*t2^3*t3^6*t4^3*t5^8*u0*v2*v6 + 2*t1^5*t2^2*t3^7*t4^3*t5^8*u0*v2*
   v6 - 3*t1^6*t2^2*t3^5*t4^4*t5^8*u0*v2*v6 - 9*t1^4*t2^4*t3^5*t4^4*t5^8*u0*
   v2*v6 - 3*t1^4*t2^3*t3^6*t4^4*t5^8*u0*v2*v6 + 
  12*t1^5*t2^3*t3^4*t4^5*t5^8*u0*v2*v6 + 4*t1^3*t2^5*t3^4*t4^5*t5^8*u0*v2*
   v6 - t1^5*t2^2*t3^5*t4^5*t5^8*u0*v2*v6 + t1^6*t2^2*t3^3*t4^6*t5^8*u0*v2*
   v6 - 16*t1^4*t2^4*t3^3*t4^6*t5^8*u0*v2*v6 - t1^2*t2^6*t3^3*t4^6*t5^8*u0*v2*
   v6 + t1^4*t2^3*t3^4*t4^6*t5^8*u0*v2*v6 + t1^2*t2^5*t3^4*t4^6*t5^8*u0*v2*
   v6 - 2*t1^5*t2^3*t3^2*t4^7*t5^8*u0*v2*v6 + 8*t1^3*t2^5*t3^2*t4^7*t5^8*u0*
   v2*v6 - t1^5*t2^2*t3^3*t4^7*t5^8*u0*v2*v6 + t1^3*t2^4*t3^3*t4^7*t5^8*u0*v2*
   v6 + t1^4*t2^4*t3*t4^8*t5^8*u0*v2*v6 - t1^2*t2^6*t3*t4^8*t5^8*u0*v2*v6 + 
  2*t1^4*t2^3*t3^2*t4^8*t5^8*u0*v2*v6 - t1^2*t2^5*t3^2*t4^8*t5^8*u0*v2*v6 - 
  t1^3*t2^4*t3*t4^9*t5^8*u0*v2*v6 + 3*t1^4*t2^2*t3^5*t4^2*t5^10*u0*v2*v6 - 
  9*t1^3*t2^3*t3^4*t4^3*t5^10*u0*v2*v6 - t1^3*t2^2*t3^5*t4^3*t5^10*u0*v2*v6 - 
  t1^4*t2^2*t3^3*t4^4*t5^10*u0*v2*v6 + 10*t1^2*t2^4*t3^3*t4^4*t5^10*u0*v2*
   v6 + 2*t1^2*t2^3*t3^4*t4^4*t5^10*u0*v2*v6 + 2*t1^3*t2^3*t3^2*t4^5*t5^10*u0*
   v2*v6 - 5*t1*t2^5*t3^2*t4^5*t5^10*u0*v2*v6 + 
  t1^3*t2^2*t3^3*t4^5*t5^10*u0*v2*v6 - t1*t2^4*t3^3*t4^5*t5^10*u0*v2*v6 - 
  t1^2*t2^4*t3*t4^6*t5^10*u0*v2*v6 + t2^6*t3*t4^6*t5^10*u0*v2*v6 - 
  2*t1^2*t2^3*t3^2*t4^6*t5^10*u0*v2*v6 + t1*t2^4*t3*t4^7*t5^10*u0*v2*v6, 
 -4*t1^7*t2^2*t3^7*t4^4*u0^5*v1^2 + 4*t1^6*t2^3*t3^6*t4^5*u0^5*v1^2 + 
  4*t1^7*t2^2*t3^5*t4^6*u0^5*v1^2 - 4*t1^6*t2^3*t3^4*t4^7*u0^5*v1^2 + 
  8*t1^6*t2*t3^6*t4^3*t5^2*u0^5*v1^2 - 4*t1^5*t2^2*t3^5*t4^4*t5^2*u0^5*v1^2 - 
  8*t1^6*t2*t3^4*t4^5*t5^2*u0^5*v1^2 - 4*t1^4*t2^3*t3^4*t4^5*t5^2*u0^5*v1^2 + 
  4*t1^5*t2^2*t3^3*t4^6*t5^2*u0^5*v1^2 + 4*t1^4*t2^3*t3^2*t4^7*t5^2*u0^5*
   v1^2 - 4*t1^5*t3^5*t4^2*t5^4*u0^5*v1^2 - 4*t1^4*t2*t3^4*t4^3*t5^4*u0^5*
   v1^2 + 4*t1^5*t3^3*t4^4*t5^4*u0^5*v1^2 + 8*t1^3*t2^2*t3^3*t4^4*t5^4*u0^5*
   v1^2 + 4*t1^4*t2*t3^2*t4^5*t5^4*u0^5*v1^2 - 8*t1^3*t2^2*t3*t4^6*t5^4*u0^5*
   v1^2 + 4*t1^3*t3^3*t4^2*t5^6*u0^5*v1^2 - 4*t1^2*t2*t3^2*t4^3*t5^6*u0^5*
   v1^2 - 4*t1^3*t3*t4^4*t5^6*u0^5*v1^2 + 4*t1^2*t2*t4^5*t5^6*u0^5*v1^2 - 
  6*t1^8*t2^2*t3^6*t4^5*u0^2*u1^2*v1^2 - t1^8*t2^3*t3^6*t4^5*u0^2*u1^2*v1^2 + 
  2*t1^6*t2^4*t3^6*t4^5*u0^2*u1^2*v1^2 + t1^6*t2^5*t3^6*t4^5*u0^2*u1^2*v1^2 - 
  t1^9*t2^2*t3^5*t4^6*u0^2*u1^2*v1^2 + 8*t1^7*t2^3*t3^5*t4^6*u0^2*u1^2*v1^2 + 
  t1^7*t2^4*t3^5*t4^6*u0^2*u1^2*v1^2 + 2*t1^8*t2^2*t3^4*t4^7*u0^2*u1^2*v1^2 + 
  2*t1^8*t2^3*t3^4*t4^7*u0^2*u1^2*v1^2 - 6*t1^6*t2^4*t3^4*t4^7*u0^2*u1^2*
   v1^2 - 2*t1^6*t2^5*t3^4*t4^7*u0^2*u1^2*v1^2 + 
  t1^8*t2*t3^6*t4^3*t5^2*u0^2*u1^2*v1^2 + 4*t1^6*t2^2*t3^6*t4^3*t5^2*u0^2*
   u1^2*v1^2 - t1^6*t2^3*t3^6*t4^3*t5^2*u0^2*u1^2*v1^2 + 
  8*t1^7*t2*t3^5*t4^4*t5^2*u0^2*u1^2*v1^2 + t1^7*t2^2*t3^5*t4^4*t5^2*u0^2*
   u1^2*v1^2 - 12*t1^5*t2^3*t3^5*t4^4*t5^2*u0^2*u1^2*v1^2 - 
  t1^5*t2^4*t3^5*t4^4*t5^2*u0^2*u1^2*v1^2 + t1^8*t2*t3^4*t4^5*t5^2*u0^2*u1^2*
   v1^2 - 2*t1^6*t2^2*t3^4*t4^5*t5^2*u0^2*u1^2*v1^2 + 
  2*t1^4*t2^4*t3^4*t4^5*t5^2*u0^2*u1^2*v1^2 - t1^4*t2^5*t3^4*t4^5*t5^2*u0^2*
   u1^2*v1^2 - 4*t1^7*t2*t3^3*t4^6*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^7*t2^2*t3^3*t4^6*t5^2*u0^2*u1^2*v1^2 + 2*t1^5*t2^4*t3^3*t4^6*t5^2*u0^2*
   u1^2*v1^2 - 2*t1^6*t2^2*t3^2*t4^7*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^6*t2^3*t3^2*t4^7*t5^2*u0^2*u1^2*v1^2 + 6*t1^4*t2^4*t3^2*t4^7*t5^2*u0^2*
   u1^2*v1^2 + 2*t1^4*t2^5*t3^2*t4^7*t5^2*u0^2*u1^2*v1^2 - 
  4*t1^5*t2*t3^5*t4^2*t5^4*u0^2*u1^2*v1^2 - 2*t1^6*t3^4*t4^3*t5^4*u0^2*u1^2*
   v1^2 - 4*t1^6*t2*t3^4*t4^3*t5^4*u0^2*u1^2*v1^2 + 
  6*t1^4*t2^2*t3^4*t4^3*t5^4*u0^2*u1^2*v1^2 + 4*t1^4*t2^3*t3^4*t4^3*t5^4*u0^2*
   u1^2*v1^2 - 8*t1^5*t2*t3^3*t4^4*t5^4*u0^2*u1^2*v1^2 + 
  2*t1^5*t2^2*t3^3*t4^4*t5^4*u0^2*u1^2*v1^2 + 8*t1^3*t2^3*t3^3*t4^4*t5^4*u0^2*
   u1^2*v1^2 - 2*t1^3*t2^4*t3^3*t4^4*t5^4*u0^2*u1^2*v1^2 + 
  2*t1^6*t3^2*t4^5*t5^4*u0^2*u1^2*v1^2 + 6*t1^4*t2^2*t3^2*t4^5*t5^4*u0^2*u1^2*
   v1^2 - t1^4*t2^3*t3^2*t4^5*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u0^2*u1^2*v1^2 + t1^2*t2^5*t3^2*t4^5*t5^4*u0^2*
   u1^2*v1^2 + 4*t1^5*t2*t3*t4^6*t5^4*u0^2*u1^2*v1^2 + 
  3*t1^5*t2^2*t3*t4^6*t5^4*u0^2*u1^2*v1^2 - 8*t1^3*t2^3*t3*t4^6*t5^4*u0^2*
   u1^2*v1^2 - 3*t1^3*t2^4*t3*t4^6*t5^4*u0^2*u1^2*v1^2 + 
  4*t1^3*t2*t3^3*t4^2*t5^6*u0^2*u1^2*v1^2 + 2*t1^4*t3^2*t4^3*t5^6*u0^2*u1^2*
   v1^2 + 3*t1^4*t2*t3^2*t4^3*t5^6*u0^2*u1^2*v1^2 - 
  10*t1^2*t2^2*t3^2*t4^3*t5^6*u0^2*u1^2*v1^2 - 3*t1^2*t2^3*t3^2*t4^3*t5^6*
   u0^2*u1^2*v1^2 - 3*t1^3*t2^2*t3*t4^4*t5^6*u0^2*u1^2*v1^2 + 
  4*t1*t2^3*t3*t4^4*t5^6*u0^2*u1^2*v1^2 + 3*t1*t2^4*t3*t4^4*t5^6*u0^2*u1^2*
   v1^2 - 2*t1^4*t4^5*t5^6*u0^2*u1^2*v1^2 - t1^4*t2*t4^5*t5^6*u0^2*u1^2*
   v1^2 + 2*t1^2*t2^2*t4^5*t5^6*u0^2*u1^2*v1^2 + 
  2*t1^2*t2^3*t4^5*t5^6*u0^2*u1^2*v1^2 - t2^5*t4^5*t5^6*u0^2*u1^2*v1^2 - 
  2*t1^7*t2^2*t3^8*t4^4*u0^2*u1*v1*v2 - t1^7*t2^3*t3^8*t4^4*u0^2*u1*v1*v2 - 
  6*t1^8*t2^2*t3^6*t4^5*u0^2*u1*v1*v2 - 2*t1^8*t2^3*t3^6*t4^5*u0^2*u1*v1*v2 + 
  2*t1^6*t2^4*t3^6*t4^5*u0^2*u1*v1*v2 + 2*t1^6*t2^5*t3^6*t4^5*u0^2*u1*v1*v2 - 
  t1^6*t2^4*t3^7*t4^5*u0^2*u1*v1*v2 - 2*t1^9*t2^2*t3^5*t4^6*u0^2*u1*v1*v2 + 
  8*t1^7*t2^3*t3^5*t4^6*u0^2*u1*v1*v2 + 2*t1^7*t2^4*t3^5*t4^6*u0^2*u1*v1*v2 + 
  4*t1^7*t2^2*t3^6*t4^6*u0^2*u1*v1*v2 + 3*t1^7*t2^3*t3^6*t4^6*u0^2*u1*v1*v2 + 
  2*t1^8*t2^2*t3^4*t4^7*u0^2*u1*v1*v2 + 4*t1^8*t2^3*t3^4*t4^7*u0^2*u1*v1*v2 - 
  6*t1^6*t2^4*t3^4*t4^7*u0^2*u1*v1*v2 - 4*t1^6*t2^5*t3^4*t4^7*u0^2*u1*v1*v2 + 
  t1^6*t2^4*t3^5*t4^7*u0^2*u1*v1*v2 - 2*t1^7*t2^2*t3^4*t4^8*u0^2*u1*v1*v2 - 
  2*t1^7*t2^3*t3^4*t4^8*u0^2*u1*v1*v2 + t1^7*t2*t3^8*t4^2*t5^2*u0^2*u1*v1*
   v2 + 2*t1^8*t2*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 - 2*t1^6*t2^3*t3^6*t4^3*t5^2*u0^2*
   u1*v1*v2 + 4*t1^6*t2*t3^7*t4^3*t5^2*u0^2*u1*v1*v2 + 
  t1^6*t2^2*t3^7*t4^3*t5^2*u0^2*u1*v1*v2 + 8*t1^7*t2*t3^5*t4^4*t5^2*u0^2*u1*
   v1*v2 + 2*t1^7*t2^2*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 - 
  12*t1^5*t2^3*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 - 2*t1^5*t2^4*t3^5*t4^4*t5^2*u0^2*
   u1*v1*v2 - t1^7*t2*t3^6*t4^4*t5^2*u0^2*u1*v1*v2 + 
  2*t1^5*t2^2*t3^6*t4^4*t5^2*u0^2*u1*v1*v2 + 2*t1^5*t2^3*t3^6*t4^4*t5^2*u0^2*
   u1*v1*v2 + 2*t1^8*t2*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 - 
  2*t1^6*t2^2*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 + 2*t1^4*t2^4*t3^4*t4^5*t5^2*u0^2*
   u1*v1*v2 - 2*t1^4*t2^5*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 - 
  8*t1^6*t2*t3^5*t4^5*t5^2*u0^2*u1*v1*v2 - 5*t1^6*t2^2*t3^5*t4^5*t5^2*u0^2*u1*
   v1*v2 + 2*t1^4*t2^4*t3^5*t4^5*t5^2*u0^2*u1*v1*v2 - 
  4*t1^7*t2*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 - 4*t1^7*t2^2*t3^3*t4^6*t5^2*u0^2*u1*
   v1*v2 + 4*t1^5*t2^4*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 - 
  4*t1^5*t2^2*t3^4*t4^6*t5^2*u0^2*u1*v1*v2 - 4*t1^5*t2^3*t3^4*t4^6*t5^2*u0^2*
   u1*v1*v2 - 2*t1^6*t2^2*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 - 
  4*t1^6*t2^3*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 + 6*t1^4*t2^4*t3^2*t4^7*t5^2*u0^2*
   u1*v1*v2 + 4*t1^4*t2^5*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 + 
  4*t1^6*t2*t3^3*t4^7*t5^2*u0^2*u1*v1*v2 + 4*t1^6*t2^2*t3^3*t4^7*t5^2*u0^2*u1*
   v1*v2 - 2*t1^4*t2^4*t3^3*t4^7*t5^2*u0^2*u1*v1*v2 + 
  2*t1^5*t2^2*t3^2*t4^8*t5^2*u0^2*u1*v1*v2 + 2*t1^5*t2^3*t3^2*t4^8*t5^2*u0^2*
   u1*v1*v2 - 4*t1^5*t2*t3^5*t4^2*t5^4*u0^2*u1*v1*v2 - 
  2*t1^5*t3^6*t4^2*t5^4*u0^2*u1*v1*v2 - 4*t1^5*t2*t3^6*t4^2*t5^4*u0^2*u1*v1*
   v2 - 2*t1^6*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 - 8*t1^6*t2*t3^4*t4^3*t5^4*u0^2*
   u1*v1*v2 + 6*t1^4*t2^2*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 + 
  8*t1^4*t2^3*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 - 4*t1^4*t2*t3^5*t4^3*t5^4*u0^2*u1*
   v1*v2 + 2*t1^4*t2^2*t3^5*t4^3*t5^4*u0^2*u1*v1*v2 - 
  8*t1^5*t2*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t2^2*t3^3*t4^4*t5^4*u0^2*u1*
   v1*v2 + 8*t1^3*t2^3*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 - 
  4*t1^3*t2^4*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t3^4*t4^4*t5^4*u0^2*u1*v1*
   v2 + 6*t1^5*t2*t3^4*t4^4*t5^4*u0^2*u1*v1*v2 - 
  3*t1^3*t2^3*t3^4*t4^4*t5^4*u0^2*u1*v1*v2 + 2*t1^6*t3^2*t4^5*t5^4*u0^2*u1*v1*
   v2 + 6*t1^4*t2^2*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 - 
  2*t1^4*t2^3*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 - 4*t1^2*t2^4*t3^2*t4^5*t5^4*u0^2*
   u1*v1*v2 + 2*t1^2*t2^5*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 + 
  8*t1^4*t2*t3^3*t4^5*t5^4*u0^2*u1*v1*v2 + 2*t1^4*t2^2*t3^3*t4^5*t5^4*u0^2*u1*
   v1*v2 - t1^2*t2^4*t3^3*t4^5*t5^4*u0^2*u1*v1*v2 + 
  4*t1^5*t2*t3*t4^6*t5^4*u0^2*u1*v1*v2 + 6*t1^5*t2^2*t3*t4^6*t5^4*u0^2*u1*v1*
   v2 - 8*t1^3*t2^3*t3*t4^6*t5^4*u0^2*u1*v1*v2 - 
  6*t1^3*t2^4*t3*t4^6*t5^4*u0^2*u1*v1*v2 - 2*t1^5*t3^2*t4^6*t5^4*u0^2*u1*v1*
   v2 - 2*t1^5*t2*t3^2*t4^6*t5^4*u0^2*u1*v1*v2 + 
  3*t1^3*t2^3*t3^2*t4^6*t5^4*u0^2*u1*v1*v2 - 4*t1^4*t2*t3*t4^7*t5^4*u0^2*u1*
   v1*v2 - 4*t1^4*t2^2*t3*t4^7*t5^4*u0^2*u1*v1*v2 + 
  t1^2*t2^4*t3*t4^7*t5^4*u0^2*u1*v1*v2 + 4*t1^3*t2*t3^3*t4^2*t5^6*u0^2*u1*v1*
   v2 + 2*t1^3*t3^4*t4^2*t5^6*u0^2*u1*v1*v2 + 3*t1^3*t2*t3^4*t4^2*t5^6*u0^2*
   u1*v1*v2 + 2*t1^4*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 + 
  6*t1^4*t2*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 - 10*t1^2*t2^2*t3^2*t4^3*t5^6*u0^2*
   u1*v1*v2 - 6*t1^2*t2^3*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 - 
  3*t1^2*t2^2*t3^3*t4^3*t5^6*u0^2*u1*v1*v2 - 6*t1^3*t2^2*t3*t4^4*t5^6*u0^2*u1*
   v1*v2 + 4*t1*t2^3*t3*t4^4*t5^6*u0^2*u1*v1*v2 + 
  6*t1*t2^4*t3*t4^4*t5^6*u0^2*u1*v1*v2 - 4*t1^3*t3^2*t4^4*t5^6*u0^2*u1*v1*
   v2 - 5*t1^3*t2*t3^2*t4^4*t5^6*u0^2*u1*v1*v2 + 
  2*t1*t2^3*t3^2*t4^4*t5^6*u0^2*u1*v1*v2 - 2*t1^4*t4^5*t5^6*u0^2*u1*v1*v2 - 
  2*t1^4*t2*t4^5*t5^6*u0^2*u1*v1*v2 + 2*t1^2*t2^2*t4^5*t5^6*u0^2*u1*v1*v2 + 
  4*t1^2*t2^3*t4^5*t5^6*u0^2*u1*v1*v2 - 2*t2^5*t4^5*t5^6*u0^2*u1*v1*v2 + 
  3*t1^2*t2^2*t3*t4^5*t5^6*u0^2*u1*v1*v2 + 2*t1^3*t4^6*t5^6*u0^2*u1*v1*v2 + 
  2*t1^3*t2*t4^6*t5^6*u0^2*u1*v1*v2 - 2*t1*t2^3*t4^6*t5^6*u0^2*u1*v1*v2 - 
  t1^7*t2^3*t3^8*t4^4*u0^2*v2^2 + t1^7*t2^2*t3^9*t4^4*u0^2*v2^2 - 
  t1^8*t2^3*t3^6*t4^5*u0^2*v2^2 + t1^6*t2^5*t3^6*t4^5*u0^2*v2^2 - 
  t1^6*t2^4*t3^7*t4^5*u0^2*v2^2 - t1^9*t2^2*t3^5*t4^6*u0^2*v2^2 + 
  t1^7*t2^4*t3^5*t4^6*u0^2*v2^2 + 3*t1^7*t2^3*t3^6*t4^6*u0^2*v2^2 - 
  2*t1^7*t2^2*t3^7*t4^6*u0^2*v2^2 + 2*t1^8*t2^3*t3^4*t4^7*u0^2*v2^2 - 
  2*t1^6*t2^5*t3^4*t4^7*u0^2*v2^2 + t1^6*t2^4*t3^5*t4^7*u0^2*v2^2 - 
  2*t1^7*t2^3*t3^4*t4^8*u0^2*v2^2 + t1^7*t2^2*t3^5*t4^8*u0^2*v2^2 + 
  t1^7*t2*t3^8*t4^2*t5^2*u0^2*v2^2 + t1^8*t2*t3^6*t4^3*t5^2*u0^2*v2^2 - 
  t1^6*t2^3*t3^6*t4^3*t5^2*u0^2*v2^2 + t1^6*t2^2*t3^7*t4^3*t5^2*u0^2*v2^2 - 
  t1^6*t2*t3^8*t4^3*t5^2*u0^2*v2^2 + t1^7*t2^2*t3^5*t4^4*t5^2*u0^2*v2^2 - 
  t1^5*t2^4*t3^5*t4^4*t5^2*u0^2*v2^2 - t1^7*t2*t3^6*t4^4*t5^2*u0^2*v2^2 + 
  2*t1^5*t2^3*t3^6*t4^4*t5^2*u0^2*v2^2 - 2*t1^5*t2^2*t3^7*t4^4*t5^2*u0^2*
   v2^2 + t1^8*t2*t3^4*t4^5*t5^2*u0^2*v2^2 - t1^4*t2^5*t3^4*t4^5*t5^2*u0^2*
   v2^2 - 5*t1^6*t2^2*t3^5*t4^5*t5^2*u0^2*v2^2 + 
  2*t1^4*t2^4*t3^5*t4^5*t5^2*u0^2*v2^2 + 2*t1^6*t2*t3^6*t4^5*t5^2*u0^2*v2^2 - 
  2*t1^7*t2^2*t3^3*t4^6*t5^2*u0^2*v2^2 + 2*t1^5*t2^4*t3^3*t4^6*t5^2*u0^2*
   v2^2 - 4*t1^5*t2^3*t3^4*t4^6*t5^2*u0^2*v2^2 + 
  4*t1^5*t2^2*t3^5*t4^6*t5^2*u0^2*v2^2 - 2*t1^6*t2^3*t3^2*t4^7*t5^2*u0^2*
   v2^2 + 2*t1^4*t2^5*t3^2*t4^7*t5^2*u0^2*v2^2 + 
  4*t1^6*t2^2*t3^3*t4^7*t5^2*u0^2*v2^2 - 2*t1^4*t2^4*t3^3*t4^7*t5^2*u0^2*
   v2^2 - t1^6*t2*t3^4*t4^7*t5^2*u0^2*v2^2 + 2*t1^5*t2^3*t3^2*t4^8*t5^2*u0^2*
   v2^2 - 2*t1^5*t2^2*t3^3*t4^8*t5^2*u0^2*v2^2 - 
  4*t1^5*t2*t3^6*t4^2*t5^4*u0^2*v2^2 - 4*t1^6*t2*t3^4*t4^3*t5^4*u0^2*v2^2 + 
  4*t1^4*t2^3*t3^4*t4^3*t5^4*u0^2*v2^2 + 2*t1^4*t2^2*t3^5*t4^3*t5^4*u0^2*
   v2^2 + 2*t1^4*t2*t3^6*t4^3*t5^4*u0^2*v2^2 + 2*t1^5*t2^2*t3^3*t4^4*t5^4*
   u0^2*v2^2 - 2*t1^3*t2^4*t3^3*t4^4*t5^4*u0^2*v2^2 + 
  6*t1^5*t2*t3^4*t4^4*t5^4*u0^2*v2^2 - 3*t1^3*t2^3*t3^4*t4^4*t5^4*u0^2*v2^2 + 
  t1^3*t2^2*t3^5*t4^4*t5^4*u0^2*v2^2 - t1^4*t2^3*t3^2*t4^5*t5^4*u0^2*v2^2 + 
  t1^2*t2^5*t3^2*t4^5*t5^4*u0^2*v2^2 + 2*t1^4*t2^2*t3^3*t4^5*t5^4*u0^2*v2^2 - 
  t1^2*t2^4*t3^3*t4^5*t5^4*u0^2*v2^2 - 4*t1^4*t2*t3^4*t4^5*t5^4*u0^2*v2^2 + 
  3*t1^5*t2^2*t3*t4^6*t5^4*u0^2*v2^2 - 3*t1^3*t2^4*t3*t4^6*t5^4*u0^2*v2^2 - 
  2*t1^5*t2*t3^2*t4^6*t5^4*u0^2*v2^2 + 3*t1^3*t2^3*t3^2*t4^6*t5^4*u0^2*v2^2 - 
  2*t1^3*t2^2*t3^3*t4^6*t5^4*u0^2*v2^2 - 4*t1^4*t2^2*t3*t4^7*t5^4*u0^2*v2^2 + 
  t1^2*t2^4*t3*t4^7*t5^4*u0^2*v2^2 + 2*t1^4*t2*t3^2*t4^7*t5^4*u0^2*v2^2 + 
  t1^3*t2^2*t3*t4^8*t5^4*u0^2*v2^2 + 3*t1^3*t2*t3^4*t4^2*t5^6*u0^2*v2^2 + 
  3*t1^4*t2*t3^2*t4^3*t5^6*u0^2*v2^2 - 3*t1^2*t2^3*t3^2*t4^3*t5^6*u0^2*v2^2 - 
  3*t1^2*t2^2*t3^3*t4^3*t5^6*u0^2*v2^2 - t1^2*t2*t3^4*t4^3*t5^6*u0^2*v2^2 - 
  3*t1^3*t2^2*t3*t4^4*t5^6*u0^2*v2^2 + 3*t1*t2^4*t3*t4^4*t5^6*u0^2*v2^2 - 
  5*t1^3*t2*t3^2*t4^4*t5^6*u0^2*v2^2 + 2*t1*t2^3*t3^2*t4^4*t5^6*u0^2*v2^2 - 
  t1^4*t2*t4^5*t5^6*u0^2*v2^2 + 2*t1^2*t2^3*t4^5*t5^6*u0^2*v2^2 - 
  t2^5*t4^5*t5^6*u0^2*v2^2 + 3*t1^2*t2^2*t3*t4^5*t5^6*u0^2*v2^2 + 
  2*t1^2*t2*t3^2*t4^5*t5^6*u0^2*v2^2 + 2*t1^3*t2*t4^6*t5^6*u0^2*v2^2 - 
  2*t1*t2^3*t4^6*t5^6*u0^2*v2^2 - t1^2*t2*t4^7*t5^6*u0^2*v2^2 - 
  4*t1^7*t2^2*t3^7*t4^4*u0^3*v1*v3 + 4*t1^6*t2^3*t3^6*t4^5*u0^3*v1*v3 + 
  4*t1^7*t2^2*t3^5*t4^6*u0^3*v1*v3 - 4*t1^6*t2^3*t3^4*t4^7*u0^3*v1*v3 + 
  8*t1^6*t2*t3^6*t4^3*t5^2*u0^3*v1*v3 - 4*t1^5*t2^2*t3^5*t4^4*t5^2*u0^3*v1*
   v3 - 8*t1^6*t2*t3^4*t4^5*t5^2*u0^3*v1*v3 - 4*t1^4*t2^3*t3^4*t4^5*t5^2*u0^3*
   v1*v3 + 4*t1^5*t2^2*t3^3*t4^6*t5^2*u0^3*v1*v3 + 
  4*t1^4*t2^3*t3^2*t4^7*t5^2*u0^3*v1*v3 - 4*t1^5*t3^5*t4^2*t5^4*u0^3*v1*v3 - 
  4*t1^4*t2*t3^4*t4^3*t5^4*u0^3*v1*v3 + 4*t1^5*t3^3*t4^4*t5^4*u0^3*v1*v3 + 
  8*t1^3*t2^2*t3^3*t4^4*t5^4*u0^3*v1*v3 + 4*t1^4*t2*t3^2*t4^5*t5^4*u0^3*v1*
   v3 - 8*t1^3*t2^2*t3*t4^6*t5^4*u0^3*v1*v3 + 4*t1^3*t3^3*t4^2*t5^6*u0^3*v1*
   v3 - 4*t1^2*t2*t3^2*t4^3*t5^6*u0^3*v1*v3 - 4*t1^3*t3*t4^4*t5^6*u0^3*v1*
   v3 + 4*t1^2*t2*t4^5*t5^6*u0^3*v1*v3 - 4*t1^8*t2^2*t3^6*t4^5*u1^2*v1*v3 + 
  8*t1^7*t2^3*t3^5*t4^6*u1^2*v1*v3 - 4*t1^6*t2^4*t3^4*t4^7*u1^2*v1*v3 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u1^2*v1*v3 + 4*t1^7*t2*t3^5*t4^4*t5^2*u1^2*v1*
   v3 - 8*t1^5*t2^3*t3^5*t4^4*t5^2*u1^2*v1*v3 - 
  4*t1^6*t2^2*t3^4*t4^5*t5^2*u1^2*v1*v3 + 4*t1^4*t2^4*t3^4*t4^5*t5^2*u1^2*v1*
   v3 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1^2*v1*v3 + 
  4*t1^4*t2^4*t3^2*t4^7*t5^2*u1^2*v1*v3 - 4*t1^5*t2*t3^5*t4^2*t5^4*u1^2*v1*
   v3 + 4*t1^4*t2^2*t3^4*t4^3*t5^4*u1^2*v1*v3 - 
  4*t1^5*t2*t3^3*t4^4*t5^4*u1^2*v1*v3 + 4*t1^3*t2^3*t3^3*t4^4*t5^4*u1^2*v1*
   v3 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1^2*v1*v3 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1^2*v1*v3 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1^2*v1*
   v3 + 4*t1^3*t2*t3^3*t4^2*t5^6*u1^2*v1*v3 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1^2*
   v1*v3 + 4*t1*t2^3*t3*t4^4*t5^6*u1^2*v1*v3 - 4*t1^8*t2^2*t3^6*t4^5*u1*v2*
   v3 + 8*t1^7*t2^3*t3^5*t4^6*u1*v2*v3 - 4*t1^6*t2^4*t3^4*t4^7*u1*v2*v3 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u1*v2*v3 + 4*t1^7*t2*t3^5*t4^4*t5^2*u1*v2*v3 - 
  8*t1^5*t2^3*t3^5*t4^4*t5^2*u1*v2*v3 - 4*t1^6*t2^2*t3^4*t4^5*t5^2*u1*v2*v3 + 
  4*t1^4*t2^4*t3^4*t4^5*t5^2*u1*v2*v3 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1*v2*v3 + 
  4*t1^4*t2^4*t3^2*t4^7*t5^2*u1*v2*v3 - 4*t1^5*t2*t3^5*t4^2*t5^4*u1*v2*v3 + 
  4*t1^4*t2^2*t3^4*t4^3*t5^4*u1*v2*v3 - 4*t1^5*t2*t3^3*t4^4*t5^4*u1*v2*v3 + 
  4*t1^3*t2^3*t3^3*t4^4*t5^4*u1*v2*v3 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1*v2*v3 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1*v2*v3 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1*v2*v3 + 
  4*t1^3*t2*t3^3*t4^2*t5^6*u1*v2*v3 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1*v2*v3 + 
  4*t1*t2^3*t3*t4^4*t5^6*u1*v2*v3 - 4*t1^7*t2^2*t3^7*t4^4*u0^3*v1*v4 + 
  4*t1^6*t2^3*t3^6*t4^5*u0^3*v1*v4 + 4*t1^7*t2^2*t3^5*t4^6*u0^3*v1*v4 - 
  4*t1^6*t2^3*t3^4*t4^7*u0^3*v1*v4 + 8*t1^6*t2*t3^6*t4^3*t5^2*u0^3*v1*v4 - 
  4*t1^5*t2^2*t3^5*t4^4*t5^2*u0^3*v1*v4 - 8*t1^6*t2*t3^4*t4^5*t5^2*u0^3*v1*
   v4 - 4*t1^4*t2^3*t3^4*t4^5*t5^2*u0^3*v1*v4 + 
  4*t1^5*t2^2*t3^3*t4^6*t5^2*u0^3*v1*v4 + 4*t1^4*t2^3*t3^2*t4^7*t5^2*u0^3*v1*
   v4 - 4*t1^5*t3^5*t4^2*t5^4*u0^3*v1*v4 - 4*t1^4*t2*t3^4*t4^3*t5^4*u0^3*v1*
   v4 + 4*t1^5*t3^3*t4^4*t5^4*u0^3*v1*v4 + 8*t1^3*t2^2*t3^3*t4^4*t5^4*u0^3*v1*
   v4 + 4*t1^4*t2*t3^2*t4^5*t5^4*u0^3*v1*v4 - 8*t1^3*t2^2*t3*t4^6*t5^4*u0^3*
   v1*v4 + 4*t1^3*t3^3*t4^2*t5^6*u0^3*v1*v4 - 4*t1^2*t2*t3^2*t4^3*t5^6*u0^3*
   v1*v4 - 4*t1^3*t3*t4^4*t5^6*u0^3*v1*v4 + 4*t1^2*t2*t4^5*t5^6*u0^3*v1*v4 - 
  4*t1^8*t2^2*t3^6*t4^5*u1^2*v1*v4 + 8*t1^7*t2^3*t3^5*t4^6*u1^2*v1*v4 - 
  4*t1^6*t2^4*t3^4*t4^7*u1^2*v1*v4 + 4*t1^6*t2^2*t3^6*t4^3*t5^2*u1^2*v1*v4 + 
  4*t1^7*t2*t3^5*t4^4*t5^2*u1^2*v1*v4 - 8*t1^5*t2^3*t3^5*t4^4*t5^2*u1^2*v1*
   v4 - 4*t1^6*t2^2*t3^4*t4^5*t5^2*u1^2*v1*v4 + 
  4*t1^4*t2^4*t3^4*t4^5*t5^2*u1^2*v1*v4 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1^2*v1*
   v4 + 4*t1^4*t2^4*t3^2*t4^7*t5^2*u1^2*v1*v4 - 
  4*t1^5*t2*t3^5*t4^2*t5^4*u1^2*v1*v4 + 4*t1^4*t2^2*t3^4*t4^3*t5^4*u1^2*v1*
   v4 - 4*t1^5*t2*t3^3*t4^4*t5^4*u1^2*v1*v4 + 4*t1^3*t2^3*t3^3*t4^4*t5^4*u1^2*
   v1*v4 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1^2*v1*v4 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1^2*v1*v4 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1^2*v1*
   v4 + 4*t1^3*t2*t3^3*t4^2*t5^6*u1^2*v1*v4 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1^2*
   v1*v4 + 4*t1*t2^3*t3*t4^4*t5^6*u1^2*v1*v4 - 4*t1^8*t2^2*t3^6*t4^5*u1*v2*
   v4 + 8*t1^7*t2^3*t3^5*t4^6*u1*v2*v4 - 4*t1^6*t2^4*t3^4*t4^7*u1*v2*v4 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u1*v2*v4 + 4*t1^7*t2*t3^5*t4^4*t5^2*u1*v2*v4 - 
  8*t1^5*t2^3*t3^5*t4^4*t5^2*u1*v2*v4 - 4*t1^6*t2^2*t3^4*t4^5*t5^2*u1*v2*v4 + 
  4*t1^4*t2^4*t3^4*t4^5*t5^2*u1*v2*v4 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1*v2*v4 + 
  4*t1^4*t2^4*t3^2*t4^7*t5^2*u1*v2*v4 - 4*t1^5*t2*t3^5*t4^2*t5^4*u1*v2*v4 + 
  4*t1^4*t2^2*t3^4*t4^3*t5^4*u1*v2*v4 - 4*t1^5*t2*t3^3*t4^4*t5^4*u1*v2*v4 + 
  4*t1^3*t2^3*t3^3*t4^4*t5^4*u1*v2*v4 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1*v2*v4 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1*v2*v4 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1*v2*v4 + 
  4*t1^3*t2*t3^3*t4^2*t5^6*u1*v2*v4 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1*v2*v4 + 
  4*t1*t2^3*t3*t4^4*t5^6*u1*v2*v4 + t1^9*t3^7*t4^4*t5^2*v5*v6 - 
  5*t1^8*t2*t3^6*t4^5*t5^2*v5*v6 + 10*t1^7*t2^2*t3^5*t4^6*t5^2*v5*v6 - 
  10*t1^6*t2^3*t3^4*t4^7*t5^2*v5*v6 + 5*t1^5*t2^4*t3^3*t4^8*t5^2*v5*v6 - 
  t1^4*t2^5*t3^2*t4^9*t5^2*v5*v6 - 2*t1^7*t3^7*t4^2*t5^4*v5*v6 + 
  10*t1^6*t2*t3^6*t4^3*t5^4*v5*v6 - 20*t1^5*t2^2*t3^5*t4^4*t5^4*v5*v6 + 
  20*t1^4*t2^3*t3^4*t4^5*t5^4*v5*v6 - 10*t1^3*t2^4*t3^3*t4^6*t5^4*v5*v6 + 
  2*t1^2*t2^5*t3^2*t4^7*t5^4*v5*v6 + t1^5*t3^7*t5^6*v5*v6 - 
  5*t1^4*t2*t3^6*t4*t5^6*v5*v6 + 10*t1^3*t2^2*t3^5*t4^2*t5^6*v5*v6 - 
  10*t1^2*t2^3*t3^4*t4^3*t5^6*v5*v6 + 5*t1*t2^4*t3^3*t4^4*t5^6*v5*v6 - 
  t2^5*t3^2*t4^5*t5^6*v5*v6, -4*t1^6*t2^4*t3^6*t4^4*u0^5*v1^2 + 
  4*t1^6*t2^4*t3^4*t4^6*u0^5*v1^2 + 8*t1^5*t2^3*t3^5*t4^3*t5^2*u0^5*v1^2 + 
  4*t1^4*t2^4*t3^4*t4^4*t5^2*u0^5*v1^2 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0^5*
   v1^2 - 4*t1^4*t2^4*t3^2*t4^6*t5^2*u0^5*v1^2 - 
  4*t1^4*t2^2*t3^4*t4^2*t5^4*u0^5*v1^2 - 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0^5*
   v1^2 + 4*t1^4*t2^2*t3^2*t4^4*t5^4*u0^5*v1^2 + 
  8*t1^3*t2^3*t3*t4^5*t5^4*u0^5*v1^2 + 4*t1^2*t2^2*t3^2*t4^2*t5^6*u0^5*v1^2 - 
  4*t1^2*t2^2*t4^4*t5^6*u0^5*v1^2 - 8*t1^7*t2^4*t3^5*t4^5*u0^2*u1^2*v1^2 - 
  2*t1^7*t2^5*t3^5*t4^5*u0^2*u1^2*v1^2 + 4*t1^5*t2^6*t3^5*t4^5*u0^2*u1^2*
   v1^2 + 2*t1^5*t2^7*t3^5*t4^5*u0^2*u1^2*v1^2 - 
  t1^8*t2^4*t3^4*t4^6*u0^2*u1^2*v1^2 + 4*t1^6*t2^5*t3^4*t4^6*u0^2*u1^2*v1^2 + 
  t1^6*t2^6*t3^4*t4^6*u0^2*u1^2*v1^2 + 2*t1^7*t2^3*t3^5*t4^3*t5^2*u0^2*u1^2*
   v1^2 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^5*t2^5*t3^5*t4^3*t5^2*u0^2*u1^2*v1^2 + 8*t1^6*t2^3*t3^4*t4^4*t5^2*u0^2*
   u1^2*v1^2 + 2*t1^6*t2^4*t3^4*t4^4*t5^2*u0^2*u1^2*v1^2 - 
  8*t1^4*t2^5*t3^4*t4^4*t5^2*u0^2*u1^2*v1^2 - 2*t1^4*t2^6*t3^4*t4^4*t5^2*u0^2*
   u1^2*v1^2 + 4*t1^5*t2^4*t3^3*t4^5*t5^2*u0^2*u1^2*v1^2 - 
  4*t1^3*t2^6*t3^3*t4^5*t5^2*u0^2*u1^2*v1^2 + 4*t1^6*t2^3*t3^2*t4^6*t5^2*u0^2*
   u1^2*v1^2 + 5*t1^6*t2^4*t3^2*t4^6*t5^2*u0^2*u1^2*v1^2 - 
  8*t1^4*t2^5*t3^2*t4^6*t5^2*u0^2*u1^2*v1^2 - 5*t1^4*t2^6*t3^2*t4^6*t5^2*u0^2*
   u1^2*v1^2 - t1^6*t2^2*t3^4*t4^2*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^4*u0^2*u1^2*v1^2 + t1^4*t2^4*t3^4*t4^2*t5^4*u0^2*
   u1^2*v1^2 + 4*t1^5*t2^2*t3^3*t4^3*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^3*t2^4*t3^3*t4^3*t5^4*u0^2*u1^2*v1^2 + t1^6*t2^2*t3^2*t4^4*t5^4*u0^2*
   u1^2*v1^2 - 12*t1^4*t2^3*t3^2*t4^4*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^4*t2^4*t3^2*t4^4*t5^4*u0^2*u1^2*v1^2 + 12*t1^2*t2^5*t3^2*t4^4*t5^4*
   u0^2*u1^2*v1^2 + 3*t1^2*t2^6*t3^2*t4^4*t5^4*u0^2*u1^2*v1^2 - 
  8*t1^5*t2^2*t3*t4^5*t5^4*u0^2*u1^2*v1^2 - 8*t1^5*t2^3*t3*t4^5*t5^4*u0^2*
   u1^2*v1^2 + 12*t1^3*t2^4*t3*t4^5*t5^4*u0^2*u1^2*v1^2 + 
  10*t1^3*t2^5*t3*t4^5*t5^4*u0^2*u1^2*v1^2 - 2*t1*t2^7*t3*t4^5*t5^4*u0^2*u1^2*
   v1^2 - 4*t1^4*t2*t3^2*t4^2*t5^6*u0^2*u1^2*v1^2 - 
  3*t1^4*t2^2*t3^2*t4^2*t5^6*u0^2*u1^2*v1^2 + 8*t1^2*t2^3*t3^2*t4^2*t5^6*u0^2*
   u1^2*v1^2 + 3*t1^2*t2^4*t3^2*t4^2*t5^6*u0^2*u1^2*v1^2 + 
  4*t1^3*t2^2*t3*t4^3*t5^6*u0^2*u1^2*v1^2 + 6*t1^3*t2^3*t3*t4^3*t5^6*u0^2*
   u1^2*v1^2 - 8*t1*t2^4*t3*t4^3*t5^6*u0^2*u1^2*v1^2 - 
  6*t1*t2^5*t3*t4^3*t5^6*u0^2*u1^2*v1^2 + 4*t1^4*t2*t4^4*t5^6*u0^2*u1^2*
   v1^2 + 3*t1^4*t2^2*t4^4*t5^6*u0^2*u1^2*v1^2 - 
  4*t1^2*t2^3*t4^4*t5^6*u0^2*u1^2*v1^2 - 6*t1^2*t2^4*t4^4*t5^6*u0^2*u1^2*
   v1^2 + 3*t2^6*t4^4*t5^6*u0^2*u1^2*v1^2 - 4*t1^6*t2^4*t3^7*t4^4*u0^2*u1*v1*
   v2 - 2*t1^6*t2^5*t3^7*t4^4*u0^2*u1*v1*v2 - 8*t1^7*t2^4*t3^5*t4^5*u0^2*u1*
   v1*v2 - 4*t1^7*t2^5*t3^5*t4^5*u0^2*u1*v1*v2 + 
  4*t1^5*t2^6*t3^5*t4^5*u0^2*u1*v1*v2 + 4*t1^5*t2^7*t3^5*t4^5*u0^2*u1*v1*v2 + 
  t1^7*t2^4*t3^6*t4^5*u0^2*u1*v1*v2 - 2*t1^5*t2^6*t3^6*t4^5*u0^2*u1*v1*v2 - 
  2*t1^8*t2^4*t3^4*t4^6*u0^2*u1*v1*v2 + 4*t1^6*t2^5*t3^4*t4^6*u0^2*u1*v1*v2 + 
  2*t1^6*t2^6*t3^4*t4^6*u0^2*u1*v1*v2 + 4*t1^6*t2^4*t3^5*t4^6*u0^2*u1*v1*v2 + 
  2*t1^6*t2^5*t3^5*t4^6*u0^2*u1*v1*v2 + 2*t1^7*t2^4*t3^4*t4^7*u0^2*u1*v1*v2 - 
  t1^5*t2^6*t3^4*t4^7*u0^2*u1*v1*v2 + 2*t1^6*t2^3*t3^7*t4^2*t5^2*u0^2*u1*v1*
   v2 + 4*t1^7*t2^3*t3^5*t4^3*t5^2*u0^2*u1*v1*v2 + 
  4*t1^5*t2^4*t3^5*t4^3*t5^2*u0^2*u1*v1*v2 - 4*t1^5*t2^5*t3^5*t4^3*t5^2*u0^2*
   u1*v1*v2 + t1^7*t2^2*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 + 
  4*t1^5*t2^3*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 + t1^5*t2^4*t3^6*t4^3*t5^2*u0^2*u1*
   v1*v2 + 8*t1^6*t2^3*t3^4*t4^4*t5^2*u0^2*u1*v1*v2 + 
  4*t1^6*t2^4*t3^4*t4^4*t5^2*u0^2*u1*v1*v2 - 8*t1^4*t2^5*t3^4*t4^4*t5^2*u0^2*
   u1*v1*v2 - 4*t1^4*t2^6*t3^4*t4^4*t5^2*u0^2*u1*v1*v2 - 
  6*t1^6*t2^3*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 + 4*t1^4*t2^4*t3^5*t4^4*t5^2*u0^2*
   u1*v1*v2 + 4*t1^4*t2^5*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 + 
  4*t1^5*t2^4*t3^3*t4^5*t5^2*u0^2*u1*v1*v2 - 4*t1^3*t2^6*t3^3*t4^5*t5^2*u0^2*
   u1*v1*v2 + 2*t1^5*t2^4*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 + 
  t1^3*t2^6*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 + 4*t1^6*t2^3*t3^2*t4^6*t5^2*u0^2*u1*
   v1*v2 + 10*t1^6*t2^4*t3^2*t4^6*t5^2*u0^2*u1*v1*v2 - 
  8*t1^4*t2^5*t3^2*t4^6*t5^2*u0^2*u1*v1*v2 - 10*t1^4*t2^6*t3^2*t4^6*t5^2*u0^2*
   u1*v1*v2 - 4*t1^6*t2^3*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 - 
  4*t1^4*t2^4*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*u0^2*
   u1*v1*v2 - 4*t1^5*t2^3*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 - 
  6*t1^5*t2^4*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 + t1^3*t2^6*t3^2*t4^7*t5^2*u0^2*u1*
   v1*v2 - t1^5*t2^2*t3^6*t4*t5^4*u0^2*u1*v1*v2 - 
  2*t1^6*t2^2*t3^4*t4^2*t5^4*u0^2*u1*v1*v2 - 4*t1^4*t2^3*t3^4*t4^2*t5^4*u0^2*
   u1*v1*v2 + 2*t1^4*t2^4*t3^4*t4^2*t5^4*u0^2*u1*v1*v2 + 
  4*t1^4*t2^2*t3^5*t4^2*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t2^2*t3^3*t4^3*t5^4*u0^2*
   u1*v1*v2 - 4*t1^3*t2^4*t3^3*t4^3*t5^4*u0^2*u1*v1*v2 + 
  t1^5*t2^2*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 - 8*t1^3*t2^3*t3^4*t4^3*t5^4*u0^2*u1*
   v1*v2 - 2*t1^3*t2^4*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 + 
  2*t1^6*t2^2*t3^2*t4^4*t5^4*u0^2*u1*v1*v2 - 12*t1^4*t2^3*t3^2*t4^4*t5^4*u0^2*
   u1*v1*v2 - 8*t1^4*t2^4*t3^2*t4^4*t5^4*u0^2*u1*v1*v2 + 
  12*t1^2*t2^5*t3^2*t4^4*t5^4*u0^2*u1*v1*v2 + 6*t1^2*t2^6*t3^2*t4^4*t5^4*u0^2*
   u1*v1*v2 - 12*t1^4*t2^2*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 - 
  4*t1^4*t2^3*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 - 2*t1^2*t2^5*t3^3*t4^4*t5^4*u0^2*
   u1*v1*v2 - 8*t1^5*t2^2*t3*t4^5*t5^4*u0^2*u1*v1*v2 - 
  16*t1^5*t2^3*t3*t4^5*t5^4*u0^2*u1*v1*v2 + 12*t1^3*t2^4*t3*t4^5*t5^4*u0^2*u1*
   v1*v2 + 20*t1^3*t2^5*t3*t4^5*t5^4*u0^2*u1*v1*v2 - 
  4*t1*t2^7*t3*t4^5*t5^4*u0^2*u1*v1*v2 + 2*t1^5*t2^2*t3^2*t4^5*t5^4*u0^2*u1*
   v1*v2 + 8*t1^3*t2^3*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 - 
  t1^3*t2^4*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 + t1*t2^6*t3^2*t4^5*t5^4*u0^2*u1*v1*
   v2 + 8*t1^4*t2^2*t3*t4^6*t5^4*u0^2*u1*v1*v2 + 
  12*t1^4*t2^3*t3*t4^6*t5^4*u0^2*u1*v1*v2 - 6*t1^2*t2^5*t3*t4^6*t5^4*u0^2*u1*
   v1*v2 - 4*t1^3*t2*t3^4*t4*t5^6*u0^2*u1*v1*v2 - 
  3*t1^3*t2^2*t3^4*t4*t5^6*u0^2*u1*v1*v2 - 4*t1^4*t2*t3^2*t4^2*t5^6*u0^2*u1*
   v1*v2 - 6*t1^4*t2^2*t3^2*t4^2*t5^6*u0^2*u1*v1*v2 + 
  8*t1^2*t2^3*t3^2*t4^2*t5^6*u0^2*u1*v1*v2 + 6*t1^2*t2^4*t3^2*t4^2*t5^6*u0^2*
   u1*v1*v2 + 4*t1^2*t2^2*t3^3*t4^2*t5^6*u0^2*u1*v1*v2 + 
  6*t1^2*t2^3*t3^3*t4^2*t5^6*u0^2*u1*v1*v2 + 4*t1^3*t2^2*t3*t4^3*t5^6*u0^2*u1*
   v1*v2 + 12*t1^3*t2^3*t3*t4^3*t5^6*u0^2*u1*v1*v2 - 
  8*t1*t2^4*t3*t4^3*t5^6*u0^2*u1*v1*v2 - 12*t1*t2^5*t3*t4^3*t5^6*u0^2*u1*v1*
   v2 + 8*t1^3*t2*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 + 
  6*t1^3*t2^2*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 - 3*t1*t2^4*t3^2*t4^3*t5^6*u0^2*u1*
   v1*v2 + 4*t1^4*t2*t4^4*t5^6*u0^2*u1*v1*v2 + 6*t1^4*t2^2*t4^4*t5^6*u0^2*u1*
   v1*v2 - 4*t1^2*t2^3*t4^4*t5^6*u0^2*u1*v1*v2 - 
  12*t1^2*t2^4*t4^4*t5^6*u0^2*u1*v1*v2 + 6*t2^6*t4^4*t5^6*u0^2*u1*v1*v2 - 
  4*t1^2*t2^2*t3*t4^4*t5^6*u0^2*u1*v1*v2 - 6*t1^2*t2^3*t3*t4^4*t5^6*u0^2*u1*
   v1*v2 - 4*t1^3*t2*t4^5*t5^6*u0^2*u1*v1*v2 - 6*t1^3*t2^2*t4^5*t5^6*u0^2*u1*
   v1*v2 + 6*t1*t2^4*t4^5*t5^6*u0^2*u1*v1*v2 - 2*t1^6*t2^5*t3^7*t4^4*u0^2*
   v2^2 + 2*t1^6*t2^4*t3^8*t4^4*u0^2*v2^2 - 2*t1^7*t2^5*t3^5*t4^5*u0^2*v2^2 + 
  2*t1^5*t2^7*t3^5*t4^5*u0^2*v2^2 + t1^7*t2^4*t3^6*t4^5*u0^2*v2^2 - 
  2*t1^5*t2^6*t3^6*t4^5*u0^2*v2^2 - t1^8*t2^4*t3^4*t4^6*u0^2*v2^2 + 
  t1^6*t2^6*t3^4*t4^6*u0^2*v2^2 + 2*t1^6*t2^5*t3^5*t4^6*u0^2*v2^2 - 
  t1^6*t2^4*t3^6*t4^6*u0^2*v2^2 + 2*t1^7*t2^4*t3^4*t4^7*u0^2*v2^2 - 
  t1^5*t2^6*t3^4*t4^7*u0^2*v2^2 - t1^6*t2^4*t3^4*t4^8*u0^2*v2^2 + 
  2*t1^6*t2^3*t3^7*t4^2*t5^2*u0^2*v2^2 + t1^6*t2^2*t3^8*t4^2*t5^2*u0^2*v2^2 + 
  2*t1^7*t2^3*t3^5*t4^3*t5^2*u0^2*v2^2 - 2*t1^5*t2^5*t3^5*t4^3*t5^2*u0^2*
   v2^2 + t1^7*t2^2*t3^6*t4^3*t5^2*u0^2*v2^2 + t1^5*t2^4*t3^6*t4^3*t5^2*u0^2*
   v2^2 - 4*t1^5*t2^3*t3^7*t4^3*t5^2*u0^2*v2^2 + 
  2*t1^6*t2^4*t3^4*t4^4*t5^2*u0^2*v2^2 - 2*t1^4*t2^6*t3^4*t4^4*t5^2*u0^2*
   v2^2 - 6*t1^6*t2^3*t3^5*t4^4*t5^2*u0^2*v2^2 + 
  4*t1^4*t2^5*t3^5*t4^4*t5^2*u0^2*v2^2 - t1^6*t2^2*t3^6*t4^4*t5^2*u0^2*v2^2 - 
  t1^4*t2^4*t3^6*t4^4*t5^2*u0^2*v2^2 + 2*t1^5*t2^4*t3^4*t4^5*t5^2*u0^2*v2^2 + 
  t1^3*t2^6*t3^4*t4^5*t5^2*u0^2*v2^2 + 5*t1^6*t2^4*t3^2*t4^6*t5^2*u0^2*v2^2 - 
  5*t1^4*t2^6*t3^2*t4^6*t5^2*u0^2*v2^2 - 4*t1^6*t2^3*t3^3*t4^6*t5^2*u0^2*
   v2^2 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*u0^2*v2^2 - 
  6*t1^5*t2^4*t3^2*t4^7*t5^2*u0^2*v2^2 + t1^3*t2^6*t3^2*t4^7*t5^2*u0^2*v2^2 + 
  4*t1^5*t2^3*t3^3*t4^7*t5^2*u0^2*v2^2 + t1^4*t2^4*t3^2*t4^8*t5^2*u0^2*v2^2 - 
  t1^5*t2^2*t3^6*t4*t5^4*u0^2*v2^2 - t1^6*t2^2*t3^4*t4^2*t5^4*u0^2*v2^2 + 
  t1^4*t2^4*t3^4*t4^2*t5^4*u0^2*v2^2 - t1^4*t2^2*t3^6*t4^2*t5^4*u0^2*v2^2 + 
  t1^5*t2^2*t3^4*t4^3*t5^4*u0^2*v2^2 - 2*t1^3*t2^4*t3^4*t4^3*t5^4*u0^2*v2^2 + 
  4*t1^3*t2^3*t3^5*t4^3*t5^4*u0^2*v2^2 + t1^6*t2^2*t3^2*t4^4*t5^4*u0^2*v2^2 - 
  4*t1^4*t2^4*t3^2*t4^4*t5^4*u0^2*v2^2 + 3*t1^2*t2^6*t3^2*t4^4*t5^4*u0^2*
   v2^2 - 4*t1^4*t2^3*t3^3*t4^4*t5^4*u0^2*v2^2 - 
  2*t1^2*t2^5*t3^3*t4^4*t5^4*u0^2*v2^2 + 4*t1^4*t2^2*t3^4*t4^4*t5^4*u0^2*
   v2^2 - t1^2*t2^4*t3^4*t4^4*t5^4*u0^2*v2^2 - 8*t1^5*t2^3*t3*t4^5*t5^4*u0^2*
   v2^2 + 10*t1^3*t2^5*t3*t4^5*t5^4*u0^2*v2^2 - 
  2*t1*t2^7*t3*t4^5*t5^4*u0^2*v2^2 + 2*t1^5*t2^2*t3^2*t4^5*t5^4*u0^2*v2^2 - 
  t1^3*t2^4*t3^2*t4^5*t5^4*u0^2*v2^2 + t1*t2^6*t3^2*t4^5*t5^4*u0^2*v2^2 + 
  12*t1^4*t2^3*t3*t4^6*t5^4*u0^2*v2^2 - 6*t1^2*t2^5*t3*t4^6*t5^4*u0^2*v2^2 - 
  3*t1^4*t2^2*t3^2*t4^6*t5^4*u0^2*v2^2 + t1^2*t2^4*t3^2*t4^6*t5^4*u0^2*v2^2 - 
  4*t1^3*t2^3*t3*t4^7*t5^4*u0^2*v2^2 - 3*t1^3*t2^2*t3^4*t4*t5^6*u0^2*v2^2 - 
  3*t1^4*t2^2*t3^2*t4^2*t5^6*u0^2*v2^2 + 3*t1^2*t2^4*t3^2*t4^2*t5^6*u0^2*
   v2^2 + 6*t1^2*t2^3*t3^3*t4^2*t5^6*u0^2*v2^2 + 
  6*t1^3*t2^3*t3*t4^3*t5^6*u0^2*v2^2 - 6*t1*t2^5*t3*t4^3*t5^6*u0^2*v2^2 + 
  6*t1^3*t2^2*t3^2*t4^3*t5^6*u0^2*v2^2 - 3*t1*t2^4*t3^2*t4^3*t5^6*u0^2*v2^2 + 
  3*t1^4*t2^2*t4^4*t5^6*u0^2*v2^2 - 6*t1^2*t2^4*t4^4*t5^6*u0^2*v2^2 + 
  3*t2^6*t4^4*t5^6*u0^2*v2^2 - 6*t1^2*t2^3*t3*t4^4*t5^6*u0^2*v2^2 - 
  3*t1^2*t2^2*t3^2*t4^4*t5^6*u0^2*v2^2 - 6*t1^3*t2^2*t4^5*t5^6*u0^2*v2^2 + 
  6*t1*t2^4*t4^5*t5^6*u0^2*v2^2 + 3*t1^2*t2^2*t4^6*t5^6*u0^2*v2^2 - 
  4*t1^6*t2^4*t3^6*t4^4*u0^3*v1*v3 + 4*t1^6*t2^4*t3^4*t4^6*u0^3*v1*v3 + 
  8*t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v3 + 4*t1^4*t2^4*t3^4*t4^4*t5^2*u0^3*v1*
   v3 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0^3*v1*v3 - 
  4*t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v3 - 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*v1*
   v3 - 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0^3*v1*v3 + 
  4*t1^4*t2^2*t3^2*t4^4*t5^4*u0^3*v1*v3 + 8*t1^3*t2^3*t3*t4^5*t5^4*u0^3*v1*
   v3 + 4*t1^2*t2^2*t3^2*t4^2*t5^6*u0^3*v1*v3 - 
  4*t1^2*t2^2*t4^4*t5^6*u0^3*v1*v3 - 4*t1^7*t2^4*t3^5*t4^5*u1^2*v1*v3 + 
  4*t1^6*t2^5*t3^4*t4^6*u1^2*v1*v3 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v3 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v3 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v3 - 4*t1^4*t2^5*t3^2*t4^6*t5^2*u1^2*v1*v3 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^4*u1^2*v1*v3 - 4*t1^4*t2^3*t3^2*t4^4*t5^4*u1^2*v1*
   v3 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v3 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1^2*v1*v3 + 4*t1^2*t2^3*t3^2*t4^2*t5^6*u1^2*v1*
   v3 - 4*t1*t2^4*t3*t4^3*t5^6*u1^2*v1*v3 - 4*t1^7*t2^4*t3^5*t4^5*u1*v2*v3 + 
  4*t1^6*t2^5*t3^4*t4^6*u1*v2*v3 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1*v2*v3 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1*v2*v3 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1*v2*v3 - 
  4*t1^4*t2^5*t3^2*t4^6*t5^2*u1*v2*v3 - 4*t1^4*t2^3*t3^4*t4^2*t5^4*u1*v2*v3 - 
  4*t1^4*t2^3*t3^2*t4^4*t5^4*u1*v2*v3 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1*v2*v3 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1*v2*v3 + 4*t1^2*t2^3*t3^2*t4^2*t5^6*u1*v2*v3 - 
  4*t1*t2^4*t3*t4^3*t5^6*u1*v2*v3 - 4*t1^6*t2^4*t3^6*t4^4*u0^3*v1*v4 + 
  4*t1^4*t2^6*t3^4*t4^6*u0^3*v1*v4 + 8*t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v4 + 
  4*t1^6*t2^2*t3^4*t4^4*t5^2*u0^3*v1*v4 - 8*t1^3*t2^5*t3^3*t4^5*t5^2*u0^3*v1*
   v4 - 4*t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v4 - 
  4*t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*v1*v4 - 8*t1^5*t2*t3^3*t4^3*t5^4*u0^3*v1*
   v4 + 4*t1^2*t2^4*t3^2*t4^4*t5^4*u0^3*v1*v4 + 
  8*t1^3*t2^3*t3*t4^5*t5^4*u0^3*v1*v4 + 4*t1^4*t3^2*t4^2*t5^6*u0^3*v1*v4 - 
  4*t1^2*t2^2*t4^4*t5^6*u0^3*v1*v4 - 4*t1^7*t2^4*t3^5*t4^5*u1^2*v1*v4 + 
  4*t1^6*t2^5*t3^4*t4^6*u1^2*v1*v4 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v4 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v4 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v4 - 4*t1^4*t2^5*t3^2*t4^6*t5^2*u1^2*v1*v4 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^4*u1^2*v1*v4 - 4*t1^4*t2^3*t3^2*t4^4*t5^4*u1^2*v1*
   v4 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v4 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1^2*v1*v4 + 4*t1^2*t2^3*t3^2*t4^2*t5^6*u1^2*v1*
   v4 - 4*t1*t2^4*t3*t4^3*t5^6*u1^2*v1*v4 - 4*t1^7*t2^4*t3^5*t4^5*u1*v2*v4 + 
  4*t1^6*t2^5*t3^4*t4^6*u1*v2*v4 + 4*t1^6*t2^4*t3^5*t4^6*u1*v2*v4 - 
  4*t1^5*t2^5*t3^4*t4^7*u1*v2*v4 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1*v2*v4 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1*v2*v4 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1*v2*v4 - 
  4*t1^6*t2^2*t3^5*t4^4*t5^2*u1*v2*v4 - 4*t1^4*t2^4*t3^5*t4^4*t5^2*u1*v2*v4 + 
  4*t1^3*t2^5*t3^4*t4^5*t5^2*u1*v2*v4 - 4*t1^4*t2^5*t3^2*t4^6*t5^2*u1*v2*v4 + 
  4*t1^4*t2^4*t3^3*t4^6*t5^2*u1*v2*v4 - 4*t1^4*t2^3*t3^4*t4^2*t5^4*u1*v2*v4 + 
  4*t1^4*t2^2*t3^5*t4^2*t5^4*u1*v2*v4 + 4*t1^5*t2*t3^4*t4^3*t5^4*u1*v2*v4 - 
  4*t1^4*t2^3*t3^2*t4^4*t5^4*u1*v2*v4 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1*v2*v4 - 
  4*t1^4*t2^2*t3^3*t4^4*t5^4*u1*v2*v4 - 4*t1^2*t2^4*t3^3*t4^4*t5^4*u1*v2*v4 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1*v2*v4 - 4*t1^3*t2*t3^4*t4*t5^6*u1*v2*v4 + 
  4*t1^2*t2^3*t3^2*t4^2*t5^6*u1*v2*v4 + 4*t1^2*t2^2*t3^3*t4^2*t5^6*u1*v2*v4 - 
  4*t1*t2^4*t3*t4^3*t5^6*u1*v2*v4 + t1^8*t2^2*t3^5*t4^4*t5^2*u0*u1*v1*v5 - 
  t1^6*t2^4*t3^5*t4^4*t5^2*u0*u1*v1*v5 - 3*t1^7*t2^3*t3^4*t4^5*t5^2*u0*u1*v1*
   v5 + 3*t1^5*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*v5 + 
  3*t1^6*t2^4*t3^3*t4^6*t5^2*u0*u1*v1*v5 - 3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*u1*
   v1*v5 - t1^5*t2^5*t3^2*t4^7*t5^2*u0*u1*v1*v5 + 
  t1^3*t2^7*t3^2*t4^7*t5^2*u0*u1*v1*v5 - t1^6*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*
   v5 + t1^4*t2^4*t3^5*t4^2*t5^4*u0*u1*v1*v5 - t1^7*t2*t3^4*t4^3*t5^4*u0*u1*
   v1*v5 + 4*t1^5*t2^3*t3^4*t4^3*t5^4*u0*u1*v1*v5 - 
  3*t1^3*t2^5*t3^4*t4^3*t5^4*u0*u1*v1*v5 + 3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*u1*
   v1*v5 - 6*t1^4*t2^4*t3^3*t4^4*t5^4*u0*u1*v1*v5 + 
  3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*u1*v1*v5 - 3*t1^5*t2^3*t3^2*t4^5*t5^4*u0*u1*
   v1*v5 + 4*t1^3*t2^5*t3^2*t4^5*t5^4*u0*u1*v1*v5 - 
  t1*t2^7*t3^2*t4^5*t5^4*u0*u1*v1*v5 + t1^4*t2^4*t3*t4^6*t5^4*u0*u1*v1*v5 - 
  t1^2*t2^6*t3*t4^6*t5^4*u0*u1*v1*v5 + t1^5*t2*t3^4*t4*t5^6*u0*u1*v1*v5 - 
  t1^3*t2^3*t3^4*t4*t5^6*u0*u1*v1*v5 - 3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*u1*v1*
   v5 + 3*t1^2*t2^4*t3^3*t4^2*t5^6*u0*u1*v1*v5 + 
  3*t1^3*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v5 - 3*t1*t2^5*t3^2*t4^3*t5^6*u0*u1*v1*
   v5 - t1^2*t2^4*t3*t4^4*t5^6*u0*u1*v1*v5 + t2^6*t3*t4^4*t5^6*u0*u1*v1*v5 + 
  t1^7*t2^2*t3^7*t4^3*t5^2*u0*v2*v5 + t1^8*t2^2*t3^5*t4^4*t5^2*u0*v2*v5 - 
  t1^6*t2^4*t3^5*t4^4*t5^2*u0*v2*v5 - 3*t1^6*t2^3*t3^6*t4^4*t5^2*u0*v2*v5 - 
  3*t1^7*t2^3*t3^4*t4^5*t5^2*u0*v2*v5 + 3*t1^5*t2^5*t3^4*t4^5*t5^2*u0*v2*v5 - 
  t1^7*t2^2*t3^5*t4^5*t5^2*u0*v2*v5 + 3*t1^5*t2^4*t3^5*t4^5*t5^2*u0*v2*v5 + 
  3*t1^6*t2^4*t3^3*t4^6*t5^2*u0*v2*v5 - 3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*v2*v5 + 
  3*t1^6*t2^3*t3^4*t4^6*t5^2*u0*v2*v5 - t1^4*t2^5*t3^4*t4^6*t5^2*u0*v2*v5 - 
  t1^5*t2^5*t3^2*t4^7*t5^2*u0*v2*v5 + t1^3*t2^7*t3^2*t4^7*t5^2*u0*v2*v5 - 
  3*t1^5*t2^4*t3^3*t4^7*t5^2*u0*v2*v5 + t1^4*t2^5*t3^2*t4^8*t5^2*u0*v2*v5 - 
  t1^5*t2^2*t3^7*t4*t5^4*u0*v2*v5 - t1^6*t2^2*t3^5*t4^2*t5^4*u0*v2*v5 + 
  t1^4*t2^4*t3^5*t4^2*t5^4*u0*v2*v5 - t1^6*t2*t3^6*t4^2*t5^4*u0*v2*v5 + 
  3*t1^4*t2^3*t3^6*t4^2*t5^4*u0*v2*v5 - t1^7*t2*t3^4*t4^3*t5^4*u0*v2*v5 + 
  4*t1^5*t2^3*t3^4*t4^3*t5^4*u0*v2*v5 - 3*t1^3*t2^5*t3^4*t4^3*t5^4*u0*v2*v5 + 
  4*t1^5*t2^2*t3^5*t4^3*t5^4*u0*v2*v5 - 3*t1^3*t2^4*t3^5*t4^3*t5^4*u0*v2*v5 + 
  3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*v2*v5 - 6*t1^4*t2^4*t3^3*t4^4*t5^4*u0*v2*v5 + 
  3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*v2*v5 + t1^6*t2*t3^4*t4^4*t5^4*u0*v2*v5 - 
  6*t1^4*t2^3*t3^4*t4^4*t5^4*u0*v2*v5 + t1^2*t2^5*t3^4*t4^4*t5^4*u0*v2*v5 - 
  3*t1^5*t2^3*t3^2*t4^5*t5^4*u0*v2*v5 + 4*t1^3*t2^5*t3^2*t4^5*t5^4*u0*v2*v5 - 
  t1*t2^7*t3^2*t4^5*t5^4*u0*v2*v5 - 3*t1^5*t2^2*t3^3*t4^5*t5^4*u0*v2*v5 + 
  4*t1^3*t2^4*t3^3*t4^5*t5^4*u0*v2*v5 + t1^4*t2^4*t3*t4^6*t5^4*u0*v2*v5 - 
  t1^2*t2^6*t3*t4^6*t5^4*u0*v2*v5 + 3*t1^4*t2^3*t3^2*t4^6*t5^4*u0*v2*v5 - 
  t1^2*t2^5*t3^2*t4^6*t5^4*u0*v2*v5 - t1^3*t2^4*t3*t4^7*t5^4*u0*v2*v5 + 
  t1^4*t2*t3^6*t5^6*u0*v2*v5 + t1^5*t2*t3^4*t4*t5^6*u0*v2*v5 - 
  t1^3*t2^3*t3^4*t4*t5^6*u0*v2*v5 - 3*t1^3*t2^2*t3^5*t4*t5^6*u0*v2*v5 - 
  3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*v2*v5 + 3*t1^2*t2^4*t3^3*t4^2*t5^6*u0*v2*v5 - 
  t1^4*t2*t3^4*t4^2*t5^6*u0*v2*v5 + 3*t1^2*t2^3*t3^4*t4^2*t5^6*u0*v2*v5 + 
  3*t1^3*t2^3*t3^2*t4^3*t5^6*u0*v2*v5 - 3*t1*t2^5*t3^2*t4^3*t5^6*u0*v2*v5 + 
  3*t1^3*t2^2*t3^3*t4^3*t5^6*u0*v2*v5 - t1*t2^4*t3^3*t4^3*t5^6*u0*v2*v5 - 
  t1^2*t2^4*t3*t4^4*t5^6*u0*v2*v5 + t2^6*t3*t4^4*t5^6*u0*v2*v5 - 
  3*t1^2*t2^3*t3^2*t4^4*t5^6*u0*v2*v5 + t1*t2^4*t3*t4^5*t5^6*u0*v2*v5 + 
  2*t1^7*t2^4*t3^6*t4^5*u0*u1*v1*v6 + t1^7*t2^5*t3^6*t4^5*u0*u1*v1*v6 - 
  4*t1^6*t2^5*t3^5*t4^6*u0*u1*v1*v6 - 2*t1^6*t2^6*t3^5*t4^6*u0*u1*v1*v6 + 
  2*t1^5*t2^6*t3^4*t4^7*u0*u1*v1*v6 + t1^5*t2^7*t3^4*t4^7*u0*u1*v1*v6 - 
  t1^7*t2^3*t3^6*t4^3*t5^2*u0*u1*v1*v6 - 2*t1^5*t2^4*t3^6*t4^3*t5^2*u0*u1*v1*
   v6 - t1^5*t2^5*t3^6*t4^3*t5^2*u0*u1*v1*v6 - t1^8*t2^2*t3^5*t4^4*t5^2*u0*u1*
   v1*v6 + 2*t1^6*t2^3*t3^5*t4^4*t5^2*u0*u1*v1*v6 + 
  3*t1^6*t2^4*t3^5*t4^4*t5^2*u0*u1*v1*v6 + 4*t1^4*t2^5*t3^5*t4^4*t5^2*u0*u1*
   v1*v6 + 2*t1^4*t2^6*t3^5*t4^4*t5^2*u0*u1*v1*v6 + 
  2*t1^7*t2^2*t3^4*t4^5*t5^2*u0*u1*v1*v6 + 6*t1^7*t2^3*t3^4*t4^5*t5^2*u0*u1*
   v1*v6 - 4*t1^5*t2^4*t3^4*t4^5*t5^2*u0*u1*v1*v6 - 
  4*t1^5*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*v6 - 2*t1^3*t2^6*t3^4*t4^5*t5^2*u0*u1*
   v1*v6 - t1^3*t2^7*t3^4*t4^5*t5^2*u0*u1*v1*v6 - 
  4*t1^6*t2^3*t3^3*t4^6*t5^2*u0*u1*v1*v6 - 9*t1^6*t2^4*t3^3*t4^6*t5^2*u0*u1*
   v1*v6 + 2*t1^4*t2^5*t3^3*t4^6*t5^2*u0*u1*v1*v6 + 
  3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*u1*v1*v6 + 2*t1^5*t2^4*t3^2*t4^7*t5^2*u0*u1*
   v1*v6 + 4*t1^5*t2^5*t3^2*t4^7*t5^2*u0*u1*v1*v6 - 
  t1^3*t2^7*t3^2*t4^7*t5^2*u0*u1*v1*v6 + t1^5*t2^3*t3^6*t4*t5^4*u0*u1*v1*v6 + 
  t1^6*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*v6 - 2*t1^4*t2^3*t3^5*t4^2*t5^4*u0*u1*v1*
   v6 - 3*t1^4*t2^4*t3^5*t4^2*t5^4*u0*u1*v1*v6 - 
  6*t1^5*t2^2*t3^4*t4^3*t5^4*u0*u1*v1*v6 - 9*t1^5*t2^3*t3^4*t4^3*t5^4*u0*u1*
   v1*v6 + 4*t1^3*t2^4*t3^4*t4^3*t5^4*u0*u1*v1*v6 + 
  4*t1^3*t2^5*t3^4*t4^3*t5^4*u0*u1*v1*v6 - 2*t1^6*t2*t3^3*t4^4*t5^4*u0*u1*v1*
   v6 - 3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*u1*v1*v6 + 
  12*t1^4*t2^3*t3^3*t4^4*t5^4*u0*u1*v1*v6 + 18*t1^4*t2^4*t3^3*t4^4*t5^4*u0*u1*
   v1*v6 - 2*t1^2*t2^5*t3^3*t4^4*t5^4*u0*u1*v1*v6 - 
  3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*u1*v1*v6 + 4*t1^5*t2^2*t3^2*t4^5*t5^4*u0*u1*
   v1*v6 + 6*t1^5*t2^3*t3^2*t4^5*t5^4*u0*u1*v1*v6 - 
  6*t1^3*t2^4*t3^2*t4^5*t5^4*u0*u1*v1*v6 - 13*t1^3*t2^5*t3^2*t4^5*t5^4*u0*u1*
   v1*v6 + t1*t2^7*t3^2*t4^5*t5^4*u0*u1*v1*v6 - 
  2*t1^4*t2^3*t3*t4^6*t5^4*u0*u1*v1*v6 - 3*t1^4*t2^4*t3*t4^6*t5^4*u0*u1*v1*
   v6 + 3*t1^2*t2^6*t3*t4^6*t5^4*u0*u1*v1*v6 + 4*t1^3*t2^2*t3^4*t4*t5^6*u0*u1*
   v1*v6 + 3*t1^3*t2^3*t3^4*t4*t5^6*u0*u1*v1*v6 + 
  2*t1^4*t2*t3^3*t4^2*t5^6*u0*u1*v1*v6 + 3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*u1*v1*
   v6 - 8*t1^2*t2^3*t3^3*t4^2*t5^6*u0*u1*v1*v6 - 
  9*t1^2*t2^4*t3^3*t4^2*t5^6*u0*u1*v1*v6 - 4*t1^3*t2^2*t3^2*t4^3*t5^6*u0*u1*
   v1*v6 - 6*t1^3*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v6 + 
  4*t1*t2^4*t3^2*t4^3*t5^6*u0*u1*v1*v6 + 9*t1*t2^5*t3^2*t4^3*t5^6*u0*u1*v1*
   v6 + 2*t1^2*t2^3*t3*t4^4*t5^6*u0*u1*v1*v6 + 3*t1^2*t2^4*t3*t4^4*t5^6*u0*u1*
   v1*v6 - 3*t2^6*t3*t4^4*t5^6*u0*u1*v1*v6 + t1^7*t2^5*t3^6*t4^5*u0*v2*v6 - 
  t1^7*t2^4*t3^7*t4^5*u0*v2*v6 - 2*t1^6*t2^6*t3^5*t4^6*u0*v2*v6 + 
  2*t1^6*t2^5*t3^6*t4^6*u0*v2*v6 + t1^5*t2^7*t3^4*t4^7*u0*v2*v6 - 
  t1^5*t2^6*t3^5*t4^7*u0*v2*v6 - t1^7*t2^3*t3^6*t4^3*t5^2*u0*v2*v6 - 
  t1^5*t2^5*t3^6*t4^3*t5^2*u0*v2*v6 - 2*t1^7*t2^2*t3^7*t4^3*t5^2*u0*v2*v6 + 
  t1^5*t2^4*t3^7*t4^3*t5^2*u0*v2*v6 - t1^8*t2^2*t3^5*t4^4*t5^2*u0*v2*v6 + 
  3*t1^6*t2^4*t3^5*t4^4*t5^2*u0*v2*v6 + 2*t1^4*t2^6*t3^5*t4^4*t5^2*u0*v2*v6 + 
  6*t1^6*t2^3*t3^6*t4^4*t5^2*u0*v2*v6 - 2*t1^4*t2^5*t3^6*t4^4*t5^2*u0*v2*v6 + 
  6*t1^7*t2^3*t3^4*t4^5*t5^2*u0*v2*v6 - 4*t1^5*t2^5*t3^4*t4^5*t5^2*u0*v2*v6 - 
  t1^3*t2^7*t3^4*t4^5*t5^2*u0*v2*v6 - t1^7*t2^2*t3^5*t4^5*t5^2*u0*v2*v6 - 
  5*t1^5*t2^4*t3^5*t4^5*t5^2*u0*v2*v6 + t1^3*t2^6*t3^5*t4^5*t5^2*u0*v2*v6 - 
  9*t1^6*t2^4*t3^3*t4^6*t5^2*u0*v2*v6 + 3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*v2*v6 + 
  4*t1^5*t2^5*t3^2*t4^7*t5^2*u0*v2*v6 - t1^3*t2^7*t3^2*t4^7*t5^2*u0*v2*v6 + 
  3*t1^5*t2^4*t3^3*t4^7*t5^2*u0*v2*v6 + t1^3*t2^6*t3^3*t4^7*t5^2*u0*v2*v6 - 
  2*t1^4*t2^5*t3^2*t4^8*t5^2*u0*v2*v6 + t1^5*t2^3*t3^6*t4*t5^4*u0*v2*v6 + 
  2*t1^5*t2^2*t3^7*t4*t5^4*u0*v2*v6 + t1^6*t2^2*t3^5*t4^2*t5^4*u0*v2*v6 - 
  3*t1^4*t2^4*t3^5*t4^2*t5^4*u0*v2*v6 - 6*t1^4*t2^3*t3^6*t4^2*t5^4*u0*v2*v6 - 
  9*t1^5*t2^3*t3^4*t4^3*t5^4*u0*v2*v6 + 4*t1^3*t2^5*t3^4*t4^3*t5^4*u0*v2*v6 + 
  t1^5*t2^2*t3^5*t4^3*t5^4*u0*v2*v6 + 5*t1^3*t2^4*t3^5*t4^3*t5^4*u0*v2*v6 - 
  3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*v2*v6 + 18*t1^4*t2^4*t3^3*t4^4*t5^4*u0*v2*
   v6 - 3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*v2*v6 + 6*t1^5*t2^3*t3^2*t4^5*t5^4*u0*
   v2*v6 - 13*t1^3*t2^5*t3^2*t4^5*t5^4*u0*v2*v6 + 
  t1*t2^7*t3^2*t4^5*t5^4*u0*v2*v6 + 3*t1^5*t2^2*t3^3*t4^5*t5^4*u0*v2*v6 - 
  3*t1^3*t2^4*t3^3*t4^5*t5^4*u0*v2*v6 - t1*t2^6*t3^3*t4^5*t5^4*u0*v2*v6 - 
  3*t1^4*t2^4*t3*t4^6*t5^4*u0*v2*v6 + 3*t1^2*t2^6*t3*t4^6*t5^4*u0*v2*v6 - 
  6*t1^4*t2^3*t3^2*t4^6*t5^4*u0*v2*v6 + 2*t1^2*t2^5*t3^2*t4^6*t5^4*u0*v2*v6 + 
  3*t1^3*t2^4*t3*t4^7*t5^4*u0*v2*v6 + 3*t1^3*t2^3*t3^4*t4*t5^6*u0*v2*v6 + 
  3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*v2*v6 - 9*t1^2*t2^4*t3^3*t4^2*t5^6*u0*v2*v6 - 
  6*t1^3*t2^3*t3^2*t4^3*t5^6*u0*v2*v6 + 9*t1*t2^5*t3^2*t4^3*t5^6*u0*v2*v6 - 
  3*t1^3*t2^2*t3^3*t4^3*t5^6*u0*v2*v6 + 3*t1^2*t2^4*t3*t4^4*t5^6*u0*v2*v6 - 
  3*t2^6*t3*t4^4*t5^6*u0*v2*v6 + 6*t1^2*t2^3*t3^2*t4^4*t5^6*u0*v2*v6 - 
  3*t1*t2^4*t3*t4^5*t5^6*u0*v2*v6 + t1^8*t2^2*t3^6*t4^4*t5^2*v6^2 - 
  4*t1^7*t2^3*t3^5*t4^5*t5^2*v6^2 + 6*t1^6*t2^4*t3^4*t4^6*t5^2*v6^2 - 
  4*t1^5*t2^5*t3^3*t4^7*t5^2*v6^2 + t1^4*t2^6*t3^2*t4^8*t5^2*v6^2 - 
  2*t1^6*t2^2*t3^6*t4^2*t5^4*v6^2 + 8*t1^5*t2^3*t3^5*t4^3*t5^4*v6^2 - 
  12*t1^4*t2^4*t3^4*t4^4*t5^4*v6^2 + 8*t1^3*t2^5*t3^3*t4^5*t5^4*v6^2 - 
  2*t1^2*t2^6*t3^2*t4^6*t5^4*v6^2 + t1^4*t2^2*t3^6*t5^6*v6^2 - 
  4*t1^3*t2^3*t3^5*t4*t5^6*v6^2 + 6*t1^2*t2^4*t3^4*t4^2*t5^6*v6^2 - 
  4*t1*t2^5*t3^3*t4^3*t5^6*v6^2 + t2^6*t3^2*t4^4*t5^6*v6^2}


==> anc/QuadricsW <==
{((-63 + (259*I)*Sqrt[7])*u0^4*w1^2)/32 + 
  ((63 - (259*I)*Sqrt[7])*u0*u1^2*w1^2)/32 + 
  ((21 + (31*I)*Sqrt[7])*u0*u1*w1*w2)/64 + ((-1 - (3*I)*Sqrt[7])*u0*w2^2)/
   32 + ((133 - (17*I)*Sqrt[7])*u0^2*w1*w3)/16 + w3^2 + 
  ((-217 + (21*I)*Sqrt[7])*u0^2*w1*w4)/32 + ((77 - (57*I)*Sqrt[7])*u1*w1*w5)/
   64 + ((-67 + (23*I)*Sqrt[7])*w2*w5)/32 + ((-49 + (13*I)*Sqrt[7])*u1*w1*w6)/
   16 + ((9 - (5*I)*Sqrt[7])*w2*w6)/8, ((7 + (30*I)*Sqrt[7])*u0^4*w1^2)/4 + 
  ((-7 - (30*I)*Sqrt[7])*u0*u1^2*w1^2)/4 + ((11 + (9*I)*Sqrt[7])*u0*u1*w1*w2)/
   32 + ((-7 - (5*I)*Sqrt[7])*u0*w2^2)/56 + ((23 - (4*I)*Sqrt[7])*u0^2*w1*w3)/
   4 + ((-77 + (9*I)*Sqrt[7])*u0^2*w1*w4)/16 + w3*w4 + 
  ((51 - (7*I)*Sqrt[7])*u1*w1*w5)/32 + ((-77 + (41*I)*Sqrt[7])*w2*w5)/56 + 
  ((-23 + (3*I)*Sqrt[7])*u1*w1*w6)/8 + ((7 - (9*I)*Sqrt[7])*w2*w6)/14, 
 ((275 + (471*I)*Sqrt[7])*u0^4*w1^2)/64 + 
  ((-275 - (471*I)*Sqrt[7])*u0*u1^2*w1^2)/64 + 
  ((161 - (11*I)*Sqrt[7])*u0*u1*w1*w2)/448 + ((-7 - (2*I)*Sqrt[7])*u0*w2^2)/
   28 + ((229 + (17*I)*Sqrt[7])*u0^2*w1*w3)/64 + 
  ((-10 - (3*I)*Sqrt[7])*u0^2*w1*w4)/4 + w4^2 + 
  ((175 - (31*I)*Sqrt[7])*u1*w1*w5)/112 + ((-21 + (22*I)*Sqrt[7])*w2*w5)/28 + 
  ((-42 + (11*I)*Sqrt[7])*u1*w1*w6)/14 - ((5*I)*w2*w6)/Sqrt[7], 
 ((2107 - (567*I)*Sqrt[7])*u0^3*u1*w1^2)/1472 + 
  ((-2107 + (567*I)*Sqrt[7])*u1^3*w1^2)/1472 + 
  ((-973 + (617*I)*Sqrt[7])*u0^3*w1*w2)/1472 + 
  ((427 - (607*I)*Sqrt[7])*u1^2*w1*w2)/736 + 
  ((-177 + (73*I)*Sqrt[7])*u1*w2^2)/736 + 
  ((-63 + (47*I)*Sqrt[7])*u0*u1*w1*w3)/16 + ((254 - (29*I)*Sqrt[7])*u0*w2*w3)/
   184 + ((861 - (497*I)*Sqrt[7])*u0*u1*w1*w4)/184 + 
  ((-1071 + (147*I)*Sqrt[7])*u0*w2*w4)/736 + 
  ((161 - (61*I)*Sqrt[7])*u0^2*w1*w5)/64 + 
  ((-1169 + (413*I)*Sqrt[7])*u0^2*w1*w6)/368 + w3*w6 + 
  ((-63 - (13*I)*Sqrt[7])*w4*w6)/92, 
 ((2457 - (735*I)*Sqrt[7])*u0^3*u1*w1^2)/736 + 
  ((-2457 + (735*I)*Sqrt[7])*u1^3*w1^2)/736 + 
  ((-413 + (201*I)*Sqrt[7])*u0^3*w1*w2)/368 + 
  ((119 - (70*I)*Sqrt[7])*u1^2*w1*w2)/92 + ((-257 + (139*I)*Sqrt[7])*u1*w2^2)/
   736 + ((-49 + (23*I)*Sqrt[7])*u0*u1*w1*w3)/8 + 
  ((1565 - (167*I)*Sqrt[7])*u0*w2*w3)/736 + 
  ((651 - (203*I)*Sqrt[7])*u0*u1*w1*w4)/92 + 
  ((-399 + (71*I)*Sqrt[7])*u0*w2*w4)/184 + 
  ((105 - (37*I)*Sqrt[7])*u0^2*w1*w5)/16 + w3*w5 + 
  ((-707 + (171*I)*Sqrt[7])*u0^2*w1*w6)/92 + ((-14 - (8*I)*Sqrt[7])*w4*w6)/
   23, ((4249 - (171*I)*Sqrt[7])*u0^3*u1*w1^2)/5888 + 
  ((-4249 + (171*I)*Sqrt[7])*u1^3*w1^2)/5888 + 
  ((-1551 + (589*I)*Sqrt[7])*u0^3*w1*w2)/2944 + 
  ((371 - (41*I)*Sqrt[7])*u1^2*w1*w2)/368 + 
  ((-903 + (565*I)*Sqrt[7])*u1*w2^2)/5888 + 
  ((-399 + (77*I)*Sqrt[7])*u0*u1*w1*w3)/128 + 
  ((6223 - (653*I)*Sqrt[7])*u0*w2*w3)/5888 + 
  ((707 - (33*I)*Sqrt[7])*u0*u1*w1*w4)/184 + 
  ((-765 + (151*I)*Sqrt[7])*u0*w2*w4)/736 + 
  ((57 - (27*I)*Sqrt[7])*u0^2*w1*w5)/16 + w4*w5 + 
  ((-1755 + (433*I)*Sqrt[7])*u0^2*w1*w6)/368 + 
  ((-159 - (35*I)*Sqrt[7])*w4*w6)/184, 
 ((245 + (217*I)*Sqrt[7])*u0^5*w1^2)/32 + 
  ((-245 - (217*I)*Sqrt[7])*u0^2*u1^2*w1^2)/32 + 
  ((287 - (157*I)*Sqrt[7])*u0^2*u1*w1*w2)/256 + 
  ((-71 - (11*I)*Sqrt[7])*u0^2*w2^2)/256 + 
  ((119 - (21*I)*Sqrt[7])*u0^3*w1*w3)/32 + 
  ((-7 + (181*I)*Sqrt[7])*u1^2*w1*w3)/256 + 
  ((-121 - (53*I)*Sqrt[7])*u1*w2*w3)/256 + ((-49 - (7*I)*Sqrt[7])*u0^3*w1*w4)/
   8 + ((119 - (21*I)*Sqrt[7])*u1^2*w1*w4)/32 + 
  ((-7 + (5*I)*Sqrt[7])*u1*w2*w4)/32 + ((-343 + (17*I)*Sqrt[7])*u0*u1*w1*w5)/
   32 + ((33 + (29*I)*Sqrt[7])*u0*w2*w5)/32 + w5^2 + 
  ((133 + (25*I)*Sqrt[7])*u0*u1*w1*w6)/16 + ((-17 - (13*I)*Sqrt[7])*u0*w2*w6)/
   16, ((98 + (119*I)*Sqrt[7])*u0^5*w1^2)/16 + 
  ((-98 - (119*I)*Sqrt[7])*u0^2*u1^2*w1^2)/16 + 
  ((28 - (29*I)*Sqrt[7])*u0^2*u1*w1*w2)/32 + ((-27 + I*Sqrt[7])*u0^2*w2^2)/
   64 + ((133 + (77*I)*Sqrt[7])*u0^3*w1*w3)/32 + 
  ((-49 + (19*I)*Sqrt[7])*u1^2*w1*w3)/64 + ((11 - (17*I)*Sqrt[7])*u1*w2*w3)/
   64 + ((-147 - (105*I)*Sqrt[7])*u0^3*w1*w4)/32 + 
  ((28 - (7*I)*Sqrt[7])*u1^2*w1*w4)/8 + ((-7 + (2*I)*Sqrt[7])*u1*w2*w4)/8 + 
  ((-651 - (17*I)*Sqrt[7])*u0*u1*w1*w5)/64 + ((19 + (13*I)*Sqrt[7])*u0*w2*w5)/
   16 + ((56 + (21*I)*Sqrt[7])*u0*u1*w1*w6)/8 + 
  ((-17 - (13*I)*Sqrt[7])*u0*w2*w6)/16 + w5*w6, 
 ((735 + (1057*I)*Sqrt[7])*u0^5*w1^2)/128 + 
  ((-735 - (1057*I)*Sqrt[7])*u0^2*u1^2*w1^2)/128 + 
  ((273 - (333*I)*Sqrt[7])*u0^2*u1*w1*w2)/256 + 
  ((-19 + (2*I)*Sqrt[7])*u0^2*w2^2)/32 + ((56 + (175*I)*Sqrt[7])*u0^3*w1*w3)/
   32 + ((-63 + (13*I)*Sqrt[7])*u1^2*w1*w3)/64 + 
  ((59 - (21*I)*Sqrt[7])*u1*w2*w3)/64 + ((49 - (749*I)*Sqrt[7])*u0^3*w1*w4)/
   128 + ((161 - (77*I)*Sqrt[7])*u1^2*w1*w4)/64 + 
  ((-105 + (21*I)*Sqrt[7])*u1*w2*w4)/64 + 
  ((-2471 - (405*I)*Sqrt[7])*u0*u1*w1*w5)/256 + 
  ((9 + (7*I)*Sqrt[7])*u0*w2*w5)/8 + ((315 + (273*I)*Sqrt[7])*u0*u1*w1*w6)/
   64 + ((-13 - (15*I)*Sqrt[7])*u0*w2*w6)/16 + w6^2}


==> anc/QuadricsWforKeum <==
{((4439 - (677*I)*Sqrt[7])*u0^4*w1^2)/4096 + 
  ((-4439 + (677*I)*Sqrt[7])*u0*u1^2*w1^2)/4096 + 
  ((-117 - (417*I)*Sqrt[7])*u0*u1*w1*w2)/256 + 
  ((-27 - (9*I)*Sqrt[7])*u0*w2^2)/16 + ((-193 + (3*I)*Sqrt[7])*u0^2*w1*w3)/
   128 + w3^2 + ((119 + (315*I)*Sqrt[7])*u0^2*w1*w4)/256 + 
  ((-15 - (7*I)*Sqrt[7])*u1*w1*w5)/32 + ((-3 + (15*I)*Sqrt[7])*w2*w5)/16 + 
  ((7 + (43*I)*Sqrt[7])*u1*w1*w6)/32 + ((21 - (9*I)*Sqrt[7])*w2*w6)/8, 
 ((169 + (165*I)*Sqrt[7])*u0^4*w1^2)/2048 + 
  ((-169 - (165*I)*Sqrt[7])*u0*u1^2*w1^2)/2048 + 
  ((9 + (21*I)*Sqrt[7])*u0*u1*w1*w2)/128 + ((-9 - (27*I)*Sqrt[7])*u0*w2^2)/
   16 + ((5 + I*Sqrt[7])*u0^2*w1*w3)/64 + 
  ((-331 + (33*I)*Sqrt[7])*u0^2*w1*w4)/128 + w3*w4 + (u1*w1*w5)/8 + 
  ((-33 - (3*I)*Sqrt[7])*w2*w5)/16 + ((-27 - (7*I)*Sqrt[7])*u1*w1*w6)/16 + 
  ((45 + (15*I)*Sqrt[7])*w2*w6)/8, ((-57 + (11*I)*Sqrt[7])*u0^4*w1^2)/1024 + 
  ((57 - (11*I)*Sqrt[7])*u0*u1^2*w1^2)/1024 + 
  ((-39 - (3*I)*Sqrt[7])*u0*u1*w1*w2)/64 + ((45 - (9*I)*Sqrt[7])*u0*w2^2)/
   16 + ((-3 + I*Sqrt[7])*u0^2*w1*w3)/32 + 
  ((-39 - (27*I)*Sqrt[7])*u0^2*w1*w4)/64 + w4^2 + 
  ((-1 + I*Sqrt[7])*u1*w1*w5)/16 + ((-3 - (9*I)*Sqrt[7])*w2*w5)/16 + 
  ((9 - (3*I)*Sqrt[7])*u1*w1*w6)/8 + ((-27 + (15*I)*Sqrt[7])*w2*w6)/8, 
 ((-161 + (67*I)*Sqrt[7])*u0^3*u1*w1^2)/4096 + 
  ((161 - (67*I)*Sqrt[7])*u1^3*w1^2)/4096 + ((93 + (9*I)*Sqrt[7])*u0^3*w1*w2)/
   256 + ((-63 + (93*I)*Sqrt[7])*u1^2*w1*w2)/512 + 
  ((-81 - (45*I)*Sqrt[7])*u1*w2^2)/128 + ((31 + (3*I)*Sqrt[7])*u0*u1*w1*w3)/
   256 + ((-33 + (3*I)*Sqrt[7])*u0*w2*w3)/64 + 
  ((-233 + (27*I)*Sqrt[7])*u0*u1*w1*w4)/512 + 
  ((51 - (57*I)*Sqrt[7])*u0*w2*w4)/128 + ((11 - I*Sqrt[7])*u0^2*w1*w5)/64 + 
  ((-69 - (17*I)*Sqrt[7])*u0^2*w1*w6)/64 + w3*w6 + 
  ((3 + (3*I)*Sqrt[7])*w4*w6)/4, ((-1663 + (285*I)*Sqrt[7])*u0^3*u1*w1^2)/
   4096 + ((1663 - (285*I)*Sqrt[7])*u1^3*w1^2)/4096 + 
  ((-477 - (9*I)*Sqrt[7])*u0^3*w1*w2)/256 + 
  ((-561 + (243*I)*Sqrt[7])*u1^2*w1*w2)/512 + ((9 - (27*I)*Sqrt[7])*u1*w2^2)/
   32 + ((121 + (53*I)*Sqrt[7])*u0*u1*w1*w3)/256 + 
  ((-3 + (9*I)*Sqrt[7])*u0*w2*w3)/16 + 
  ((-1911 - (251*I)*Sqrt[7])*u0*u1*w1*w4)/512 + 
  ((21 - (63*I)*Sqrt[7])*u0*w2*w4)/32 + ((-29 + (23*I)*Sqrt[7])*u0^2*w1*w5)/
   64 + w3*w5 + ((203 - (65*I)*Sqrt[7])*u0^2*w1*w6)/64 + 
  ((7 + (11*I)*Sqrt[7])*w4*w6)/4, ((-13 + (7*I)*Sqrt[7])*u0^3*u1*w1^2)/256 + 
  ((13 - (7*I)*Sqrt[7])*u1^3*w1^2)/256 + ((-3 - (3*I)*Sqrt[7])*u0^3*w1*w2)/
   8 + ((147 + (39*I)*Sqrt[7])*u1^2*w1*w2)/256 + 
  ((-99 + (9*I)*Sqrt[7])*u1*w2^2)/64 + ((-9 - (5*I)*Sqrt[7])*u0*u1*w1*w3)/
   128 + ((-3 + (9*I)*Sqrt[7])*u0*w2*w3)/32 + 
  ((-17 - (109*I)*Sqrt[7])*u0*u1*w1*w4)/256 + 
  ((105 - (27*I)*Sqrt[7])*u0*w2*w4)/64 + ((-5 - I*Sqrt[7])*u0^2*w1*w5)/32 + 
  w4*w5 + ((19 + (7*I)*Sqrt[7])*u0^2*w1*w6)/32 + ((-3 + I*Sqrt[7])*w4*w6)/2, 
 ((5579 + (3199*I)*Sqrt[7])*u0^5*w1^2)/32768 + 
  ((-5579 - (3199*I)*Sqrt[7])*u0^2*u1^2*w1^2)/32768 + 
  ((12009 - (1563*I)*Sqrt[7])*u0^2*u1*w1*w2)/4096 + 
  ((-3897 + (3339*I)*Sqrt[7])*u0^2*w2^2)/2048 + 
  ((-1267 - (7*I)*Sqrt[7])*u0^3*w1*w3)/4096 + 
  ((317 - (1175*I)*Sqrt[7])*u1^2*w1*w3)/4096 + 
  ((843 + (1023*I)*Sqrt[7])*u1*w2*w3)/1024 + 
  ((49 - (1267*I)*Sqrt[7])*u0^3*w1*w4)/4096 + 
  ((1267 + (7*I)*Sqrt[7])*u1^2*w1*w4)/1024 + 
  ((-8589 + (903*I)*Sqrt[7])*u1*w2*w4)/2048 + 
  ((141 - (135*I)*Sqrt[7])*u0*u1*w1*w5)/512 + 
  ((387 + (87*I)*Sqrt[7])*u0*w2*w5)/256 + w5^2 + 
  ((-1043 + (345*I)*Sqrt[7])*u0*u1*w1*w6)/512 + 
  ((147 - (729*I)*Sqrt[7])*u0*w2*w6)/256, 
 ((623 + (275*I)*Sqrt[7])*u0^5*w1^2)/32768 + 
  ((-623 - (275*I)*Sqrt[7])*u0^2*u1^2*w1^2)/32768 + 
  ((1227 - (129*I)*Sqrt[7])*u0^2*u1*w1*w2)/4096 + 
  ((-1359 + (909*I)*Sqrt[7])*u0^2*w2^2)/2048 + 
  ((315 + (47*I)*Sqrt[7])*u0^3*w1*w3)/4096 + 
  ((-221 - (137*I)*Sqrt[7])*u1^2*w1*w3)/4096 + 
  ((573 + (105*I)*Sqrt[7])*u1*w2*w3)/1024 + 
  ((-329 + (315*I)*Sqrt[7])*u0^3*w1*w4)/4096 + 
  ((31 + (3*I)*Sqrt[7])*u1^2*w1*w4)/256 + 
  ((-1851 + (465*I)*Sqrt[7])*u1*w2*w4)/2048 + 
  ((-5 - (17*I)*Sqrt[7])*u0*u1*w1*w5)/512 + ((-39 + (21*I)*Sqrt[7])*u0*w2*w5)/
   256 + ((-213 + (95*I)*Sqrt[7])*u0*u1*w1*w6)/512 + 
  ((57 - (267*I)*Sqrt[7])*u0*w2*w6)/256 + w5*w6, 
 ((623 + (275*I)*Sqrt[7])*u0^5*w1^2)/32768 + 
  ((-623 - (275*I)*Sqrt[7])*u0^2*u1^2*w1^2)/32768 + 
  ((1227 - (129*I)*Sqrt[7])*u0^2*u1*w1*w2)/4096 + 
  ((135 + (459*I)*Sqrt[7])*u0^2*w2^2)/2048 + 
  ((161 - (67*I)*Sqrt[7])*u0^3*w1*w3)/4096 + 
  ((-67 - (23*I)*Sqrt[7])*u1^2*w1*w3)/4096 + 
  ((171 - (33*I)*Sqrt[7])*u1*w2*w3)/1024 + 
  ((147 + (295*I)*Sqrt[7])*u0^3*w1*w4)/4096 + 
  ((5 + (17*I)*Sqrt[7])*u1^2*w1*w4)/1024 + 
  ((-141 + (135*I)*Sqrt[7])*u1*w2*w4)/2048 + 
  ((-5 - (17*I)*Sqrt[7])*u0*u1*w1*w5)/512 + ((27 + (15*I)*Sqrt[7])*u0*w2*w5)/
   256 + ((-213 + (95*I)*Sqrt[7])*u0*u1*w1*w6)/512 + 
  ((-309 - (129*I)*Sqrt[7])*u0*w2*w6)/256 + w6^2}


==> anc/README <==
Here is the content of this directory.

Mathematica files:
DolgachevSurfaces.nb -- computation of families of Dolgachev surfaces; 9,7,5,2,0 parameters.
SevenfoldCover.nb -- construction, identification, beautification of FPP.
IntersectionForms.nb -- auxiliary notebook with intersection theory data for Y.

When running these three Mathematica files, the default directory they should be in is Desktop/MumfordFPP2021/
Otherwise you should change the Read and Write commands accordingly.

More Mathematica files:
SecondFamily.nb -- computation of the second five-parameter family of Dolgachev surfaces 
	and the four points in the singular fiber.
FindingKeumFPP.nb -- computation of the Keum's FPP.
IntersectionFormsKeum.nb -- auxiliary notebook with intersection theory data for Y that comes from 
	Keum's FPP.

When running the above three Mathematica files, the default directory they should be in is 
Desktop/MumfordFPP2021/KeumFPP
Otherwise you should change the Read and Write commands accordingly.

C file:
finitefieldnodes.c -- a C code to look for elements of the second family that have singularities 
	at three special points. One should run them in parallel for different s1 for p=53.

Data files (Mathematica format, but readable):
QuadricsGood1212 -- equations of the first 5 parameter family of Y_0 with two disjoint lines in the special fiber.
QuadricsW -- equations of Y_0 in the (C20, p = 2, \emptyset, D_32_7) case.
EqsFPPwithrrQ -- final equations of the FPP (C20, p = 2, \emptyset, D_32_7), where rr stands for sqrt(-7).
QuadricsWforKeum -- equations of Y_0 in the Keum's case (a = 7,p = 2,{7},D_32_7).
EqsFPPwithrrKeum -- final equations of the Keum's FPP, where rr stands for sqrt(-7).


Magma files:
Search79 -- parameter search for Y_0 mod 79 in (C20, p = 2, \emptyset, D_32_7) case.
Torsion -- search of torsion line bundles on FPP mod 29 in what turns out to be 
	(C20, p = 2, \emptyset, D_32_7) case.
CheckSmoothness -- verification that EqsFPPwithrrQ gives a smooth surface.
CheckSmoothnessKeum -- verification that EqsFPPwithrrKeum gives a smooth surface.

Macaulay2 files:
CheckFPP -- other checks of the equations EqsFPPwithrrQ
CheckFPP -- other checks of the equations EqsFPPwithrrKeum

Note: the Magma and Macaulay files do not contain the calculation of the Hilbert polynomials over the 
number field. However, these were fast and gave the expected results for both EqsFPPwithrr and 
EqsFPPwithrrKeum.


==> anc/Search79 <==
p:=79;d:=1;
FF:=FiniteField(p^d);
RR<u0,u1,v1,v2,v3,v4,v5,v6>:=PolynomialRing(FF,8);

x:=FF.1;

count:=0;
for a1:=0 to (d-1)*(p-1) do 
for a2:=0 to p-1 do 
[a2];
for a3:=0 to (d-1)*(p-1) do for a4:=0 to p-1 do
for a5:=0 to (d-1)*(p-1) do for a6:=0 to p-1 do

s2:= a1*x+a2;
s3:= a3*x+a4;
s4:= a5*x+a6;

if 0 eq 160*s2*s3^5 + 144*s2^2*s3^5 - 648*s2^3*s3^5 - 192*s2*s3^6 - 384*s2^2*s3^6 - 
 1080*s2^3*s3^6 + 32*s2*s3^7 - 288*s2^2*s3^7 - 720*s2^3*s3^7 - 
 144*s2^3*s3^8 + 16*s2^2*s3^9 + 24*s2^3*s3^9 + 8*s2^3*s3^10 + 160*s3^4*s4 - 
 112*s2*s3^4*s4 - 2232*s2^2*s3^4*s4 + 972*s2^3*s3^4*s4 - 192*s3^5*s4 - 
 112*s2*s3^5*s4 - 2208*s2^2*s3^5*s4 + 1836*s2^3*s3^5*s4 + 32*s3^6*s4 - 
 1584*s2*s3^6*s4 - 2136*s2^2*s3^6*s4 + 3852*s2^3*s3^6*s4 + 880*s2*s3^7*s4 + 
 960*s2^2*s3^7*s4 + 3852*s2^3*s3^7*s4 - 96*s2*s3^8*s4 + 1016*s2^2*s3^8*s4 + 
 2004*s2^3*s3^8*s4 + 32*s2^2*s3^9*s4 + 340*s2^3*s3^9*s4 - 40*s2^2*s3^10*s4 
- 
 44*s2^3*s3^10*s4 - 12*s2^3*s3^11*s4 - 32*s3^3*s4^2 - 1736*s2*s3^3*s4^2 + 
 2268*s2^2*s3^3*s4^2 - 486*s2^3*s3^3*s4^2 - 128*s3^4*s4^2 - 
 3056*s2*s3^4*s4^2 + 1056*s2^2*s3^4*s4^2 - 1782*s2^3*s3^4*s4^2 - 
 1184*s3^5*s4^2 + 136*s2*s3^5*s4^2 + 11832*s2^2*s3^5*s4^2 - 
 3636*s2^3*s3^5*s4^2 + 960*s3^6*s4^2 - 112*s2*s3^6*s4^2 + 
 10576*s2^2*s3^6*s4^2 - 3924*s2^3*s3^6*s4^2 - 128*s3^7*s4^2 + 
 4696*s2*s3^7*s4^2 + 6400*s2^2*s3^7*s4^2 - 6672*s2^3*s3^7*s4^2 - 
 1568*s2*s3^8*s4^2 - 1024*s2^2*s3^8*s4^2 - 5536*s2^3*s3^8*s4^2 + 
 104*s2*s3^9*s4^2 - 1400*s2^2*s3^9*s4^2 - 2300*s2^3*s3^9*s4^2 - 
 48*s2^2*s3^10*s4^2 - 284*s2^3*s3^10*s4^2 + 36*s2^2*s3^11*s4^2 + 
 38*s2^3*s3^11*s4^2 + 6*s2^3*s3^12*s4^2 - 600*s3^2*s4^3 + 844*s2*s3^2*s4^3 
- 
 666*s2^2*s3^2*s4^3 + 81*s2^3*s3^2*s4^3 - 816*s3^3*s4^3 - 604*s2*s3^3*s4^3 
- 
 168*s2^2*s3^3*s4^3 + 945*s2^3*s3^3*s4^3 - 360*s3^4*s4^3 + 
 7388*s2*s3^4*s4^3 - 8766*s2^2*s3^4*s4^3 + 495*s2^3*s3^4*s4^3 + 
 864*s3^5*s4^3 + 17124*s2*s3^5*s4^3 + 464*s2^2*s3^5*s4^3 + 
 3087*s2^3*s3^5*s4^3 + 3128*s3^6*s4^3 + 772*s2*s3^6*s4^3 - 
 21404*s2^2*s3^6*s4^3 + 3534*s2^3*s3^6*s4^3 - 1904*s3^7*s4^3 + 
 508*s2*s3^7*s4^3 - 19936*s2^2*s3^7*s4^3 + 1918*s2^3*s3^7*s4^3 + 
 200*s3^8*s4^3 - 6396*s2*s3^8*s4^3 - 8724*s2^2*s3^8*s4^3 + 
 4914*s2^3*s3^8*s4^3 + 1404*s2*s3^9*s4^3 + 880*s2^2*s3^9*s4^3 + 
 4066*s2^3*s3^9*s4^3 - 48*s2*s3^10*s4^3 + 982*s2^2*s3^10*s4^3 + 
 1361*s2^3*s3^10*s4^3 + 8*s2^2*s3^11*s4^3 + 97*s2^3*s3^11*s4^3 - 
 14*s2^2*s3^12*s4^3 - 17*s2^3*s3^12*s4^3 - s2^3*s3^13*s4^3 - 32*s3*s4^4 + 
 176*s2*s3*s4^4 + 36*s2^2*s3*s4^4 - 816*s3^2*s4^4 + 1124*s2*s3^2*s4^4 - 
 264*s2^2*s3^2*s4^4 - 189*s2^3*s3^2*s4^4 + 2216*s3^3*s4^4 - 
 3940*s2*s3^3*s4^4 - 966*s2^2*s3^3*s4^4 + 531*s2^3*s3^3*s4^4 + 
 4736*s3^4*s4^4 + 5716*s2*s3^4*s4^4 - 1892*s2^2*s3^4*s4^4 - 
 441*s2^3*s3^4*s4^4 + 3096*s3^5*s4^4 - 7276*s2*s3^5*s4^4 + 
 11594*s2^2*s3^5*s4^4 + 2187*s2^3*s3^5*s4^4 - 3056*s3^6*s4^4 - 
 38196*s2*s3^6*s4^4 - 9952*s2^2*s3^6*s4^4 - 1990*s2^3*s3^6*s4^4 - 
 3784*s3^7*s4^4 - 2852*s2*s3^7*s4^4 + 16796*s2^2*s3^7*s4^4 + 
 306*s2^3*s3^7*s4^4 + 1888*s3^8*s4^4 + 492*s2*s3^8*s4^4 + 
 19288*s2^2*s3^8*s4^4 + 2066*s2^3*s3^8*s4^4 - 152*s3^9*s4^4 + 
 4476*s2*s3^9*s4^4 + 6384*s2^2*s3^9*s4^4 - 1374*s2^3*s3^9*s4^4 - 
 688*s2*s3^10*s4^4 - 728*s2^2*s3^10*s4^4 - 1677*s2^3*s3^10*s4^4 + 
 8*s2*s3^11*s4^4 - 374*s2^2*s3^11*s4^4 - 437*s2^3*s3^11*s4^4 + 
 12*s2^2*s3^12*s4^4 - 9*s2^3*s3^12*s4^4 + 2*s2^2*s3^13*s4^4 + 
 3*s2^3*s3^13*s4^4 + 160*s4^5 - 80*s2*s4^5 - 128*s3*s4^5 - 944*s2*s3*s4^5 + 
 192*s2^2*s3*s4^5 - 360*s3^2*s4^5 - 2180*s2*s3^2*s4^5 + 2130*s2^2*s3^2*s4^5 
- 
 153*s2^3*s3^2*s4^5 + 4736*s3^3*s4^5 - 6068*s2*s3^3*s4^5 + 
 2800*s2^2*s3^3*s4^5 - 927*s2^3*s3^3*s4^5 + 64*s3^4*s4^5 + 
 9536*s2*s3^4*s4^5 + 11050*s2^2*s3^4*s4^5 - 1515*s2^3*s3^4*s4^5 - 
 10688*s3^5*s4^5 - 17376*s2*s3^5*s4^5 + 1724*s2^2*s3^5*s4^5 - 
 2621*s2^3*s3^5*s4^5 - 9168*s3^6*s4^5 - 9352*s2*s3^6*s4^5 - 
 8172*s2^2*s3^6*s4^5 - 5714*s2^3*s3^6*s4^5 + 6144*s3^7*s4^5 + 
 44024*s2*s3^7*s4^5 + 18992*s2^2*s3^7*s4^5 + 850*s2^3*s3^7*s4^5 + 
 1952*s3^8*s4^5 + 4176*s2*s3^8*s4^5 - 4716*s2^2*s3^8*s4^5 - 
 2510*s2^3*s3^8*s4^5 - 960*s3^9*s4^5 - 1904*s2*s3^9*s4^5 - 
 10648*s2^2*s3^9*s4^5 - 3090*s2^3*s3^9*s4^5 + 56*s3^10*s4^5 - 
 1588*s2*s3^10*s4^5 - 2534*s2^2*s3^10*s4^5 - 165*s2^3*s3^10*s4^5 + 
 188*s2*s3^11*s4^5 + 384*s2^2*s3^11*s4^5 + 413*s2^3*s3^11*s4^5 + 
 66*s2^2*s3^12*s4^5 + 73*s2^3*s3^12*s4^5 - 4*s2^2*s3^13*s4^5 - 
 s2^3*s3^13*s4^5 - 192*s4^6 + 176*s2*s4^6 - 1184*s3*s4^6 + 1200*s2*s3*s4^6 
- 
 396*s2^2*s3*s4^6 + 864*s3^2*s4^6 + 5348*s2*s3^2*s4^6 - 1588*s2^2*s3^2*s4^6 
+ 
 315*s2^3*s3^2*s4^6 + 3096*s3^3*s4^6 + 6732*s2*s3^3*s4^6 - 
 8214*s2^2*s3^3*s4^6 - 135*s2^3*s3^3*s4^6 - 10688*s3^4*s4^6 + 
 9960*s2*s3^4*s4^6 - 5968*s2^2*s3^4*s4^6 + 3053*s2^3*s3^4*s4^6 - 
 11840*s3^5*s4^6 - 19984*s2*s3^5*s4^6 - 24258*s2^2*s3^5*s4^6 + 
 1903*s2^3*s3^5*s4^6 + 11712*s3^6*s4^6 + 26024*s2*s3^6*s4^6 + 
 7464*s2^2*s3^6*s4^6 + 5814*s2^3*s3^6*s4^6 + 13936*s3^7*s4^6 + 
 25864*s2*s3^7*s4^6 + 7588*s2^2*s3^7*s4^6 + 6466*s2^3*s3^7*s4^6 - 
 6912*s3^8*s4^6 - 28480*s2*s3^8*s4^6 - 16624*s2^2*s3^8*s4^6 - 
 574*s2^3*s3^8*s4^6 - 32*s3^9*s4^6 - 3040*s2*s3^9*s4^6 - 944*s2^2*s3^9*s4^6 
+ 1830*s2^3*s3^9*s4^6 + 224*s3^10*s4^6 + 1588*s2*s3^10*s4^6 + 3628*s2^2*s3^10*s4^6 + 
  1695*s2^3*s3^10*s4^6 - 8*s3^11*s4^6 + 236*s2*s3^11*s4^6 + 498*s2^2*s3^11*s4^6 + 181*s2^3*s3^11*s4^6 
  - 24*s2*s3^12*s4^6 - 96*s2^2*s3^12*s4^6 - 63*s2^3*s3^12*s4^6 - 2*s2^2*s3^13*s4^6 - 
  5*s2^3*s3^13*s4^6 + 32*s4^7 - 112*s2*s4^7 + 960*s3*s4^7 - 848*s2*s3*s4^7 + 64*s2^2*s3*s4^7 + 
  3128*s3^2*s4^7 - 4044*s2*s3^2*s4^7 + 882*s2^2*s3^2*s4^7 + 129*s2^3*s3^2*s4^7 - 3056*s3^3*s4^7 - 
  11916*s2*s3^3*s4^7 + 4068*s2^2*s3^3*s4^7 - 341*s2^3*s3^3*s4^7 - 9168*s3^4*s4^7 - 9736*s2*s3^4*s4^7 
  + 13322*s2^2*s3^4*s4^7 + 467*s2^3*s3^4*s4^7 + 11712*s3^5*s4^7 - 3544*s2*s3^5*s4^7 + 
  6488*s2^2*s3^5*s4^7 - 3567*s2^3*s3^5*s4^7 + 23808*s3^6*s4^7 + 32512*s2*s3^6*s4^7 + 
  27668*s2^2*s3^6*s4^7 - 1342*s2^3*s3^6*s4^7 - 6208*s3^7*s4^7 - 22544*s2*s3^7*s4^7 - 
  15336*s2^2*s3^7*s4^7 - 6490*s2^3*s3^7*s4^7 - 11728*s3^8*s4^7 - 22760*s2*s3^8*s4^7 - 
  8172*s2^2*s3^8*s4^7 - 4418*s2^3*s3^8*s4^7 + 4160*s3^9*s4^7 + 10696*s2*s3^9*s4^7 + 
  7936*s2^2*s3^9*s4^7 + 378*s2^3*s3^9*s4^7 - 312*s3^10*s4^7 + 1068*s2*s3^10*s4^7 + 
  762*s2^2*s3^10*s4^7 - 691*s2^3*s3^10*s4^7 - 16*s3^11*s4^7 - 516*s2*s3^11*s4^7 - 796*s2^2*s3^11*s4^7 
  - 481*s2^3*s3^11*s4^7 - 30*s2^2*s3^12*s4^7 - 33*s2^3*s3^12*s4^7 + 8*s2^2*s3^13*s4^7 + 
  5*s2^3*s3^13*s4^7 + 16*s2*s4^8 - 128*s3*s4^8 + 480*s2*s3*s4^8 + 108*s2^2*s3*s4^8 - 1904*s3^2*s4^8 + 
  1692*s2*s3^2*s4^8 - 192*s2^2*s3^2*s4^8
- 127*s2^3*s3^2*s4^8 - 3784*s3^3*s4^8 + 6372*s2*s3^3*s4^8 - 310*s2^2*s3^3*s4^8 - 21*s2^3*s3^3*s4^8 + 
  6144*s3^4*s4^8 + 13920*s2*s3^4*s4^8 - 5372*s2^2*s3^4*s4^8 - 537*s2^3*s3^4*s4^8 + 13936*s3^5*s4^8 + 
  8808*s2*s3^5*s4^8 - 11394*s2^2*s3^5*s4^8 - 251*s2^3*s3^5*s4^8 - 6208*s3^6*s4^8 - 6176*s2*s3^6*s4^8 
  - 5648*s2^2*s3^6*s4^8 + 1978*s2^3*s3^6*s4^8 - 21888*s3^7*s4^8 - 32528*s2*s3^7*s4^8 - 
  19612*s2^2*s3^7*s4^8 + 342*s2^3*s3^7*s4^8 + 1472*s3^8*s4^8 + 12600*s2*s3^8*s4^8 + 
  12536*s2^2*s3^8*s4^8 + 4342*s2^3*s3^8*s4^8 + 5264*s3^9*s4^8 + 9656*s2*s3^9*s4^8 + 
  4920*s2^2*s3^9*s4^8 + 1882*s2^3*s3^9*s4^8 - 1168*s3^10*s4^8 - 2460*s2*s3^10*s4^8 - 
  2192*s2^2*s3^10*s4^8 - 155*s2^3*s3^10*s4^8 + 72*s3^11*s4^8 - 148*s2*s3^11*s4^8 - 78*s2^2*s3^11*s4^8 
  + 159*s2^3*s3^11*s4^8 + 56*s2*s3^12*s4^8 + 100*s2^2*s3^12*s4^8 + 67*s2^3*s3^12*s4^8 - 
  2*s2^2*s3^13*s4^8 + s2^3*s3^13*s4^8 - 64*s2*s3*s4^9 + 200*s3^2*s4^9 - 828*s2*s3^2*s4^9 - 
  306*s2^2*s3^2*s4^9 - 59*s2^3*s3^2*s4^9
+ 1888*s3^3*s4^9 - 1772*s2*s3^3*s4^9 + 200*s2^2*s3^3*s4^9 + 323*s2^3*s3^3*s4^9 + 1952*s3^4*s4^9 - 
  5648*s2*s3^4*s4^9 - 962*s2^2*s3^4*s4^9 - 349*s2^3*s3^4*s4^9 - 6912*s3^5*s4^9 - 9328*s2*s3^5*s4^9 + 
  4220*s2^2*s3^5*s4^9 + 1149*s2^3*s3^5*s4^9 - 11728*s3^6*s4^9 - 6376*s2*s3^6*s4^9 + 
  4676*s2^2*s3^6*s4^9 - 130*s2^3*s3^6*s4^9 + 1472*s3^7*s4^9 + 7416*s2*s3^7*s4^9 + 3968*s2^2*s3^7*s4^9
  - 374*s2^3*s3^7*s4^9 + 10560*s3^8*s4^9 + 18080*s2*s3^8*s4^9 + 8724*s2^2*s3^8*s4^9 + 
  130*s2^3*s3^8*s4^9 - 576*s3^9*s4^9 - 5088*s2*s3^9*s4^9 - 5592*s2^2*s3^9*s4^9 - 1770*s2^3*s3^9*s4^9 
  - 1048*s3^10*s4^9 - 1900*s2*s3^10*s4^9 - 1426*s2^2*s3^10*s4^9 - 467*s2^3*s3^10*s4^9 + 96*s3^11*s4^9 
  + 388*s2*s3^11*s4^9 + 344*s2^2*s3^11*s4^9 + 35*s2^3*s3^11*s4^9 - 18*s2^2*s3^12*s4^9 - 
  21*s2^3*s3^12*s4^9 - 4*s2^2*s3^13*s4^9 - 3*s2^3*s3^13*s4^9 - 4*s2^2*s3*s4^10 + 92*s2*s3^2*s4^10 - 
  4*s2^2*s3^2*s4^10
+ s2^3*s3^2*s4^10 - 152*s3^3*s4^10 + 700*s2*s3^3*s4^10 + 314*s2^2*s3^3*s4^10
+ 113*s2^3*s3^3*s4^10 - 960*s3^4*s4^10 + 968*s2*s3^4*s4^10 - 104*s2^2*s3^4*s4^10 - 
  291*s2^3*s3^4*s4^10 - 32*s3^5*s4^10 + 2888*s2*s3^5*s4^10 + 1322*s2^2*s3^5*s4^10 + 
  433*s2^3*s3^5*s4^10 + 4160*s3^6*s4^10 + 3432*s2*s3^6*s4^10 - 2024*s2^2*s3^6*s4^10 - 
  778*s2^3*s3^6*s4^10 + 5264*s3^7*s4^10 + 3584*s2*s3^7*s4^10 - 228*s2^2*s3^7*s4^10 + 
  246*s2^3*s3^7*s4^10 - 576*s3^8*s4^10 - 3536*s2*s3^8*s4^10 - 1792*s2^2*s3^8*s4^10 - 
  122*s2^3*s3^8*s4^10 - 2624*s3^9*s4^10 - 5112*s2*s3^9*s4^10 - 2152*s2^2*s3^9*s4^10 - 
  82*s2^3*s3^9*s4^10 + 512*s3^10*s4^10 + 1516*s2*s3^10*s4^10 + 1452*s2^2*s3^10*s4^10 + 
  425*s2^3*s3^10*s4^10 + 40*s3^11*s4^10 + 116*s2*s3^11*s4^10 + 170*s2^2*s3^11*s4^10 + 
  57*s2^3*s3^11*s4^10 - 40*s2*s3^12*s4^10 - 24*s2^2*s3^12*s4^10 - 3*s2^3*s3^12*s4^10 + 
  2*s2^2*s3^13*s4^10 + s2^3*s3^13*s4^10 + 8*s2^2*s3^2*s4^11 + 2*s2^3*s3^2*s4^11 - 56*s2*s3^3*s4^11 + 
  12*s2^2*s3^3*s4^11 + 56*s3^4*s4^11
- 276*s2*s3^4*s4^11 - 124*s2^2*s3^4*s4^11 - 70*s2^3*s3^4*s4^11 + 224*s3^5*s4^11 - 204*s2*s3^5*s4^11 + 
  64*s2^2*s3^5*s4^11 + 116*s2^3*s3^5*s4^11 - 312*s3^6*s4^11 - 740*s2*s3^6*s4^11 - 632*s2^2*s3^6*s4^11 
  - 200*s2^3*s3^6*s4^11 - 1168*s3^7*s4^11 - 460*s2*s3^7*s4^11 + 600*s2^2*s3^7*s4^11 + 
  244*s2^3*s3^7*s4^11 - 1048*s3^8*s4^11 - 1132*s2*s3^8*s4^11 - 416*s2^2*s3^8*s4^11 - 
  120*s2^3*s3^8*s4^11 + 512*s3^9*s4^11 + 972*s2*s3^9*s4^11 + 480*s2^2*s3^9*s4^11 + 76*s2^3*s3^9*s4^11 
  + 344*s3^10*s4^11 + 612*s2*s3^10*s4^11 + 208*s2^2*s3^10*s4^11 + 6*s2^3*s3^10*s4^11 - 
  144*s3^11*s4^11 - 252*s2*s3^11*s4^11 - 196*s2^2*s3^11*s4^11 - 52*s2^3*s3^11*s4^11 - 
  4*s2^2*s3^12*s4^11 - 2*s2^3*s3^12*s4^11 - 4*s2^2*s3^3*s4^12 - 2*s2^3*s3^3*s4^12 + 12*s2*s3^4*s4^12 
  - 8*s2^2*s3^4*s4^12 - 2*s2^3*s3^4*s4^12 - 8*s3^5*s4^12 + 36*s2*s3^5*s4^12 + 8*s2^2*s3^5*s4^12 + 
  12*s2^3*s3^5*s4^12 - 16*s3^6*s4^12 - 12*s2*s3^6*s4^12
- 32*s2^2*s3^6*s4^12 - 20*s2^3*s3^6*s4^12 + 72*s3^7*s4^12 + 52*s2*s3^7*s4^12
+ 96*s2^2*s3^7*s4^12 + 32*s2^3*s3^7*s4^12 + 96*s3^8*s4^12 - 52*s2*s3^8*s4^12
- 96*s2^2*s3^8*s4^12 - 32*s2^3*s3^8*s4^12 + 40*s3^9*s4^12 + 124*s2*s3^9*s4^12 + 88*s2^2*s3^9*s4^12 + 
  20*s2^3*s3^9*s4^12 - 144*s3^10*s4^12 - 148*s2*s3^10*s4^12 - 64*s2^2*s3^10*s4^12 - 
  12*s2^3*s3^10*s4^12 - 40*s3^11*s4^12 - 20*s2*s3^11*s4^12 + 4*s2^2*s3^11*s4^12 + 2*s2^3*s3^11*s4^12
  + 8*s2*s3^12*s4^12 + 8*s2^2*s3^12*s4^12 + 2*s2^3*s3^12*s4^12
then 


s1n:=
-(s2*(-8*s3^3 + 8*s3^4 + 4*s2*s3^4 + 72*s2^2*s3^4 + 24*s2*s3^5 + 
    60*s2^2*s3^5 + 4*s2*s3^6 + 24*s2^2*s3^6 + 4*s2^2*s3^7 + 12*s3^2*s4 - 
    12*s3^3*s4 + 138*s2*s3^3*s4 - 72*s2^2*s3^3*s4 + 52*s3^4*s4 + 
    72*s2*s3^4*s4 - 90*s2^2*s3^4*s4 - 20*s3^5*s4 + 28*s2*s3^5*s4 - 
    192*s2^2*s3^5*s4 - 40*s2*s3^6*s4 - 100*s2^2*s3^6*s4 - 6*s2*s3^7*s4 - 
    24*s2^2*s3^7*s4 - 2*s2^2*s3^8*s4 + 12*s3*s4^2 + 20*s3^2*s4^2 - 
    138*s2*s3^2*s4^2 + 18*s2^2*s3^2*s4^2 + 20*s3^3*s4^2 + 62*s2*s3^3*s4^2 + 
    144*s2^2*s3^3*s4^2 + 52*s3^4*s4^2 - 390*s2*s3^4*s4^2 + 
    162*s2^2*s3^4*s4^2 - 88*s3^5*s4^2 - 188*s2*s3^5*s4^2 + 
    84*s2^2*s3^5*s4^2 + 16*s3^6*s4^2 - 42*s2*s3^6*s4^2 + 118*s2^2*s3^6*s4^2 + 
    22*s2*s3^7*s4^2 + 44*s2^2*s3^7*s4^2 + 2*s2*s3^8*s4^2 + 6*s2^2*s3^8*s4^2 - 
    8*s4^3 - 12*s3*s4^3 + 34*s2*s3*s4^3 + 20*s3^2*s4^3 + 70*s2*s3^2*s4^3 - 
    57*s2^2*s3^2*s4^3 - 4*s3^3*s4^3 + 418*s2*s3^3*s4^3 - 48*s2^2*s3^3*s4^3 - 
    176*s3^4*s4^3 - 306*s2*s3^4*s4^3 - 251*s2^2*s3^4*s4^3 - 60*s3^5*s4^3 + 
    278*s2*s3^5*s4^3 - 80*s2^2*s3^5*s4^3 + 52*s3^6*s4^3 + 146*s2*s3^6*s4^3 + 
    9*s2^2*s3^6*s4^3 - 4*s3^7*s4^3 + 6*s2*s3^7*s4^3 - 16*s2^2*s3^7*s4^3 - 
    6*s2*s3^8*s4^3 - 5*s2^2*s3^8*s4^3 + 8*s4^4 + 52*s3*s4^4 - 22*s2*s3*s4^4 + 
    52*s3^2*s4^4 - 96*s2*s3^2*s4^4 + 6*s2^2*s3^2*s4^4 - 176*s3^3*s4^4 - 
    182*s2*s3^3*s4^4 + 44*s2^2*s3^3*s4^4 - 144*s3^4*s4^4 - 384*s2*s3^4*s4^4 + 
    58*s2^2*s3^4*s4^4 + 268*s3^5*s4^4 + 438*s2*s3^5*s4^4 + 
    204*s2^2*s3^5*s4^4 + 12*s3^6*s4^4 - 12*s2*s3^6*s4^4 + 2*s2^2*s3^6*s4^4 - 
    8*s3^7*s4^4 - 34*s2*s3^7*s4^4 - 24*s2^2*s3^7*s4^4 + 4*s2*s3^8*s4^4 - 
    2*s2^2*s3^8*s4^4 - 20*s3*s4^5 - 10*s2*s3*s4^5 - 88*s3^2*s4^5 + 
    24*s2*s3^2*s4^5 + 24*s2^2*s3^2*s4^5 - 60*s3^3*s4^5 + 76*s2*s3^3*s4^5 - 
    36*s2^2*s3^3*s4^5 + 268*s3^4*s4^5 + 236*s2*s3^4*s4^5 + 
    14*s2^2*s3^4*s4^5 + 200*s3^5*s4^5 + 102*s2*s3^5*s4^5 - 
    40*s2^2*s3^5*s4^5 - 148*s3^6*s4^5 - 232*s2*s3^6*s4^5 - 
    76*s2^2*s3^6*s4^5 + 8*s3^7*s4^5 - 8*s2*s3^7*s4^5 + 12*s2^2*s3^7*s4^5 + 
    4*s2*s3^8*s4^5 + 6*s2^2*s3^8*s4^5 - 2*s2*s3*s4^6 + 16*s3^2*s4^6 + 
    10*s2*s3^2*s4^6 + 8*s2^2*s3^2*s4^6 + 52*s3^3*s4^6 - 28*s2^2*s3^3*s4^6 + 
    12*s3^4*s4^6 + 2*s2*s3^4*s4^6 + 28*s2^2*s3^4*s4^6 - 148*s3^5*s4^6 - 
    154*s2*s3^5*s4^6 - 28*s2^2*s3^5*s4^6 - 52*s3^6*s4^6 + 18*s2*s3^6*s4^6 + 
    16*s2^2*s3^6*s4^6 + 24*s3^7*s4^6 + 36*s2*s3^7*s4^6 + 8*s2^2*s3^7*s4^6 - 
    6*s2*s3^8*s4^6 - 4*s2^2*s3^8*s4^6 + 2*s2*s3^2*s4^7 + s2^2*s3^2*s4^7 - 
    4*s3^3*s4^7 - 4*s2^2*s3^3*s4^7 - 8*s3^4*s4^7 - 2*s2*s3^4*s4^7 + 
    7*s2^2*s3^4*s4^7 + 8*s3^5*s4^7 - 16*s2*s3^5*s4^7 - 8*s2^2*s3^5*s4^7 + 
    24*s3^6*s4^7 + 30*s2*s3^6*s4^7 + 7*s2^2*s3^6*s4^7 - 20*s3^7*s4^7 - 
    16*s2*s3^7*s4^7 - 4*s2^2*s3^7*s4^7 + 2*s2*s3^8*s4^7 + s2^2*s3^8*s4^7));
s1d:= 
 s4*(-2 + 2*s3 + 3*s2*s3 + 4*s2*s3^2 + s2*s3^3 + 2*s4 + 8*s3*s4 - 
   2*s2*s3*s4 - 2*s3^2*s4 - 4*s2*s3^2*s4 - 2*s2*s3^3*s4 - 2*s3*s4^2 - 
   s2*s3*s4^2 - 6*s3^2*s4^2 + s2*s3^3*s4^2)*(4*s3^2 + 18*s2*s3^2 + 
   2*s2*s3^4 + 14*s3*s4 - 9*s2*s3*s4 - 6*s3^3*s4 - 30*s2*s3^3*s4 - 
   s2*s3^5*s4 + 4*s4^2 - 22*s3^2*s4^2 + 24*s2*s3^2*s4^2 + 2*s3^4*s4^2 + 
   8*s2*s3^4*s4^2 - 6*s3*s4^3 - 7*s2*s3*s4^3 - 2*s3^3*s4^3 - 
   18*s2*s3^3*s4^3 + s2*s3^5*s4^3 + 2*s3^2*s4^4 + 6*s2*s3^2*s4^4 + 
   10*s3^4*s4^4 + 6*s2*s3^4*s4^4);
s5n:= -2*s2^2*(-1 + s3*s4)*
  (2*s3 - s4 + 2*s3*s4 - s3^2*s4 + s4^2 + 4*s3*s4^2 + s3^2*s4^2)*
  (-8*s3^3 + 8*s3^4 + 4*s2*s3^4 + 72*s2^2*s3^4 + 24*s2*s3^5 + 60*s2^2*s3^5 + 
   4*s2*s3^6 + 24*s2^2*s3^6 + 4*s2^2*s3^7 + 12*s3^2*s4 - 12*s3^3*s4 + 
   138*s2*s3^3*s4 - 72*s2^2*s3^3*s4 + 52*s3^4*s4 + 72*s2*s3^4*s4 - 
   90*s2^2*s3^4*s4 - 20*s3^5*s4 + 28*s2*s3^5*s4 - 192*s2^2*s3^5*s4 - 
   40*s2*s3^6*s4 - 100*s2^2*s3^6*s4 - 6*s2*s3^7*s4 - 24*s2^2*s3^7*s4 - 
   2*s2^2*s3^8*s4 + 12*s3*s4^2 + 20*s3^2*s4^2 - 138*s2*s3^2*s4^2 + 
   18*s2^2*s3^2*s4^2 + 20*s3^3*s4^2 + 62*s2*s3^3*s4^2 + 144*s2^2*s3^3*s4^2 + 
   52*s3^4*s4^2 - 390*s2*s3^4*s4^2 + 162*s2^2*s3^4*s4^2 - 88*s3^5*s4^2 - 
   188*s2*s3^5*s4^2 + 84*s2^2*s3^5*s4^2 + 16*s3^6*s4^2 - 42*s2*s3^6*s4^2 + 
   118*s2^2*s3^6*s4^2 + 22*s2*s3^7*s4^2 + 44*s2^2*s3^7*s4^2 + 
   2*s2*s3^8*s4^2 + 6*s2^2*s3^8*s4^2 - 8*s4^3 - 12*s3*s4^3 + 34*s2*s3*s4^3 + 
   20*s3^2*s4^3 + 70*s2*s3^2*s4^3 - 57*s2^2*s3^2*s4^3 - 4*s3^3*s4^3 + 
   418*s2*s3^3*s4^3 - 48*s2^2*s3^3*s4^3 - 176*s3^4*s4^3 - 306*s2*s3^4*s4^3 - 
   251*s2^2*s3^4*s4^3 - 60*s3^5*s4^3 + 278*s2*s3^5*s4^3 - 80*s2^2*s3^5*s4^3 + 
   52*s3^6*s4^3 + 146*s2*s3^6*s4^3 + 9*s2^2*s3^6*s4^3 - 4*s3^7*s4^3 + 
   6*s2*s3^7*s4^3 - 16*s2^2*s3^7*s4^3 - 6*s2*s3^8*s4^3 - 5*s2^2*s3^8*s4^3 + 
   8*s4^4 + 52*s3*s4^4 - 22*s2*s3*s4^4 + 52*s3^2*s4^4 - 96*s2*s3^2*s4^4 + 
   6*s2^2*s3^2*s4^4 - 176*s3^3*s4^4 - 182*s2*s3^3*s4^4 + 44*s2^2*s3^3*s4^4 - 
   144*s3^4*s4^4 - 384*s2*s3^4*s4^4 + 58*s2^2*s3^4*s4^4 + 268*s3^5*s4^4 + 
   438*s2*s3^5*s4^4 + 204*s2^2*s3^5*s4^4 + 12*s3^6*s4^4 - 12*s2*s3^6*s4^4 + 
   2*s2^2*s3^6*s4^4 - 8*s3^7*s4^4 - 34*s2*s3^7*s4^4 - 24*s2^2*s3^7*s4^4 + 
   4*s2*s3^8*s4^4 - 2*s2^2*s3^8*s4^4 - 20*s3*s4^5 - 10*s2*s3*s4^5 - 
   88*s3^2*s4^5 + 24*s2*s3^2*s4^5 + 24*s2^2*s3^2*s4^5 - 60*s3^3*s4^5 + 
   76*s2*s3^3*s4^5 - 36*s2^2*s3^3*s4^5 + 268*s3^4*s4^5 + 236*s2*s3^4*s4^5 + 
   14*s2^2*s3^4*s4^5 + 200*s3^5*s4^5 + 102*s2*s3^5*s4^5 - 40*s2^2*s3^5*s4^5 - 
   148*s3^6*s4^5 - 232*s2*s3^6*s4^5 - 76*s2^2*s3^6*s4^5 + 8*s3^7*s4^5 - 
   8*s2*s3^7*s4^5 + 12*s2^2*s3^7*s4^5 + 4*s2*s3^8*s4^5 + 6*s2^2*s3^8*s4^5 - 
   2*s2*s3*s4^6 + 16*s3^2*s4^6 + 10*s2*s3^2*s4^6 + 8*s2^2*s3^2*s4^6 + 
   52*s3^3*s4^6 - 28*s2^2*s3^3*s4^6 + 12*s3^4*s4^6 + 2*s2*s3^4*s4^6 + 
   28*s2^2*s3^4*s4^6 - 148*s3^5*s4^6 - 154*s2*s3^5*s4^6 - 28*s2^2*s3^5*s4^6 - 
   52*s3^6*s4^6 + 18*s2*s3^6*s4^6 + 16*s2^2*s3^6*s4^6 + 24*s3^7*s4^6 + 
   36*s2*s3^7*s4^6 + 8*s2^2*s3^7*s4^6 - 6*s2*s3^8*s4^6 - 4*s2^2*s3^8*s4^6 + 
   2*s2*s3^2*s4^7 + s2^2*s3^2*s4^7 - 4*s3^3*s4^7 - 4*s2^2*s3^3*s4^7 - 
   8*s3^4*s4^7 - 2*s2*s3^4*s4^7 + 7*s2^2*s3^4*s4^7 + 8*s3^5*s4^7 - 
   16*s2*s3^5*s4^7 - 8*s2^2*s3^5*s4^7 + 24*s3^6*s4^7 + 30*s2*s3^6*s4^7 + 
   7*s2^2*s3^6*s4^7 - 20*s3^7*s4^7 - 16*s2*s3^7*s4^7 - 4*s2^2*s3^7*s4^7 + 
   2*s2*s3^8*s4^7 + s2^2*s3^8*s4^7); 
s5d:= s4^2*(-2 + 2*s3 + 3*s2*s3 + 4*s2*s3^2 + s2*s3^3 + 2*s4 + 8*s3*s4 - 
   2*s2*s3*s4 - 2*s3^2*s4 - 4*s2*s3^2*s4 - 2*s2*s3^3*s4 - 2*s3*s4^2 - 
   s2*s3*s4^2 - 6*s3^2*s4^2 + s2*s3^3*s4^2)*(2*s3 - 2*s3^2 - 9*s2*s3^2 - 
   6*s2*s3^3 - s2*s3^4 - 4*s4 - 4*s3*s4 + 9*s2*s3*s4 - 10*s3^2*s4 + 
   2*s3^3*s4 + 5*s2*s3^3*s4 + 2*s2*s3^4*s4 + 6*s3*s4^2 + 6*s2*s3*s4^2 + 
   2*s3^2*s4^2 - 5*s2*s3^2*s4^2 + 8*s3^3*s4^2 - s2*s3^4*s4^2 + s2*s3*s4^3 - 
   2*s3^2*s4^3 - 2*s2*s3^2*s4^3 + 2*s3^3*s4^3 + s2*s3^3*s4^3)*
  (4*s3^2 + 18*s2*s3^2 + 2*s2*s3^4 + 14*s3*s4 - 9*s2*s3*s4 - 6*s3^3*s4 - 
   30*s2*s3^3*s4 - s2*s3^5*s4 + 4*s4^2 - 22*s3^2*s4^2 + 24*s2*s3^2*s4^2 + 
   2*s3^4*s4^2 + 8*s2*s3^4*s4^2 - 6*s3*s4^3 - 7*s2*s3*s4^3 - 2*s3^3*s4^3 - 
   18*s2*s3^3*s4^3 + s2*s3^5*s4^3 + 2*s3^2*s4^4 + 6*s2*s3^2*s4^4 + 
   10*s3^4*s4^4 + 6*s2*s3^4*s4^4);

if s1d*s5d ne 0 then s1:=s1n/s1d;s5:=s5n/s5d; 
if s1*s2 ne 0 then 
 t1:=s1;t2:=s2;t3:=s3*s5/s1;t4:=s4*s5/s2;t5:=s5;

u0pt3:=1;
u1pt3:=1;
v1pt3:=2*t2*t3^2*(-(t1*t3) + t2*t4)^3*(t1*t4 - t5)*t5^2*
    (t1*t4 + t5)*(t1*t2*t3*t4 - t5^2)*(-(t1^3*t2*t3*t4^2) + 
     2*t1^2*t2^2*t3*t4^2 - 2*t1^2*t2*t3^2*t4^2 + t1^2*t2*t3*t4^3 - 
     t1^3*t3*t4*t5 + t1^2*t2*t3*t4*t5 - 2*t1^2*t3^2*t4*t5 + t1^2*t2*t4^2*t5 + 
     2*t1*t2^2*t4^2*t5 - t1^2*t3*t4^2*t5 - t1*t2*t3*t4^2*t5 + t1*t2*t4^3*t5 - 
     t1^2*t3*t5^2 + t1^2*t4*t5^2 - t1*t2*t4*t5^2 + t1*t3*t4*t5^2 - 
     t1*t4^2*t5^2 + t2*t4^2*t5^2 - 3*t1*t5^3 + 3*t4*t5^3); 
v2pt3:= -2*t3*(t1*t3 - t2*t4)^3*(t1*t4 - t5)*t5^2*(t1*t4 + t5)*
    (t1*t2*t3*t4 - t5^2)*(-2*t1^2*t2^2*t3^2*t4^2 + t1^3*t2^2*t3^2*t4^2 - 
     2*t1^2*t2^3*t3^2*t4^2 - 2*t1^2*t2*t3^2*t4*t5 + t1^3*t2*t3^2*t4*t5 - 
     t1^2*t2^2*t3^2*t4*t5 - 2*t1^2*t2*t3*t4^2*t5 - 2*t1*t2^2*t3*t4^2*t5 - 
     t1^2*t2^2*t3*t4^2*t5 - 2*t1*t2^3*t3*t4^2*t5 + t1^2*t2*t3^2*t5^2 + 
     2*t1*t2*t3*t4*t5^2 - t1^2*t2*t3*t4*t5^2 + t1*t2^2*t3*t4*t5^2 + 
     2*t1*t3*t5^3 + 3*t1*t2*t3*t5^3 + 2*t1*t4*t5^3 + 2*t2*t4*t5^3); 
v3pt3:= -(t3*(t1*t3 - t2*t4)^3*(t1*t4 - t5)*t5^2*(t1*t4 + t5)*
     (t1*t2*t3*t4 - t5^2)*(2*t1^3*t2^2*t3^2*t4^2 - 2*t1^2*t2^3*t3^2*t4^2 + 
      2*t1^2*t2^2*t3^3*t4^2 + t1^3*t2^2*t3^3*t4^2 - 2*t1^2*t2^2*t3^2*t4^3 - 
      t1^2*t2^3*t3^2*t4^3 + 2*t1^3*t2*t3^2*t4*t5 - 2*t1^2*t2^2*t3^2*t4*t5 + 
      2*t1^2*t2*t3^3*t4*t5 + t1^3*t2*t3^3*t4*t5 - t1^2*t2^2*t3^3*t4*t5 + 
      2*t1^3*t2*t3*t4^2*t5 - 2*t1*t2^3*t3*t4^2*t5 + 2*t1^3*t2*t3^2*t4^2*t5 + 
      2*t1*t2^2*t3^2*t4^2*t5 + t1*t2^3*t3^2*t4^2*t5 - 2*t1^2*t2*t3*t4^3*t5 - 
      2*t1*t2^2*t3*t4^3*t5 - 2*t1^2*t2^2*t3*t4^3*t5 - t1*t2^3*t3*t4^3*t5 - 
      t1^2*t2*t3^3*t5^2 - 2*t1^2*t2*t3*t4*t5^2 + 2*t1*t2^2*t3*t4*t5^2 - 
      2*t1*t2*t3^2*t4*t5^2 + t1^2*t2*t3^2*t4*t5^2 + 2*t1*t2*t3*t4^2*t5^2 - 
      t1*t2^2*t3*t4^2*t5^2 + t2^3*t3*t4^2*t5^2 - 2*t1^2*t3*t5^3 + 
      2*t1*t2*t3*t5^3 - 2*t1*t3^2*t5^3 - 3*t1*t2*t3^2*t5^3 - 2*t1^2*t4*t5^3 + 
      2*t2^2*t4*t5^3 - 2*t2*t3*t4*t5^3 + 3*t2^2*t3*t4*t5^3 + 2*t1*t4^2*t5^3 + 
      2*t2*t4^2*t5^3));
 v4pt3:=  -(t2*t3*(-(t1*t3) + t2*t4)^2*(t1*t4 - t5)*t5^2*
     (t1*t3 + t5)*(t1*t4 + t5)*(-2*t1^3*t2^3*t3^3*t4^3 + 
      2*t1^3*t2^2*t3^4*t4^3 - t1^4*t2^2*t3^4*t4^3 + 2*t1^4*t2^2*t3^2*t4^4 + 
      2*t1^4*t2^2*t3^3*t4^4 + t1^3*t2^3*t3^3*t4^4 - 2*t1^3*t2^2*t3^2*t4^5 - 
      2*t1^3*t2^3*t3^2*t4^5 + 2*t1^3*t2*t3^4*t4^2*t5 - t1^4*t2*t3^4*t4^2*t5 + 
      t1^3*t2^2*t3^4*t4^2*t5 + 2*t1^3*t2*t3^3*t4^3*t5 - 
      2*t1^2*t2^2*t3^3*t4^3*t5 + 3*t1^3*t2^2*t3^3*t4^3*t5 - 
      t1^2*t2^3*t3^3*t4^3*t5 - 2*t1^2*t2^2*t3^2*t4^4*t5 - 
      2*t1^2*t2^3*t3^2*t4^4*t5 + 2*t1^3*t2*t3^3*t4*t5^2 + 
      t1^3*t2*t3^4*t4*t5^2 - 6*t1^2*t2*t3^3*t4^2*t5^2 + 
      2*t1^3*t2*t3^3*t4^2*t5^2 - 5*t1^2*t2^2*t3^3*t4^2*t5^2 - 
      4*t1^3*t2*t3*t4^3*t5^2 + 2*t1*t2^3*t3*t4^3*t5^2 - 
      2*t1^2*t2*t3^2*t4^3*t5^2 - 2*t1^3*t2*t3^2*t4^3*t5^2 + 
      2*t1*t2^2*t3^2*t4^3*t5^2 - 3*t1^2*t2^2*t3^2*t4^3*t5^2 + 
      4*t1*t2^3*t3^2*t4^3*t5^2 + 4*t1^2*t2*t3*t4^4*t5^2 + 
      2*t1*t2^2*t3*t4^4*t5^2 + 2*t1^2*t2^2*t3*t4^4*t5^2 + 
      t1*t2^3*t3*t4^4*t5^2 - 2*t1^2*t3^3*t4*t5^3 - 2*t1^2*t2*t3^3*t4*t5^3 - 
      2*t1^2*t3^2*t4^2*t5^3 + 2*t1*t2*t3^2*t4^2*t5^3 - 
      t1^2*t2*t3^2*t4^2*t5^3 + 3*t1*t2^2*t3^2*t4^2*t5^3 + 
      2*t1*t2*t3*t4^3*t5^3 + t1*t2^2*t3*t4^3*t5^3 - t2^3*t3*t4^3*t5^3 - 
      2*t1^2*t3^2*t5^4 + 2*t1*t2*t3*t4*t5^4 + 4*t1*t3^2*t4*t5^4 + 
      3*t1*t2*t3^2*t4*t5^4 + 2*t1^2*t4^2*t5^4 - 2*t2^2*t4^2*t5^4 + 
      2*t1*t3*t4^2*t5^4 - 2*t2*t3*t4^2*t5^4 - 3*t2^2*t3*t4^2*t5^4 - 
      2*t1*t4^3*t5^4 - 2*t2*t4^3*t5^4)); 
  v5pt3:= -2*t2*t4*(t1*t3 - t5)*(t1*t3 + t5)*(t1*t2*t3*t4 - t5^2)*
    (-2*t1^5*t2^3*t3^4*t4^4 + 2*t1^4*t2^4*t3^4*t4^4 - 2*t1^4*t2^3*t3^5*t4^4 - 
     t1^5*t2^3*t3^5*t4^4 + 2*t1^4*t2^3*t3^4*t4^5 + t1^4*t2^4*t3^4*t4^5 - 
     2*t1^5*t2^2*t3^4*t4^3*t5 - 2*t1^4*t2^2*t3^5*t4^3*t5 - 
     t1^5*t2^2*t3^5*t4^3*t5 - t1^4*t2^3*t3^5*t4^3*t5 + 
     2*t1^4*t2^3*t3^3*t4^4*t5 + 2*t1^3*t2^4*t3^3*t4^4*t5 + 
     2*t1^4*t2^3*t3^4*t4^4*t5 + t1^3*t2^4*t3^4*t4^4*t5 - 
     2*t1^5*t2^2*t3^2*t4^5*t5 - 2*t1^5*t2^2*t3^3*t4^5*t5 - 
     t1^3*t2^4*t3^3*t4^5*t5 + 2*t1^4*t2^2*t3^2*t4^6*t5 + 
     2*t1^4*t2^3*t3^2*t4^6*t5 + t1^4*t2^2*t3^5*t4^2*t5^2 + 
     2*t1^4*t2^2*t3^3*t4^3*t5^2 - 2*t1^3*t2^3*t3^3*t4^3*t5^2 + 
     2*t1^3*t2^2*t3^4*t4^3*t5^2 - t1^4*t2^2*t3^4*t4^3*t5^2 + 
     2*t1^3*t2^3*t3^2*t4^4*t5^2 - 2*t1^2*t2^4*t3^2*t4^4*t5^2 - 
     2*t1^3*t2^2*t3^3*t4^4*t5^2 + 2*t1^2*t2^3*t3^3*t4^4*t5^2 + 
     2*t1^3*t2^3*t3^3*t4^4*t5^2 - t1^2*t2^4*t3^3*t4^4*t5^2 - 
     2*t1^2*t2^3*t3^2*t4^5*t5^2 - t1^2*t2^4*t3^2*t4^5*t5^2 + 
     2*t1^4*t2*t3^4*t4*t5^3 + 2*t1^4*t2*t3^5*t4*t5^3 - 
     2*t1^3*t2^2*t3^3*t4^2*t5^3 - 2*t1^4*t2*t3^4*t4^2*t5^3 - 
     t1^3*t2^2*t3^4*t4^2*t5^3 - 2*t1^4*t2*t3^2*t4^3*t5^3 + 
     2*t1^3*t2^2*t3^2*t4^3*t5^3 - 2*t1^2*t2^3*t3^2*t4^3*t5^3 + 
     2*t1^3*t2*t3^3*t4^3*t5^3 - 2*t1^4*t2*t3^3*t4^3*t5^3 + 
     4*t1^2*t2^2*t3^3*t4^3*t5^3 + 5*t1^3*t2^2*t3^3*t4^3*t5^3 + 
     4*t1^4*t2*t3*t4^4*t5^3 + 2*t1^3*t2^2*t3*t4^4*t5^3 - 
     2*t1^2*t2^3*t3*t4^4*t5^3 - 2*t1*t2^4*t3*t4^4*t5^3 + 
     2*t1^3*t2*t3^2*t4^4*t5^3 + 2*t1^4*t2*t3^2*t4^4*t5^3 - 
     2*t1^2*t2^2*t3^2*t4^4*t5^3 + 4*t1^3*t2^2*t3^2*t4^4*t5^3 - 
     4*t1^2*t2^3*t3^2*t4^4*t5^3 - t1*t2^4*t3^2*t4^4*t5^3 - 
     4*t1^3*t2*t3*t4^5*t5^3 - 2*t1^2*t2^2*t3*t4^5*t5^3 - 
     2*t1^3*t2^2*t3*t4^5*t5^3 - 2*t1^2*t2^3*t3*t4^5*t5^3 + 
     t1*t2^4*t3*t4^5*t5^3 - t1^2*t2^2*t3^3*t4^2*t5^4 - 
     2*t1^2*t2^2*t3*t4^3*t5^4 + 2*t1*t2^3*t3*t4^3*t5^4 - 
     2*t1*t2^2*t3^2*t4^3*t5^4 + t1^2*t2^2*t3^2*t4^3*t5^4 + 
     2*t1*t2^2*t3*t4^4*t5^4 - t1*t2^3*t3*t4^4*t5^4 + t2^4*t3*t4^4*t5^4 - 
     2*t1^3*t3^3*t5^5 + 2*t1^3*t3^2*t4*t5^5 + 2*t1^2*t2*t3^2*t4*t5^5 + 
     2*t1^2*t3^3*t4*t5^5 + 2*t1^3*t3*t4^2*t5^5 - 4*t1^2*t2*t3*t4^2*t5^5 - 
     2*t1^2*t3^2*t4^2*t5^5 - 4*t1*t2*t3^2*t4^2*t5^5 - 
     3*t1*t2^2*t3^2*t4^2*t5^5 - 2*t1^3*t4^3*t5^5 - 2*t1^2*t2*t4^3*t5^5 + 
     2*t1*t2^2*t4^3*t5^5 + 2*t2^3*t4^3*t5^5 - 2*t1^2*t3*t4^3*t5^5 + 
     2*t1*t2*t3*t4^3*t5^5 + 3*t2^3*t3*t4^3*t5^5 + 2*t1^2*t4^4*t5^5 + 
     2*t1*t2*t4^4*t5^5);
v6pt3:= -2*t4*(-(t1*t3) + t2*t4)*t5^2*(t1*t3 + t5)*
    (t1*t2*t3*t4 - t5^2)*(2*t1^4*t2^2*t3^5*t4^2 - t1^5*t2^2*t3^5*t4^2 + 
     2*t1^4*t2^3*t3^5*t4^2 + 2*t1^4*t2^3*t3^3*t4^3 + 2*t1^3*t2^4*t3^3*t4^3 - 
     4*t1^3*t2^3*t3^4*t4^3 + 4*t1^4*t2^3*t3^4*t4^3 - 2*t1^3*t2^4*t3^4*t4^3 - 
     2*t1^5*t2^2*t3^2*t4^4 - 2*t1^4*t2^3*t3^2*t4^4 - 2*t1^5*t2^2*t3^3*t4^4 - 
     2*t1^3*t2^3*t3^3*t4^4 - 2*t1^4*t2^3*t3^3*t4^4 - 3*t1^3*t2^4*t3^3*t4^4 + 
     2*t1^4*t2^2*t3^2*t4^5 + 2*t1^3*t2^3*t3^2*t4^5 + 2*t1^4*t2^3*t3^2*t4^5 + 
     2*t1^3*t2^4*t3^2*t4^5 + 2*t1^4*t2*t3^5*t4*t5 - t1^5*t2*t3^5*t4*t5 + 
     t1^4*t2^2*t3^5*t4*t5 + 2*t1^4*t2*t3^4*t4^2*t5 - 
     4*t1^3*t2^2*t3^4*t4^2*t5 + 4*t1^4*t2^2*t3^4*t4^2*t5 - 
     2*t1^3*t2^3*t3^4*t4^2*t5 - 4*t1^3*t2^2*t3^3*t4^3*t5 + 
     2*t1^2*t2^3*t3^3*t4^3*t5 - 5*t1^3*t2^3*t3^3*t4^3*t5 + 
     t1^2*t2^4*t3^3*t4^3*t5 + 2*t1^2*t2^3*t3^2*t4^4*t5 + 
     2*t1^2*t2^4*t3^2*t4^4*t5 - t1^4*t2*t3^5*t5^2 - 2*t1^4*t2*t3^3*t4*t5^2 - 
     2*t1^3*t2^2*t3^3*t4*t5^2 - 4*t1^3*t2*t3^4*t4*t5^2 - 
     2*t1^3*t2^2*t3^4*t4*t5^2 + 8*t1^2*t2^2*t3^3*t4^2*t5^2 - 
     t1^3*t2^2*t3^3*t4^2*t5^2 + 5*t1^2*t2^3*t3^3*t4^2*t5^2 + 
     4*t1^4*t2*t3*t4^3*t5^2 + 4*t1^3*t2^2*t3*t4^3*t5^2 - 
     2*t1^2*t2^3*t3*t4^3*t5^2 - 2*t1*t2^4*t3*t4^3*t5^2 + 
     2*t1^4*t2*t3^2*t4^3*t5^2 + 4*t1^2*t2^2*t3^2*t4^3*t5^2 + 
     2*t1^3*t2^2*t3^2*t4^3*t5^2 - 2*t1*t2^4*t3^2*t4^3*t5^2 - 
     4*t1^3*t2*t3*t4^4*t5^2 - 4*t1^2*t2^2*t3*t4^4*t5^2 - 
     2*t1^3*t2^2*t3*t4^4*t5^2 - 2*t1^2*t2^3*t3*t4^4*t5^2 + 
     t1*t2^4*t3*t4^4*t5^2 - 2*t1^3*t3^4*t5^3 - 2*t1^3*t2*t3^4*t5^3 - 
     2*t1^3*t3^3*t4*t5^3 + 4*t1^2*t2*t3^3*t4*t5^3 - t1^3*t2*t3^3*t4*t5^3 + 
     5*t1^2*t2^2*t3^3*t4*t5^3 + 4*t1^2*t2*t3^2*t4^2*t5^3 - 
     2*t1*t2^2*t3^2*t4^2*t5^3 + 2*t1^2*t2^2*t3^2*t4^2*t5^3 - 
     4*t1*t2^3*t3^2*t4^2*t5^3 - 2*t1*t2^2*t3*t4^3*t5^3 - 
     t1*t2^3*t3*t4^3*t5^3 + t2^4*t3*t4^3*t5^3 + 2*t1^3*t3^2*t5^4 + 
     2*t1^2*t2*t3^2*t5^4 + 2*t1^2*t3^3*t5^4 + 3*t1^2*t2*t3^3*t5^4 - 
     2*t1^2*t2*t3*t4*t5^4 - 2*t1*t2^2*t3*t4*t5^4 - 4*t1*t2*t3^2*t4*t5^4 - 
     6*t1*t2^2*t3^2*t4*t5^4 - 2*t1^3*t4^2*t5^4 - 2*t1^2*t2*t4^2*t5^4 + 
     2*t1*t2^2*t4^2*t5^4 + 2*t2^3*t4^2*t5^4 - 2*t1*t2*t3*t4^2*t5^4 + 
     3*t2^3*t3*t4^2*t5^4 + 2*t1^2*t4^3*t5^4 + 2*t1*t2*t4^3*t5^4); 
 u0pt4:=1; 
u1pt4:=1;
 v1pt4:=  2*t2*t3^2*(-(t1*t3) + t2*t4)^3*(t1*t4 - t5)*t5^2*
    (t1*t4 + t5)*(t1*t2*t3*t4 - t5^2)*(-(t1^3*t2*t3*t4^2) + 
     2*t1^2*t2^2*t3*t4^2 - 2*t1^2*t2*t3^2*t4^2 + t1^2*t2*t3*t4^3 + 
     t1^3*t3*t4*t5 - t1^2*t2*t3*t4*t5 + 2*t1^2*t3^2*t4*t5 - t1^2*t2*t4^2*t5 - 
     2*t1*t2^2*t4^2*t5 + t1^2*t3*t4^2*t5 + t1*t2*t3*t4^2*t5 - t1*t2*t4^3*t5 - 
     t1^2*t3*t5^2 + t1^2*t4*t5^2 - t1*t2*t4*t5^2 + t1*t3*t4*t5^2 - 
     t1*t4^2*t5^2 + t2*t4^2*t5^2 + 3*t1*t5^3 - 3*t4*t5^3);
   v2pt4:=  -2*t3*(t1*t3 - t2*t4)^3*(t1*t4 - t5)*t5^2*(t1*t4 + t5)*
    (t1*t2*t3*t4 - t5^2)*(-2*t1^2*t2^2*t3^2*t4^2 + t1^3*t2^2*t3^2*t4^2 - 
     2*t1^2*t2^3*t3^2*t4^2 + 2*t1^2*t2*t3^2*t4*t5 - t1^3*t2*t3^2*t4*t5 + 
     t1^2*t2^2*t3^2*t4*t5 + 2*t1^2*t2*t3*t4^2*t5 + 2*t1*t2^2*t3*t4^2*t5 + 
     t1^2*t2^2*t3*t4^2*t5 + 2*t1*t2^3*t3*t4^2*t5 + t1^2*t2*t3^2*t5^2 + 
     2*t1*t2*t3*t4*t5^2 - t1^2*t2*t3*t4*t5^2 + t1*t2^2*t3*t4*t5^2 - 
     2*t1*t3*t5^3 - 3*t1*t2*t3*t5^3 - 2*t1*t4*t5^3 - 2*t2*t4*t5^3); 
  v3pt4:= -(t3*(t1*t3 - t2*t4)^3*(t1*t4 - t5)*t5^2*(t1*t4 + t5)*
     (t1*t2*t3*t4 - t5^2)*(2*t1^3*t2^2*t3^2*t4^2 - 2*t1^2*t2^3*t3^2*t4^2 + 
      2*t1^2*t2^2*t3^3*t4^2 + t1^3*t2^2*t3^3*t4^2 - 2*t1^2*t2^2*t3^2*t4^3 - 
      t1^2*t2^3*t3^2*t4^3 - 2*t1^3*t2*t3^2*t4*t5 + 2*t1^2*t2^2*t3^2*t4*t5 - 
      2*t1^2*t2*t3^3*t4*t5 - t1^3*t2*t3^3*t4*t5 + t1^2*t2^2*t3^3*t4*t5 - 
      2*t1^3*t2*t3*t4^2*t5 + 2*t1*t2^3*t3*t4^2*t5 - 2*t1^3*t2*t3^2*t4^2*t5 - 
      2*t1*t2^2*t3^2*t4^2*t5 - t1*t2^3*t3^2*t4^2*t5 + 2*t1^2*t2*t3*t4^3*t5 + 
      2*t1*t2^2*t3*t4^3*t5 + 2*t1^2*t2^2*t3*t4^3*t5 + t1*t2^3*t3*t4^3*t5 - 
      t1^2*t2*t3^3*t5^2 - 2*t1^2*t2*t3*t4*t5^2 + 2*t1*t2^2*t3*t4*t5^2 - 
      2*t1*t2*t3^2*t4*t5^2 + t1^2*t2*t3^2*t4*t5^2 + 2*t1*t2*t3*t4^2*t5^2 - 
      t1*t2^2*t3*t4^2*t5^2 + t2^3*t3*t4^2*t5^2 + 2*t1^2*t3*t5^3 - 
      2*t1*t2*t3*t5^3 + 2*t1*t3^2*t5^3 + 3*t1*t2*t3^2*t5^3 + 2*t1^2*t4*t5^3 - 
      2*t2^2*t4*t5^3 + 2*t2*t3*t4*t5^3 - 3*t2^2*t3*t4*t5^3 - 2*t1*t4^2*t5^3 - 
      2*t2*t4^2*t5^3));
 v4pt4:= -(t2*t3*(-(t1*t3) + t2*t4)^2*(t1*t3 - t5)*
     (t1*t4 - t5)*t5^2*(t1*t4 + t5)*(-2*t1^3*t2^3*t3^3*t4^3 + 
      2*t1^3*t2^2*t3^4*t4^3 - t1^4*t2^2*t3^4*t4^3 + 2*t1^4*t2^2*t3^2*t4^4 + 
      2*t1^4*t2^2*t3^3*t4^4 + t1^3*t2^3*t3^3*t4^4 - 2*t1^3*t2^2*t3^2*t4^5 - 
      2*t1^3*t2^3*t3^2*t4^5 - 2*t1^3*t2*t3^4*t4^2*t5 + t1^4*t2*t3^4*t4^2*t5 - 
      t1^3*t2^2*t3^4*t4^2*t5 - 2*t1^3*t2*t3^3*t4^3*t5 + 
      2*t1^2*t2^2*t3^3*t4^3*t5 - 3*t1^3*t2^2*t3^3*t4^3*t5 + 
      t1^2*t2^3*t3^3*t4^3*t5 + 2*t1^2*t2^2*t3^2*t4^4*t5 + 
      2*t1^2*t2^3*t3^2*t4^4*t5 + 2*t1^3*t2*t3^3*t4*t5^2 + 
      t1^3*t2*t3^4*t4*t5^2 - 6*t1^2*t2*t3^3*t4^2*t5^2 + 
      2*t1^3*t2*t3^3*t4^2*t5^2 - 5*t1^2*t2^2*t3^3*t4^2*t5^2 - 
      4*t1^3*t2*t3*t4^3*t5^2 + 2*t1*t2^3*t3*t4^3*t5^2 - 
      2*t1^2*t2*t3^2*t4^3*t5^2 - 2*t1^3*t2*t3^2*t4^3*t5^2 + 
      2*t1*t2^2*t3^2*t4^3*t5^2 - 3*t1^2*t2^2*t3^2*t4^3*t5^2 + 
      4*t1*t2^3*t3^2*t4^3*t5^2 + 4*t1^2*t2*t3*t4^4*t5^2 + 
      2*t1*t2^2*t3*t4^4*t5^2 + 2*t1^2*t2^2*t3*t4^4*t5^2 + 
      t1*t2^3*t3*t4^4*t5^2 + 2*t1^2*t3^3*t4*t5^3 + 2*t1^2*t2*t3^3*t4*t5^3 + 
      2*t1^2*t3^2*t4^2*t5^3 - 2*t1*t2*t3^2*t4^2*t5^3 + 
      t1^2*t2*t3^2*t4^2*t5^3 - 3*t1*t2^2*t3^2*t4^2*t5^3 - 
      2*t1*t2*t3*t4^3*t5^3 - t1*t2^2*t3*t4^3*t5^3 + t2^3*t3*t4^3*t5^3 - 
      2*t1^2*t3^2*t5^4 + 2*t1*t2*t3*t4*t5^4 + 4*t1*t3^2*t4*t5^4 + 
      3*t1*t2*t3^2*t4*t5^4 + 2*t1^2*t4^2*t5^4 - 2*t2^2*t4^2*t5^4 + 
      2*t1*t3*t4^2*t5^4 - 2*t2*t3*t4^2*t5^4 - 3*t2^2*t3*t4^2*t5^4 - 
      2*t1*t4^3*t5^4 - 2*t2*t4^3*t5^4)); 
  v5pt4:= -2*t2*t4*(t1*t3 - t5)*(t1*t3 + t5)*(t1*t2*t3*t4 - t5^2)*
    (-2*t1^5*t2^3*t3^4*t4^4 + 2*t1^4*t2^4*t3^4*t4^4 - 2*t1^4*t2^3*t3^5*t4^4 - 
     t1^5*t2^3*t3^5*t4^4 + 2*t1^4*t2^3*t3^4*t4^5 + t1^4*t2^4*t3^4*t4^5 + 
     2*t1^5*t2^2*t3^4*t4^3*t5 + 2*t1^4*t2^2*t3^5*t4^3*t5 + 
     t1^5*t2^2*t3^5*t4^3*t5 + t1^4*t2^3*t3^5*t4^3*t5 - 
     2*t1^4*t2^3*t3^3*t4^4*t5 - 2*t1^3*t2^4*t3^3*t4^4*t5 - 
     2*t1^4*t2^3*t3^4*t4^4*t5 - t1^3*t2^4*t3^4*t4^4*t5 + 
     2*t1^5*t2^2*t3^2*t4^5*t5 + 2*t1^5*t2^2*t3^3*t4^5*t5 + 
     t1^3*t2^4*t3^3*t4^5*t5 - 2*t1^4*t2^2*t3^2*t4^6*t5 - 
     2*t1^4*t2^3*t3^2*t4^6*t5 + t1^4*t2^2*t3^5*t4^2*t5^2 + 
     2*t1^4*t2^2*t3^3*t4^3*t5^2 - 2*t1^3*t2^3*t3^3*t4^3*t5^2 + 
     2*t1^3*t2^2*t3^4*t4^3*t5^2 - t1^4*t2^2*t3^4*t4^3*t5^2 + 
     2*t1^3*t2^3*t3^2*t4^4*t5^2 - 2*t1^2*t2^4*t3^2*t4^4*t5^2 - 
     2*t1^3*t2^2*t3^3*t4^4*t5^2 + 2*t1^2*t2^3*t3^3*t4^4*t5^2 + 
     2*t1^3*t2^3*t3^3*t4^4*t5^2 - t1^2*t2^4*t3^3*t4^4*t5^2 - 
     2*t1^2*t2^3*t3^2*t4^5*t5^2 - t1^2*t2^4*t3^2*t4^5*t5^2 - 
     2*t1^4*t2*t3^4*t4*t5^3 - 2*t1^4*t2*t3^5*t4*t5^3 + 
     2*t1^3*t2^2*t3^3*t4^2*t5^3 + 2*t1^4*t2*t3^4*t4^2*t5^3 + 
     t1^3*t2^2*t3^4*t4^2*t5^3 + 2*t1^4*t2*t3^2*t4^3*t5^3 - 
     2*t1^3*t2^2*t3^2*t4^3*t5^3 + 2*t1^2*t2^3*t3^2*t4^3*t5^3 - 
     2*t1^3*t2*t3^3*t4^3*t5^3 + 2*t1^4*t2*t3^3*t4^3*t5^3 - 
     4*t1^2*t2^2*t3^3*t4^3*t5^3 - 5*t1^3*t2^2*t3^3*t4^3*t5^3 - 
     4*t1^4*t2*t3*t4^4*t5^3 - 2*t1^3*t2^2*t3*t4^4*t5^3 + 
     2*t1^2*t2^3*t3*t4^4*t5^3 + 2*t1*t2^4*t3*t4^4*t5^3 - 
     2*t1^3*t2*t3^2*t4^4*t5^3 - 2*t1^4*t2*t3^2*t4^4*t5^3 + 
     2*t1^2*t2^2*t3^2*t4^4*t5^3 - 4*t1^3*t2^2*t3^2*t4^4*t5^3 + 
     4*t1^2*t2^3*t3^2*t4^4*t5^3 + t1*t2^4*t3^2*t4^4*t5^3 + 
     4*t1^3*t2*t3*t4^5*t5^3 + 2*t1^2*t2^2*t3*t4^5*t5^3 + 
     2*t1^3*t2^2*t3*t4^5*t5^3 + 2*t1^2*t2^3*t3*t4^5*t5^3 - 
     t1*t2^4*t3*t4^5*t5^3 - t1^2*t2^2*t3^3*t4^2*t5^4 - 
     2*t1^2*t2^2*t3*t4^3*t5^4 + 2*t1*t2^3*t3*t4^3*t5^4 - 
     2*t1*t2^2*t3^2*t4^3*t5^4 + t1^2*t2^2*t3^2*t4^3*t5^4 + 
     2*t1*t2^2*t3*t4^4*t5^4 - t1*t2^3*t3*t4^4*t5^4 + t2^4*t3*t4^4*t5^4 + 
     2*t1^3*t3^3*t5^5 - 2*t1^3*t3^2*t4*t5^5 - 2*t1^2*t2*t3^2*t4*t5^5 - 
     2*t1^2*t3^3*t4*t5^5 - 2*t1^3*t3*t4^2*t5^5 + 4*t1^2*t2*t3*t4^2*t5^5 + 
     2*t1^2*t3^2*t4^2*t5^5 + 4*t1*t2*t3^2*t4^2*t5^5 + 
     3*t1*t2^2*t3^2*t4^2*t5^5 + 2*t1^3*t4^3*t5^5 + 2*t1^2*t2*t4^3*t5^5 - 
     2*t1*t2^2*t4^3*t5^5 - 2*t2^3*t4^3*t5^5 + 2*t1^2*t3*t4^3*t5^5 - 
     2*t1*t2*t3*t4^3*t5^5 - 3*t2^3*t3*t4^3*t5^5 - 2*t1^2*t4^4*t5^5 - 
     2*t1*t2*t4^4*t5^5); 
v6pt4:= -2*t4*(-(t1*t3) + t2*t4)*(t1*t3 - t5)*t5^2*
    (t1*t2*t3*t4 - t5^2)*(2*t1^4*t2^2*t3^5*t4^2 - t1^5*t2^2*t3^5*t4^2 + 
     2*t1^4*t2^3*t3^5*t4^2 + 2*t1^4*t2^3*t3^3*t4^3 + 2*t1^3*t2^4*t3^3*t4^3 - 
     4*t1^3*t2^3*t3^4*t4^3 + 4*t1^4*t2^3*t3^4*t4^3 - 2*t1^3*t2^4*t3^4*t4^3 - 
     2*t1^5*t2^2*t3^2*t4^4 - 2*t1^4*t2^3*t3^2*t4^4 - 2*t1^5*t2^2*t3^3*t4^4 - 
     2*t1^3*t2^3*t3^3*t4^4 - 2*t1^4*t2^3*t3^3*t4^4 - 3*t1^3*t2^4*t3^3*t4^4 + 
     2*t1^4*t2^2*t3^2*t4^5 + 2*t1^3*t2^3*t3^2*t4^5 + 2*t1^4*t2^3*t3^2*t4^5 + 
     2*t1^3*t2^4*t3^2*t4^5 - 2*t1^4*t2*t3^5*t4*t5 + t1^5*t2*t3^5*t4*t5 - 
     t1^4*t2^2*t3^5*t4*t5 - 2*t1^4*t2*t3^4*t4^2*t5 + 
     4*t1^3*t2^2*t3^4*t4^2*t5 - 4*t1^4*t2^2*t3^4*t4^2*t5 + 
     2*t1^3*t2^3*t3^4*t4^2*t5 + 4*t1^3*t2^2*t3^3*t4^3*t5 - 
     2*t1^2*t2^3*t3^3*t4^3*t5 + 5*t1^3*t2^3*t3^3*t4^3*t5 - 
     t1^2*t2^4*t3^3*t4^3*t5 - 2*t1^2*t2^3*t3^2*t4^4*t5 - 
     2*t1^2*t2^4*t3^2*t4^4*t5 - t1^4*t2*t3^5*t5^2 - 2*t1^4*t2*t3^3*t4*t5^2 - 
     2*t1^3*t2^2*t3^3*t4*t5^2 - 4*t1^3*t2*t3^4*t4*t5^2 - 
     2*t1^3*t2^2*t3^4*t4*t5^2 + 8*t1^2*t2^2*t3^3*t4^2*t5^2 - 
     t1^3*t2^2*t3^3*t4^2*t5^2 + 5*t1^2*t2^3*t3^3*t4^2*t5^2 + 
     4*t1^4*t2*t3*t4^3*t5^2 + 4*t1^3*t2^2*t3*t4^3*t5^2 - 
     2*t1^2*t2^3*t3*t4^3*t5^2 - 2*t1*t2^4*t3*t4^3*t5^2 + 
     2*t1^4*t2*t3^2*t4^3*t5^2 + 4*t1^2*t2^2*t3^2*t4^3*t5^2 + 
     2*t1^3*t2^2*t3^2*t4^3*t5^2 - 2*t1*t2^4*t3^2*t4^3*t5^2 - 
     4*t1^3*t2*t3*t4^4*t5^2 - 4*t1^2*t2^2*t3*t4^4*t5^2 - 
     2*t1^3*t2^2*t3*t4^4*t5^2 - 2*t1^2*t2^3*t3*t4^4*t5^2 + 
     t1*t2^4*t3*t4^4*t5^2 + 2*t1^3*t3^4*t5^3 + 2*t1^3*t2*t3^4*t5^3 + 
     2*t1^3*t3^3*t4*t5^3 - 4*t1^2*t2*t3^3*t4*t5^3 + t1^3*t2*t3^3*t4*t5^3 - 
     5*t1^2*t2^2*t3^3*t4*t5^3 - 4*t1^2*t2*t3^2*t4^2*t5^3 + 
     2*t1*t2^2*t3^2*t4^2*t5^3 - 2*t1^2*t2^2*t3^2*t4^2*t5^3 + 
     4*t1*t2^3*t3^2*t4^2*t5^3 + 2*t1*t2^2*t3*t4^3*t5^3 + 
     t1*t2^3*t3*t4^3*t5^3 - t2^4*t3*t4^3*t5^3 + 2*t1^3*t3^2*t5^4 + 
     2*t1^2*t2*t3^2*t5^4 + 2*t1^2*t3^3*t5^4 + 3*t1^2*t2*t3^3*t5^4 - 
     2*t1^2*t2*t3*t4*t5^4 - 2*t1*t2^2*t3*t4*t5^4 - 4*t1*t2*t3^2*t4*t5^4 - 
     6*t1*t2^2*t3^2*t4*t5^4 - 2*t1^3*t4^2*t5^4 - 2*t1^2*t2*t4^2*t5^4 + 
     2*t1*t2^2*t4^2*t5^4 + 2*t2^3*t4^2*t5^4 - 2*t1*t2*t3*t4^2*t5^4 + 
     3*t2^3*t3*t4^2*t5^4 + 2*t1^2*t4^3*t5^4 + 2*t1*t2*t4^3*t5^4);



QuadricsGood:=[2*t1^6*t2^4*t3^6*t4^4*u0*u1^2*v1^2 + t1^6*t2^5*t3^6*t4^4*u0*u1^2*v1^2 - 
  2*t1^5*t2^5*t3^5*t4^5*u0*u1^2*v1^2 - t1^5*t2^6*t3^5*t4^5*u0*u1^2*v1^2 - 
  t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1^2*v1^2 + 2*t1^5*t2^3*t3^5*t4^3*t5^2*u0*u1^2*
   v1^2 + t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1^2*v1^2 + 
  2*t1^6*t2^2*t3^4*t4^4*t5^2*u0*u1^2*v1^2 + 3*t1^6*t2^3*t3^4*t4^4*t5^2*u0*
   u1^2*v1^2 - 4*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1^2*v1^2 - 
  t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1^2*v1^2 - 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1^2*
   v1^2 - 3*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + 
  2*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + t1^3*t2^6*t3^3*t4^5*t5^2*u0*u1^2*
   v1^2 - t1^6*t2*t3^4*t4^2*t5^4*u0*u1^2*v1^2 - 
  4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*u1^2*v1^2 - t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1^2*
   v1^2 - 2*t1^5*t2*t3^3*t4^3*t5^4*u0*u1^2*v1^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1^2*v1^2 + 2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1^2*
   v1^2 + 3*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1^2*v1^2 - 
  t1^4*t2^3*t3^2*t4^4*t5^4*u0*u1^2*v1^2 + 2*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1^2*
   v1^2 - 2*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1^2*v1^2 + 
  2*t1^3*t2^3*t3*t4^5*t5^4*u0*u1^2*v1^2 + 3*t1^3*t2^4*t3*t4^5*t5^4*u0*u1^2*
   v1^2 + t1^4*t2*t3^2*t4^2*t5^6*u0*u1^2*v1^2 + 
  4*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1^2*v1^2 + 2*t1^2*t2^3*t3^2*t4^2*t5^6*u0*
   u1^2*v1^2 + 2*t1^3*t2*t3*t4^3*t5^6*u0*u1^2*v1^2 + 
  t1^3*t2^2*t3*t4^3*t5^6*u0*u1^2*v1^2 - 4*t1*t2^3*t3*t4^3*t5^6*u0*u1^2*v1^2 - 
  4*t1*t2^4*t3*t4^3*t5^6*u0*u1^2*v1^2 - 2*t1^2*t2^2*t4^4*t5^6*u0*u1^2*v1^2 - 
  2*t1^2*t2^3*t4^4*t5^6*u0*u1^2*v1^2 + 2*t2^5*t4^4*t5^6*u0*u1^2*v1^2 + 
  2*t1^6*t2^4*t3^6*t4^4*u0*u1*v1*v2 + 2*t1^6*t2^5*t3^6*t4^4*u0*u1*v1*v2 - 
  t1^6*t2^4*t3^7*t4^4*u0*u1*v1*v2 - 2*t1^5*t2^5*t3^5*t4^5*u0*u1*v1*v2 - 
  2*t1^5*t2^6*t3^5*t4^5*u0*u1*v1*v2 + t1^5*t2^5*t3^6*t4^5*u0*u1*v1*v2 - 
  2*t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1*v1*v2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*u1*v1*
   v2 + 2*t1^5*t2^3*t3^5*t4^3*t5^2*u0*u1*v1*v2 + 
  2*t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1*v1*v2 + 2*t1^5*t2^3*t3^6*t4^3*t5^2*u0*u1*
   v1*v2 + 2*t1^6*t2^2*t3^4*t4^4*t5^2*u0*u1*v1*v2 + 
  6*t1^6*t2^3*t3^4*t4^4*t5^2*u0*u1*v1*v2 - 4*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1*
   v1*v2 - 2*t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1*v1*v2 - 
  2*t1^6*t2^2*t3^5*t4^4*t5^2*u0*u1*v1*v2 + t1^4*t2^4*t3^5*t4^4*t5^2*u0*u1*v1*
   v2 - 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1*v1*v2 - 
  6*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1*v1*v2 + 2*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1*
   v1*v2 + 2*t1^3*t2^6*t3^3*t4^5*t5^2*u0*u1*v1*v2 + 
  t1^5*t2^3*t3^4*t4^5*t5^2*u0*u1*v1*v2 - 2*t1^3*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*
   v2 + t1^4*t2^4*t3^3*t4^6*t5^2*u0*u1*v1*v2 - t1^5*t2*t3^6*t4*t5^4*u0*u1*v1*
   v2 - 2*t1^6*t2*t3^4*t4^2*t5^4*u0*u1*v1*v2 - 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*
   u1*v1*v2 - 2*t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1*v1*v2 + 
  3*t1^4*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*v2 - 2*t1^5*t2*t3^3*t4^3*t5^4*u0*u1*v1*
   v2 - 2*t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1*v1*v2 + 
  2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1*v1*v2 + 6*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1*
   v1*v2 + t1^5*t2*t3^4*t4^3*t5^4*u0*u1*v1*v2 - 
  3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*u1*v1*v2 - 2*t1^4*t2^3*t3^2*t4^4*t5^4*u0*u1*
   v1*v2 + 2*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1*v1*v2 - 
  4*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1*v1*v2 + 3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*u1*
   v1*v2 + 2*t1^3*t2^3*t3*t4^5*t5^4*u0*u1*v1*v2 + 
  6*t1^3*t2^4*t3*t4^5*t5^4*u0*u1*v1*v2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*u1*v1*
   v2 + t1*t2^5*t3^2*t4^5*t5^4*u0*u1*v1*v2 - t1^2*t2^4*t3*t4^6*t5^4*u0*u1*v1*
   v2 + t1^3*t2*t3^4*t4*t5^6*u0*u1*v1*v2 + 2*t1^4*t2*t3^2*t4^2*t5^6*u0*u1*v1*
   v2 + 4*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1*v1*v2 + 
  4*t1^2*t2^3*t3^2*t4^2*t5^6*u0*u1*v1*v2 - 2*t1^2*t2^2*t3^3*t4^2*t5^6*u0*u1*
   v1*v2 + 2*t1^3*t2*t3*t4^3*t5^6*u0*u1*v1*v2 + 
  2*t1^3*t2^2*t3*t4^3*t5^6*u0*u1*v1*v2 - 4*t1*t2^3*t3*t4^3*t5^6*u0*u1*v1*v2 - 
  8*t1*t2^4*t3*t4^3*t5^6*u0*u1*v1*v2 - t1^3*t2*t3^2*t4^3*t5^6*u0*u1*v1*v2 + 
  t1*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v2 - 2*t1^2*t2^2*t4^4*t5^6*u0*u1*v1*v2 - 
  4*t1^2*t2^3*t4^4*t5^6*u0*u1*v1*v2 + 4*t2^5*t4^4*t5^6*u0*u1*v1*v2 - 
  t1^2*t2^2*t3*t4^4*t5^6*u0*u1*v1*v2 + 2*t1*t2^3*t4^5*t5^6*u0*u1*v1*v2 + 
  t1^6*t2^5*t3^6*t4^4*u0*v2^2 - t1^6*t2^4*t3^7*t4^4*u0*v2^2 - 
  t1^5*t2^6*t3^5*t4^5*u0*v2^2 + t1^5*t2^5*t3^6*t4^5*u0*v2^2 - 
  t1^6*t2^3*t3^6*t4^2*t5^2*u0*v2^2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*v2^2 + 
  t1^5*t2^4*t3^5*t4^3*t5^2*u0*v2^2 + 2*t1^5*t2^3*t3^6*t4^3*t5^2*u0*v2^2 + 
  3*t1^6*t2^3*t3^4*t4^4*t5^2*u0*v2^2 - t1^4*t2^5*t3^4*t4^4*t5^2*u0*v2^2 - 
  2*t1^6*t2^2*t3^5*t4^4*t5^2*u0*v2^2 + t1^4*t2^4*t3^5*t4^4*t5^2*u0*v2^2 - 
  3*t1^5*t2^4*t3^3*t4^5*t5^2*u0*v2^2 + t1^3*t2^6*t3^3*t4^5*t5^2*u0*v2^2 + 
  t1^5*t2^3*t3^4*t4^5*t5^2*u0*v2^2 - 2*t1^3*t2^5*t3^4*t4^5*t5^2*u0*v2^2 + 
  t1^4*t2^4*t3^3*t4^6*t5^2*u0*v2^2 - t1^5*t2*t3^6*t4*t5^4*u0*v2^2 - 
  t1^6*t2*t3^4*t4^2*t5^4*u0*v2^2 - t1^4*t2^3*t3^4*t4^2*t5^4*u0*v2^2 + 
  3*t1^4*t2^2*t3^5*t4^2*t5^4*u0*v2^2 - t1^5*t2^2*t3^3*t4^3*t5^4*u0*v2^2 + 
  3*t1^3*t2^4*t3^3*t4^3*t5^4*u0*v2^2 + t1^5*t2*t3^4*t4^3*t5^4*u0*v2^2 - 
  3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*v2^2 - t1^4*t2^3*t3^2*t4^4*t5^4*u0*v2^2 - 
  2*t1^2*t2^5*t3^2*t4^4*t5^4*u0*v2^2 + 3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*v2^2 + 
  3*t1^3*t2^4*t3*t4^5*t5^4*u0*v2^2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*v2^2 + 
  t1*t2^5*t3^2*t4^5*t5^4*u0*v2^2 - t1^2*t2^4*t3*t4^6*t5^4*u0*v2^2 + 
  t1^3*t2*t3^4*t4*t5^6*u0*v2^2 + t1^4*t2*t3^2*t4^2*t5^6*u0*v2^2 + 
  2*t1^2*t2^3*t3^2*t4^2*t5^6*u0*v2^2 - 2*t1^2*t2^2*t3^3*t4^2*t5^6*u0*v2^2 + 
  t1^3*t2^2*t3*t4^3*t5^6*u0*v2^2 - 4*t1*t2^4*t3*t4^3*t5^6*u0*v2^2 - 
  t1^3*t2*t3^2*t4^3*t5^6*u0*v2^2 + t1*t2^3*t3^2*t4^3*t5^6*u0*v2^2 - 
  2*t1^2*t2^3*t4^4*t5^6*u0*v2^2 + 2*t2^5*t4^4*t5^6*u0*v2^2 - 
  t1^2*t2^2*t3*t4^4*t5^6*u0*v2^2 + 2*t1*t2^3*t4^5*t5^6*u0*v2^2 + 
  4*t1^5*t2^4*t3^5*t4^5*u0^2*v1*v3 - 4*t1^5*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v3 - 
  4*t1^4*t2^3*t3^4*t4^4*t5^2*u0^2*v1*v3 - 4*t1^3*t2^4*t3^3*t4^5*t5^2*u0^2*v1*
   v3 + 4*t1^4*t2*t3^4*t4^2*t5^4*u0^2*v1*v3 + 4*t1^3*t2^2*t3^3*t4^3*t5^4*u0^2*
   v1*v3 + 4*t1^2*t2^3*t3^2*t4^4*t5^4*u0^2*v1*v3 - 
  4*t1^2*t2*t3^2*t4^2*t5^6*u0^2*v1*v3 + 4*t1^5*t2^4*t3^5*t4^5*v3^2 - 
  4*t1^5*t2^2*t3^5*t4^3*t5^2*v3^2 - 4*t1^4*t2^3*t3^4*t4^4*t5^2*v3^2 - 
  4*t1^3*t2^4*t3^3*t4^5*t5^2*v3^2 + 4*t1^4*t2*t3^4*t4^2*t5^4*v3^2 + 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*v3^2 + 4*t1^2*t2^3*t3^2*t4^4*t5^4*v3^2 - 
  4*t1^2*t2*t3^2*t4^2*t5^6*v3^2 - t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v5 + 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v5 - 3*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v5 + 
  t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v5 + t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v5 - 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v5 + t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v5 + 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v5 - 3*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v5 - 
  t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v5 + 3*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v5 - 
  t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v5 - t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v5 + 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v5 - 3*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v5 + 
  t2^5*t3*t4^4*t5^6*u1*v1*v5 - t1^7*t2^2*t3^6*t4^3*t5^2*v2*v5 + 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v5 + t1^6*t2^2*t3^6*t4^4*t5^2*v2*v5 - 
  3*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v5 - 3*t1^5*t2^3*t3^5*t4^5*t5^2*v2*v5 + 
  t1^4*t2^5*t3^3*t4^6*t5^2*v2*v5 + 3*t1^4*t2^4*t3^4*t4^6*t5^2*v2*v5 - 
  t1^3*t2^5*t3^3*t4^7*t5^2*v2*v5 + t1^5*t2^2*t3^6*t4*t5^4*v2*v5 - 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v5 - t1^6*t3^6*t4^2*t5^4*v2*v5 - 
  t1^4*t2^2*t3^6*t4^2*t5^4*v2*v5 + t1^5*t2^2*t3^4*t4^3*t5^4*v2*v5 + 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v5 + 3*t1^5*t2*t3^5*t4^3*t5^4*v2*v5 + 
  3*t1^3*t2^3*t3^5*t4^3*t5^4*v2*v5 - 3*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v5 - 
  t1^2*t2^5*t3^3*t4^4*t5^4*v2*v5 - 3*t1^4*t2^2*t3^4*t4^4*t5^4*v2*v5 - 
  3*t1^2*t2^4*t3^4*t4^4*t5^4*v2*v5 + 3*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v5 + 
  t1^3*t2^3*t3^3*t4^5*t5^4*v2*v5 + t1*t2^5*t3^3*t4^5*t5^4*v2*v5 - 
  t1^2*t2^5*t3*t4^6*t5^4*v2*v5 + t1^4*t3^6*t5^6*v2*v5 - 
  t1^3*t2^2*t3^4*t4*t5^6*v2*v5 - 3*t1^3*t2*t3^5*t4*t5^6*v2*v5 + 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v5 + 3*t1^2*t2^2*t3^4*t4^2*t5^6*v2*v5 - 
  3*t1*t2^4*t3^2*t4^3*t5^6*v2*v5 - t1*t2^3*t3^3*t4^3*t5^6*v2*v5 + 
  t2^5*t3*t4^4*t5^6*v2*v5 + t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v6 - 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v6 + 3*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v6 - 
  t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v6 - t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v6 + 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v6 - t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v6 - 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v6 + 3*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v6 + 
  t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v6 - 3*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v6 + 
  t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v6 + t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v6 - 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v6 + 3*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v6 - 
  t2^5*t3*t4^4*t5^6*u1*v1*v6 + t1^7*t2^2*t3^6*t4^3*t5^2*v2*v6 - 
  3*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v6 + 3*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v6 - 
  t1^4*t2^5*t3^3*t4^6*t5^2*v2*v6 - t1^5*t2^2*t3^6*t4*t5^4*v2*v6 + 
  3*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v6 - t1^5*t2^2*t3^4*t4^3*t5^4*v2*v6 - 
  3*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v6 + 3*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v6 + 
  t1^2*t2^5*t3^3*t4^4*t5^4*v2*v6 - 3*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v6 + 
  t1^2*t2^5*t3*t4^6*t5^4*v2*v6 + t1^3*t2^2*t3^4*t4*t5^6*v2*v6 - 
  3*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v6 + 3*t1*t2^4*t3^2*t4^3*t5^6*v2*v6 - 
  t2^5*t3*t4^4*t5^6*v2*v6, -2*t1^5*t2^3*t3^5*t4^3*u0*u1^2*v1^2 - 
  t1^5*t2^4*t3^5*t4^3*u0*u1^2*v1^2 + 4*t1^4*t2^4*t3^4*t4^4*u0*u1^2*v1^2 + 
  2*t1^4*t2^5*t3^4*t4^4*u0*u1^2*v1^2 - 2*t1^5*t2^3*t3^3*t4^5*u0*u1^2*v1^2 - 
  t1^5*t2^4*t3^3*t4^5*u0*u1^2*v1^2 + t1^5*t2^2*t3^5*t4*t5^2*u0*u1^2*v1^2 - 
  2*t1^4*t2^2*t3^4*t4^2*t5^2*u0*u1^2*v1^2 - 2*t1^4*t2^3*t3^4*t4^2*t5^2*u0*
   u1^2*v1^2 - t1^5*t2^2*t3^3*t4^3*t5^2*u0*u1^2*v1^2 + 
  2*t1^3*t2^3*t3^3*t4^3*t5^2*u0*u1^2*v1^2 - t1^3*t2^4*t3^3*t4^3*t5^2*u0*u1^2*
   v1^2 + 6*t1^4*t2^2*t3^2*t4^4*t5^2*u0*u1^2*v1^2 + 
  6*t1^4*t2^3*t3^2*t4^4*t5^2*u0*u1^2*v1^2 - 4*t1^2*t2^4*t3^2*t4^4*t5^2*u0*
   u1^2*v1^2 - 2*t1^3*t2^3*t3*t4^5*t5^2*u0*u1^2*v1^2 - 
  3*t1^3*t2^4*t3*t4^5*t5^2*u0*u1^2*v1^2 + 4*t1^3*t2*t3^3*t4*t5^4*u0*u1^2*
   v1^2 + 3*t1^3*t2^2*t3^3*t4*t5^4*u0*u1^2*v1^2 - 
  6*t1^2*t2^2*t3^2*t4^2*t5^4*u0*u1^2*v1^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^4*u0*
   u1^2*v1^2 - 4*t1^3*t2*t3*t4^3*t5^4*u0*u1^2*v1^2 - 
  3*t1^3*t2^2*t3*t4^3*t5^4*u0*u1^2*v1^2 + 4*t1*t2^3*t3*t4^3*t5^4*u0*u1^2*
   v1^2 + 6*t1*t2^4*t3*t4^3*t5^4*u0*u1^2*v1^2 + 
  2*t1^2*t2^2*t4^4*t5^4*u0*u1^2*v1^2 + 2*t1^2*t2^3*t4^4*t5^4*u0*u1^2*v1^2 - 
  2*t2^5*t4^4*t5^4*u0*u1^2*v1^2 - 2*t1^5*t2^3*t3^5*t4^3*u0*u1*v1*v2 - 
  2*t1^5*t2^4*t3^5*t4^3*u0*u1*v1*v2 + t1^5*t2^3*t3^6*t4^3*u0*u1*v1*v2 + 
  4*t1^4*t2^4*t3^4*t4^4*u0*u1*v1*v2 + 4*t1^4*t2^5*t3^4*t4^4*u0*u1*v1*v2 - 
  2*t1^4*t2^3*t3^5*t4^4*u0*u1*v1*v2 - 3*t1^4*t2^4*t3^5*t4^4*u0*u1*v1*v2 - 
  2*t1^5*t2^3*t3^3*t4^5*u0*u1*v1*v2 - 2*t1^5*t2^4*t3^3*t4^5*u0*u1*v1*v2 + 
  t1^5*t2^3*t3^4*t4^5*u0*u1*v1*v2 + 2*t1^4*t2^3*t3^3*t4^6*u0*u1*v1*v2 + 
  t1^4*t2^4*t3^3*t4^6*u0*u1*v1*v2 + 2*t1^5*t2^2*t3^5*t4*t5^2*u0*u1*v1*v2 + 
  t1^5*t2*t3^6*t4*t5^2*u0*u1*v1*v2 - 2*t1^4*t2^2*t3^4*t4^2*t5^2*u0*u1*v1*v2 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^2*u0*u1*v1*v2 + 2*t1^4*t2*t3^5*t4^2*t5^2*u0*u1*v1*
   v2 - t1^4*t2^2*t3^5*t4^2*t5^2*u0*u1*v1*v2 - 2*t1^5*t2^2*t3^3*t4^3*t5^2*u0*
   u1*v1*v2 + 2*t1^3*t2^3*t3^3*t4^3*t5^2*u0*u1*v1*v2 - 
  2*t1^3*t2^4*t3^3*t4^3*t5^2*u0*u1*v1*v2 + t1^5*t2*t3^4*t4^3*t5^2*u0*u1*v1*
   v2 + 2*t1^3*t2^2*t3^4*t4^3*t5^2*u0*u1*v1*v2 + 
  3*t1^3*t2^3*t3^4*t4^3*t5^2*u0*u1*v1*v2 + 6*t1^4*t2^2*t3^2*t4^4*t5^2*u0*u1*
   v1*v2 + 12*t1^4*t2^3*t3^2*t4^4*t5^2*u0*u1*v1*v2 - 
  4*t1^2*t2^4*t3^2*t4^4*t5^2*u0*u1*v1*v2 - 2*t1^4*t2*t3^3*t4^4*t5^2*u0*u1*v1*
   v2 - 5*t1^4*t2^2*t3^3*t4^4*t5^2*u0*u1*v1*v2 + 
  t1^2*t2^4*t3^3*t4^4*t5^2*u0*u1*v1*v2 - 2*t1^3*t2^3*t3*t4^5*t5^2*u0*u1*v1*
   v2 - 6*t1^3*t2^4*t3*t4^5*t5^2*u0*u1*v1*v2 - 2*t1^3*t2^2*t3^2*t4^5*t5^2*u0*
   u1*v1*v2 - t1^3*t2^3*t3^2*t4^5*t5^2*u0*u1*v1*v2 + 
  t1^2*t2^4*t3*t4^6*t5^2*u0*u1*v1*v2 + 4*t1^3*t2*t3^3*t4*t5^4*u0*u1*v1*v2 + 
  6*t1^3*t2^2*t3^3*t4*t5^4*u0*u1*v1*v2 - 2*t1^3*t3^4*t4*t5^4*u0*u1*v1*v2 - 
  3*t1^3*t2*t3^4*t4*t5^4*u0*u1*v1*v2 - 6*t1^2*t2^2*t3^2*t4^2*t5^4*u0*u1*v1*
   v2 - 12*t1^2*t2^3*t3^2*t4^2*t5^4*u0*u1*v1*v2 + 
  3*t1^2*t2^2*t3^3*t4^2*t5^4*u0*u1*v1*v2 - 4*t1^3*t2*t3*t4^3*t5^4*u0*u1*v1*
   v2 - 6*t1^3*t2^2*t3*t4^3*t5^4*u0*u1*v1*v2 + 4*t1*t2^3*t3*t4^3*t5^4*u0*u1*
   v1*v2 + 12*t1*t2^4*t3*t4^3*t5^4*u0*u1*v1*v2 + 
  2*t1^3*t3^2*t4^3*t5^4*u0*u1*v1*v2 + t1^3*t2*t3^2*t4^3*t5^4*u0*u1*v1*v2 - 
  2*t1*t2^3*t3^2*t4^3*t5^4*u0*u1*v1*v2 + 2*t1^2*t2^2*t4^4*t5^4*u0*u1*v1*v2 + 
  4*t1^2*t2^3*t4^4*t5^4*u0*u1*v1*v2 - 4*t2^5*t4^4*t5^4*u0*u1*v1*v2 + 
  3*t1^2*t2^2*t3*t4^4*t5^4*u0*u1*v1*v2 - 2*t1*t2^3*t4^5*t5^4*u0*u1*v1*v2 - 
  t1^5*t2^4*t3^5*t4^3*u0*v2^2 + t1^5*t2^3*t3^6*t4^3*u0*v2^2 + 
  2*t1^4*t2^5*t3^4*t4^4*u0*v2^2 - 3*t1^4*t2^4*t3^5*t4^4*u0*v2^2 + 
  t1^4*t2^3*t3^6*t4^4*u0*v2^2 - t1^5*t2^4*t3^3*t4^5*u0*v2^2 + 
  t1^5*t2^3*t3^4*t4^5*u0*v2^2 + t1^4*t2^4*t3^3*t4^6*u0*v2^2 - 
  t1^4*t2^3*t3^4*t4^6*u0*v2^2 + t1^5*t2^2*t3^5*t4*t5^2*u0*v2^2 + 
  t1^5*t2*t3^6*t4*t5^2*u0*v2^2 - 2*t1^4*t2^3*t3^4*t4^2*t5^2*u0*v2^2 - 
  t1^4*t2^2*t3^5*t4^2*t5^2*u0*v2^2 - t1^4*t2*t3^6*t4^2*t5^2*u0*v2^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^2*u0*v2^2 - t1^3*t2^4*t3^3*t4^3*t5^2*u0*v2^2 + 
  t1^5*t2*t3^4*t4^3*t5^2*u0*v2^2 + 3*t1^3*t2^3*t3^4*t4^3*t5^2*u0*v2^2 + 
  6*t1^4*t2^3*t3^2*t4^4*t5^2*u0*v2^2 - 5*t1^4*t2^2*t3^3*t4^4*t5^2*u0*v2^2 + 
  t1^2*t2^4*t3^3*t4^4*t5^2*u0*v2^2 + t1^4*t2*t3^4*t4^4*t5^2*u0*v2^2 - 
  t1^2*t2^3*t3^4*t4^4*t5^2*u0*v2^2 - 3*t1^3*t2^4*t3*t4^5*t5^2*u0*v2^2 - 
  t1^3*t2^3*t3^2*t4^5*t5^2*u0*v2^2 + t1^2*t2^4*t3*t4^6*t5^2*u0*v2^2 + 
  t1^2*t2^3*t3^2*t4^6*t5^2*u0*v2^2 + 3*t1^3*t2^2*t3^3*t4*t5^4*u0*v2^2 - 
  3*t1^3*t2*t3^4*t4*t5^4*u0*v2^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^4*u0*v2^2 + 
  3*t1^2*t2^2*t3^3*t4^2*t5^4*u0*v2^2 + t1^2*t2*t3^4*t4^2*t5^4*u0*v2^2 - 
  3*t1^3*t2^2*t3*t4^3*t5^4*u0*v2^2 + 6*t1*t2^4*t3*t4^3*t5^4*u0*v2^2 + 
  t1^3*t2*t3^2*t4^3*t5^4*u0*v2^2 - 2*t1*t2^3*t3^2*t4^3*t5^4*u0*v2^2 + 
  2*t1^2*t2^3*t4^4*t5^4*u0*v2^2 - 2*t2^5*t4^4*t5^4*u0*v2^2 + 
  3*t1^2*t2^2*t3*t4^4*t5^4*u0*v2^2 - t1^2*t2*t3^2*t4^4*t5^4*u0*v2^2 - 
  2*t1*t2^3*t4^5*t5^4*u0*v2^2 + 4*t1^4*t2^3*t3^4*t4^4*v3*v4 - 
  4*t1^3*t2^4*t3^3*t4^5*v3*v4 - 4*t1^4*t2*t3^4*t4^2*t5^2*v3*v4 + 
  4*t1^2*t2^3*t3^2*t4^4*t5^2*v3*v4 + 4*t1^3*t3^3*t4*t5^4*v3*v4 - 
  4*t1^2*t2*t3^2*t4^2*t5^4*v3*v4 + t1^6*t2*t3^5*t4^2*t5^2*u1*v1*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*u1*v1*v5 + 6*t1^4*t2^3*t3^3*t4^4*t5^2*u1*v1*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*u1*v1*v5 + t1^2*t2^5*t3*t4^6*t5^2*u1*v1*v5 - 
  t1^4*t2*t3^5*t5^4*u1*v1*v5 + 4*t1^3*t2^2*t3^4*t4*t5^4*u1*v1*v5 - 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*u1*v1*v5 + 4*t1*t2^4*t3^2*t4^3*t5^4*u1*v1*v5 - 
  t2^5*t3*t4^4*t5^4*u1*v1*v5 + t1^6*t2*t3^5*t4^2*t5^2*v2*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*v2*v5 + 6*t1^4*t2^3*t3^3*t4^4*t5^2*v2*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*v2*v5 + t1^2*t2^5*t3*t4^6*t5^2*v2*v5 - 
  t1^4*t2*t3^5*t5^4*v2*v5 + 4*t1^3*t2^2*t3^4*t4*t5^4*v2*v5 - 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*v2*v5 + 4*t1*t2^4*t3^2*t4^3*t5^4*v2*v5 - 
  t2^5*t3*t4^4*t5^4*v2*v5 - t1^6*t2*t3^5*t4^2*t5^2*u1*v1*v6 + 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*u1*v1*v6 - 6*t1^4*t2^3*t3^3*t4^4*t5^2*u1*v1*v6 + 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*u1*v1*v6 - t1^2*t2^5*t3*t4^6*t5^2*u1*v1*v6 + 
  t1^4*t2*t3^5*t5^4*u1*v1*v6 - 4*t1^3*t2^2*t3^4*t4*t5^4*u1*v1*v6 + 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*u1*v1*v6 - 4*t1*t2^4*t3^2*t4^3*t5^4*u1*v1*v6 + 
  t2^5*t3*t4^4*t5^4*u1*v1*v6 - t1^6*t2*t3^5*t4^2*t5^2*v2*v6 + 
  4*t1^5*t2^2*t3^4*t4^3*t5^2*v2*v6 - 6*t1^4*t2^3*t3^3*t4^4*t5^2*v2*v6 + 
  4*t1^3*t2^4*t3^2*t4^5*t5^2*v2*v6 - t1^2*t2^5*t3*t4^6*t5^2*v2*v6 + 
  t1^4*t2*t3^5*t5^4*v2*v6 - 4*t1^3*t2^2*t3^4*t4*t5^4*v2*v6 + 
  6*t1^2*t2^3*t3^3*t4^2*t5^4*v2*v6 - 4*t1*t2^4*t3^2*t4^3*t5^4*v2*v6 + 
  t2^5*t3*t4^4*t5^4*v2*v6, 2*t1^6*t2^4*t3^6*t4^4*u0*u1^2*v1^2 + 
  t1^6*t2^5*t3^6*t4^4*u0*u1^2*v1^2 - 4*t1^5*t2^5*t3^5*t4^5*u0*u1^2*v1^2 - 
  2*t1^5*t2^6*t3^5*t4^5*u0*u1^2*v1^2 + 2*t1^6*t2^4*t3^4*t4^6*u0*u1^2*v1^2 + 
  t1^6*t2^5*t3^4*t4^6*u0*u1^2*v1^2 - t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1^2*v1^2 + 
  t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1^2*v1^2 + t1^6*t2^3*t3^4*t4^4*t5^2*u0*u1^2*
   v1^2 + 2*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1^2*v1^2 + 
  3*t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1^2*v1^2 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0*
   u1^2*v1^2 - 7*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + 
  4*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1^2*v1^2 + 2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*
   u1^2*v1^2 + 3*t1^4*t2^5*t3^2*t4^6*t5^2*u0*u1^2*v1^2 + 
  t1^5*t2^2*t3^5*t4*t5^4*u0*u1^2*v1^2 - 6*t1^4*t2^2*t3^4*t4^2*t5^4*u0*u1^2*
   v1^2 - 5*t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1^2*v1^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1^2*v1^2 + 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1^2*
   v1^2 + 5*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1^2*v1^2 + 
  10*t1^4*t2^2*t3^2*t4^4*t5^4*u0*u1^2*v1^2 + 9*t1^4*t2^3*t3^2*t4^4*t5^4*u0*
   u1^2*v1^2 - 8*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1^2*v1^2 - 
  6*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1^2*v1^2 - 4*t1^3*t2^3*t3*t4^5*t5^4*u0*u1^2*
   v1^2 - 5*t1^3*t2^4*t3*t4^5*t5^4*u0*u1^2*v1^2 + 
  2*t1*t2^6*t3*t4^5*t5^4*u0*u1^2*v1^2 + 4*t1^3*t2*t3^3*t4*t5^6*u0*u1^2*v1^2 + 
  3*t1^3*t2^2*t3^3*t4*t5^6*u0*u1^2*v1^2 - 6*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1^2*
   v1^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^6*u0*u1^2*v1^2 - 
  4*t1^3*t2*t3*t4^3*t5^6*u0*u1^2*v1^2 - 3*t1^3*t2^2*t3*t4^3*t5^6*u0*u1^2*
   v1^2 + 4*t1*t2^3*t3*t4^3*t5^6*u0*u1^2*v1^2 + 
  6*t1*t2^4*t3*t4^3*t5^6*u0*u1^2*v1^2 + 2*t1^2*t2^2*t4^4*t5^6*u0*u1^2*v1^2 + 
  2*t1^2*t2^3*t4^4*t5^6*u0*u1^2*v1^2 - 2*t2^5*t4^4*t5^6*u0*u1^2*v1^2 + 
  2*t1^6*t2^4*t3^6*t4^4*u0*u1*v1*v2 + 2*t1^6*t2^5*t3^6*t4^4*u0*u1*v1*v2 - 
  t1^6*t2^4*t3^7*t4^4*u0*u1*v1*v2 - 4*t1^5*t2^5*t3^5*t4^5*u0*u1*v1*v2 - 
  4*t1^5*t2^6*t3^5*t4^5*u0*u1*v1*v2 + 2*t1^5*t2^5*t3^6*t4^5*u0*u1*v1*v2 + 
  2*t1^6*t2^4*t3^4*t4^6*u0*u1*v1*v2 + 2*t1^6*t2^5*t3^4*t4^6*u0*u1*v1*v2 - 
  2*t1^6*t2^4*t3^5*t4^6*u0*u1*v1*v2 + t1^5*t2^5*t3^4*t4^7*u0*u1*v1*v2 - 
  2*t1^6*t2^3*t3^6*t4^2*t5^2*u0*u1*v1*v2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*u1*v1*
   v2 + 2*t1^5*t2^4*t3^5*t4^3*t5^2*u0*u1*v1*v2 + 
  4*t1^5*t2^3*t3^6*t4^3*t5^2*u0*u1*v1*v2 + 2*t1^6*t2^3*t3^4*t4^4*t5^2*u0*u1*
   v1*v2 + 2*t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1*v1*v2 + 
  6*t1^4*t2^5*t3^4*t4^4*t5^2*u0*u1*v1*v2 - 5*t1^4*t2^4*t3^5*t4^4*t5^2*u0*u1*
   v1*v2 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1*v1*v2 - 
  14*t1^5*t2^4*t3^3*t4^5*t5^2*u0*u1*v1*v2 + 4*t1^3*t2^5*t3^3*t4^5*t5^2*u0*u1*
   v1*v2 + 5*t1^5*t2^3*t3^4*t4^5*t5^2*u0*u1*v1*v2 - 
  t1^3*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*v2 + 2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*u1*v1*
   v2 + 6*t1^4*t2^5*t3^2*t4^6*t5^2*u0*u1*v1*v2 - 
  t1^4*t2^4*t3^3*t4^6*t5^2*u0*u1*v1*v2 - t1^3*t2^5*t3^2*t4^7*t5^2*u0*u1*v1*
   v2 + 2*t1^5*t2^2*t3^5*t4*t5^4*u0*u1*v1*v2 - 6*t1^4*t2^2*t3^4*t4^2*t5^4*u0*
   u1*v1*v2 - 10*t1^4*t2^3*t3^4*t4^2*t5^4*u0*u1*v1*v2 + 
  t1^4*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*v2 - 2*t1^5*t2^2*t3^3*t4^3*t5^4*u0*u1*v1*
   v2 + 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1*v1*v2 + 
  10*t1^3*t2^4*t3^3*t4^3*t5^4*u0*u1*v1*v2 - 3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*u1*
   v1*v2 + 10*t1^4*t2^2*t3^2*t4^4*t5^4*u0*u1*v1*v2 + 
  18*t1^4*t2^3*t3^2*t4^4*t5^4*u0*u1*v1*v2 - 8*t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1*
   v1*v2 - 12*t1^2*t2^5*t3^2*t4^4*t5^4*u0*u1*v1*v2 - 
  3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*u1*v1*v2 + 6*t1^2*t2^4*t3^3*t4^4*t5^4*u0*u1*
   v1*v2 - 4*t1^3*t2^3*t3*t4^5*t5^4*u0*u1*v1*v2 - 
  10*t1^3*t2^4*t3*t4^5*t5^4*u0*u1*v1*v2 + 4*t1*t2^6*t3*t4^5*t5^4*u0*u1*v1*
   v2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*u1*v1*v2 - 
  t1*t2^5*t3^2*t4^5*t5^4*u0*u1*v1*v2 + 3*t1^2*t2^4*t3*t4^6*t5^4*u0*u1*v1*v2 + 
  4*t1^3*t2*t3^3*t4*t5^6*u0*u1*v1*v2 + 6*t1^3*t2^2*t3^3*t4*t5^6*u0*u1*v1*v2 - 
  6*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1*v1*v2 - 12*t1^2*t2^3*t3^2*t4^2*t5^6*u0*u1*
   v1*v2 - 4*t1^3*t2*t3*t4^3*t5^6*u0*u1*v1*v2 - 
  6*t1^3*t2^2*t3*t4^3*t5^6*u0*u1*v1*v2 + 4*t1*t2^3*t3*t4^3*t5^6*u0*u1*v1*v2 + 
  12*t1*t2^4*t3*t4^3*t5^6*u0*u1*v1*v2 - t1*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v2 + 
  2*t1^2*t2^2*t4^4*t5^6*u0*u1*v1*v2 + 4*t1^2*t2^3*t4^4*t5^6*u0*u1*v1*v2 - 
  4*t2^5*t4^4*t5^6*u0*u1*v1*v2 + 3*t1^2*t2^2*t3*t4^4*t5^6*u0*u1*v1*v2 - 
  2*t1*t2^3*t4^5*t5^6*u0*u1*v1*v2 + t1^6*t2^5*t3^6*t4^4*u0*v2^2 - 
  t1^6*t2^4*t3^7*t4^4*u0*v2^2 - 2*t1^5*t2^6*t3^5*t4^5*u0*v2^2 + 
  2*t1^5*t2^5*t3^6*t4^5*u0*v2^2 + t1^6*t2^5*t3^4*t4^6*u0*v2^2 - 
  2*t1^6*t2^4*t3^5*t4^6*u0*v2^2 + t1^5*t2^5*t3^4*t4^7*u0*v2^2 - 
  t1^6*t2^3*t3^6*t4^2*t5^2*u0*v2^2 - t1^6*t2^2*t3^7*t4^2*t5^2*u0*v2^2 + 
  t1^5*t2^4*t3^5*t4^3*t5^2*u0*v2^2 + 4*t1^5*t2^3*t3^6*t4^3*t5^2*u0*v2^2 + 
  t1^6*t2^3*t3^4*t4^4*t5^2*u0*v2^2 + 3*t1^4*t2^5*t3^4*t4^4*t5^2*u0*v2^2 - 
  5*t1^4*t2^4*t3^5*t4^4*t5^2*u0*v2^2 - 7*t1^5*t2^4*t3^3*t4^5*t5^2*u0*v2^2 + 
  5*t1^5*t2^3*t3^4*t4^5*t5^2*u0*v2^2 - t1^3*t2^5*t3^4*t4^5*t5^2*u0*v2^2 + 
  3*t1^4*t2^5*t3^2*t4^6*t5^2*u0*v2^2 - t1^4*t2^4*t3^3*t4^6*t5^2*u0*v2^2 - 
  t1^3*t2^5*t3^2*t4^7*t5^2*u0*v2^2 + t1^5*t2^2*t3^5*t4*t5^4*u0*v2^2 - 
  5*t1^4*t2^3*t3^4*t4^2*t5^4*u0*v2^2 + t1^4*t2^2*t3^5*t4^2*t5^4*u0*v2^2 - 
  t1^5*t2^2*t3^3*t4^3*t5^4*u0*v2^2 + 5*t1^3*t2^4*t3^3*t4^3*t5^4*u0*v2^2 - 
  3*t1^3*t2^3*t3^4*t4^3*t5^4*u0*v2^2 + 9*t1^4*t2^3*t3^2*t4^4*t5^4*u0*v2^2 - 
  6*t1^2*t2^5*t3^2*t4^4*t5^4*u0*v2^2 - 3*t1^4*t2^2*t3^3*t4^4*t5^4*u0*v2^2 + 
  6*t1^2*t2^4*t3^3*t4^4*t5^4*u0*v2^2 - 5*t1^3*t2^4*t3*t4^5*t5^4*u0*v2^2 + 
  2*t1*t2^6*t3*t4^5*t5^4*u0*v2^2 - 3*t1^3*t2^3*t3^2*t4^5*t5^4*u0*v2^2 - 
  t1*t2^5*t3^2*t4^5*t5^4*u0*v2^2 + 3*t1^2*t2^4*t3*t4^6*t5^4*u0*v2^2 + 
  3*t1^3*t2^2*t3^3*t4*t5^6*u0*v2^2 - 6*t1^2*t2^3*t3^2*t4^2*t5^6*u0*v2^2 - 
  3*t1^3*t2^2*t3*t4^3*t5^6*u0*v2^2 + 6*t1*t2^4*t3*t4^3*t5^6*u0*v2^2 - 
  t1*t2^3*t3^2*t4^3*t5^6*u0*v2^2 + 2*t1^2*t2^3*t4^4*t5^6*u0*v2^2 - 
  2*t2^5*t4^4*t5^6*u0*v2^2 + 3*t1^2*t2^2*t3*t4^4*t5^6*u0*v2^2 - 
  2*t1*t2^3*t4^5*t5^6*u0*v2^2 + 4*t1^5*t2^4*t3^5*t4^5*u0^2*v1*v4 - 
  4*t1^4*t2^5*t3^4*t4^6*u0^2*v1*v4 - 4*t1^5*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v4 - 
  4*t1^4*t2^3*t3^4*t4^4*t5^2*u0^2*v1*v4 + 8*t1^3*t2^4*t3^3*t4^5*t5^2*u0^2*v1*
   v4 + 8*t1^4*t2*t3^4*t4^2*t5^4*u0^2*v1*v4 - 4*t1^3*t2^2*t3^3*t4^3*t5^4*u0^2*
   v1*v4 - 4*t1^2*t2^3*t3^2*t4^4*t5^4*u0^2*v1*v4 - 
  4*t1^3*t3^3*t4*t5^6*u0^2*v1*v4 + 4*t1^2*t2*t3^2*t4^2*t5^6*u0^2*v1*v4 + 
  4*t1^5*t2^4*t3^5*t4^5*v4^2 - 4*t1^4*t2^5*t3^4*t4^6*v4^2 - 
  4*t1^5*t2^2*t3^5*t4^3*t5^2*v4^2 - 4*t1^4*t2^3*t3^4*t4^4*t5^2*v4^2 + 
  8*t1^3*t2^4*t3^3*t4^5*t5^2*v4^2 + 8*t1^4*t2*t3^4*t4^2*t5^4*v4^2 - 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*v4^2 - 4*t1^2*t2^3*t3^2*t4^4*t5^4*v4^2 - 
  4*t1^3*t3^3*t4*t5^6*v4^2 + 4*t1^2*t2*t3^2*t4^2*t5^6*v4^2 - 
  t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v5 + 4*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v5 - 
  6*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v5 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v5 - 
  t1^3*t2^6*t3^2*t4^7*t5^2*u1*v1*v5 + t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v5 + 
  t1^6*t2*t3^5*t4^2*t5^4*u1*v1*v5 - 4*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v5 + 6*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v5 + 
  6*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v5 - 4*t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v5 + t1*t2^6*t3^2*t4^5*t5^4*u1*v1*v5 + 
  t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v5 - t1^4*t2*t3^5*t5^6*u1*v1*v5 + 
  4*t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v5 - 6*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v5 + 
  4*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v5 - t2^5*t3*t4^4*t5^6*u1*v1*v5 - 
  t1^7*t2^2*t3^6*t4^3*t5^2*v2*v5 + 4*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v5 - 
  6*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v5 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*v2*v5 - 
  t1^3*t2^6*t3^2*t4^7*t5^2*v2*v5 + t1^5*t2^2*t3^6*t4*t5^4*v2*v5 + 
  t1^6*t2*t3^5*t4^2*t5^4*v2*v5 - 4*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v5 - 
  4*t1^5*t2^2*t3^4*t4^3*t5^4*v2*v5 + 6*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v5 + 
  6*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v5 - 4*t1^2*t2^5*t3^3*t4^4*t5^4*v2*v5 - 
  4*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v5 + t1*t2^6*t3^2*t4^5*t5^4*v2*v5 + 
  t1^2*t2^5*t3*t4^6*t5^4*v2*v5 - t1^4*t2*t3^5*t5^6*v2*v5 + 
  4*t1^3*t2^2*t3^4*t4*t5^6*v2*v5 - 6*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v5 + 
  4*t1*t2^4*t3^2*t4^3*t5^6*v2*v5 - t2^5*t3*t4^4*t5^6*v2*v5 + 
  2*t1^6*t2^4*t3^5*t4^6*u1*v1*v6 + t1^6*t2^5*t3^5*t4^6*u1*v1*v6 - 
  2*t1^5*t2^5*t3^4*t4^7*u1*v1*v6 - t1^5*t2^6*t3^4*t4^7*u1*v1*v6 + 
  t1^7*t2^2*t3^6*t4^3*t5^2*u1*v1*v6 - 2*t1^6*t2^2*t3^5*t4^4*t5^2*u1*v1*v6 - 
  6*t1^6*t2^3*t3^5*t4^4*t5^2*u1*v1*v6 - 2*t1^4*t2^4*t3^5*t4^4*t5^2*u1*v1*v6 - 
  t1^4*t2^5*t3^5*t4^4*t5^2*u1*v1*v6 + 8*t1^5*t2^4*t3^4*t4^5*t5^2*u1*v1*v6 + 
  2*t1^3*t2^5*t3^4*t4^5*t5^2*u1*v1*v6 + t1^3*t2^6*t3^4*t4^5*t5^2*u1*v1*v6 + 
  2*t1^4*t2^4*t3^3*t4^6*t5^2*u1*v1*v6 - 4*t1^4*t2^5*t3^3*t4^6*t5^2*u1*v1*v6 + 
  t1^3*t2^6*t3^2*t4^7*t5^2*u1*v1*v6 - t1^5*t2^2*t3^6*t4*t5^4*u1*v1*v6 + 
  2*t1^4*t2^2*t3^5*t4^2*t5^4*u1*v1*v6 + 6*t1^4*t2^3*t3^5*t4^2*t5^4*u1*v1*v6 + 
  2*t1^5*t2*t3^4*t4^3*t5^4*u1*v1*v6 + 3*t1^5*t2^2*t3^4*t4^3*t5^4*u1*v1*v6 - 
  8*t1^3*t2^4*t3^4*t4^3*t5^4*u1*v1*v6 - 2*t1^4*t2^2*t3^3*t4^4*t5^4*u1*v1*v6 - 
  6*t1^4*t2^3*t3^3*t4^4*t5^4*u1*v1*v6 - 2*t1^2*t2^4*t3^3*t4^4*t5^4*u1*v1*v6 + 
  4*t1^2*t2^5*t3^3*t4^4*t5^4*u1*v1*v6 + 4*t1^3*t2^4*t3^2*t4^5*t5^4*u1*v1*v6 - 
  t1*t2^6*t3^2*t4^5*t5^4*u1*v1*v6 - t1^2*t2^5*t3*t4^6*t5^4*u1*v1*v6 - 
  2*t1^3*t2*t3^4*t4*t5^6*u1*v1*v6 - 3*t1^3*t2^2*t3^4*t4*t5^6*u1*v1*v6 + 
  2*t1^2*t2^2*t3^3*t4^2*t5^6*u1*v1*v6 + 6*t1^2*t2^3*t3^3*t4^2*t5^6*u1*v1*v6 - 
  4*t1*t2^4*t3^2*t4^3*t5^6*u1*v1*v6 + t2^5*t3*t4^4*t5^6*u1*v1*v6 + 
  t1^6*t2^5*t3^5*t4^6*v2*v6 - t1^6*t2^4*t3^6*t4^6*v2*v6 - 
  t1^5*t2^6*t3^4*t4^7*v2*v6 + t1^5*t2^5*t3^5*t4^7*v2*v6 + 
  t1^7*t2^2*t3^6*t4^3*t5^2*v2*v6 - 6*t1^6*t2^3*t3^5*t4^4*t5^2*v2*v6 - 
  t1^4*t2^5*t3^5*t4^4*t5^2*v2*v6 + t1^6*t2^2*t3^6*t4^4*t5^2*v2*v6 + 
  t1^4*t2^4*t3^6*t4^4*t5^2*v2*v6 + 8*t1^5*t2^4*t3^4*t4^5*t5^2*v2*v6 + 
  t1^3*t2^6*t3^4*t4^5*t5^2*v2*v6 - t1^5*t2^3*t3^5*t4^5*t5^2*v2*v6 - 
  t1^3*t2^5*t3^5*t4^5*t5^2*v2*v6 - 4*t1^4*t2^5*t3^3*t4^6*t5^2*v2*v6 + 
  t1^4*t2^4*t3^4*t4^6*t5^2*v2*v6 + t1^3*t2^6*t3^2*t4^7*t5^2*v2*v6 - 
  t1^3*t2^5*t3^3*t4^7*t5^2*v2*v6 - t1^5*t2^2*t3^6*t4*t5^4*v2*v6 + 
  6*t1^4*t2^3*t3^5*t4^2*t5^4*v2*v6 - t1^4*t2^2*t3^6*t4^2*t5^4*v2*v6 + 
  3*t1^5*t2^2*t3^4*t4^3*t5^4*v2*v6 - 8*t1^3*t2^4*t3^4*t4^3*t5^4*v2*v6 + 
  t1^3*t2^3*t3^5*t4^3*t5^4*v2*v6 - 6*t1^4*t2^3*t3^3*t4^4*t5^4*v2*v6 + 
  4*t1^2*t2^5*t3^3*t4^4*t5^4*v2*v6 - t1^4*t2^2*t3^4*t4^4*t5^4*v2*v6 - 
  t1^2*t2^4*t3^4*t4^4*t5^4*v2*v6 + 4*t1^3*t2^4*t3^2*t4^5*t5^4*v2*v6 - 
  t1*t2^6*t3^2*t4^5*t5^4*v2*v6 + t1^3*t2^3*t3^3*t4^5*t5^4*v2*v6 + 
  t1*t2^5*t3^3*t4^5*t5^4*v2*v6 - t1^2*t2^5*t3*t4^6*t5^4*v2*v6 - 
  3*t1^3*t2^2*t3^4*t4*t5^6*v2*v6 + 6*t1^2*t2^3*t3^3*t4^2*t5^6*v2*v6 + 
  t1^2*t2^2*t3^4*t4^2*t5^6*v2*v6 - 4*t1*t2^4*t3^2*t4^3*t5^6*v2*v6 - 
  t1*t2^3*t3^3*t4^3*t5^6*v2*v6 + t2^5*t3*t4^4*t5^6*v2*v6, 
 -(t1^2*t2*t3^3*t4*u0^3*v1*v2) + t1^2*t2*t3*t4^3*u0^3*v1*v2 + 
  t1*t3^2*t5^2*u0^3*v1*v2 - t1*t4^2*t5^2*u0^3*v1*v2 - 
  t1^3*t2*t3^2*t4^2*u1^2*v1*v2 + t1^2*t2^2*t3*t4^3*u1^2*v1*v2 + 
  t1*t2*t3^2*t5^2*u1^2*v1*v2 - t2^2*t3*t4*t5^2*u1^2*v1*v2 - 
  t1^3*t2*t3^2*t4^2*u1*v2^2 + t1^2*t2^2*t3*t4^3*u1*v2^2 + 
  t1*t2*t3^2*t5^2*u1*v2^2 - t2^2*t3*t4*t5^2*u1*v2^2 - 
  t1^3*t2*t3*t4^2*u0*u1*v1*v4 + t1*t2^3*t3*t4^2*u0*u1*v1*v4 + 
  t1^2*t4*t5^2*u0*u1*v1*v4 - t2^2*t4*t5^2*u0*u1*v1*v4 - 
  t1^2*t2*t3^3*t4*u0*v2*v4 - t1^3*t2*t3*t4^2*u0*v2*v4 + 
  t1*t2^3*t3*t4^2*u0*v2*v4 + t1^2*t2*t3*t4^3*u0*v2*v4 + 
  t1*t3^2*t5^2*u0*v2*v4 + t1^2*t4*t5^2*u0*v2*v4 - t2^2*t4*t5^2*u0*v2*v4 - 
  t1*t4^2*t5^2*u0*v2*v4 - t1^3*t2*t3^2*t4^2*v3*v6 + t1^2*t2^2*t3*t4^3*v3*v6 + 
  t1*t2*t3^2*t5^2*v3*v6 - t2^2*t3*t4*t5^2*v3*v6, 
 4*t1^5*t2^4*t3^5*t4^4*u0^3*u1*v1^2 + 2*t1^5*t2^5*t3^5*t4^4*u0^3*u1*v1^2 - 
  2*t1^5*t2^3*t3^5*t4^2*t5^2*u0^3*u1*v1^2 - 4*t1^4*t2^3*t3^4*t4^3*t5^2*u0^3*
   u1*v1^2 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0^3*u1*v1^2 + 
  2*t1^5*t2^3*t3^3*t4^4*t5^2*u0^3*u1*v1^2 - 4*t1^3*t2^4*t3^3*t4^4*t5^2*u0^3*
   u1*v1^2 - 4*t1^4*t2^3*t3^2*t4^5*t5^2*u0^3*u1*v1^2 - 
  4*t1^4*t2^4*t3^2*t4^5*t5^2*u0^3*u1*v1^2 + 2*t1^4*t2^2*t3^4*t4*t5^4*u0^3*u1*
   v1^2 - 4*t1^3*t2^2*t3^3*t4^2*t5^4*u0^3*u1*v1^2 - 
  2*t1^3*t2^3*t3^3*t4^2*t5^4*u0^3*u1*v1^2 - 2*t1^4*t2^2*t3^2*t4^3*t5^4*u0^3*
   u1*v1^2 + 8*t1^2*t2^3*t3^2*t4^3*t5^4*u0^3*u1*v1^2 + 
  4*t1^2*t2^4*t3^2*t4^3*t5^4*u0^3*u1*v1^2 + 8*t1^3*t2^2*t3*t4^4*t5^4*u0^3*u1*
   v1^2 + 6*t1^3*t2^3*t3*t4^4*t5^4*u0^3*u1*v1^2 - 
  2*t1*t2^5*t3*t4^4*t5^4*u0^3*u1*v1^2 + 4*t1^2*t2*t3^2*t4*t5^6*u0^3*u1*v1^2 + 
  2*t1^2*t2^2*t3^2*t4*t5^6*u0^3*u1*v1^2 - 4*t1*t2^2*t3*t4^2*t5^6*u0^3*u1*
   v1^2 - 4*t1*t2^3*t3*t4^2*t5^6*u0^3*u1*v1^2 - 
  4*t1^2*t2*t4^3*t5^6*u0^3*u1*v1^2 - 2*t1^2*t2^2*t4^3*t5^6*u0^3*u1*v1^2 + 
  2*t2^4*t4^3*t5^6*u0^3*u1*v1^2 + 2*t1^6*t2^4*t3^4*t4^5*u1^3*v1^2 + 
  t1^6*t2^5*t3^4*t4^5*u1^3*v1^2 - t1^6*t2^3*t3^4*t4^3*t5^2*u1^3*v1^2 - 
  2*t1^4*t2^4*t3^4*t4^3*t5^2*u1^3*v1^2 - t1^4*t2^5*t3^4*t4^3*t5^2*u1^3*v1^2 - 
  2*t1^5*t2^3*t3^3*t4^4*t5^2*u1^3*v1^2 - 2*t1^4*t2^4*t3^2*t4^5*t5^2*u1^3*
   v1^2 - t1^4*t2^5*t3^2*t4^5*t5^2*u1^3*v1^2 + t1^4*t2^3*t3^4*t4*t5^4*u1^3*
   v1^2 + 2*t1^3*t2^3*t3^3*t4^2*t5^4*u1^3*v1^2 + 
  t1^4*t2^3*t3^2*t4^3*t5^4*u1^3*v1^2 + 2*t1^2*t2^4*t3^2*t4^3*t5^4*u1^3*v1^2 + 
  t1^2*t2^5*t3^2*t4^3*t5^4*u1^3*v1^2 + 2*t1^3*t2^3*t3*t4^4*t5^4*u1^3*v1^2 - 
  t1^2*t2^3*t3^2*t4*t5^6*u1^3*v1^2 - 2*t1*t2^3*t3*t4^2*t5^6*u1^3*v1^2 + 
  2*t1^5*t2^5*t3^5*t4^4*u0^3*v1*v2 - 2*t1^5*t2^4*t3^6*t4^4*u0^3*v1*v2 - 
  2*t1^5*t2^3*t3^5*t4^2*t5^2*u0^3*v1*v2 - 2*t1^5*t2^2*t3^6*t4^2*t5^2*u0^3*v1*
   v2 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0^3*v1*v2 + 
  6*t1^4*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v2 + 2*t1^5*t2^3*t3^3*t4^4*t5^2*u0^3*v1*
   v2 - 4*t1^4*t2^4*t3^2*t4^5*t5^2*u0^3*v1*v2 + 
  2*t1^3*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v2 + 2*t1^4*t2^2*t3^4*t4*t5^4*u0^3*v1*
   v2 + 2*t1^4*t2*t3^5*t4*t5^4*u0^3*v1*v2 - 2*t1^3*t2^3*t3^3*t4^2*t5^4*u0^3*
   v1*v2 - 4*t1^3*t2^2*t3^4*t4^2*t5^4*u0^3*v1*v2 - 
  2*t1^4*t2^2*t3^2*t4^3*t5^4*u0^3*v1*v2 + 4*t1^2*t2^4*t3^2*t4^3*t5^4*u0^3*v1*
   v2 + 6*t1^3*t2^3*t3*t4^4*t5^4*u0^3*v1*v2 - 2*t1*t2^5*t3*t4^4*t5^4*u0^3*v1*
   v2 + 2*t1^3*t2^2*t3^2*t4^4*t5^4*u0^3*v1*v2 - 
  6*t1^2*t2^3*t3*t4^5*t5^4*u0^3*v1*v2 + 2*t1^2*t2^2*t3^2*t4*t5^6*u0^3*v1*v2 - 
  4*t1*t2^3*t3*t4^2*t5^6*u0^3*v1*v2 - 2*t1^2*t2^2*t4^3*t5^6*u0^3*v1*v2 + 
  2*t2^4*t4^3*t5^6*u0^3*v1*v2 - 2*t1^2*t2*t3*t4^3*t5^6*u0^3*v1*v2 + 
  4*t1*t2^2*t4^4*t5^6*u0^3*v1*v2 + 2*t1^6*t2^4*t3^4*t4^5*u1^2*v1*v2 + 
  2*t1^6*t2^5*t3^4*t4^5*u1^2*v1*v2 - t1^6*t2^4*t3^5*t4^5*u1^2*v1*v2 - 
  2*t1^5*t2^4*t3^4*t4^6*u1^2*v1*v2 - t1^5*t2^5*t3^4*t4^6*u1^2*v1*v2 - 
  2*t1^6*t2^3*t3^4*t4^3*t5^2*u1^2*v1*v2 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u1^2*v1*
   v2 - 2*t1^4*t2^5*t3^4*t4^3*t5^2*u1^2*v1*v2 - 
  t1^6*t2^2*t3^5*t4^3*t5^2*u1^2*v1*v2 + t1^4*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v2 - 
  2*t1^5*t2^3*t3^3*t4^4*t5^2*u1^2*v1*v2 + 2*t1^5*t2^2*t3^4*t4^4*t5^2*u1^2*v1*
   v2 + 5*t1^5*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v2 + 
  2*t1^3*t2^4*t3^4*t4^4*t5^2*u1^2*v1*v2 + t1^3*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v2 - 2*t1^4*t2^4*t3^2*t4^5*t5^2*u1^2*v1*v2 - 
  2*t1^4*t2^5*t3^2*t4^5*t5^2*u1^2*v1*v2 + 2*t1^4*t2^3*t3^3*t4^5*t5^2*u1^2*v1*
   v2 - t1^4*t2^4*t3^3*t4^5*t5^2*u1^2*v1*v2 + t1^3*t2^5*t3^2*t4^6*t5^2*u1^2*
   v1*v2 + 2*t1^4*t2^3*t3^4*t4*t5^4*u1^2*v1*v2 + 
  t1^4*t2^2*t3^5*t4*t5^4*u1^2*v1*v2 + 2*t1^3*t2^3*t3^3*t4^2*t5^4*u1^2*v1*v2 - 
  2*t1^3*t2^2*t3^4*t4^2*t5^4*u1^2*v1*v2 - 5*t1^3*t2^3*t3^4*t4^2*t5^4*u1^2*v1*
   v2 + 2*t1^4*t2^3*t3^2*t4^3*t5^4*u1^2*v1*v2 + 
  2*t1^2*t2^4*t3^2*t4^3*t5^4*u1^2*v1*v2 + 2*t1^2*t2^5*t3^2*t4^3*t5^4*u1^2*v1*
   v2 - 2*t1^4*t2*t3^3*t4^3*t5^4*u1^2*v1*v2 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*u1^2*
   v1*v2 - 2*t1^2*t2^3*t3^3*t4^3*t5^4*u1^2*v1*v2 + 
  t1^2*t2^4*t3^3*t4^3*t5^4*u1^2*v1*v2 + 2*t1^3*t2^3*t3*t4^4*t5^4*u1^2*v1*v2 + 
  3*t1^3*t2^3*t3^2*t4^4*t5^4*u1^2*v1*v2 - t1*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v2 - 
  2*t1^2*t2^4*t3*t4^5*t5^4*u1^2*v1*v2 - 2*t1^2*t2^3*t3^2*t4*t5^6*u1^2*v1*v2 + 
  2*t1^2*t2*t3^3*t4*t5^6*u1^2*v1*v2 + 3*t1^2*t2^2*t3^3*t4*t5^6*u1^2*v1*v2 - 
  2*t1*t2^3*t3*t4^2*t5^6*u1^2*v1*v2 - 3*t1*t2^3*t3^2*t4^2*t5^6*u1^2*v1*v2 + 
  2*t2^4*t3*t4^3*t5^6*u1^2*v1*v2 + t1^6*t2^5*t3^4*t4^5*u1*v2^2 - 
  t1^6*t2^4*t3^5*t4^5*u1*v2^2 - t1^5*t2^5*t3^4*t4^6*u1*v2^2 + 
  t1^5*t2^4*t3^5*t4^6*u1*v2^2 - t1^6*t2^3*t3^4*t4^3*t5^2*u1*v2^2 - 
  t1^4*t2^5*t3^4*t4^3*t5^2*u1*v2^2 - t1^6*t2^2*t3^5*t4^3*t5^2*u1*v2^2 + 
  t1^4*t2^4*t3^5*t4^3*t5^2*u1*v2^2 + 5*t1^5*t2^3*t3^4*t4^4*t5^2*u1*v2^2 + 
  t1^3*t2^5*t3^4*t4^4*t5^2*u1*v2^2 - t1^5*t2^2*t3^5*t4^4*t5^2*u1*v2^2 - 
  t1^3*t2^4*t3^5*t4^4*t5^2*u1*v2^2 - t1^4*t2^5*t3^2*t4^5*t5^2*u1*v2^2 - 
  t1^4*t2^4*t3^3*t4^5*t5^2*u1*v2^2 + t1^3*t2^5*t3^2*t4^6*t5^2*u1*v2^2 - 
  t1^3*t2^4*t3^3*t4^6*t5^2*u1*v2^2 + t1^4*t2^3*t3^4*t4*t5^4*u1*v2^2 + 
  t1^4*t2^2*t3^5*t4*t5^4*u1*v2^2 - 5*t1^3*t2^3*t3^4*t4^2*t5^4*u1*v2^2 + 
  t1^3*t2^2*t3^5*t4^2*t5^4*u1*v2^2 + t1^4*t2^3*t3^2*t4^3*t5^4*u1*v2^2 + 
  t1^2*t2^5*t3^2*t4^3*t5^4*u1*v2^2 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*u1*v2^2 + 
  t1^2*t2^4*t3^3*t4^3*t5^4*u1*v2^2 + 3*t1^3*t2^3*t3^2*t4^4*t5^4*u1*v2^2 - 
  t1*t2^5*t3^2*t4^4*t5^4*u1*v2^2 + t1^3*t2^2*t3^3*t4^4*t5^4*u1*v2^2 + 
  t1*t2^4*t3^3*t4^4*t5^4*u1*v2^2 - 2*t1^2*t2^4*t3*t4^5*t5^4*u1*v2^2 - 
  t1^2*t2^3*t3^2*t4*t5^6*u1*v2^2 + 3*t1^2*t2^2*t3^3*t4*t5^6*u1*v2^2 - 
  3*t1*t2^3*t3^2*t4^2*t5^6*u1*v2^2 - t1*t2^2*t3^3*t4^2*t5^6*u1*v2^2 + 
  2*t2^4*t3*t4^3*t5^6*u1*v2^2 + 4*t1^5*t2^4*t3^5*t4^4*u0*u1*v1*v3 + 
  2*t1^5*t2^5*t3^5*t4^4*u0*u1*v1*v3 + t1^6*t2^4*t3^4*t4^5*u0*u1*v1*v3 - 
  2*t1^5*t2^3*t3^5*t4^2*t5^2*u0*u1*v1*v3 - 4*t1^4*t2^3*t3^4*t4^3*t5^2*u0*u1*
   v1*v3 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0*u1*v1*v3 - 
  4*t1^3*t2^4*t3^3*t4^4*t5^2*u0*u1*v1*v3 - 4*t1^4*t2^3*t3^2*t4^5*t5^2*u0*u1*
   v1*v3 - 5*t1^4*t2^4*t3^2*t4^5*t5^2*u0*u1*v1*v3 + 
  t1^4*t2^2*t3^4*t4*t5^4*u0*u1*v1*v3 - 4*t1^3*t2^2*t3^3*t4^2*t5^4*u0*u1*v1*
   v3 - t1^4*t2^2*t3^2*t4^3*t5^4*u0*u1*v1*v3 + 8*t1^2*t2^3*t3^2*t4^3*t5^4*u0*
   u1*v1*v3 + 3*t1^2*t2^4*t3^2*t4^3*t5^4*u0*u1*v1*v3 + 
  8*t1^3*t2^2*t3*t4^4*t5^4*u0*u1*v1*v3 + 8*t1^3*t2^3*t3*t4^4*t5^4*u0*u1*v1*
   v3 - 2*t1*t2^5*t3*t4^4*t5^4*u0*u1*v1*v3 + 4*t1^2*t2*t3^2*t4*t5^6*u0*u1*v1*
   v3 + 3*t1^2*t2^2*t3^2*t4*t5^6*u0*u1*v1*v3 - 4*t1*t2^2*t3*t4^2*t5^6*u0*u1*
   v1*v3 - 6*t1*t2^3*t3*t4^2*t5^6*u0*u1*v1*v3 - 
  4*t1^2*t2*t4^3*t5^6*u0*u1*v1*v3 - 3*t1^2*t2^2*t4^3*t5^6*u0*u1*v1*v3 + 
  3*t2^4*t4^3*t5^6*u0*u1*v1*v3 + 2*t1^5*t2^5*t3^5*t4^4*u0*v2*v3 - 
  2*t1^5*t2^4*t3^6*t4^4*u0*v2*v3 + t1^6*t2^4*t3^4*t4^5*u0*v2*v3 - 
  t1^5*t2^4*t3^4*t4^6*u0*v2*v3 - 2*t1^5*t2^3*t3^5*t4^2*t5^2*u0*v2*v3 - 
  t1^5*t2^2*t3^6*t4^2*t5^2*u0*v2*v3 - 2*t1^4*t2^4*t3^4*t4^3*t5^2*u0*v2*v3 + 
  4*t1^4*t2^3*t3^5*t4^3*t5^2*u0*v2*v3 + t1^3*t2^4*t3^4*t4^4*t5^2*u0*v2*v3 - 
  5*t1^4*t2^4*t3^2*t4^5*t5^2*u0*v2*v3 + 4*t1^4*t2^3*t3^3*t4^5*t5^2*u0*v2*v3 + 
  t1^3*t2^4*t3^2*t4^6*t5^2*u0*v2*v3 + t1^4*t2^2*t3^4*t4*t5^4*u0*v2*v3 + 
  t1^3*t2^2*t3^4*t4^2*t5^4*u0*v2*v3 - t1^4*t2^2*t3^2*t4^3*t5^4*u0*v2*v3 + 
  3*t1^2*t2^4*t3^2*t4^3*t5^4*u0*v2*v3 - 4*t1^2*t2^3*t3^3*t4^3*t5^4*u0*v2*v3 + 
  8*t1^3*t2^3*t3*t4^4*t5^4*u0*v2*v3 - 2*t1*t2^5*t3*t4^4*t5^4*u0*v2*v3 - 
  3*t1^3*t2^2*t3^2*t4^4*t5^4*u0*v2*v3 + t1*t2^4*t3^2*t4^4*t5^4*u0*v2*v3 - 
  4*t1^2*t2^3*t3*t4^5*t5^4*u0*v2*v3 + 3*t1^2*t2^2*t3^2*t4*t5^6*u0*v2*v3 - 
  6*t1*t2^3*t3*t4^2*t5^6*u0*v2*v3 - 3*t1^2*t2^2*t4^3*t5^6*u0*v2*v3 + 
  3*t2^4*t4^3*t5^6*u0*v2*v3 + 3*t1*t2^2*t4^4*t5^6*u0*v2*v3 + 
  2*t1^5*t2^4*t3^5*t4^4*u0*u1*v1*v4 + t1^5*t2^5*t3^5*t4^4*u0*u1*v1*v4 - 
  2*t1^4*t2^5*t3^4*t4^5*u0*u1*v1*v4 - t1^4*t2^6*t3^4*t4^5*u0*u1*v1*v4 - 
  t1^5*t2^3*t3^5*t4^2*t5^2*u0*u1*v1*v4 - t1^6*t2^2*t3^4*t4^3*t5^2*u0*u1*v1*
   v4 + t1^4*t2^4*t3^4*t4^3*t5^2*u0*u1*v1*v4 + 2*t1^5*t2^2*t3^3*t4^4*t5^2*u0*
   u1*v1*v4 + 5*t1^5*t2^3*t3^3*t4^4*t5^2*u0*u1*v1*v4 - 
  t1^3*t2^5*t3^3*t4^4*t5^2*u0*u1*v1*v4 - 2*t1^4*t2^3*t3^2*t4^5*t5^2*u0*u1*v1*
   v4 - 4*t1^4*t2^4*t3^2*t4^5*t5^2*u0*u1*v1*v4 + 
  t1^2*t2^6*t3^2*t4^5*t5^2*u0*u1*v1*v4 + t1^4*t2^2*t3^4*t4*t5^4*u0*u1*v1*v4 + 
  t1^5*t2*t3^3*t4^2*t5^4*u0*u1*v1*v4 - 6*t1^3*t2^2*t3^3*t4^2*t5^4*u0*u1*v1*
   v4 - 5*t1^3*t2^3*t3^3*t4^2*t5^4*u0*u1*v1*v4 - 
  4*t1^4*t2*t3^2*t4^3*t5^4*u0*u1*v1*v4 - 8*t1^4*t2^2*t3^2*t4^3*t5^4*u0*u1*v1*
   v4 + 6*t1^2*t2^3*t3^2*t4^3*t5^4*u0*u1*v1*v4 + 
  8*t1^2*t2^4*t3^2*t4^3*t5^4*u0*u1*v1*v4 + 4*t1^3*t2^2*t3*t4^4*t5^4*u0*u1*v1*
   v4 + 7*t1^3*t2^3*t3*t4^4*t5^4*u0*u1*v1*v4 - 4*t1*t2^5*t3*t4^4*t5^4*u0*u1*
   v1*v4 + 4*t1^2*t2*t3^2*t4*t5^6*u0*u1*v1*v4 + 
  3*t1^2*t2^2*t3^2*t4*t5^6*u0*u1*v1*v4 + 2*t1^3*t3*t4^2*t5^6*u0*u1*v1*v4 + 
  3*t1^3*t2*t3*t4^2*t5^6*u0*u1*v1*v4 - 4*t1*t2^2*t3*t4^2*t5^6*u0*u1*v1*v4 - 
  6*t1*t2^3*t3*t4^2*t5^6*u0*u1*v1*v4 - 2*t1^2*t2*t4^3*t5^6*u0*u1*v1*v4 - 
  3*t1^2*t2^2*t4^3*t5^6*u0*u1*v1*v4 + 3*t2^4*t4^3*t5^6*u0*u1*v1*v4 + 
  t1^5*t2^5*t3^5*t4^4*u0*v2*v4 - t1^5*t2^4*t3^6*t4^4*u0*v2*v4 - 
  t1^4*t2^6*t3^4*t4^5*u0*v2*v4 + t1^4*t2^5*t3^5*t4^5*u0*v2*v4 - 
  t1^5*t2^3*t3^5*t4^2*t5^2*u0*v2*v4 - 2*t1^5*t2^2*t3^6*t4^2*t5^2*u0*v2*v4 - 
  t1^6*t2^2*t3^4*t4^3*t5^2*u0*v2*v4 + t1^4*t2^4*t3^4*t4^3*t5^2*u0*v2*v4 + 
  5*t1^4*t2^3*t3^5*t4^3*t5^2*u0*v2*v4 + 5*t1^5*t2^3*t3^3*t4^4*t5^2*u0*v2*v4 - 
  t1^3*t2^5*t3^3*t4^4*t5^2*u0*v2*v4 - t1^5*t2^2*t3^4*t4^4*t5^2*u0*v2*v4 - 
  2*t1^3*t2^4*t3^4*t4^4*t5^2*u0*v2*v4 - 4*t1^4*t2^4*t3^2*t4^5*t5^2*u0*v2*v4 + 
  t1^2*t2^6*t3^2*t4^5*t5^2*u0*v2*v4 - t1^4*t2^3*t3^3*t4^5*t5^2*u0*v2*v4 - 
  t1^2*t2^5*t3^3*t4^5*t5^2*u0*v2*v4 + 2*t1^3*t2^4*t3^2*t4^6*t5^2*u0*v2*v4 + 
  t1^4*t2^2*t3^4*t4*t5^4*u0*v2*v4 + 2*t1^4*t2*t3^5*t4*t5^4*u0*v2*v4 + 
  t1^5*t2*t3^3*t4^2*t5^4*u0*v2*v4 - 5*t1^3*t2^3*t3^3*t4^2*t5^4*u0*v2*v4 - 
  4*t1^3*t2^2*t3^4*t4^2*t5^4*u0*v2*v4 - 8*t1^4*t2^2*t3^2*t4^3*t5^4*u0*v2*v4 + 
  8*t1^2*t2^4*t3^2*t4^3*t5^4*u0*v2*v4 + t1^4*t2*t3^3*t4^3*t5^4*u0*v2*v4 + 
  t1^2*t2^3*t3^3*t4^3*t5^4*u0*v2*v4 + 7*t1^3*t2^3*t3*t4^4*t5^4*u0*v2*v4 - 
  4*t1*t2^5*t3*t4^4*t5^4*u0*v2*v4 + 4*t1^3*t2^2*t3^2*t4^4*t5^4*u0*v2*v4 + 
  t1*t2^4*t3^2*t4^4*t5^4*u0*v2*v4 - 5*t1^2*t2^3*t3*t4^5*t5^4*u0*v2*v4 + 
  3*t1^2*t2^2*t3^2*t4*t5^6*u0*v2*v4 + 3*t1^3*t2*t3*t4^2*t5^6*u0*v2*v4 - 
  6*t1*t2^3*t3*t4^2*t5^6*u0*v2*v4 - 3*t1^2*t2^2*t4^3*t5^6*u0*v2*v4 + 
  3*t2^4*t4^3*t5^6*u0*v2*v4 - 3*t1^2*t2*t3*t4^3*t5^6*u0*v2*v4 + 
  3*t1*t2^2*t4^4*t5^6*u0*v2*v4 - t1^6*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v5 + 
  3*t1^5*t2^3*t3^4*t4^4*t5^2*u0^2*v1*v5 - 3*t1^4*t2^4*t3^3*t4^5*t5^2*u0^2*v1*
   v5 + t1^3*t2^5*t3^2*t4^6*t5^2*u0^2*v1*v5 + t1^4*t2^2*t3^5*t4*t5^4*u0^2*v1*
   v5 + t1^5*t2*t3^4*t4^2*t5^4*u0^2*v1*v5 - 3*t1^3*t2^3*t3^4*t4^2*t5^4*u0^2*
   v1*v5 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*u0^2*v1*v5 + 
  3*t1^2*t2^4*t3^3*t4^3*t5^4*u0^2*v1*v5 + 3*t1^3*t2^3*t3^2*t4^4*t5^4*u0^2*v1*
   v5 - t1*t2^5*t3^2*t4^4*t5^4*u0^2*v1*v5 - t1^2*t2^4*t3*t4^5*t5^4*u0^2*v1*
   v5 - t1^3*t2*t3^4*t5^6*u0^2*v1*v5 + 3*t1^2*t2^2*t3^3*t4*t5^6*u0^2*v1*v5 - 
  3*t1*t2^3*t3^2*t4^2*t5^6*u0^2*v1*v5 + t2^4*t3*t4^3*t5^6*u0^2*v1*v5 - 
  t1^6*t2^2*t3^5*t4^3*t5^2*v3*v5 + 3*t1^5*t2^3*t3^4*t4^4*t5^2*v3*v5 - 
  3*t1^4*t2^4*t3^3*t4^5*t5^2*v3*v5 + t1^3*t2^5*t3^2*t4^6*t5^2*v3*v5 + 
  t1^4*t2^2*t3^5*t4*t5^4*v3*v5 + t1^5*t2*t3^4*t4^2*t5^4*v3*v5 - 
  3*t1^3*t2^3*t3^4*t4^2*t5^4*v3*v5 - 3*t1^4*t2^2*t3^3*t4^3*t5^4*v3*v5 + 
  3*t1^2*t2^4*t3^3*t4^3*t5^4*v3*v5 + 3*t1^3*t2^3*t3^2*t4^4*t5^4*v3*v5 - 
  t1*t2^5*t3^2*t4^4*t5^4*v3*v5 - t1^2*t2^4*t3*t4^5*t5^4*v3*v5 - 
  t1^3*t2*t3^4*t5^6*v3*v5 + 3*t1^2*t2^2*t3^3*t4*t5^6*v3*v5 - 
  3*t1*t2^3*t3^2*t4^2*t5^6*v3*v5 + t2^4*t3*t4^3*t5^6*v3*v5 + 
  t1^6*t2^2*t3^5*t4^3*t5^2*u0^2*v1*v6 - 3*t1^5*t2^3*t3^4*t4^4*t5^2*u0^2*v1*
   v6 + 3*t1^4*t2^4*t3^3*t4^5*t5^2*u0^2*v1*v6 - 
  t1^3*t2^5*t3^2*t4^6*t5^2*u0^2*v1*v6 - t1^4*t2^2*t3^5*t4*t5^4*u0^2*v1*v6 - 
  t1^5*t2*t3^4*t4^2*t5^4*u0^2*v1*v6 + 3*t1^3*t2^3*t3^4*t4^2*t5^4*u0^2*v1*v6 + 
  3*t1^4*t2^2*t3^3*t4^3*t5^4*u0^2*v1*v6 - 3*t1^2*t2^4*t3^3*t4^3*t5^4*u0^2*v1*
   v6 - 3*t1^3*t2^3*t3^2*t4^4*t5^4*u0^2*v1*v6 + 
  t1*t2^5*t3^2*t4^4*t5^4*u0^2*v1*v6 + t1^2*t2^4*t3*t4^5*t5^4*u0^2*v1*v6 + 
  t1^3*t2*t3^4*t5^6*u0^2*v1*v6 - 3*t1^2*t2^2*t3^3*t4*t5^6*u0^2*v1*v6 + 
  3*t1*t2^3*t3^2*t4^2*t5^6*u0^2*v1*v6 - t2^4*t3*t4^3*t5^6*u0^2*v1*v6 + 
  t1^6*t2^2*t3^5*t4^3*t5^2*v4*v6 - 3*t1^5*t2^3*t3^4*t4^4*t5^2*v4*v6 + 
  3*t1^4*t2^4*t3^3*t4^5*t5^2*v4*v6 - t1^3*t2^5*t3^2*t4^6*t5^2*v4*v6 - 
  t1^4*t2^2*t3^5*t4*t5^4*v4*v6 - t1^5*t2*t3^4*t4^2*t5^4*v4*v6 + 
  3*t1^3*t2^3*t3^4*t4^2*t5^4*v4*v6 + 3*t1^4*t2^2*t3^3*t4^3*t5^4*v4*v6 - 
  3*t1^2*t2^4*t3^3*t4^3*t5^4*v4*v6 - 3*t1^3*t2^3*t3^2*t4^4*t5^4*v4*v6 + 
  t1*t2^5*t3^2*t4^4*t5^4*v4*v6 + t1^2*t2^4*t3*t4^5*t5^4*v4*v6 + 
  t1^3*t2*t3^4*t5^6*v4*v6 - 3*t1^2*t2^2*t3^3*t4*t5^6*v4*v6 + 
  3*t1*t2^3*t3^2*t4^2*t5^6*v4*v6 - t2^4*t3*t4^3*t5^6*v4*v6, 
 2*t1^6*t2^3*t3^6*t4^4*u0^3*u1*v1^2 + t1^6*t2^4*t3^6*t4^4*u0^3*u1*v1^2 - 
  2*t1^6*t2^3*t3^4*t4^6*u0^3*u1*v1^2 - t1^6*t2^4*t3^4*t4^6*u0^3*u1*v1^2 - 
  t1^6*t2^2*t3^6*t4^2*t5^2*u0^3*u1*v1^2 - 4*t1^5*t2^2*t3^5*t4^3*t5^2*u0^3*u1*
   v1^2 - t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*u1*v1^2 + 
  t1^6*t2^2*t3^4*t4^4*t5^2*u0^3*u1*v1^2 - 2*t1^4*t2^3*t3^4*t4^4*t5^2*u0^3*u1*
   v1^2 - t1^4*t2^4*t3^4*t4^4*t5^2*u0^3*u1*v1^2 + 
  4*t1^5*t2^2*t3^3*t4^5*t5^2*u0^3*u1*v1^2 + t1^5*t2^3*t3^3*t4^5*t5^2*u0^3*u1*
   v1^2 + 2*t1^4*t2^3*t3^2*t4^6*t5^2*u0^3*u1*v1^2 + 
  t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*u1*v1^2 + t1^5*t2*t3^5*t4*t5^4*u0^3*u1*v1^2 + 
  2*t1^4*t2*t3^4*t4^2*t5^4*u0^3*u1*v1^2 + t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*u1*
   v1^2 - t1^5*t2*t3^3*t4^3*t5^4*u0^3*u1*v1^2 + 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*u0^3*u1*v1^2 + t1^3*t2^3*t3^3*t4^3*t5^4*u0^3*u1*
   v1^2 - 2*t1^4*t2*t3^2*t4^4*t5^4*u0^3*u1*v1^2 - 
  t1^4*t2^2*t3^2*t4^4*t5^4*u0^3*u1*v1^2 - 4*t1^3*t2^2*t3*t4^5*t5^4*u0^3*u1*
   v1^2 - t1^3*t2^3*t3*t4^5*t5^4*u0^3*u1*v1^2 - 
  t1^3*t2*t3^3*t4*t5^6*u0^3*u1*v1^2 - 2*t1^2*t2*t3^2*t4^2*t5^6*u0^3*u1*v1^2 + 
  t1^3*t2*t3*t4^3*t5^6*u0^3*u1*v1^2 + 2*t1^2*t2*t4^4*t5^6*u0^3*u1*v1^2 + 
  2*t1^7*t2^3*t3^5*t4^5*u1^3*v1^2 + t1^7*t2^4*t3^5*t4^5*u1^3*v1^2 - 
  2*t1^6*t2^4*t3^4*t4^6*u1^3*v1^2 - t1^6*t2^5*t3^4*t4^6*u1^3*v1^2 - 
  t1^7*t2^2*t3^5*t4^3*t5^2*u1^3*v1^2 - 2*t1^5*t2^3*t3^5*t4^3*t5^2*u1^3*v1^2 - 
  t1^5*t2^4*t3^5*t4^3*t5^2*u1^3*v1^2 - 2*t1^6*t2^2*t3^4*t4^4*t5^2*u1^3*v1^2 + 
  t1^6*t2^3*t3^4*t4^4*t5^2*u1^3*v1^2 + 2*t1^4*t2^4*t3^4*t4^4*t5^2*u1^3*v1^2 + 
  t1^4*t2^5*t3^4*t4^4*t5^2*u1^3*v1^2 - t1^5*t2^4*t3^3*t4^5*t5^2*u1^3*v1^2 + 
  2*t1^4*t2^4*t3^2*t4^6*t5^2*u1^3*v1^2 + t1^4*t2^5*t3^2*t4^6*t5^2*u1^3*v1^2 + 
  t1^5*t2^2*t3^5*t4*t5^4*u1^3*v1^2 + 2*t1^4*t2^2*t3^4*t4^2*t5^4*u1^3*v1^2 - 
  t1^4*t2^3*t3^4*t4^2*t5^4*u1^3*v1^2 + t1^5*t2^2*t3^3*t4^3*t5^4*u1^3*v1^2 + 
  t1^3*t2^4*t3^3*t4^3*t5^4*u1^3*v1^2 + 2*t1^4*t2^2*t3^2*t4^4*t5^4*u1^3*v1^2 - 
  t1^4*t2^3*t3^2*t4^4*t5^4*u1^3*v1^2 - 2*t1^2*t2^4*t3^2*t4^4*t5^4*u1^3*v1^2 - 
  t1^2*t2^5*t3^2*t4^4*t5^4*u1^3*v1^2 - 2*t1^3*t2^3*t3*t4^5*t5^4*u1^3*v1^2 - 
  t1^3*t2^2*t3^3*t4*t5^6*u1^3*v1^2 - 2*t1^2*t2^2*t3^2*t4^2*t5^6*u1^3*v1^2 + 
  t1^2*t2^3*t3^2*t4^2*t5^6*u1^3*v1^2 + 2*t1*t2^3*t3*t4^3*t5^6*u1^3*v1^2 + 
  t1^6*t2^4*t3^6*t4^4*u0^3*v1*v2 - t1^6*t2^3*t3^7*t4^4*u0^3*v1*v2 - 
  t1^6*t2^4*t3^4*t4^6*u0^3*v1*v2 + t1^6*t2^3*t3^5*t4^6*u0^3*v1*v2 - 
  t1^6*t2^2*t3^6*t4^2*t5^2*u0^3*v1*v2 - t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v2 + 
  t1^5*t2^2*t3^6*t4^3*t5^2*u0^3*v1*v2 + t1^6*t2^2*t3^4*t4^4*t5^2*u0^3*v1*v2 - 
  t1^4*t2^4*t3^4*t4^4*t5^2*u0^3*v1*v2 + 2*t1^4*t2^3*t3^5*t4^4*t5^2*u0^3*v1*
   v2 + t1^5*t2^3*t3^3*t4^5*t5^2*u0^3*v1*v2 - t1^5*t2^2*t3^4*t4^5*t5^2*u0^3*
   v1*v2 + t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v2 - 
  2*t1^4*t2^3*t3^3*t4^6*t5^2*u0^3*v1*v2 + t1^5*t2*t3^5*t4*t5^4*u0^3*v1*v2 + 
  t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*v1*v2 - t1^5*t2*t3^3*t4^3*t5^4*u0^3*v1*v2 + 
  t1^3*t2^3*t3^3*t4^3*t5^4*u0^3*v1*v2 - 2*t1^3*t2^2*t3^4*t4^3*t5^4*u0^3*v1*
   v2 - t1^4*t2^2*t3^2*t4^4*t5^4*u0^3*v1*v2 - t1^2*t2^3*t3^3*t4^4*t5^4*u0^3*
   v1*v2 - t1^3*t2^3*t3*t4^5*t5^4*u0^3*v1*v2 + 2*t1^3*t2^2*t3^2*t4^5*t5^4*
   u0^3*v1*v2 + t1^2*t2^3*t3*t4^6*t5^4*u0^3*v1*v2 - 
  t1^3*t2*t3^3*t4*t5^6*u0^3*v1*v2 + t1^3*t2*t3*t4^3*t5^6*u0^3*v1*v2 + 
  t1*t2^2*t3^2*t4^3*t5^6*u0^3*v1*v2 - t1*t2^2*t4^5*t5^6*u0^3*v1*v2 + 
  2*t1^7*t2^3*t3^5*t4^5*u1^2*v1*v2 + 2*t1^7*t2^4*t3^5*t4^5*u1^2*v1*v2 - 
  t1^7*t2^3*t3^6*t4^5*u1^2*v1*v2 - 2*t1^6*t2^4*t3^4*t4^6*u1^2*v1*v2 - 
  2*t1^6*t2^5*t3^4*t4^6*u1^2*v1*v2 + t1^6*t2^4*t3^5*t4^6*u1^2*v1*v2 - 
  2*t1^7*t2^2*t3^5*t4^3*t5^2*u1^2*v1*v2 - 2*t1^5*t2^3*t3^5*t4^3*t5^2*u1^2*v1*
   v2 - 2*t1^5*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v2 + 
  t1^5*t2^3*t3^6*t4^3*t5^2*u1^2*v1*v2 - 2*t1^6*t2^2*t3^4*t4^4*t5^2*u1^2*v1*
   v2 + 2*t1^6*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v2 + 
  2*t1^4*t2^4*t3^4*t4^4*t5^2*u1^2*v1*v2 + 2*t1^4*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v2 - t1^4*t2^4*t3^5*t4^4*t5^2*u1^2*v1*v2 - 2*t1^5*t2^4*t3^3*t4^5*t5^2*u1^2*
   v1*v2 + 2*t1^5*t2^3*t3^4*t4^5*t5^2*u1^2*v1*v2 + 
  2*t1^4*t2^4*t3^2*t4^6*t5^2*u1^2*v1*v2 + 2*t1^4*t2^5*t3^2*t4^6*t5^2*u1^2*v1*
   v2 - 2*t1^4*t2^4*t3^3*t4^6*t5^2*u1^2*v1*v2 + 
  2*t1^5*t2^2*t3^5*t4*t5^4*u1^2*v1*v2 + 2*t1^4*t2^2*t3^4*t4^2*t5^4*u1^2*v1*
   v2 - 2*t1^4*t2^3*t3^4*t4^2*t5^4*u1^2*v1*v2 + 
  2*t1^5*t2^2*t3^3*t4^3*t5^4*u1^2*v1*v2 + 2*t1^3*t2^4*t3^3*t4^3*t5^4*u1^2*v1*
   v2 - 2*t1^3*t2^3*t3^4*t4^3*t5^4*u1^2*v1*v2 + 
  2*t1^4*t2^2*t3^2*t4^4*t5^4*u1^2*v1*v2 - 2*t1^4*t2^3*t3^2*t4^4*t5^4*u1^2*v1*
   v2 - 2*t1^2*t2^4*t3^2*t4^4*t5^4*u1^2*v1*v2 - 
  2*t1^2*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v2 + 2*t1^2*t2^4*t3^3*t4^4*t5^4*u1^2*v1*
   v2 - 2*t1^3*t2^3*t3*t4^5*t5^4*u1^2*v1*v2 - t1^3*t2^3*t3^2*t4^5*t5^4*u1^2*
   v1*v2 + t1^2*t2^4*t3*t4^6*t5^4*u1^2*v1*v2 - 2*t1^3*t2^2*t3^3*t4*t5^6*u1^2*
   v1*v2 - 2*t1^2*t2^2*t3^2*t4^2*t5^6*u1^2*v1*v2 + 
  2*t1^2*t2^3*t3^2*t4^2*t5^6*u1^2*v1*v2 + 2*t1*t2^3*t3*t4^3*t5^6*u1^2*v1*v2 + 
  t1*t2^3*t3^2*t4^3*t5^6*u1^2*v1*v2 - t2^4*t3*t4^4*t5^6*u1^2*v1*v2 + 
  t1^7*t2^4*t3^5*t4^5*u1*v2^2 - t1^7*t2^3*t3^6*t4^5*u1*v2^2 - 
  t1^6*t2^5*t3^4*t4^6*u1*v2^2 + t1^6*t2^4*t3^5*t4^6*u1*v2^2 - 
  t1^7*t2^2*t3^5*t4^3*t5^2*u1*v2^2 - t1^5*t2^4*t3^5*t4^3*t5^2*u1*v2^2 + 
  t1^5*t2^3*t3^6*t4^3*t5^2*u1*v2^2 + t1^6*t2^3*t3^4*t4^4*t5^2*u1*v2^2 + 
  t1^4*t2^5*t3^4*t4^4*t5^2*u1*v2^2 - t1^4*t2^4*t3^5*t4^4*t5^2*u1*v2^2 - 
  t1^5*t2^4*t3^3*t4^5*t5^2*u1*v2^2 + 2*t1^5*t2^3*t3^4*t4^5*t5^2*u1*v2^2 + 
  t1^4*t2^5*t3^2*t4^6*t5^2*u1*v2^2 - 2*t1^4*t2^4*t3^3*t4^6*t5^2*u1*v2^2 + 
  t1^5*t2^2*t3^5*t4*t5^4*u1*v2^2 - t1^4*t2^3*t3^4*t4^2*t5^4*u1*v2^2 + 
  t1^5*t2^2*t3^3*t4^3*t5^4*u1*v2^2 + t1^3*t2^4*t3^3*t4^3*t5^4*u1*v2^2 - 
  2*t1^3*t2^3*t3^4*t4^3*t5^4*u1*v2^2 - t1^4*t2^3*t3^2*t4^4*t5^4*u1*v2^2 - 
  t1^2*t2^5*t3^2*t4^4*t5^4*u1*v2^2 + 2*t1^2*t2^4*t3^3*t4^4*t5^4*u1*v2^2 - 
  t1^3*t2^3*t3^2*t4^5*t5^4*u1*v2^2 + t1^2*t2^4*t3*t4^6*t5^4*u1*v2^2 - 
  t1^3*t2^2*t3^3*t4*t5^6*u1*v2^2 + t1^2*t2^3*t3^2*t4^2*t5^6*u1*v2^2 + 
  t1*t2^3*t3^2*t4^3*t5^6*u1*v2^2 - t2^4*t3*t4^4*t5^6*u1*v2^2 + 
  2*t1^6*t2^3*t3^6*t4^4*u0*u1*v1*v3 + t1^6*t2^4*t3^6*t4^4*u0*u1*v1*v3 + 
  t1^7*t2^3*t3^5*t4^5*u0*u1*v1*v3 - 2*t1^6*t2^3*t3^4*t4^6*u0*u1*v1*v3 - 
  2*t1^6*t2^4*t3^4*t4^6*u0*u1*v1*v3 - t1^6*t2^2*t3^6*t4^2*t5^2*u0*u1*v1*v3 - 
  4*t1^5*t2^2*t3^5*t4^3*t5^2*u0*u1*v1*v3 - t1^5*t2^3*t3^5*t4^3*t5^2*u0*u1*v1*
   v3 - t1^6*t2^2*t3^4*t4^4*t5^2*u0*u1*v1*v3 - 2*t1^4*t2^3*t3^4*t4^4*t5^2*u0*
   u1*v1*v3 - t1^4*t2^4*t3^4*t4^4*t5^2*u0*u1*v1*v3 + 
  4*t1^5*t2^2*t3^3*t4^5*t5^2*u0*u1*v1*v3 + 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*u1*
   v1*v3 + 2*t1^4*t2^3*t3^2*t4^6*t5^2*u0*u1*v1*v3 + 
  2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*u1*v1*v3 + 2*t1^4*t2*t3^4*t4^2*t5^4*u0*u1*v1*
   v3 + 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*u1*v1*v3 + 
  4*t1^3*t2^2*t3^3*t4^3*t5^4*u0*u1*v1*v3 - 2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*u1*
   v1*v3 - 2*t1^4*t2*t3^2*t4^4*t5^4*u0*u1*v1*v3 + 
  t1^2*t2^4*t3^2*t4^4*t5^4*u0*u1*v1*v3 - 4*t1^3*t2^2*t3*t4^5*t5^4*u0*u1*v1*
   v3 - 3*t1^3*t2^3*t3*t4^5*t5^4*u0*u1*v1*v3 - 2*t1^2*t2*t3^2*t4^2*t5^6*u0*u1*
   v1*v3 - 3*t1^2*t2^2*t3^2*t4^2*t5^6*u0*u1*v1*v3 + 
  3*t1*t2^3*t3*t4^3*t5^6*u0*u1*v1*v3 + 2*t1^2*t2*t4^4*t5^6*u0*u1*v1*v3 + 
  t1^2*t2^2*t4^4*t5^6*u0*u1*v1*v3 - t2^4*t4^4*t5^6*u0*u1*v1*v3 + 
  t1^6*t2^4*t3^6*t4^4*u0*v2*v3 - t1^6*t2^3*t3^7*t4^4*u0*v2*v3 + 
  t1^7*t2^3*t3^5*t4^5*u0*v2*v3 - 2*t1^6*t2^4*t3^4*t4^6*u0*v2*v3 + 
  t1^6*t2^3*t3^5*t4^6*u0*v2*v3 - t1^6*t2^2*t3^6*t4^2*t5^2*u0*v2*v3 - 
  t1^5*t2^3*t3^5*t4^3*t5^2*u0*v2*v3 + t1^5*t2^2*t3^6*t4^3*t5^2*u0*v2*v3 - 
  t1^6*t2^2*t3^4*t4^4*t5^2*u0*v2*v3 - t1^4*t2^4*t3^4*t4^4*t5^2*u0*v2*v3 + 
  2*t1^4*t2^3*t3^5*t4^4*t5^2*u0*v2*v3 + 2*t1^5*t2^3*t3^3*t4^5*t5^2*u0*v2*v3 - 
  t1^5*t2^2*t3^4*t4^5*t5^2*u0*v2*v3 + 2*t1^4*t2^4*t3^2*t4^6*t5^2*u0*v2*v3 - 
  2*t1^4*t2^3*t3^3*t4^6*t5^2*u0*v2*v3 + 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0*v2*v3 - 
  2*t1^3*t2^3*t3^3*t4^3*t5^4*u0*v2*v3 - 2*t1^3*t2^2*t3^4*t4^3*t5^4*u0*v2*v3 + 
  t1^2*t2^4*t3^2*t4^4*t5^4*u0*v2*v3 - t1^2*t2^3*t3^3*t4^4*t5^4*u0*v2*v3 - 
  3*t1^3*t2^3*t3*t4^5*t5^4*u0*v2*v3 + 2*t1^3*t2^2*t3^2*t4^5*t5^4*u0*v2*v3 + 
  t1^2*t2^3*t3*t4^6*t5^4*u0*v2*v3 - 3*t1^2*t2^2*t3^2*t4^2*t5^6*u0*v2*v3 + 
  3*t1*t2^3*t3*t4^3*t5^6*u0*v2*v3 + t1*t2^2*t3^2*t4^3*t5^6*u0*v2*v3 + 
  t1^2*t2^2*t4^4*t5^6*u0*v2*v3 - t2^4*t4^4*t5^6*u0*v2*v3 - 
  t1*t2^2*t4^5*t5^6*u0*v2*v3 + t1^7*t2*t3^6*t4^3*t5^2*v4*v5 - 
  4*t1^6*t2^2*t3^5*t4^4*t5^2*v4*v5 + 6*t1^5*t2^3*t3^4*t4^5*t5^2*v4*v5 - 
  4*t1^4*t2^4*t3^3*t4^6*t5^2*v4*v5 + t1^3*t2^5*t3^2*t4^7*t5^2*v4*v5 - 
  t1^5*t2*t3^6*t4*t5^4*v4*v5 - t1^6*t3^5*t4^2*t5^4*v4*v5 + 
  4*t1^4*t2^2*t3^5*t4^2*t5^4*v4*v5 + 4*t1^5*t2*t3^4*t4^3*t5^4*v4*v5 - 
  6*t1^3*t2^3*t3^4*t4^3*t5^4*v4*v5 - 6*t1^4*t2^2*t3^3*t4^4*t5^4*v4*v5 + 
  4*t1^2*t2^4*t3^3*t4^4*t5^4*v4*v5 + 4*t1^3*t2^3*t3^2*t4^5*t5^4*v4*v5 - 
  t1*t2^5*t3^2*t4^5*t5^4*v4*v5 - t1^2*t2^4*t3*t4^6*t5^4*v4*v5 + 
  t1^4*t3^5*t5^6*v4*v5 - 4*t1^3*t2*t3^4*t4*t5^6*v4*v5 + 
  6*t1^2*t2^2*t3^3*t4^2*t5^6*v4*v5 - 4*t1*t2^3*t3^2*t4^3*t5^6*v4*v5 + 
  t2^4*t3*t4^4*t5^6*v4*v5, -4*t1^9*t2^3*t3^9*t4^5*t5^2*u0^5*v1^2 + 
  8*t1^8*t2^4*t3^8*t4^6*t5^2*u0^5*v1^2 + 4*t1^9*t2^3*t3^7*t4^7*t5^2*u0^5*
   v1^2 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^5*v1^2 - 
  8*t1^8*t2^4*t3^6*t4^8*t5^2*u0^5*v1^2 + 4*t1^7*t2^5*t3^5*t4^9*t5^2*u0^5*
   v1^2 + 12*t1^8*t2^2*t3^8*t4^4*t5^4*u0^5*v1^2 - 
  20*t1^7*t2^3*t3^7*t4^5*t5^4*u0^5*v1^2 - 12*t1^8*t2^2*t3^6*t4^6*t5^4*u0^5*
   v1^2 + 4*t1^6*t2^4*t3^6*t4^6*t5^4*u0^5*v1^2 + 
  20*t1^7*t2^3*t3^5*t4^7*t5^4*u0^5*v1^2 + 4*t1^5*t2^5*t3^5*t4^7*t5^4*u0^5*
   v1^2 - 4*t1^6*t2^4*t3^4*t4^8*t5^4*u0^5*v1^2 - 
  4*t1^5*t2^5*t3^3*t4^9*t5^4*u0^5*v1^2 - 12*t1^7*t2*t3^7*t4^3*t5^6*u0^5*
   v1^2 + 12*t1^6*t2^2*t3^6*t4^4*t5^6*u0^5*v1^2 + 
  12*t1^7*t2*t3^5*t4^5*t5^6*u0^5*v1^2 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*u0^5*
   v1^2 - 12*t1^6*t2^2*t3^4*t4^6*t5^6*u0^5*v1^2 - 
  12*t1^4*t2^4*t3^4*t4^6*t5^6*u0^5*v1^2 - 12*t1^5*t2^3*t3^3*t4^7*t5^6*u0^5*
   v1^2 + 12*t1^4*t2^4*t3^2*t4^8*t5^6*u0^5*v1^2 + 
  4*t1^6*t3^6*t4^2*t5^8*u0^5*v1^2 + 4*t1^5*t2*t3^5*t4^3*t5^8*u0^5*v1^2 - 
  4*t1^6*t3^4*t4^4*t5^8*u0^5*v1^2 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*u0^5*v1^2 - 
  4*t1^5*t2*t3^3*t4^5*t5^8*u0^5*v1^2 + 12*t1^3*t2^3*t3^3*t4^5*t5^8*u0^5*
   v1^2 + 20*t1^4*t2^2*t3^2*t4^6*t5^8*u0^5*v1^2 - 
  12*t1^3*t2^3*t3*t4^7*t5^8*u0^5*v1^2 - 4*t1^4*t3^4*t4^2*t5^10*u0^5*v1^2 + 
  8*t1^3*t2*t3^3*t4^3*t5^10*u0^5*v1^2 + 4*t1^4*t3^2*t4^4*t5^10*u0^5*v1^2 - 
  4*t1^2*t2^2*t3^2*t4^4*t5^10*u0^5*v1^2 - 8*t1^3*t2*t3*t4^5*t5^10*u0^5*v1^2 + 
  4*t1^2*t2^2*t4^6*t5^10*u0^5*v1^2 + 4*t1^9*t2^5*t3^9*t4^7*u0^2*u1^2*v1^2 + 
  4*t1^9*t2^6*t3^9*t4^7*u0^2*u1^2*v1^2 + t1^9*t2^7*t3^9*t4^7*u0^2*u1^2*v1^2 + 
  2*t1^10*t2^5*t3^8*t4^8*u0^2*u1^2*v1^2 + t1^10*t2^6*t3^8*t4^8*u0^2*u1^2*
   v1^2 - 4*t1^9*t2^5*t3^7*t4^9*u0^2*u1^2*v1^2 - 
  6*t1^9*t2^6*t3^7*t4^9*u0^2*u1^2*v1^2 - 2*t1^9*t2^7*t3^7*t4^9*u0^2*u1^2*
   v1^2 - 4*t1^9*t2^4*t3^9*t4^5*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^9*t2^5*t3^9*t4^5*t5^2*u0^2*u1^2*v1^2 - 6*t1^10*t2^3*t3^8*t4^6*t5^2*
   u0^2*u1^2*v1^2 - 4*t1^8*t2^4*t3^8*t4^6*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^10*t2^4*t3^8*t4^6*t5^2*u0^2*u1^2*v1^2 - 2*t1^8*t2^5*t3^8*t4^6*t5^2*
   u0^2*u1^2*v1^2 + 4*t1^9*t2^3*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 - 
  t1^11*t2^3*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 + 24*t1^9*t2^4*t3^7*t4^7*t5^2*u0^2*
   u1^2*v1^2 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 + 
  6*t1^9*t2^5*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 - 6*t1^7*t2^6*t3^7*t4^7*t5^2*u0^2*
   u1^2*v1^2 - 2*t1^7*t2^7*t3^7*t4^7*t5^2*u0^2*u1^2*v1^2 + 
  4*t1^10*t2^3*t3^6*t4^8*t5^2*u0^2*u1^2*v1^2 + 4*t1^8*t2^4*t3^6*t4^8*t5^2*
   u0^2*u1^2*v1^2 + 6*t1^10*t2^4*t3^6*t4^8*t5^2*u0^2*u1^2*v1^2 - 
  10*t1^8*t2^5*t3^6*t4^8*t5^2*u0^2*u1^2*v1^2 - t1^8*t2^6*t3^6*t4^8*t5^2*u0^2*
   u1^2*v1^2 - 4*t1^9*t2^3*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 - 
  12*t1^9*t2^4*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 + 4*t1^7*t2^5*t3^5*t4^9*t5^2*
   u0^2*u1^2*v1^2 - 8*t1^9*t2^5*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 + 
  12*t1^7*t2^6*t3^5*t4^9*t5^2*u0^2*u1^2*v1^2 + 4*t1^7*t2^7*t3^5*t4^9*t5^2*
   u0^2*u1^2*v1^2 + t1^9*t2^3*t3^9*t4^3*t5^4*u0^2*u1^2*v1^2 + 
  t1^10*t2^2*t3^8*t4^4*t5^4*u0^2*u1^2*v1^2 + 6*t1^8*t2^3*t3^8*t4^4*t5^4*u0^2*
   u1^2*v1^2 + 10*t1^9*t2^2*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 - 
  12*t1^7*t2^3*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 - 2*t1^9*t2^3*t3^7*t4^5*t5^4*
   u0^2*u1^2*v1^2 - 16*t1^7*t2^4*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 + 
  2*t1^7*t2^5*t3^7*t4^5*t5^4*u0^2*u1^2*v1^2 - 12*t1^8*t2^2*t3^6*t4^6*t5^4*
   u0^2*u1^2*v1^2 + t1^10*t2^2*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 - 
  54*t1^8*t2^3*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 + 4*t1^6*t2^4*t3^6*t4^6*t5^4*
   u0^2*u1^2*v1^2 - 12*t1^8*t2^4*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 + 
  18*t1^6*t2^5*t3^6*t4^6*t5^4*u0^2*u1^2*v1^2 + t1^6*t2^6*t3^6*t4^6*t5^4*u0^2*
   u1^2*v1^2 - 8*t1^9*t2^2*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 + 
  8*t1^7*t2^3*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 - 9*t1^9*t2^3*t3^5*t4^7*t5^4*u0^2*
   u1^2*v1^2 + 20*t1^7*t2^4*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 + 
  6*t1^7*t2^5*t3^5*t4^7*t5^4*u0^2*u1^2*v1^2 + 2*t1^5*t2^7*t3^5*t4^7*t5^4*u0^2*
   u1^2*v1^2 + 12*t1^8*t2^2*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 + 
  28*t1^8*t2^3*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 - 4*t1^6*t2^4*t3^4*t4^8*t5^4*
   u0^2*u1^2*v1^2 + 12*t1^8*t2^4*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 - 
  10*t1^6*t2^5*t3^4*t4^8*t5^4*u0^2*u1^2*v1^2 - 9*t1^6*t2^6*t3^4*t4^8*t5^4*
   u0^2*u1^2*v1^2 + 4*t1^7*t2^3*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 + 
  12*t1^7*t2^4*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 + 8*t1^7*t2^5*t3^3*t4^9*t5^4*
   u0^2*u1^2*v1^2 - 6*t1^5*t2^6*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 - 
  2*t1^5*t2^7*t3^3*t4^9*t5^4*u0^2*u1^2*v1^2 - 6*t1^7*t2^2*t3^7*t4^3*t5^6*u0^2*
   u1^2*v1^2 - t1^7*t2^3*t3^7*t4^3*t5^6*u0^2*u1^2*v1^2 - 
  4*t1^8*t2*t3^6*t4^4*t5^6*u0^2*u1^2*v1^2 + 20*t1^6*t2^2*t3^6*t4^4*t5^6*u0^2*
   u1^2*v1^2 - t1^8*t2^2*t3^6*t4^4*t5^6*u0^2*u1^2*v1^2 + 
  42*t1^6*t2^3*t3^6*t4^4*t5^6*u0^2*u1^2*v1^2 + 6*t1^6*t2^4*t3^6*t4^4*t5^6*
   u0^2*u1^2*v1^2 + 12*t1^7*t2*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 + 
  36*t1^7*t2^2*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*
   u0^2*u1^2*v1^2 + 24*t1^7*t2^3*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 - 
  24*t1^5*t2^4*t3^5*t4^5*t5^6*u0^2*u1^2*v1^2 - 10*t1^5*t2^5*t3^5*t4^5*t5^6*
   u0^2*u1^2*v1^2 + 4*t1^8*t2*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 
  8*t1^6*t2^2*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 + 3*t1^8*t2^2*t3^4*t4^6*t5^6*u0^2*
   u1^2*v1^2 + 14*t1^6*t2^3*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 
  12*t1^6*t2^4*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 6*t1^4*t2^5*t3^4*t4^6*t5^6*
   u0^2*u1^2*v1^2 + 3*t1^4*t2^6*t3^4*t4^6*t5^6*u0^2*u1^2*v1^2 - 
  12*t1^7*t2*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 20*t1^7*t2^2*t3^3*t4^7*t5^6*u0^2*
   u1^2*v1^2 - 12*t1^5*t2^3*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 
  3*t1^7*t2^3*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 24*t1^5*t2^4*t3^3*t4^7*t5^6*
   u0^2*u1^2*v1^2 + 2*t1^5*t2^5*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 + 
  2*t1^3*t2^6*t3^3*t4^7*t5^6*u0^2*u1^2*v1^2 - 2*t1^3*t2^7*t3^3*t4^7*t5^6*u0^2*
   u1^2*v1^2 - 12*t1^6*t2^2*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 - 
  32*t1^6*t2^3*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 - 18*t1^6*t2^4*t3^2*t4^8*t5^6*
   u0^2*u1^2*v1^2 + 18*t1^4*t2^5*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 + 
  9*t1^4*t2^6*t3^2*t4^8*t5^6*u0^2*u1^2*v1^2 + 4*t1^6*t2*t3^6*t4^2*t5^8*u0^2*
   u1^2*v1^2 - 8*t1^5*t2*t3^5*t4^3*t5^8*u0^2*u1^2*v1^2 - 
  24*t1^5*t2^2*t3^5*t4^3*t5^8*u0^2*u1^2*v1^2 - 9*t1^5*t2^3*t3^5*t4^3*t5^8*
   u0^2*u1^2*v1^2 - 4*t1^6*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 - 
  8*t1^6*t2*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*u0^2*
   u1^2*v1^2 - 9*t1^6*t2^2*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 - 
  18*t1^4*t2^3*t3^4*t4^4*t5^8*u0^2*u1^2*v1^2 + 12*t1^4*t2^4*t3^4*t4^4*t5^8*
   u0^2*u1^2*v1^2 - 4*t1^5*t2*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 - 
  30*t1^5*t2^2*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 - 10*t1^5*t2^3*t3^3*t4^5*t5^8*
   u0^2*u1^2*v1^2 + 36*t1^3*t2^4*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 - 
  2*t1^3*t2^5*t3^3*t4^5*t5^8*u0^2*u1^2*v1^2 + 4*t1^6*t3^2*t4^6*t5^8*u0^2*u1^2*
   v1^2 + 4*t1^6*t2*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 + 
  20*t1^4*t2^2*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 - t1^6*t2^2*t3^2*t4^6*t5^8*u0^2*
   u1^2*v1^2 + 38*t1^4*t2^3*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 + 
  20*t1^4*t2^4*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 - 10*t1^2*t2^5*t3^2*t4^6*t5^8*
   u0^2*u1^2*v1^2 - t1^2*t2^6*t3^2*t4^6*t5^8*u0^2*u1^2*v1^2 + 
  12*t1^5*t2*t3*t4^7*t5^8*u0^2*u1^2*v1^2 + 28*t1^5*t2^2*t3*t4^7*t5^8*u0^2*
   u1^2*v1^2 + 13*t1^5*t2^3*t3*t4^7*t5^8*u0^2*u1^2*v1^2 - 
  20*t1^3*t2^4*t3*t4^7*t5^8*u0^2*u1^2*v1^2 - 14*t1^3*t2^5*t3*t4^7*t5^8*u0^2*
   u1^2*v1^2 + t1*t2^7*t3*t4^7*t5^8*u0^2*u1^2*v1^2 - 
  4*t1^4*t2*t3^4*t4^2*t5^10*u0^2*u1^2*v1^2 + 8*t1^3*t2*t3^3*t4^3*t5^10*u0^2*
   u1^2*v1^2 + 30*t1^3*t2^2*t3^3*t4^3*t5^10*u0^2*u1^2*v1^2 + 
  9*t1^3*t2^3*t3^3*t4^3*t5^10*u0^2*u1^2*v1^2 + 4*t1^4*t3^2*t4^4*t5^10*u0^2*
   u1^2*v1^2 + 12*t1^4*t2*t3^2*t4^4*t5^10*u0^2*u1^2*v1^2 + 
  9*t1^4*t2^2*t3^2*t4^4*t5^10*u0^2*u1^2*v1^2 - 30*t1^2*t2^3*t3^2*t4^4*t5^10*
   u0^2*u1^2*v1^2 - 18*t1^2*t2^4*t3^2*t4^4*t5^10*u0^2*u1^2*v1^2 - 
  8*t1^3*t2*t3*t4^5*t5^10*u0^2*u1^2*v1^2 - 16*t1^3*t2^2*t3*t4^5*t5^10*u0^2*
   u1^2*v1^2 - 12*t1^3*t2^3*t3*t4^5*t5^10*u0^2*u1^2*v1^2 + 
  8*t1*t2^4*t3*t4^5*t5^10*u0^2*u1^2*v1^2 + 12*t1*t2^5*t3*t4^5*t5^10*u0^2*u1^2*
   v1^2 - 4*t1^4*t4^6*t5^10*u0^2*u1^2*v1^2 - 8*t1^4*t2*t4^6*t5^10*u0^2*u1^2*
   v1^2 - 3*t1^4*t2^2*t4^6*t5^10*u0^2*u1^2*v1^2 + 
  8*t1^2*t2^3*t4^6*t5^10*u0^2*u1^2*v1^2 + 6*t1^2*t2^4*t4^6*t5^10*u0^2*u1^2*
   v1^2 - 3*t2^6*t4^6*t5^10*u0^2*u1^2*v1^2 + 4*t1^9*t2^6*t3^9*t4^7*u0^2*u1*v1*
   v2 + 2*t1^9*t2^7*t3^9*t4^7*u0^2*u1*v1*v2 - 4*t1^9*t2^5*t3^10*t4^7*u0^2*u1*
   v1*v2 - 2*t1^9*t2^6*t3^10*t4^7*u0^2*u1*v1*v2 + 
  2*t1^10*t2^5*t3^8*t4^8*u0^2*u1*v1*v2 + 2*t1^10*t2^6*t3^8*t4^8*u0^2*u1*v1*
   v2 - t1^10*t2^5*t3^9*t4^8*u0^2*u1*v1*v2 - 6*t1^9*t2^6*t3^7*t4^9*u0^2*u1*v1*
   v2 - 4*t1^9*t2^7*t3^7*t4^9*u0^2*u1*v1*v2 + 4*t1^9*t2^5*t3^8*t4^9*u0^2*u1*
   v1*v2 + 3*t1^9*t2^6*t3^8*t4^9*u0^2*u1*v1*v2 - 
  4*t1^9*t2^4*t3^9*t4^5*t5^2*u0^2*u1*v1*v2 - 4*t1^9*t2^5*t3^9*t4^5*t5^2*u0^2*
   u1*v1*v2 - 4*t1^9*t2^3*t3^10*t4^5*t5^2*u0^2*u1*v1*v2 - 
  6*t1^10*t2^3*t3^8*t4^6*t5^2*u0^2*u1*v1*v2 - 4*t1^10*t2^4*t3^8*t4^6*t5^2*
   u0^2*u1*v1*v2 - 2*t1^8*t2^5*t3^8*t4^6*t5^2*u0^2*u1*v1*v2 - 
  t1^10*t2^3*t3^9*t4^6*t5^2*u0^2*u1*v1*v2 + 8*t1^8*t2^4*t3^9*t4^6*t5^2*u0^2*
   u1*v1*v2 + 3*t1^8*t2^5*t3^9*t4^6*t5^2*u0^2*u1*v1*v2 - 
  2*t1^11*t2^3*t3^7*t4^7*t5^2*u0^2*u1*v1*v2 + 24*t1^9*t2^4*t3^7*t4^7*t5^2*
   u0^2*u1*v1*v2 + 12*t1^9*t2^5*t3^7*t4^7*t5^2*u0^2*u1*v1*v2 - 
  6*t1^7*t2^6*t3^7*t4^7*t5^2*u0^2*u1*v1*v2 - 4*t1^7*t2^7*t3^7*t4^7*t5^2*u0^2*
   u1*v1*v2 + t1^9*t2^4*t3^8*t4^7*t5^2*u0^2*u1*v1*v2 + 
  8*t1^7*t2^5*t3^8*t4^7*t5^2*u0^2*u1*v1*v2 + 5*t1^7*t2^6*t3^8*t4^7*t5^2*u0^2*
   u1*v1*v2 + 4*t1^10*t2^3*t3^6*t4^8*t5^2*u0^2*u1*v1*v2 + 
  12*t1^10*t2^4*t3^6*t4^8*t5^2*u0^2*u1*v1*v2 - 10*t1^8*t2^5*t3^6*t4^8*t5^2*
   u0^2*u1*v1*v2 - 2*t1^8*t2^6*t3^6*t4^8*t5^2*u0^2*u1*v1*v2 - 
  2*t1^10*t2^3*t3^7*t4^8*t5^2*u0^2*u1*v1*v2 - 12*t1^8*t2^4*t3^7*t4^8*t5^2*
   u0^2*u1*v1*v2 - 7*t1^8*t2^5*t3^7*t4^8*t5^2*u0^2*u1*v1*v2 - 
  12*t1^9*t2^4*t3^5*t4^9*t5^2*u0^2*u1*v1*v2 - 16*t1^9*t2^5*t3^5*t4^9*t5^2*
   u0^2*u1*v1*v2 + 12*t1^7*t2^6*t3^5*t4^9*t5^2*u0^2*u1*v1*v2 + 
  8*t1^7*t2^7*t3^5*t4^9*t5^2*u0^2*u1*v1*v2 + 4*t1^9*t2^3*t3^6*t4^9*t5^2*u0^2*
   u1*v1*v2 + 4*t1^9*t2^4*t3^6*t4^9*t5^2*u0^2*u1*v1*v2 - 
  8*t1^7*t2^5*t3^6*t4^9*t5^2*u0^2*u1*v1*v2 - 7*t1^7*t2^6*t3^6*t4^9*t5^2*u0^2*
   u1*v1*v2 + 4*t1^8*t2^4*t3^5*t4^10*t5^2*u0^2*u1*v1*v2 + 
  4*t1^8*t2^5*t3^5*t4^10*t5^2*u0^2*u1*v1*v2 + 2*t1^9*t2^3*t3^9*t4^3*t5^4*u0^2*
   u1*v1*v2 + 2*t1^9*t2^2*t3^10*t4^3*t5^4*u0^2*u1*v1*v2 + 
  2*t1^10*t2^2*t3^8*t4^4*t5^4*u0^2*u1*v1*v2 + 6*t1^8*t2^3*t3^8*t4^4*t5^4*u0^2*
   u1*v1*v2 + 8*t1^8*t2^2*t3^9*t4^4*t5^4*u0^2*u1*v1*v2 - 
  t1^8*t2^3*t3^9*t4^4*t5^4*u0^2*u1*v1*v2 + 10*t1^9*t2^2*t3^7*t4^5*t5^4*u0^2*
   u1*v1*v2 - 4*t1^9*t2^3*t3^7*t4^5*t5^4*u0^2*u1*v1*v2 - 
  16*t1^7*t2^4*t3^7*t4^5*t5^4*u0^2*u1*v1*v2 + 4*t1^7*t2^5*t3^7*t4^5*t5^4*u0^2*
   u1*v1*v2 + 2*t1^9*t2^2*t3^8*t4^5*t5^4*u0^2*u1*v1*v2 - 
  3*t1^7*t2^4*t3^8*t4^5*t5^4*u0^2*u1*v1*v2 + 2*t1^10*t2^2*t3^6*t4^6*t5^4*u0^2*
   u1*v1*v2 - 54*t1^8*t2^3*t3^6*t4^6*t5^4*u0^2*u1*v1*v2 - 
  24*t1^8*t2^4*t3^6*t4^6*t5^4*u0^2*u1*v1*v2 + 18*t1^6*t2^5*t3^6*t4^6*t5^4*
   u0^2*u1*v1*v2 + 2*t1^6*t2^6*t3^6*t4^6*t5^4*u0^2*u1*v1*v2 + 
  3*t1^8*t2^3*t3^7*t4^6*t5^4*u0^2*u1*v1*v2 - 12*t1^6*t2^4*t3^7*t4^6*t5^4*u0^2*
   u1*v1*v2 - 5*t1^6*t2^5*t3^7*t4^6*t5^4*u0^2*u1*v1*v2 - 
  8*t1^9*t2^2*t3^5*t4^7*t5^4*u0^2*u1*v1*v2 - 18*t1^9*t2^3*t3^5*t4^7*t5^4*u0^2*
   u1*v1*v2 + 20*t1^7*t2^4*t3^5*t4^7*t5^4*u0^2*u1*v1*v2 + 
  12*t1^7*t2^5*t3^5*t4^7*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t2^7*t3^5*t4^7*t5^4*u0^2*
   u1*v1*v2 + 2*t1^9*t2^2*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 + 
  20*t1^7*t2^3*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 + 11*t1^7*t2^4*t3^6*t4^7*t5^4*
   u0^2*u1*v1*v2 - 4*t1^5*t2^5*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 - 
  5*t1^5*t2^6*t3^6*t4^7*t5^4*u0^2*u1*v1*v2 + 28*t1^8*t2^3*t3^4*t4^8*t5^4*u0^2*
   u1*v1*v2 + 24*t1^8*t2^4*t3^4*t4^8*t5^4*u0^2*u1*v1*v2 - 
  10*t1^6*t2^5*t3^4*t4^8*t5^4*u0^2*u1*v1*v2 - 18*t1^6*t2^6*t3^4*t4^8*t5^4*
   u0^2*u1*v1*v2 - 8*t1^8*t2^2*t3^5*t4^8*t5^4*u0^2*u1*v1*v2 - 
  2*t1^8*t2^3*t3^5*t4^8*t5^4*u0^2*u1*v1*v2 + 16*t1^6*t2^4*t3^5*t4^8*t5^4*u0^2*
   u1*v1*v2 + 15*t1^6*t2^5*t3^5*t4^8*t5^4*u0^2*u1*v1*v2 + 
  12*t1^7*t2^4*t3^3*t4^9*t5^4*u0^2*u1*v1*v2 + 16*t1^7*t2^5*t3^3*t4^9*t5^4*
   u0^2*u1*v1*v2 - 6*t1^5*t2^6*t3^3*t4^9*t5^4*u0^2*u1*v1*v2 - 
  4*t1^5*t2^7*t3^3*t4^9*t5^4*u0^2*u1*v1*v2 - 20*t1^7*t2^3*t3^4*t4^9*t5^4*u0^2*
   u1*v1*v2 - 20*t1^7*t2^4*t3^4*t4^9*t5^4*u0^2*u1*v1*v2 + 
  4*t1^5*t2^5*t3^4*t4^9*t5^4*u0^2*u1*v1*v2 + 5*t1^5*t2^6*t3^4*t4^9*t5^4*u0^2*
   u1*v1*v2 - 4*t1^6*t2^4*t3^3*t4^10*t5^4*u0^2*u1*v1*v2 - 
  4*t1^6*t2^5*t3^3*t4^10*t5^4*u0^2*u1*v1*v2 - 6*t1^7*t2^2*t3^7*t4^3*t5^6*u0^2*
   u1*v1*v2 - 2*t1^7*t2^3*t3^7*t4^3*t5^6*u0^2*u1*v1*v2 - 
  4*t1^7*t2*t3^8*t4^3*t5^6*u0^2*u1*v1*v2 - 8*t1^7*t2^2*t3^8*t4^3*t5^6*u0^2*u1*
   v1*v2 - 4*t1^8*t2*t3^6*t4^4*t5^6*u0^2*u1*v1*v2 - 
  2*t1^8*t2^2*t3^6*t4^4*t5^6*u0^2*u1*v1*v2 + 42*t1^6*t2^3*t3^6*t4^4*t5^6*u0^2*
   u1*v1*v2 + 12*t1^6*t2^4*t3^6*t4^4*t5^6*u0^2*u1*v1*v2 - 
  8*t1^6*t2^2*t3^7*t4^4*t5^6*u0^2*u1*v1*v2 + 11*t1^6*t2^3*t3^7*t4^4*t5^6*u0^2*
   u1*v1*v2 + 36*t1^7*t2^2*t3^5*t4^5*t5^6*u0^2*u1*v1*v2 + 
  48*t1^7*t2^3*t3^5*t4^5*t5^6*u0^2*u1*v1*v2 - 24*t1^5*t2^4*t3^5*t4^5*t5^6*
   u0^2*u1*v1*v2 - 20*t1^5*t2^5*t3^5*t4^5*t5^6*u0^2*u1*v1*v2 - 
  8*t1^7*t2^2*t3^6*t4^5*t5^6*u0^2*u1*v1*v2 - 3*t1^5*t2^4*t3^6*t4^5*t5^6*u0^2*
   u1*v1*v2 + 4*t1^8*t2*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 + 
  6*t1^8*t2^2*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 + 14*t1^6*t2^3*t3^4*t4^6*t5^6*u0^2*
   u1*v1*v2 - 24*t1^6*t2^4*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 - 
  6*t1^4*t2^5*t3^4*t4^6*t5^6*u0^2*u1*v1*v2 + 6*t1^4*t2^6*t3^4*t4^6*t5^6*u0^2*
   u1*v1*v2 - 20*t1^6*t2^2*t3^5*t4^6*t5^6*u0^2*u1*v1*v2 - 
  15*t1^6*t2^3*t3^5*t4^6*t5^6*u0^2*u1*v1*v2 + 4*t1^4*t2^4*t3^5*t4^6*t5^6*u0^2*
   u1*v1*v2 + 5*t1^4*t2^5*t3^5*t4^6*t5^6*u0^2*u1*v1*v2 - 
  20*t1^7*t2^2*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 - 6*t1^7*t2^3*t3^3*t4^7*t5^6*u0^2*
   u1*v1*v2 - 24*t1^5*t2^4*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 + 
  4*t1^5*t2^5*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 + 2*t1^3*t2^6*t3^3*t4^7*t5^6*u0^2*
   u1*v1*v2 - 4*t1^3*t2^7*t3^3*t4^7*t5^6*u0^2*u1*v1*v2 + 
  4*t1^7*t2*t3^4*t4^7*t5^6*u0^2*u1*v1*v2 - 2*t1^7*t2^2*t3^4*t4^7*t5^6*u0^2*u1*
   v1*v2 - 16*t1^5*t2^3*t3^4*t4^7*t5^6*u0^2*u1*v1*v2 - 
  7*t1^5*t2^4*t3^4*t4^7*t5^6*u0^2*u1*v1*v2 + 3*t1^3*t2^6*t3^4*t4^7*t5^6*u0^2*
   u1*v1*v2 - 32*t1^6*t2^3*t3^2*t4^8*t5^6*u0^2*u1*v1*v2 - 
  36*t1^6*t2^4*t3^2*t4^8*t5^6*u0^2*u1*v1*v2 + 18*t1^4*t2^5*t3^2*t4^8*t5^6*
   u0^2*u1*v1*v2 + 18*t1^4*t2^6*t3^2*t4^8*t5^6*u0^2*u1*v1*v2 + 
  28*t1^6*t2^2*t3^3*t4^8*t5^6*u0^2*u1*v1*v2 + 22*t1^6*t2^3*t3^3*t4^8*t5^6*
   u0^2*u1*v1*v2 - 4*t1^4*t2^4*t3^3*t4^8*t5^6*u0^2*u1*v1*v2 - 
  13*t1^4*t2^5*t3^3*t4^8*t5^6*u0^2*u1*v1*v2 + 16*t1^5*t2^3*t3^2*t4^9*t5^6*
   u0^2*u1*v1*v2 + 16*t1^5*t2^4*t3^2*t4^9*t5^6*u0^2*u1*v1*v2 - 
  t1^3*t2^6*t3^2*t4^9*t5^6*u0^2*u1*v1*v2 + 4*t1^6*t2*t3^6*t4^2*t5^8*u0^2*u1*
   v1*v2 - 24*t1^5*t2^2*t3^5*t4^3*t5^8*u0^2*u1*v1*v2 - 
  18*t1^5*t2^3*t3^5*t4^3*t5^8*u0^2*u1*v1*v2 + 4*t1^5*t2*t3^6*t4^3*t5^8*u0^2*
   u1*v1*v2 + 6*t1^5*t2^2*t3^6*t4^3*t5^8*u0^2*u1*v1*v2 - 
  8*t1^6*t2*t3^4*t4^4*t5^8*u0^2*u1*v1*v2 - 18*t1^6*t2^2*t3^4*t4^4*t5^8*u0^2*
   u1*v1*v2 - 18*t1^4*t2^3*t3^4*t4^4*t5^8*u0^2*u1*v1*v2 + 
  24*t1^4*t2^4*t3^4*t4^4*t5^8*u0^2*u1*v1*v2 + 4*t1^4*t2^2*t3^5*t4^4*t5^8*u0^2*
   u1*v1*v2 - 7*t1^4*t2^3*t3^5*t4^4*t5^8*u0^2*u1*v1*v2 - 
  30*t1^5*t2^2*t3^3*t4^5*t5^8*u0^2*u1*v1*v2 - 20*t1^5*t2^3*t3^3*t4^5*t5^8*
   u0^2*u1*v1*v2 + 36*t1^3*t2^4*t3^3*t4^5*t5^8*u0^2*u1*v1*v2 - 
  4*t1^3*t2^5*t3^3*t4^5*t5^8*u0^2*u1*v1*v2 + 8*t1^5*t2*t3^4*t4^5*t5^8*u0^2*u1*
   v1*v2 + 18*t1^5*t2^2*t3^4*t4^5*t5^8*u0^2*u1*v1*v2 + 
  4*t1^3*t2^3*t3^4*t4^5*t5^8*u0^2*u1*v1*v2 + 3*t1^3*t2^4*t3^4*t4^5*t5^8*u0^2*
   u1*v1*v2 + 4*t1^6*t2*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 - 
  2*t1^6*t2^2*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 + 38*t1^4*t2^3*t3^2*t4^6*t5^8*u0^2*
   u1*v1*v2 + 40*t1^4*t2^4*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 - 
  10*t1^2*t2^5*t3^2*t4^6*t5^8*u0^2*u1*v1*v2 - 2*t1^2*t2^6*t3^2*t4^6*t5^8*u0^2*
   u1*v1*v2 + 16*t1^4*t2^2*t3^3*t4^6*t5^8*u0^2*u1*v1*v2 + 
  t1^4*t2^3*t3^3*t4^6*t5^8*u0^2*u1*v1*v2 - 3*t1^2*t2^5*t3^3*t4^6*t5^8*u0^2*u1*
   v1*v2 + 28*t1^5*t2^2*t3*t4^7*t5^8*u0^2*u1*v1*v2 + 
  26*t1^5*t2^3*t3*t4^7*t5^8*u0^2*u1*v1*v2 - 20*t1^3*t2^4*t3*t4^7*t5^8*u0^2*u1*
   v1*v2 - 28*t1^3*t2^5*t3*t4^7*t5^8*u0^2*u1*v1*v2 + 
  2*t1*t2^7*t3*t4^7*t5^8*u0^2*u1*v1*v2 - 12*t1^5*t2*t3^2*t4^7*t5^8*u0^2*u1*v1*
   v2 - 6*t1^5*t2^2*t3^2*t4^7*t5^8*u0^2*u1*v1*v2 - 
  4*t1^3*t2^3*t3^2*t4^7*t5^8*u0^2*u1*v1*v2 + t1^3*t2^4*t3^2*t4^7*t5^8*u0^2*u1*
   v1*v2 - t1*t2^6*t3^2*t4^7*t5^8*u0^2*u1*v1*v2 - 
  20*t1^4*t2^2*t3*t4^8*t5^8*u0^2*u1*v1*v2 - 18*t1^4*t2^3*t3*t4^8*t5^8*u0^2*u1*
   v1*v2 + 6*t1^2*t2^5*t3*t4^8*t5^8*u0^2*u1*v1*v2 - 
  4*t1^4*t2*t3^4*t4^2*t5^10*u0^2*u1*v1*v2 + 30*t1^3*t2^2*t3^3*t4^3*t5^10*u0^2*
   u1*v1*v2 + 18*t1^3*t2^3*t3^3*t4^3*t5^10*u0^2*u1*v1*v2 + 
  12*t1^4*t2*t3^2*t4^4*t5^10*u0^2*u1*v1*v2 + 18*t1^4*t2^2*t3^2*t4^4*t5^10*
   u0^2*u1*v1*v2 - 30*t1^2*t2^3*t3^2*t4^4*t5^10*u0^2*u1*v1*v2 - 
  36*t1^2*t2^4*t3^2*t4^4*t5^10*u0^2*u1*v1*v2 - 4*t1^2*t2^2*t3^3*t4^4*t5^10*
   u0^2*u1*v1*v2 - 3*t1^2*t2^3*t3^3*t4^4*t5^10*u0^2*u1*v1*v2 - 
  16*t1^3*t2^2*t3*t4^5*t5^10*u0^2*u1*v1*v2 - 24*t1^3*t2^3*t3*t4^5*t5^10*u0^2*
   u1*v1*v2 + 8*t1*t2^4*t3*t4^5*t5^10*u0^2*u1*v1*v2 + 
  24*t1*t2^5*t3*t4^5*t5^10*u0^2*u1*v1*v2 - 8*t1^3*t2*t3^2*t4^5*t5^10*u0^2*u1*
   v1*v2 - 12*t1^3*t2^2*t3^2*t4^5*t5^10*u0^2*u1*v1*v2 + 
  3*t1*t2^4*t3^2*t4^5*t5^10*u0^2*u1*v1*v2 - 8*t1^4*t2*t4^6*t5^10*u0^2*u1*v1*
   v2 - 6*t1^4*t2^2*t4^6*t5^10*u0^2*u1*v1*v2 + 8*t1^2*t2^3*t4^6*t5^10*u0^2*u1*
   v1*v2 + 12*t1^2*t2^4*t4^6*t5^10*u0^2*u1*v1*v2 - 
  6*t2^6*t4^6*t5^10*u0^2*u1*v1*v2 + 4*t1^2*t2^2*t3*t4^6*t5^10*u0^2*u1*v1*v2 + 
  12*t1^2*t2^3*t3*t4^6*t5^10*u0^2*u1*v1*v2 + 8*t1^3*t2*t4^7*t5^10*u0^2*u1*v1*
   v2 + 6*t1^3*t2^2*t4^7*t5^10*u0^2*u1*v1*v2 - 6*t1*t2^4*t4^7*t5^10*u0^2*u1*
   v1*v2 + t1^9*t2^7*t3^9*t4^7*u0^2*v2^2 - 2*t1^9*t2^6*t3^10*t4^7*u0^2*v2^2 + 
  t1^9*t2^5*t3^11*t4^7*u0^2*v2^2 + t1^10*t2^6*t3^8*t4^8*u0^2*v2^2 - 
  t1^10*t2^5*t3^9*t4^8*u0^2*v2^2 - 2*t1^9*t2^7*t3^7*t4^9*u0^2*v2^2 + 
  3*t1^9*t2^6*t3^8*t4^9*u0^2*v2^2 - t1^9*t2^5*t3^9*t4^9*u0^2*v2^2 - 
  2*t1^9*t2^5*t3^9*t4^5*t5^2*u0^2*v2^2 + 2*t1^9*t2^3*t3^11*t4^5*t5^2*u0^2*
   v2^2 - 2*t1^10*t2^4*t3^8*t4^6*t5^2*u0^2*v2^2 - 
  t1^10*t2^3*t3^9*t4^6*t5^2*u0^2*v2^2 + 3*t1^8*t2^5*t3^9*t4^6*t5^2*u0^2*
   v2^2 - 3*t1^8*t2^4*t3^10*t4^6*t5^2*u0^2*v2^2 - 
  t1^11*t2^3*t3^7*t4^7*t5^2*u0^2*v2^2 + 6*t1^9*t2^5*t3^7*t4^7*t5^2*u0^2*
   v2^2 - 2*t1^7*t2^7*t3^7*t4^7*t5^2*u0^2*v2^2 + 
  t1^9*t2^4*t3^8*t4^7*t5^2*u0^2*v2^2 + 5*t1^7*t2^6*t3^8*t4^7*t5^2*u0^2*v2^2 - 
  t1^9*t2^3*t3^9*t4^7*t5^2*u0^2*v2^2 - 3*t1^7*t2^5*t3^9*t4^7*t5^2*u0^2*v2^2 + 
  6*t1^10*t2^4*t3^6*t4^8*t5^2*u0^2*v2^2 - t1^8*t2^6*t3^6*t4^8*t5^2*u0^2*
   v2^2 - 2*t1^10*t2^3*t3^7*t4^8*t5^2*u0^2*v2^2 - 
  7*t1^8*t2^5*t3^7*t4^8*t5^2*u0^2*v2^2 + 5*t1^8*t2^4*t3^8*t4^8*t5^2*u0^2*
   v2^2 - 8*t1^9*t2^5*t3^5*t4^9*t5^2*u0^2*v2^2 + 
  4*t1^7*t2^7*t3^5*t4^9*t5^2*u0^2*v2^2 + 4*t1^9*t2^4*t3^6*t4^9*t5^2*u0^2*
   v2^2 - 7*t1^7*t2^6*t3^6*t4^9*t5^2*u0^2*v2^2 - 
  t1^9*t2^3*t3^7*t4^9*t5^2*u0^2*v2^2 + 3*t1^7*t2^5*t3^7*t4^9*t5^2*u0^2*v2^2 + 
  4*t1^8*t2^5*t3^5*t4^10*t5^2*u0^2*v2^2 - 2*t1^8*t2^4*t3^6*t4^10*t5^2*u0^2*
   v2^2 + t1^9*t2^3*t3^9*t4^3*t5^4*u0^2*v2^2 + 2*t1^9*t2^2*t3^10*t4^3*t5^4*
   u0^2*v2^2 + t1^10*t2^2*t3^8*t4^4*t5^4*u0^2*v2^2 - 
  t1^8*t2^3*t3^9*t4^4*t5^4*u0^2*v2^2 - 2*t1^8*t2^2*t3^10*t4^4*t5^4*u0^2*
   v2^2 - 2*t1^9*t2^3*t3^7*t4^5*t5^4*u0^2*v2^2 + 
  2*t1^7*t2^5*t3^7*t4^5*t5^4*u0^2*v2^2 + 2*t1^9*t2^2*t3^8*t4^5*t5^4*u0^2*
   v2^2 - 3*t1^7*t2^4*t3^8*t4^5*t5^4*u0^2*v2^2 - 
  2*t1^7*t2^3*t3^9*t4^5*t5^4*u0^2*v2^2 + t1^10*t2^2*t3^6*t4^6*t5^4*u0^2*
   v2^2 - 12*t1^8*t2^4*t3^6*t4^6*t5^4*u0^2*v2^2 + 
  t1^6*t2^6*t3^6*t4^6*t5^4*u0^2*v2^2 + 3*t1^8*t2^3*t3^7*t4^6*t5^4*u0^2*v2^2 - 
  5*t1^6*t2^5*t3^7*t4^6*t5^4*u0^2*v2^2 + t1^8*t2^2*t3^8*t4^6*t5^4*u0^2*v2^2 + 
  7*t1^6*t2^4*t3^8*t4^6*t5^4*u0^2*v2^2 - 9*t1^9*t2^3*t3^5*t4^7*t5^4*u0^2*
   v2^2 + 6*t1^7*t2^5*t3^5*t4^7*t5^4*u0^2*v2^2 + 
  2*t1^5*t2^7*t3^5*t4^7*t5^4*u0^2*v2^2 + 2*t1^9*t2^2*t3^6*t4^7*t5^4*u0^2*
   v2^2 + 11*t1^7*t2^4*t3^6*t4^7*t5^4*u0^2*v2^2 - 
  5*t1^5*t2^6*t3^6*t4^7*t5^4*u0^2*v2^2 - 5*t1^7*t2^3*t3^7*t4^7*t5^4*u0^2*
   v2^2 + 3*t1^5*t2^5*t3^7*t4^7*t5^4*u0^2*v2^2 + 
  12*t1^8*t2^4*t3^4*t4^8*t5^4*u0^2*v2^2 - 9*t1^6*t2^6*t3^4*t4^8*t5^4*u0^2*
   v2^2 - 2*t1^8*t2^3*t3^5*t4^8*t5^4*u0^2*v2^2 + 
  15*t1^6*t2^5*t3^5*t4^8*t5^4*u0^2*v2^2 + t1^8*t2^2*t3^6*t4^8*t5^4*u0^2*
   v2^2 - 11*t1^6*t2^4*t3^6*t4^8*t5^4*u0^2*v2^2 + 
  8*t1^7*t2^5*t3^3*t4^9*t5^4*u0^2*v2^2 - 2*t1^5*t2^7*t3^3*t4^9*t5^4*u0^2*
   v2^2 - 20*t1^7*t2^4*t3^4*t4^9*t5^4*u0^2*v2^2 + 
  5*t1^5*t2^6*t3^4*t4^9*t5^4*u0^2*v2^2 + 7*t1^7*t2^3*t3^5*t4^9*t5^4*u0^2*
   v2^2 - 3*t1^5*t2^5*t3^5*t4^9*t5^4*u0^2*v2^2 - 
  4*t1^6*t2^5*t3^3*t4^10*t5^4*u0^2*v2^2 + 4*t1^6*t2^4*t3^4*t4^10*t5^4*u0^2*
   v2^2 - t1^7*t2^3*t3^7*t4^3*t5^6*u0^2*v2^2 - 8*t1^7*t2^2*t3^8*t4^3*t5^6*
   u0^2*v2^2 - t1^8*t2^2*t3^6*t4^4*t5^6*u0^2*v2^2 + 
  6*t1^6*t2^4*t3^6*t4^4*t5^6*u0^2*v2^2 + 11*t1^6*t2^3*t3^7*t4^4*t5^6*u0^2*
   v2^2 + 4*t1^6*t2^2*t3^8*t4^4*t5^6*u0^2*v2^2 + 
  24*t1^7*t2^3*t3^5*t4^5*t5^6*u0^2*v2^2 - 10*t1^5*t2^5*t3^5*t4^5*t5^6*u0^2*
   v2^2 - 8*t1^7*t2^2*t3^6*t4^5*t5^6*u0^2*v2^2 - 
  3*t1^5*t2^4*t3^6*t4^5*t5^6*u0^2*v2^2 - 2*t1^5*t2^3*t3^7*t4^5*t5^6*u0^2*
   v2^2 + 3*t1^8*t2^2*t3^4*t4^6*t5^6*u0^2*v2^2 - 
  12*t1^6*t2^4*t3^4*t4^6*t5^6*u0^2*v2^2 + 3*t1^4*t2^6*t3^4*t4^6*t5^6*u0^2*
   v2^2 - 15*t1^6*t2^3*t3^5*t4^6*t5^6*u0^2*v2^2 + 
  5*t1^4*t2^5*t3^5*t4^6*t5^6*u0^2*v2^2 + t1^6*t2^2*t3^6*t4^6*t5^6*u0^2*v2^2 - 
  5*t1^4*t2^4*t3^6*t4^6*t5^6*u0^2*v2^2 - 3*t1^7*t2^3*t3^3*t4^7*t5^6*u0^2*
   v2^2 + 2*t1^5*t2^5*t3^3*t4^7*t5^6*u0^2*v2^2 - 
  2*t1^3*t2^7*t3^3*t4^7*t5^6*u0^2*v2^2 - 2*t1^7*t2^2*t3^4*t4^7*t5^6*u0^2*
   v2^2 - 7*t1^5*t2^4*t3^4*t4^7*t5^6*u0^2*v2^2 + 
  3*t1^3*t2^6*t3^4*t4^7*t5^6*u0^2*v2^2 + 13*t1^5*t2^3*t3^5*t4^7*t5^6*u0^2*
   v2^2 - t1^3*t2^5*t3^5*t4^7*t5^6*u0^2*v2^2 - 18*t1^6*t2^4*t3^2*t4^8*t5^6*
   u0^2*v2^2 + 9*t1^4*t2^6*t3^2*t4^8*t5^6*u0^2*v2^2 + 
  22*t1^6*t2^3*t3^3*t4^8*t5^6*u0^2*v2^2 - 13*t1^4*t2^5*t3^3*t4^8*t5^6*u0^2*
   v2^2 - 5*t1^6*t2^2*t3^4*t4^8*t5^6*u0^2*v2^2 + 
  7*t1^4*t2^4*t3^4*t4^8*t5^6*u0^2*v2^2 + 16*t1^5*t2^4*t3^2*t4^9*t5^6*u0^2*
   v2^2 - t1^3*t2^6*t3^2*t4^9*t5^6*u0^2*v2^2 - 11*t1^5*t2^3*t3^3*t4^9*t5^6*
   u0^2*v2^2 + t1^3*t2^5*t3^3*t4^9*t5^6*u0^2*v2^2 - 
  2*t1^4*t2^4*t3^2*t4^10*t5^6*u0^2*v2^2 - 9*t1^5*t2^3*t3^5*t4^3*t5^8*u0^2*
   v2^2 + 6*t1^5*t2^2*t3^6*t4^3*t5^8*u0^2*v2^2 - 
  9*t1^6*t2^2*t3^4*t4^4*t5^8*u0^2*v2^2 + 12*t1^4*t2^4*t3^4*t4^4*t5^8*u0^2*
   v2^2 - 7*t1^4*t2^3*t3^5*t4^4*t5^8*u0^2*v2^2 - 
  2*t1^4*t2^2*t3^6*t4^4*t5^8*u0^2*v2^2 - 10*t1^5*t2^3*t3^3*t4^5*t5^8*u0^2*
   v2^2 - 2*t1^3*t2^5*t3^3*t4^5*t5^8*u0^2*v2^2 + 
  18*t1^5*t2^2*t3^4*t4^5*t5^8*u0^2*v2^2 + 3*t1^3*t2^4*t3^4*t4^5*t5^8*u0^2*
   v2^2 + 2*t1^3*t2^3*t3^5*t4^5*t5^8*u0^2*v2^2 - 
  t1^6*t2^2*t3^2*t4^6*t5^8*u0^2*v2^2 + 20*t1^4*t2^4*t3^2*t4^6*t5^8*u0^2*
   v2^2 - t1^2*t2^6*t3^2*t4^6*t5^8*u0^2*v2^2 + t1^4*t2^3*t3^3*t4^6*t5^8*u0^2*
   v2^2 - 3*t1^2*t2^5*t3^3*t4^6*t5^8*u0^2*v2^2 - 
  5*t1^4*t2^2*t3^4*t4^6*t5^8*u0^2*v2^2 + t1^2*t2^4*t3^4*t4^6*t5^8*u0^2*v2^2 + 
  13*t1^5*t2^3*t3*t4^7*t5^8*u0^2*v2^2 - 14*t1^3*t2^5*t3*t4^7*t5^8*u0^2*v2^2 + 
  t1*t2^7*t3*t4^7*t5^8*u0^2*v2^2 - 6*t1^5*t2^2*t3^2*t4^7*t5^8*u0^2*v2^2 + 
  t1^3*t2^4*t3^2*t4^7*t5^8*u0^2*v2^2 - t1*t2^6*t3^2*t4^7*t5^8*u0^2*v2^2 - 
  7*t1^3*t2^3*t3^3*t4^7*t5^8*u0^2*v2^2 - 18*t1^4*t2^3*t3*t4^8*t5^8*u0^2*
   v2^2 + 6*t1^2*t2^5*t3*t4^8*t5^8*u0^2*v2^2 + 7*t1^4*t2^2*t3^2*t4^8*t5^8*
   u0^2*v2^2 - t1^2*t2^4*t3^2*t4^8*t5^8*u0^2*v2^2 + 
  5*t1^3*t2^3*t3*t4^9*t5^8*u0^2*v2^2 + 9*t1^3*t2^3*t3^3*t4^3*t5^10*u0^2*
   v2^2 + 9*t1^4*t2^2*t3^2*t4^4*t5^10*u0^2*v2^2 - 
  18*t1^2*t2^4*t3^2*t4^4*t5^10*u0^2*v2^2 - 3*t1^2*t2^3*t3^3*t4^4*t5^10*u0^2*
   v2^2 - 12*t1^3*t2^3*t3*t4^5*t5^10*u0^2*v2^2 + 
  12*t1*t2^5*t3*t4^5*t5^10*u0^2*v2^2 - 12*t1^3*t2^2*t3^2*t4^5*t5^10*u0^2*
   v2^2 + 3*t1*t2^4*t3^2*t4^5*t5^10*u0^2*v2^2 - 
  3*t1^4*t2^2*t4^6*t5^10*u0^2*v2^2 + 6*t1^2*t2^4*t4^6*t5^10*u0^2*v2^2 - 
  3*t2^6*t4^6*t5^10*u0^2*v2^2 + 12*t1^2*t2^3*t3*t4^6*t5^10*u0^2*v2^2 + 
  3*t1^2*t2^2*t3^2*t4^6*t5^10*u0^2*v2^2 + 6*t1^3*t2^2*t4^7*t5^10*u0^2*v2^2 - 
  6*t1*t2^4*t4^7*t5^10*u0^2*v2^2 - 3*t1^2*t2^2*t4^8*t5^10*u0^2*v2^2 + 
  4*t1^9*t2^5*t3^7*t4^9*u0^3*v1*v3 - 4*t1^9*t2^3*t3^9*t4^5*t5^2*u0^3*v1*v3 + 
  8*t1^8*t2^4*t3^8*t4^6*t5^2*u0^3*v1*v3 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^3*v1*
   v3 - 20*t1^8*t2^4*t3^6*t4^8*t5^2*u0^3*v1*v3 + 
  12*t1^8*t2^2*t3^8*t4^4*t5^4*u0^3*v1*v3 - 24*t1^7*t2^3*t3^7*t4^5*t5^4*u0^3*
   v1*v3 + 12*t1^6*t2^4*t3^6*t4^6*t5^4*u0^3*v1*v3 + 
  36*t1^7*t2^3*t3^5*t4^7*t5^4*u0^3*v1*v3 + 8*t1^6*t2^4*t3^4*t4^8*t5^4*u0^3*v1*
   v3 - 4*t1^5*t2^5*t3^3*t4^9*t5^4*u0^3*v1*v3 - 
  8*t1^7*t2*t3^7*t4^3*t5^6*u0^3*v1*v3 + 8*t1^6*t2^2*t3^6*t4^4*t5^6*u0^3*v1*
   v3 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*u0^3*v1*v3 - 
  28*t1^6*t2^2*t3^4*t4^6*t5^6*u0^3*v1*v3 - 16*t1^4*t2^4*t3^4*t4^6*t5^6*u0^3*
   v1*v3 - 24*t1^5*t2^3*t3^3*t4^7*t5^6*u0^3*v1*v3 + 
  4*t1^3*t2^5*t3^3*t4^7*t5^6*u0^3*v1*v3 + 12*t1^4*t2^4*t3^2*t4^8*t5^6*u0^3*v1*
   v3 + 8*t1^5*t2*t3^5*t4^3*t5^8*u0^3*v1*v3 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*
   u0^3*v1*v3 + 8*t1^5*t2*t3^3*t4^5*t5^8*u0^3*v1*v3 + 
  16*t1^3*t2^3*t3^3*t4^5*t5^8*u0^3*v1*v3 + 24*t1^4*t2^2*t3^2*t4^6*t5^8*u0^3*
   v1*v3 - 4*t1^2*t2^4*t3^2*t4^6*t5^8*u0^3*v1*v3 - 
  12*t1^3*t2^3*t3*t4^7*t5^8*u0^3*v1*v3 - 8*t1^3*t2*t3*t4^5*t5^10*u0^3*v1*v3 + 
  4*t1^2*t2^2*t4^6*t5^10*u0^3*v1*v3 - 8*t1^9*t2^5*t3^7*t4^9*u1^2*v1*v3 - 
  4*t1^9*t2^6*t3^7*t4^9*u1^2*v1*v3 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1^2*v1*v3 + 
  8*t1^9*t2^3*t3^7*t4^7*t5^2*u1^2*v1*v3 + 20*t1^9*t2^4*t3^7*t4^7*t5^2*u1^2*v1*
   v3 + 8*t1^7*t2^5*t3^7*t4^7*t5^2*u1^2*v1*v3 + 
  4*t1^7*t2^6*t3^7*t4^7*t5^2*u1^2*v1*v3 + 16*t1^8*t2^4*t3^6*t4^8*t5^2*u1^2*v1*
   v3 - 8*t1^8*t2^5*t3^6*t4^8*t5^2*u1^2*v1*v3 + 
  8*t1^7*t2^5*t3^5*t4^9*t5^2*u1^2*v1*v3 + 8*t1^7*t2^6*t3^5*t4^9*t5^2*u1^2*v1*
   v3 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1^2*v1*v3 + 
  4*t1^9*t2^2*t3^7*t4^5*t5^4*u1^2*v1*v3 - 8*t1^7*t2^3*t3^7*t4^5*t5^4*u1^2*v1*
   v3 - 20*t1^7*t2^4*t3^7*t4^5*t5^4*u1^2*v1*v3 - 
  16*t1^8*t2^2*t3^6*t4^6*t5^4*u1^2*v1*v3 - 28*t1^8*t2^3*t3^6*t4^6*t5^4*u1^2*
   v1*v3 - 16*t1^6*t2^4*t3^6*t4^6*t5^4*u1^2*v1*v3 + 
  8*t1^6*t2^5*t3^6*t4^6*t5^4*u1^2*v1*v3 - 16*t1^7*t2^3*t3^5*t4^7*t5^4*u1^2*v1*
   v3 + 4*t1^7*t2^4*t3^5*t4^7*t5^4*u1^2*v1*v3 - 
  8*t1^5*t2^5*t3^5*t4^7*t5^4*u1^2*v1*v3 - 8*t1^5*t2^6*t3^5*t4^7*t5^4*u1^2*v1*
   v3 - 16*t1^6*t2^4*t3^4*t4^8*t5^4*u1^2*v1*v3 - 
  4*t1^5*t2^6*t3^3*t4^9*t5^4*u1^2*v1*v3 - 4*t1^7*t2^2*t3^7*t4^3*t5^6*u1^2*v1*
   v3 + 16*t1^6*t2^2*t3^6*t4^4*t5^6*u1^2*v1*v3 + 
  28*t1^6*t2^3*t3^6*t4^4*t5^6*u1^2*v1*v3 + 8*t1^7*t2*t3^5*t4^5*t5^6*u1^2*v1*
   v3 + 8*t1^7*t2^2*t3^5*t4^5*t5^6*u1^2*v1*v3 + 
  16*t1^5*t2^3*t3^5*t4^5*t5^6*u1^2*v1*v3 - 4*t1^5*t2^4*t3^5*t4^5*t5^6*u1^2*v1*
   v3 + 16*t1^6*t2^2*t3^4*t4^6*t5^6*u1^2*v1*v3 + 
  20*t1^6*t2^3*t3^4*t4^6*t5^6*u1^2*v1*v3 + 16*t1^4*t2^4*t3^4*t4^6*t5^6*u1^2*
   v1*v3 + 8*t1^5*t2^3*t3^3*t4^7*t5^6*u1^2*v1*v3 - 
  20*t1^5*t2^4*t3^3*t4^7*t5^6*u1^2*v1*v3 + 4*t1^3*t2^6*t3^3*t4^7*t5^6*u1^2*v1*
   v3 + 8*t1^4*t2^5*t3^2*t4^8*t5^6*u1^2*v1*v3 - 
  8*t1^5*t2*t3^5*t4^3*t5^8*u1^2*v1*v3 - 8*t1^5*t2^2*t3^5*t4^3*t5^8*u1^2*v1*
   v3 - 16*t1^4*t2^2*t3^4*t4^4*t5^8*u1^2*v1*v3 - 
  20*t1^4*t2^3*t3^4*t4^4*t5^8*u1^2*v1*v3 - 8*t1^5*t2*t3^3*t4^5*t5^8*u1^2*v1*
   v3 - 12*t1^5*t2^2*t3^3*t4^5*t5^8*u1^2*v1*v3 - 
  8*t1^3*t2^3*t3^3*t4^5*t5^8*u1^2*v1*v3 + 20*t1^3*t2^4*t3^3*t4^5*t5^8*u1^2*v1*
   v3 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1^2*v1*v3 - 
  8*t1^2*t2^5*t3^2*t4^6*t5^8*u1^2*v1*v3 - 4*t1^3*t2^4*t3*t4^7*t5^8*u1^2*v1*
   v3 + 8*t1^3*t2*t3^3*t4^3*t5^10*u1^2*v1*v3 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*
   u1^2*v1*v3 - 12*t1^2*t2^3*t3^2*t4^4*t5^10*u1^2*v1*v3 + 
  4*t1*t2^4*t3*t4^5*t5^10*u1^2*v1*v3 - 4*t1^9*t2^6*t3^7*t4^9*u1*v2*v3 + 
  4*t1^9*t2^5*t3^8*t4^9*u1*v2*v3 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1*v2*v3 + 
  20*t1^9*t2^4*t3^7*t4^7*t5^2*u1*v2*v3 + 4*t1^7*t2^6*t3^7*t4^7*t5^2*u1*v2*
   v3 - 4*t1^9*t2^3*t3^8*t4^7*t5^2*u1*v2*v3 - 4*t1^7*t2^5*t3^8*t4^7*t5^2*u1*
   v2*v3 - 8*t1^8*t2^5*t3^6*t4^8*t5^2*u1*v2*v3 - 
  4*t1^8*t2^4*t3^7*t4^8*t5^2*u1*v2*v3 + 8*t1^7*t2^6*t3^5*t4^9*t5^2*u1*v2*v3 - 
  8*t1^7*t2^5*t3^6*t4^9*t5^2*u1*v2*v3 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1*v2*v3 + 
  4*t1^9*t2^2*t3^7*t4^5*t5^4*u1*v2*v3 - 20*t1^7*t2^4*t3^7*t4^5*t5^4*u1*v2*
   v3 + 4*t1^7*t2^3*t3^8*t4^5*t5^4*u1*v2*v3 - 28*t1^8*t2^3*t3^6*t4^6*t5^4*u1*
   v2*v3 + 8*t1^6*t2^5*t3^6*t4^6*t5^4*u1*v2*v3 + 
  4*t1^8*t2^2*t3^7*t4^6*t5^4*u1*v2*v3 + 4*t1^6*t2^4*t3^7*t4^6*t5^4*u1*v2*v3 + 
  4*t1^7*t2^4*t3^5*t4^7*t5^4*u1*v2*v3 - 8*t1^5*t2^6*t3^5*t4^7*t5^4*u1*v2*v3 + 
  8*t1^7*t2^3*t3^6*t4^7*t5^4*u1*v2*v3 + 8*t1^5*t2^5*t3^6*t4^7*t5^4*u1*v2*v3 + 
  8*t1^6*t2^4*t3^5*t4^8*t5^4*u1*v2*v3 - 4*t1^5*t2^6*t3^3*t4^9*t5^4*u1*v2*v3 + 
  4*t1^5*t2^5*t3^4*t4^9*t5^4*u1*v2*v3 - 4*t1^7*t2^2*t3^7*t4^3*t5^6*u1*v2*v3 + 
  28*t1^6*t2^3*t3^6*t4^4*t5^6*u1*v2*v3 - 4*t1^6*t2^2*t3^7*t4^4*t5^6*u1*v2*
   v3 + 8*t1^7*t2^2*t3^5*t4^5*t5^6*u1*v2*v3 - 4*t1^5*t2^4*t3^5*t4^5*t5^6*u1*
   v2*v3 - 8*t1^5*t2^3*t3^6*t4^5*t5^6*u1*v2*v3 + 
  20*t1^6*t2^3*t3^4*t4^6*t5^6*u1*v2*v3 - 8*t1^6*t2^2*t3^5*t4^6*t5^6*u1*v2*
   v3 - 8*t1^4*t2^4*t3^5*t4^6*t5^6*u1*v2*v3 - 20*t1^5*t2^4*t3^3*t4^7*t5^6*u1*
   v2*v3 + 4*t1^3*t2^6*t3^3*t4^7*t5^6*u1*v2*v3 - 
  4*t1^5*t2^3*t3^4*t4^7*t5^6*u1*v2*v3 - 4*t1^3*t2^5*t3^4*t4^7*t5^6*u1*v2*v3 + 
  8*t1^4*t2^5*t3^2*t4^8*t5^6*u1*v2*v3 - 4*t1^4*t2^4*t3^3*t4^8*t5^6*u1*v2*v3 - 
  8*t1^5*t2^2*t3^5*t4^3*t5^8*u1*v2*v3 - 20*t1^4*t2^3*t3^4*t4^4*t5^8*u1*v2*
   v3 + 8*t1^4*t2^2*t3^5*t4^4*t5^8*u1*v2*v3 - 12*t1^5*t2^2*t3^3*t4^5*t5^8*u1*
   v2*v3 + 20*t1^3*t2^4*t3^3*t4^5*t5^8*u1*v2*v3 + 
  4*t1^3*t2^3*t3^4*t4^5*t5^8*u1*v2*v3 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1*v2*
   v3 - 8*t1^2*t2^5*t3^2*t4^6*t5^8*u1*v2*v3 + 4*t1^4*t2^2*t3^3*t4^6*t5^8*u1*
   v2*v3 + 4*t1^2*t2^4*t3^3*t4^6*t5^8*u1*v2*v3 - 
  4*t1^3*t2^4*t3*t4^7*t5^8*u1*v2*v3 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*u1*v2*v3 - 
  12*t1^2*t2^3*t3^2*t4^4*t5^10*u1*v2*v3 - 4*t1^2*t2^2*t3^3*t4^4*t5^10*u1*v2*
   v3 + 4*t1*t2^4*t3*t4^5*t5^10*u1*v2*v3 - 4*t1^9*t2^3*t3^9*t4^5*t5^2*u0^3*v1*
   v4 + 8*t1^8*t2^4*t3^8*t4^6*t5^2*u0^3*v1*v4 + 
  4*t1^9*t2^3*t3^7*t4^7*t5^2*u0^3*v1*v4 - 4*t1^7*t2^5*t3^7*t4^7*t5^2*u0^3*v1*
   v4 - 8*t1^8*t2^4*t3^6*t4^8*t5^2*u0^3*v1*v4 + 
  4*t1^7*t2^5*t3^5*t4^9*t5^2*u0^3*v1*v4 + 12*t1^8*t2^2*t3^8*t4^4*t5^4*u0^3*v1*
   v4 - 20*t1^7*t2^3*t3^7*t4^5*t5^4*u0^3*v1*v4 - 
  12*t1^8*t2^2*t3^6*t4^6*t5^4*u0^3*v1*v4 + 4*t1^6*t2^4*t3^6*t4^6*t5^4*u0^3*v1*
   v4 + 20*t1^7*t2^3*t3^5*t4^7*t5^4*u0^3*v1*v4 + 
  4*t1^5*t2^5*t3^5*t4^7*t5^4*u0^3*v1*v4 - 4*t1^6*t2^4*t3^4*t4^8*t5^4*u0^3*v1*
   v4 - 4*t1^5*t2^5*t3^3*t4^9*t5^4*u0^3*v1*v4 - 
  12*t1^7*t2*t3^7*t4^3*t5^6*u0^3*v1*v4 + 12*t1^6*t2^2*t3^6*t4^4*t5^6*u0^3*v1*
   v4 + 12*t1^7*t2*t3^5*t4^5*t5^6*u0^3*v1*v4 + 12*t1^5*t2^3*t3^5*t4^5*t5^6*
   u0^3*v1*v4 - 12*t1^6*t2^2*t3^4*t4^6*t5^6*u0^3*v1*v4 - 
  12*t1^4*t2^4*t3^4*t4^6*t5^6*u0^3*v1*v4 - 12*t1^5*t2^3*t3^3*t4^7*t5^6*u0^3*
   v1*v4 + 12*t1^4*t2^4*t3^2*t4^8*t5^6*u0^3*v1*v4 + 
  4*t1^6*t3^6*t4^2*t5^8*u0^3*v1*v4 + 4*t1^5*t2*t3^5*t4^3*t5^8*u0^3*v1*v4 - 
  4*t1^6*t3^4*t4^4*t5^8*u0^3*v1*v4 - 20*t1^4*t2^2*t3^4*t4^4*t5^8*u0^3*v1*v4 - 
  4*t1^5*t2*t3^3*t4^5*t5^8*u0^3*v1*v4 + 12*t1^3*t2^3*t3^3*t4^5*t5^8*u0^3*v1*
   v4 + 20*t1^4*t2^2*t3^2*t4^6*t5^8*u0^3*v1*v4 - 
  12*t1^3*t2^3*t3*t4^7*t5^8*u0^3*v1*v4 - 4*t1^4*t3^4*t4^2*t5^10*u0^3*v1*v4 + 
  8*t1^3*t2*t3^3*t4^3*t5^10*u0^3*v1*v4 + 4*t1^4*t3^2*t4^4*t5^10*u0^3*v1*v4 - 
  4*t1^2*t2^2*t3^2*t4^4*t5^10*u0^3*v1*v4 - 8*t1^3*t2*t3*t4^5*t5^10*u0^3*v1*
   v4 + 4*t1^2*t2^2*t4^6*t5^10*u0^3*v1*v4 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1^2*
   v1*v4 + 12*t1^9*t2^4*t3^7*t4^7*t5^2*u1^2*v1*v4 - 
  12*t1^8*t2^5*t3^6*t4^8*t5^2*u1^2*v1*v4 + 4*t1^7*t2^6*t3^5*t4^9*t5^2*u1^2*v1*
   v4 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1^2*v1*v4 + 
  8*t1^9*t2^2*t3^7*t4^5*t5^4*u1^2*v1*v4 - 12*t1^7*t2^4*t3^7*t4^5*t5^4*u1^2*v1*
   v4 - 20*t1^8*t2^3*t3^6*t4^6*t5^4*u1^2*v1*v4 + 
  12*t1^6*t2^5*t3^6*t4^6*t5^4*u1^2*v1*v4 + 12*t1^7*t2^4*t3^5*t4^7*t5^4*u1^2*
   v1*v4 - 4*t1^5*t2^6*t3^5*t4^7*t5^4*u1^2*v1*v4 + 
  4*t1^6*t2^5*t3^4*t4^8*t5^4*u1^2*v1*v4 - 4*t1^5*t2^6*t3^3*t4^9*t5^4*u1^2*v1*
   v4 - 8*t1^7*t2^2*t3^7*t4^3*t5^6*u1^2*v1*v4 - 
  4*t1^8*t2*t3^6*t4^4*t5^6*u1^2*v1*v4 + 20*t1^6*t2^3*t3^6*t4^4*t5^6*u1^2*v1*
   v4 + 4*t1^7*t2^2*t3^5*t4^5*t5^6*u1^2*v1*v4 - 
  12*t1^5*t2^4*t3^5*t4^5*t5^6*u1^2*v1*v4 + 12*t1^6*t2^3*t3^4*t4^6*t5^6*u1^2*
   v1*v4 - 4*t1^4*t2^5*t3^4*t4^6*t5^6*u1^2*v1*v4 - 
  20*t1^5*t2^4*t3^3*t4^7*t5^6*u1^2*v1*v4 + 4*t1^3*t2^6*t3^3*t4^7*t5^6*u1^2*v1*
   v4 + 8*t1^4*t2^5*t3^2*t4^8*t5^6*u1^2*v1*v4 + 
  4*t1^6*t2*t3^6*t4^2*t5^8*u1^2*v1*v4 - 4*t1^5*t2^2*t3^5*t4^3*t5^8*u1^2*v1*
   v4 + 4*t1^6*t2*t3^4*t4^4*t5^8*u1^2*v1*v4 - 12*t1^4*t2^3*t3^4*t4^4*t5^8*
   u1^2*v1*v4 - 12*t1^5*t2^2*t3^3*t4^5*t5^8*u1^2*v1*v4 + 
  20*t1^3*t2^4*t3^3*t4^5*t5^8*u1^2*v1*v4 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1^2*
   v1*v4 - 8*t1^2*t2^5*t3^2*t4^6*t5^8*u1^2*v1*v4 - 
  4*t1^3*t2^4*t3*t4^7*t5^8*u1^2*v1*v4 - 4*t1^4*t2*t3^4*t4^2*t5^10*u1^2*v1*
   v4 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*u1^2*v1*v4 - 
  12*t1^2*t2^3*t3^2*t4^4*t5^10*u1^2*v1*v4 + 4*t1*t2^4*t3*t4^5*t5^10*u1^2*v1*
   v4 - 4*t1^10*t2^3*t3^8*t4^6*t5^2*u1*v2*v4 + 12*t1^9*t2^4*t3^7*t4^7*t5^2*u1*
   v2*v4 - 12*t1^8*t2^5*t3^6*t4^8*t5^2*u1*v2*v4 + 
  4*t1^7*t2^6*t3^5*t4^9*t5^2*u1*v2*v4 + 4*t1^8*t2^3*t3^8*t4^4*t5^4*u1*v2*v4 + 
  8*t1^9*t2^2*t3^7*t4^5*t5^4*u1*v2*v4 - 12*t1^7*t2^4*t3^7*t4^5*t5^4*u1*v2*
   v4 - 20*t1^8*t2^3*t3^6*t4^6*t5^4*u1*v2*v4 + 12*t1^6*t2^5*t3^6*t4^6*t5^4*u1*
   v2*v4 + 12*t1^7*t2^4*t3^5*t4^7*t5^4*u1*v2*v4 - 
  4*t1^5*t2^6*t3^5*t4^7*t5^4*u1*v2*v4 + 4*t1^6*t2^5*t3^4*t4^8*t5^4*u1*v2*v4 - 
  4*t1^5*t2^6*t3^3*t4^9*t5^4*u1*v2*v4 - 8*t1^7*t2^2*t3^7*t4^3*t5^6*u1*v2*v4 - 
  4*t1^8*t2*t3^6*t4^4*t5^6*u1*v2*v4 + 20*t1^6*t2^3*t3^6*t4^4*t5^6*u1*v2*v4 + 
  4*t1^7*t2^2*t3^5*t4^5*t5^6*u1*v2*v4 - 12*t1^5*t2^4*t3^5*t4^5*t5^6*u1*v2*
   v4 + 12*t1^6*t2^3*t3^4*t4^6*t5^6*u1*v2*v4 - 4*t1^4*t2^5*t3^4*t4^6*t5^6*u1*
   v2*v4 - 20*t1^5*t2^4*t3^3*t4^7*t5^6*u1*v2*v4 + 
  4*t1^3*t2^6*t3^3*t4^7*t5^6*u1*v2*v4 + 8*t1^4*t2^5*t3^2*t4^8*t5^6*u1*v2*v4 + 
  4*t1^6*t2*t3^6*t4^2*t5^8*u1*v2*v4 - 4*t1^5*t2^2*t3^5*t4^3*t5^8*u1*v2*v4 + 
  4*t1^6*t2*t3^4*t4^4*t5^8*u1*v2*v4 - 12*t1^4*t2^3*t3^4*t4^4*t5^8*u1*v2*v4 - 
  12*t1^5*t2^2*t3^3*t4^5*t5^8*u1*v2*v4 + 20*t1^3*t2^4*t3^3*t4^5*t5^8*u1*v2*
   v4 + 12*t1^4*t2^3*t3^2*t4^6*t5^8*u1*v2*v4 - 8*t1^2*t2^5*t3^2*t4^6*t5^8*u1*
   v2*v4 - 4*t1^3*t2^4*t3*t4^7*t5^8*u1*v2*v4 - 4*t1^4*t2*t3^4*t4^2*t5^10*u1*
   v2*v4 + 12*t1^3*t2^2*t3^3*t4^3*t5^10*u1*v2*v4 - 
  12*t1^2*t2^3*t3^2*t4^4*t5^10*u1*v2*v4 + 4*t1*t2^4*t3*t4^5*t5^10*u1*v2*v4 - 
  4*t1^10*t2^3*t3^9*t4^6*t5^2*u0*u1*v1*v5 - 2*t1^10*t2^4*t3^9*t4^6*t5^2*u0*u1*
   v1*v5 - t1^11*t2^3*t3^8*t4^7*t5^2*u0*u1*v1*v5 + 
  12*t1^9*t2^4*t3^8*t4^7*t5^2*u0*u1*v1*v5 + 6*t1^9*t2^5*t3^8*t4^7*t5^2*u0*u1*
   v1*v5 + 3*t1^10*t2^4*t3^7*t4^8*t5^2*u0*u1*v1*v5 - 
  12*t1^8*t2^5*t3^7*t4^8*t5^2*u0*u1*v1*v5 - 6*t1^8*t2^6*t3^7*t4^8*t5^2*u0*u1*
   v1*v5 - 3*t1^9*t2^5*t3^6*t4^9*t5^2*u0*u1*v1*v5 + 
  4*t1^7*t2^6*t3^6*t4^9*t5^2*u0*u1*v1*v5 + 2*t1^7*t2^7*t3^6*t4^9*t5^2*u0*u1*
   v1*v5 + t1^8*t2^6*t3^5*t4^10*t5^2*u0*u1*v1*v5 + 
  2*t1^10*t2^2*t3^9*t4^4*t5^4*u0*u1*v1*v5 + 4*t1^8*t2^3*t3^9*t4^4*t5^4*u0*u1*
   v1*v5 + 2*t1^8*t2^4*t3^9*t4^4*t5^4*u0*u1*v1*v5 + 
  4*t1^9*t2^2*t3^8*t4^5*t5^4*u0*u1*v1*v5 - 3*t1^9*t2^3*t3^8*t4^5*t5^4*u0*u1*
   v1*v5 - 12*t1^7*t2^4*t3^8*t4^5*t5^4*u0*u1*v1*v5 - 
  6*t1^7*t2^5*t3^8*t4^5*t5^4*u0*u1*v1*v5 - 8*t1^8*t2^3*t3^7*t4^6*t5^4*u0*u1*
   v1*v5 - 3*t1^8*t2^4*t3^7*t4^6*t5^4*u0*u1*v1*v5 + 
  12*t1^6*t2^5*t3^7*t4^6*t5^4*u0*u1*v1*v5 + 6*t1^6*t2^6*t3^7*t4^6*t5^4*u0*u1*
   v1*v5 + 4*t1^9*t2^2*t3^6*t4^7*t5^4*u0*u1*v1*v5 + 
  5*t1^9*t2^3*t3^6*t4^7*t5^4*u0*u1*v1*v5 + 7*t1^7*t2^5*t3^6*t4^7*t5^4*u0*u1*
   v1*v5 - 4*t1^5*t2^6*t3^6*t4^7*t5^4*u0*u1*v1*v5 - 
  2*t1^5*t2^7*t3^6*t4^7*t5^4*u0*u1*v1*v5 - 12*t1^8*t2^3*t3^5*t4^8*t5^4*u0*u1*
   v1*v5 - 15*t1^8*t2^4*t3^5*t4^8*t5^4*u0*u1*v1*v5 + 
  8*t1^6*t2^5*t3^5*t4^8*t5^4*u0*u1*v1*v5 - 3*t1^6*t2^6*t3^5*t4^8*t5^4*u0*u1*
   v1*v5 + 12*t1^7*t2^4*t3^4*t4^9*t5^4*u0*u1*v1*v5 + 
  15*t1^7*t2^5*t3^4*t4^9*t5^4*u0*u1*v1*v5 - 4*t1^5*t2^6*t3^4*t4^9*t5^4*u0*u1*
   v1*v5 - 4*t1^6*t2^5*t3^3*t4^10*t5^4*u0*u1*v1*v5 - 
  5*t1^6*t2^6*t3^3*t4^10*t5^4*u0*u1*v1*v5 - 2*t1^8*t2^2*t3^9*t4^2*t5^6*u0*u1*
   v1*v5 - t1^9*t2*t3^8*t4^3*t5^6*u0*u1*v1*v5 - 
  4*t1^7*t2^2*t3^8*t4^3*t5^6*u0*u1*v1*v5 + 4*t1^7*t2^3*t3^8*t4^3*t5^6*u0*u1*
   v1*v5 + 4*t1^8*t2*t3^7*t4^4*t5^6*u0*u1*v1*v5 + 
  3*t1^8*t2^2*t3^7*t4^4*t5^6*u0*u1*v1*v5 + 8*t1^6*t2^3*t3^7*t4^4*t5^6*u0*u1*
   v1*v5 + t1^9*t2*t3^6*t4^5*t5^6*u0*u1*v1*v5 - 
  24*t1^7*t2^2*t3^6*t4^5*t5^6*u0*u1*v1*v5 - 11*t1^7*t2^3*t3^6*t4^5*t5^6*u0*u1*
   v1*v5 - 4*t1^5*t2^5*t3^6*t4^5*t5^6*u0*u1*v1*v5 - 
  8*t1^8*t2*t3^5*t4^6*t5^6*u0*u1*v1*v5 - 11*t1^8*t2^2*t3^5*t4^6*t5^6*u0*u1*v1*
   v5 + 48*t1^6*t2^3*t3^5*t4^6*t5^6*u0*u1*v1*v5 + 
  27*t1^6*t2^4*t3^5*t4^6*t5^6*u0*u1*v1*v5 - 8*t1^4*t2^5*t3^5*t4^6*t5^6*u0*u1*
   v1*v5 + 2*t1^4*t2^6*t3^5*t4^6*t5^6*u0*u1*v1*v5 + 
  24*t1^7*t2^2*t3^4*t4^7*t5^6*u0*u1*v1*v5 + 27*t1^7*t2^3*t3^4*t4^7*t5^6*u0*u1*
   v1*v5 - 40*t1^5*t2^4*t3^4*t4^7*t5^6*u0*u1*v1*v5 - 
  30*t1^5*t2^5*t3^4*t4^7*t5^6*u0*u1*v1*v5 + 4*t1^3*t2^6*t3^4*t4^7*t5^6*u0*u1*
   v1*v5 - 24*t1^6*t2^3*t3^3*t4^8*t5^6*u0*u1*v1*v5 - 
  25*t1^6*t2^4*t3^3*t4^8*t5^6*u0*u1*v1*v5 + 12*t1^4*t2^5*t3^3*t4^8*t5^6*u0*u1*
   v1*v5 + 14*t1^4*t2^6*t3^3*t4^8*t5^6*u0*u1*v1*v5 + 
  8*t1^5*t2^4*t3^2*t4^9*t5^6*u0*u1*v1*v5 + 8*t1^5*t2^5*t3^2*t4^9*t5^6*u0*u1*
   v1*v5 - 2*t1^3*t2^7*t3^2*t4^9*t5^6*u0*u1*v1*v5 + 
  t1^7*t2*t3^8*t4*t5^8*u0*u1*v1*v5 - 4*t1^6*t2*t3^7*t4^2*t5^8*u0*u1*v1*v5 - 
  3*t1^6*t2^2*t3^7*t4^2*t5^8*u0*u1*v1*v5 - 4*t1^7*t3^6*t4^3*t5^8*u0*u1*v1*
   v5 - 4*t1^7*t2*t3^6*t4^3*t5^8*u0*u1*v1*v5 + 20*t1^5*t2^2*t3^6*t4^3*t5^8*u0*
   u1*v1*v5 + 6*t1^5*t2^3*t3^6*t4^3*t5^8*u0*u1*v1*v5 + 
  24*t1^6*t2*t3^5*t4^4*t5^8*u0*u1*v1*v5 + 26*t1^6*t2^2*t3^5*t4^4*t5^8*u0*u1*
   v1*v5 - 36*t1^4*t2^3*t3^5*t4^4*t5^8*u0*u1*v1*v5 - 
  12*t1^4*t2^4*t3^5*t4^4*t5^8*u0*u1*v1*v5 + 4*t1^7*t3^4*t4^5*t5^8*u0*u1*v1*
   v5 + 3*t1^7*t2*t3^4*t4^5*t5^8*u0*u1*v1*v5 - 48*t1^5*t2^2*t3^4*t4^5*t5^8*u0*
   u1*v1*v5 - 57*t1^5*t2^3*t3^4*t4^5*t5^8*u0*u1*v1*v5 + 
  28*t1^3*t2^4*t3^4*t4^5*t5^8*u0*u1*v1*v5 + 15*t1^3*t2^5*t3^4*t4^5*t5^8*u0*u1*
   v1*v5 - 12*t1^6*t2*t3^3*t4^6*t5^8*u0*u1*v1*v5 - 
  9*t1^6*t2^2*t3^3*t4^6*t5^8*u0*u1*v1*v5 + 40*t1^4*t2^3*t3^3*t4^6*t5^8*u0*u1*
   v1*v5 + 55*t1^4*t2^4*t3^3*t4^6*t5^8*u0*u1*v1*v5 - 
  8*t1^2*t2^5*t3^3*t4^6*t5^8*u0*u1*v1*v5 - 9*t1^2*t2^6*t3^3*t4^6*t5^8*u0*u1*
   v1*v5 + 12*t1^5*t2^2*t3^2*t4^7*t5^8*u0*u1*v1*v5 + 
  9*t1^5*t2^3*t3^2*t4^7*t5^8*u0*u1*v1*v5 - 12*t1^3*t2^4*t3^2*t4^7*t5^8*u0*u1*
   v1*v5 - 23*t1^3*t2^5*t3^2*t4^7*t5^8*u0*u1*v1*v5 + 
  2*t1*t2^7*t3^2*t4^7*t5^8*u0*u1*v1*v5 - 4*t1^4*t2^3*t3*t4^8*t5^8*u0*u1*v1*
   v5 - 3*t1^4*t2^4*t3*t4^8*t5^8*u0*u1*v1*v5 + 3*t1^2*t2^6*t3*t4^8*t5^8*u0*u1*
   v1*v5 + 4*t1^5*t3^6*t4*t5^10*u0*u1*v1*v5 + 3*t1^5*t2*t3^6*t4*t5^10*u0*u1*
   v1*v5 - 16*t1^4*t2*t3^5*t4^2*t5^10*u0*u1*v1*v5 - 
  15*t1^4*t2^2*t3^5*t4^2*t5^10*u0*u1*v1*v5 - 4*t1^5*t3^4*t4^3*t5^10*u0*u1*v1*
   v5 - 3*t1^5*t2*t3^4*t4^3*t5^10*u0*u1*v1*v5 + 
  24*t1^3*t2^2*t3^4*t4^3*t5^10*u0*u1*v1*v5 + 30*t1^3*t2^3*t3^4*t4^3*t5^10*u0*
   u1*v1*v5 + 12*t1^4*t2*t3^3*t4^4*t5^10*u0*u1*v1*v5 + 
  9*t1^4*t2^2*t3^3*t4^4*t5^10*u0*u1*v1*v5 - 16*t1^2*t2^3*t3^3*t4^4*t5^10*u0*
   u1*v1*v5 - 30*t1^2*t2^4*t3^3*t4^4*t5^10*u0*u1*v1*v5 - 
  12*t1^3*t2^2*t3^2*t4^5*t5^10*u0*u1*v1*v5 - 9*t1^3*t2^3*t3^2*t4^5*t5^10*u0*
   u1*v1*v5 + 4*t1*t2^4*t3^2*t4^5*t5^10*u0*u1*v1*v5 + 
  15*t1*t2^5*t3^2*t4^5*t5^10*u0*u1*v1*v5 + 4*t1^2*t2^3*t3*t4^6*t5^10*u0*u1*v1*
   v5 + 3*t1^2*t2^4*t3*t4^6*t5^10*u0*u1*v1*v5 - 
  3*t2^6*t3*t4^6*t5^10*u0*u1*v1*v5 - 2*t1^10*t2^4*t3^9*t4^6*t5^2*u0*v2*v5 + 
  2*t1^10*t2^3*t3^10*t4^6*t5^2*u0*v2*v5 - t1^11*t2^3*t3^8*t4^7*t5^2*u0*v2*
   v5 + 6*t1^9*t2^5*t3^8*t4^7*t5^2*u0*v2*v5 - 6*t1^9*t2^4*t3^9*t4^7*t5^2*u0*
   v2*v5 + 3*t1^10*t2^4*t3^7*t4^8*t5^2*u0*v2*v5 - 
  6*t1^8*t2^6*t3^7*t4^8*t5^2*u0*v2*v5 + t1^10*t2^3*t3^8*t4^8*t5^2*u0*v2*v5 + 
  6*t1^8*t2^5*t3^8*t4^8*t5^2*u0*v2*v5 - 3*t1^9*t2^5*t3^6*t4^9*t5^2*u0*v2*v5 + 
  2*t1^7*t2^7*t3^6*t4^9*t5^2*u0*v2*v5 - 3*t1^9*t2^4*t3^7*t4^9*t5^2*u0*v2*v5 - 
  2*t1^7*t2^6*t3^7*t4^9*t5^2*u0*v2*v5 + t1^8*t2^6*t3^5*t4^10*t5^2*u0*v2*v5 + 
  3*t1^8*t2^5*t3^6*t4^10*t5^2*u0*v2*v5 - t1^7*t2^6*t3^5*t4^11*t5^2*u0*v2*v5 + 
  2*t1^10*t2^2*t3^9*t4^4*t5^4*u0*v2*v5 + 2*t1^8*t2^4*t3^9*t4^4*t5^4*u0*v2*
   v5 + t1^10*t2*t3^10*t4^4*t5^4*u0*v2*v5 - 2*t1^8*t2^3*t3^10*t4^4*t5^4*u0*v2*
   v5 - 3*t1^9*t2^3*t3^8*t4^5*t5^4*u0*v2*v5 - 6*t1^7*t2^5*t3^8*t4^5*t5^4*u0*
   v2*v5 - 7*t1^9*t2^2*t3^9*t4^5*t5^4*u0*v2*v5 + 
  6*t1^7*t2^4*t3^9*t4^5*t5^4*u0*v2*v5 - 3*t1^8*t2^4*t3^7*t4^6*t5^4*u0*v2*v5 + 
  6*t1^6*t2^6*t3^7*t4^6*t5^4*u0*v2*v5 + 13*t1^8*t2^3*t3^8*t4^6*t5^4*u0*v2*
   v5 - 6*t1^6*t2^5*t3^8*t4^6*t5^4*u0*v2*v5 + 5*t1^9*t2^3*t3^6*t4^7*t5^4*u0*
   v2*v5 + 7*t1^7*t2^5*t3^6*t4^7*t5^4*u0*v2*v5 - 
  2*t1^5*t2^7*t3^6*t4^7*t5^4*u0*v2*v5 - 4*t1^9*t2^2*t3^7*t4^7*t5^4*u0*v2*v5 - 
  7*t1^7*t2^4*t3^7*t4^7*t5^4*u0*v2*v5 + 2*t1^5*t2^6*t3^7*t4^7*t5^4*u0*v2*v5 - 
  15*t1^8*t2^4*t3^5*t4^8*t5^4*u0*v2*v5 - 3*t1^6*t2^6*t3^5*t4^8*t5^4*u0*v2*
   v5 + 11*t1^8*t2^3*t3^6*t4^8*t5^4*u0*v2*v5 - 2*t1^6*t2^5*t3^6*t4^8*t5^4*u0*
   v2*v5 + 15*t1^7*t2^5*t3^4*t4^9*t5^4*u0*v2*v5 - 
  9*t1^7*t2^4*t3^5*t4^9*t5^4*u0*v2*v5 + 2*t1^5*t2^6*t3^5*t4^9*t5^4*u0*v2*v5 - 
  5*t1^6*t2^6*t3^3*t4^10*t5^4*u0*v2*v5 + t1^6*t2^5*t3^4*t4^10*t5^4*u0*v2*v5 + 
  t1^5*t2^6*t3^3*t4^11*t5^4*u0*v2*v5 - 2*t1^8*t2^2*t3^9*t4^2*t5^6*u0*v2*v5 - 
  t1^8*t2*t3^10*t4^2*t5^6*u0*v2*v5 - t1^9*t2*t3^8*t4^3*t5^6*u0*v2*v5 + 
  4*t1^7*t2^3*t3^8*t4^3*t5^6*u0*v2*v5 + 7*t1^7*t2^2*t3^9*t4^3*t5^6*u0*v2*v5 + 
  3*t1^8*t2^2*t3^7*t4^4*t5^6*u0*v2*v5 - t1^8*t2*t3^8*t4^4*t5^6*u0*v2*v5 - 
  14*t1^6*t2^3*t3^8*t4^4*t5^6*u0*v2*v5 + t1^9*t2*t3^6*t4^5*t5^6*u0*v2*v5 - 
  11*t1^7*t2^3*t3^6*t4^5*t5^6*u0*v2*v5 - 4*t1^5*t2^5*t3^6*t4^5*t5^6*u0*v2*
   v5 + 11*t1^7*t2^2*t3^7*t4^5*t5^6*u0*v2*v5 + 10*t1^5*t2^4*t3^7*t4^5*t5^6*u0*
   v2*v5 - 11*t1^8*t2^2*t3^5*t4^6*t5^6*u0*v2*v5 + 
  27*t1^6*t2^4*t3^5*t4^6*t5^6*u0*v2*v5 + 2*t1^4*t2^6*t3^5*t4^6*t5^6*u0*v2*
   v5 + 3*t1^8*t2*t3^6*t4^6*t5^6*u0*v2*v5 - 27*t1^6*t2^3*t3^6*t4^6*t5^6*u0*v2*
   v5 - t1^4*t2^5*t3^6*t4^6*t5^6*u0*v2*v5 + 27*t1^7*t2^3*t3^4*t4^7*t5^6*u0*v2*
   v5 - 30*t1^5*t2^5*t3^4*t4^7*t5^6*u0*v2*v5 - 5*t1^7*t2^2*t3^5*t4^7*t5^6*u0*
   v2*v5 + 25*t1^5*t2^4*t3^5*t4^7*t5^6*u0*v2*v5 - 
  t1^3*t2^6*t3^5*t4^7*t5^6*u0*v2*v5 - 25*t1^6*t2^4*t3^3*t4^8*t5^6*u0*v2*v5 + 
  14*t1^4*t2^6*t3^3*t4^8*t5^6*u0*v2*v5 - 3*t1^6*t2^3*t3^4*t4^8*t5^6*u0*v2*
   v5 - 8*t1^4*t2^5*t3^4*t4^8*t5^6*u0*v2*v5 + 8*t1^5*t2^5*t3^2*t4^9*t5^6*u0*
   v2*v5 - 2*t1^3*t2^7*t3^2*t4^9*t5^6*u0*v2*v5 + 
  9*t1^5*t2^4*t3^3*t4^9*t5^6*u0*v2*v5 - 4*t1^4*t2^5*t3^2*t4^10*t5^6*u0*v2*
   v5 + t1^7*t2*t3^8*t4*t5^8*u0*v2*v5 - 3*t1^6*t2^2*t3^7*t4^2*t5^8*u0*v2*v5 + 
  t1^6*t2*t3^8*t4^2*t5^8*u0*v2*v5 - 4*t1^7*t2*t3^6*t4^3*t5^8*u0*v2*v5 + 
  6*t1^5*t2^3*t3^6*t4^3*t5^8*u0*v2*v5 - 7*t1^5*t2^2*t3^7*t4^3*t5^8*u0*v2*v5 + 
  26*t1^6*t2^2*t3^5*t4^4*t5^8*u0*v2*v5 - 12*t1^4*t2^4*t3^5*t4^4*t5^8*u0*v2*
   v5 - 3*t1^6*t2*t3^6*t4^4*t5^8*u0*v2*v5 + 16*t1^4*t2^3*t3^6*t4^4*t5^8*u0*v2*
   v5 + 3*t1^7*t2*t3^4*t4^5*t5^8*u0*v2*v5 - 57*t1^5*t2^3*t3^4*t4^5*t5^8*u0*v2*
   v5 + 15*t1^3*t2^5*t3^4*t4^5*t5^8*u0*v2*v5 + 5*t1^5*t2^2*t3^5*t4^5*t5^8*u0*
   v2*v5 - 16*t1^3*t2^4*t3^5*t4^5*t5^8*u0*v2*v5 - 
  9*t1^6*t2^2*t3^3*t4^6*t5^8*u0*v2*v5 + 55*t1^4*t2^4*t3^3*t4^6*t5^8*u0*v2*
   v5 - 9*t1^2*t2^6*t3^3*t4^6*t5^8*u0*v2*v5 - 3*t1^6*t2*t3^4*t4^6*t5^8*u0*v2*
   v5 + 3*t1^4*t2^3*t3^4*t4^6*t5^8*u0*v2*v5 + 7*t1^2*t2^5*t3^4*t4^6*t5^8*u0*
   v2*v5 + 9*t1^5*t2^3*t3^2*t4^7*t5^8*u0*v2*v5 - 
  23*t1^3*t2^5*t3^2*t4^7*t5^8*u0*v2*v5 + 2*t1*t2^7*t3^2*t4^7*t5^8*u0*v2*v5 + 
  9*t1^5*t2^2*t3^3*t4^7*t5^8*u0*v2*v5 - 9*t1^3*t2^4*t3^3*t4^7*t5^8*u0*v2*v5 - 
  t1*t2^6*t3^3*t4^7*t5^8*u0*v2*v5 - 3*t1^4*t2^4*t3*t4^8*t5^8*u0*v2*v5 + 
  3*t1^2*t2^6*t3*t4^8*t5^8*u0*v2*v5 - 9*t1^4*t2^3*t3^2*t4^8*t5^8*u0*v2*v5 + 
  4*t1^2*t2^5*t3^2*t4^8*t5^8*u0*v2*v5 + 3*t1^3*t2^4*t3*t4^9*t5^8*u0*v2*v5 + 
  3*t1^5*t2*t3^6*t4*t5^10*u0*v2*v5 - 15*t1^4*t2^2*t3^5*t4^2*t5^10*u0*v2*v5 - 
  3*t1^5*t2*t3^4*t4^3*t5^10*u0*v2*v5 + 30*t1^3*t2^3*t3^4*t4^3*t5^10*u0*v2*
   v5 + 9*t1^4*t2^2*t3^3*t4^4*t5^10*u0*v2*v5 - 30*t1^2*t2^4*t3^3*t4^4*t5^10*
   u0*v2*v5 + 3*t1^4*t2*t3^4*t4^4*t5^10*u0*v2*v5 - 
  9*t1^3*t2^3*t3^2*t4^5*t5^10*u0*v2*v5 + 15*t1*t2^5*t3^2*t4^5*t5^10*u0*v2*
   v5 - 9*t1^3*t2^2*t3^3*t4^5*t5^10*u0*v2*v5 + 3*t1^2*t2^4*t3*t4^6*t5^10*u0*
   v2*v5 - 3*t2^6*t3*t4^6*t5^10*u0*v2*v5 + 9*t1^2*t2^3*t3^2*t4^6*t5^10*u0*v2*
   v5 - 3*t1*t2^4*t3*t4^7*t5^10*u0*v2*v5 + t1^11*t2*t3^9*t4^5*t5^4*v5^2 - 
  6*t1^10*t2^2*t3^8*t4^6*t5^4*v5^2 + 15*t1^9*t2^3*t3^7*t4^7*t5^4*v5^2 - 
  20*t1^8*t2^4*t3^6*t4^8*t5^4*v5^2 + 15*t1^7*t2^5*t3^5*t4^9*t5^4*v5^2 - 
  6*t1^6*t2^6*t3^4*t4^10*t5^4*v5^2 + t1^5*t2^7*t3^3*t4^11*t5^4*v5^2 - 
  2*t1^9*t2*t3^9*t4^3*t5^6*v5^2 - t1^10*t3^8*t4^4*t5^6*v5^2 + 
  12*t1^8*t2^2*t3^8*t4^4*t5^6*v5^2 + 6*t1^9*t2*t3^7*t4^5*t5^6*v5^2 - 
  30*t1^7*t2^3*t3^7*t4^5*t5^6*v5^2 - 15*t1^8*t2^2*t3^6*t4^6*t5^6*v5^2 + 
  40*t1^6*t2^4*t3^6*t4^6*t5^6*v5^2 + 20*t1^7*t2^3*t3^5*t4^7*t5^6*v5^2 - 
  30*t1^5*t2^5*t3^5*t4^7*t5^6*v5^2 - 15*t1^6*t2^4*t3^4*t4^8*t5^6*v5^2 + 
  12*t1^4*t2^6*t3^4*t4^8*t5^6*v5^2 + 6*t1^5*t2^5*t3^3*t4^9*t5^6*v5^2 - 
  2*t1^3*t2^7*t3^3*t4^9*t5^6*v5^2 - t1^4*t2^6*t3^2*t4^10*t5^6*v5^2 + 
  t1^7*t2*t3^9*t4*t5^8*v5^2 + 2*t1^8*t3^8*t4^2*t5^8*v5^2 - 
  6*t1^6*t2^2*t3^8*t4^2*t5^8*v5^2 - 12*t1^7*t2*t3^7*t4^3*t5^8*v5^2 + 
  15*t1^5*t2^3*t3^7*t4^3*t5^8*v5^2 + 30*t1^6*t2^2*t3^6*t4^4*t5^8*v5^2 - 
  20*t1^4*t2^4*t3^6*t4^4*t5^8*v5^2 - 40*t1^5*t2^3*t3^5*t4^5*t5^8*v5^2 + 
  15*t1^3*t2^5*t3^5*t4^5*t5^8*v5^2 + 30*t1^4*t2^4*t3^4*t4^6*t5^8*v5^2 - 
  6*t1^2*t2^6*t3^4*t4^6*t5^8*v5^2 - 12*t1^3*t2^5*t3^3*t4^7*t5^8*v5^2 + 
  t1*t2^7*t3^3*t4^7*t5^8*v5^2 + 2*t1^2*t2^6*t3^2*t4^8*t5^8*v5^2 - 
  t1^6*t3^8*t5^10*v5^2 + 6*t1^5*t2*t3^7*t4*t5^10*v5^2 - 
  15*t1^4*t2^2*t3^6*t4^2*t5^10*v5^2 + 20*t1^3*t2^3*t3^5*t4^3*t5^10*v5^2 - 
  15*t1^2*t2^4*t3^4*t4^4*t5^10*v5^2 + 6*t1*t2^5*t3^3*t4^5*t5^10*v5^2 - 
  t2^6*t3^2*t4^6*t5^10*v5^2 + 2*t1^10*t2^3*t3^9*t4^6*t5^2*u0*u1*v1*v6 + 
  t1^10*t2^4*t3^9*t4^6*t5^2*u0*u1*v1*v6 + t1^11*t2^3*t3^8*t4^7*t5^2*u0*u1*v1*
   v6 - 4*t1^9*t2^4*t3^8*t4^7*t5^2*u0*u1*v1*v6 - 
  2*t1^9*t2^5*t3^8*t4^7*t5^2*u0*u1*v1*v6 - 2*t1^10*t2^3*t3^7*t4^8*t5^2*u0*u1*
   v1*v6 - 4*t1^10*t2^4*t3^7*t4^8*t5^2*u0*u1*v1*v6 + 
  2*t1^8*t2^5*t3^7*t4^8*t5^2*u0*u1*v1*v6 + t1^8*t2^6*t3^7*t4^8*t5^2*u0*u1*v1*
   v6 + 4*t1^9*t2^4*t3^6*t4^9*t5^2*u0*u1*v1*v6 + 
  5*t1^9*t2^5*t3^6*t4^9*t5^2*u0*u1*v1*v6 - 2*t1^8*t2^5*t3^5*t4^10*t5^2*u0*u1*
   v1*v6 - 2*t1^8*t2^6*t3^5*t4^10*t5^2*u0*u1*v1*v6 - 
  t1^10*t2^2*t3^9*t4^4*t5^4*u0*u1*v1*v6 - 2*t1^8*t2^3*t3^9*t4^4*t5^4*u0*u1*v1*
   v6 - t1^8*t2^4*t3^9*t4^4*t5^4*u0*u1*v1*v6 - 4*t1^9*t2^2*t3^8*t4^5*t5^4*u0*
   u1*v1*v6 + 4*t1^7*t2^4*t3^8*t4^5*t5^4*u0*u1*v1*v6 + 
  2*t1^7*t2^5*t3^8*t4^5*t5^4*u0*u1*v1*v6 - t1^10*t2^2*t3^7*t4^6*t5^4*u0*u1*v1*
   v6 + 8*t1^8*t2^3*t3^7*t4^6*t5^4*u0*u1*v1*v6 + 
  4*t1^8*t2^4*t3^7*t4^6*t5^4*u0*u1*v1*v6 - 2*t1^6*t2^5*t3^7*t4^6*t5^4*u0*u1*
   v1*v6 - t1^6*t2^6*t3^7*t4^6*t5^4*u0*u1*v1*v6 + 
  4*t1^9*t2^2*t3^6*t4^7*t5^4*u0*u1*v1*v6 + 4*t1^9*t2^3*t3^6*t4^7*t5^4*u0*u1*
   v1*v6 - 4*t1^7*t2^4*t3^6*t4^7*t5^4*u0*u1*v1*v6 - 
  4*t1^7*t2^5*t3^6*t4^7*t5^4*u0*u1*v1*v6 - 6*t1^8*t2^3*t3^5*t4^8*t5^4*u0*u1*
   v1*v6 - 3*t1^8*t2^4*t3^5*t4^8*t5^4*u0*u1*v1*v6 + 
  t1^6*t2^6*t3^5*t4^8*t5^4*u0*u1*v1*v6 - 2*t1^7*t2^5*t3^4*t4^9*t5^4*u0*u1*v1*
   v6 + 2*t1^6*t2^5*t3^3*t4^10*t5^4*u0*u1*v1*v6 + 
  2*t1^6*t2^6*t3^3*t4^10*t5^4*u0*u1*v1*v6 + t1^8*t2^2*t3^9*t4^2*t5^6*u0*u1*v1*
   v6 + 4*t1^7*t2^2*t3^8*t4^3*t5^6*u0*u1*v1*v6 - 
  t1^7*t2^3*t3^8*t4^3*t5^6*u0*u1*v1*v6 + 2*t1^8*t2*t3^7*t4^4*t5^6*u0*u1*v1*
   v6 + 5*t1^8*t2^2*t3^7*t4^4*t5^6*u0*u1*v1*v6 - 
  6*t1^6*t2^3*t3^7*t4^4*t5^6*u0*u1*v1*v6 - 4*t1^7*t2^2*t3^6*t4^5*t5^6*u0*u1*
   v1*v6 - 14*t1^7*t2^3*t3^6*t4^5*t5^6*u0*u1*v1*v6 - 
  t1^5*t2^5*t3^6*t4^5*t5^6*u0*u1*v1*v6 - 2*t1^8*t2*t3^5*t4^6*t5^6*u0*u1*v1*
   v6 + 12*t1^6*t2^4*t3^5*t4^6*t5^6*u0*u1*v1*v6 + 
  2*t1^4*t2^5*t3^5*t4^6*t5^6*u0*u1*v1*v6 + t1^4*t2^6*t3^5*t4^6*t5^6*u0*u1*v1*
   v6 - 3*t1^7*t2^3*t3^4*t4^7*t5^6*u0*u1*v1*v6 + 
  4*t1^5*t2^4*t3^4*t4^7*t5^6*u0*u1*v1*v6 - 2*t1^5*t2^5*t3^4*t4^7*t5^6*u0*u1*
   v1*v6 + 6*t1^6*t2^3*t3^3*t4^8*t5^6*u0*u1*v1*v6 + 
  6*t1^6*t2^4*t3^3*t4^8*t5^6*u0*u1*v1*v6 - 2*t1^4*t2^5*t3^3*t4^8*t5^6*u0*u1*
   v1*v6 - t1^4*t2^6*t3^3*t4^8*t5^6*u0*u1*v1*v6 - 
  4*t1^5*t2^4*t3^2*t4^9*t5^6*u0*u1*v1*v6 - 3*t1^5*t2^5*t3^2*t4^9*t5^6*u0*u1*
   v1*v6 - 2*t1^6*t2*t3^7*t4^2*t5^8*u0*u1*v1*v6 - 
  4*t1^6*t2^2*t3^7*t4^2*t5^8*u0*u1*v1*v6 + 10*t1^5*t2^3*t3^6*t4^3*t5^8*u0*u1*
   v1*v6 - 3*t1^6*t2^2*t3^5*t4^4*t5^8*u0*u1*v1*v6 + 
  6*t1^4*t2^3*t3^5*t4^4*t5^8*u0*u1*v1*v6 - 9*t1^4*t2^4*t3^5*t4^4*t5^8*u0*u1*
   v1*v6 + 4*t1^5*t2^2*t3^4*t4^5*t5^8*u0*u1*v1*v6 + 
  12*t1^5*t2^3*t3^4*t4^5*t5^8*u0*u1*v1*v6 - 4*t1^3*t2^4*t3^4*t4^5*t5^8*u0*u1*
   v1*v6 + 4*t1^3*t2^5*t3^4*t4^5*t5^8*u0*u1*v1*v6 + 
  2*t1^6*t2*t3^3*t4^6*t5^8*u0*u1*v1*v6 + t1^6*t2^2*t3^3*t4^6*t5^8*u0*u1*v1*
   v6 - 8*t1^4*t2^3*t3^3*t4^6*t5^8*u0*u1*v1*v6 - 
  16*t1^4*t2^4*t3^3*t4^6*t5^8*u0*u1*v1*v6 - t1^2*t2^6*t3^3*t4^6*t5^8*u0*u1*v1*
   v6 - 4*t1^5*t2^2*t3^2*t4^7*t5^8*u0*u1*v1*v6 - 
  2*t1^5*t2^3*t3^2*t4^7*t5^8*u0*u1*v1*v6 + 4*t1^3*t2^4*t3^2*t4^7*t5^8*u0*u1*
   v1*v6 + 8*t1^3*t2^5*t3^2*t4^7*t5^8*u0*u1*v1*v6 + 
  2*t1^4*t2^3*t3*t4^8*t5^8*u0*u1*v1*v6 + t1^4*t2^4*t3*t4^8*t5^8*u0*u1*v1*v6 - 
  t1^2*t2^6*t3*t4^8*t5^8*u0*u1*v1*v6 + 2*t1^4*t2*t3^5*t4^2*t5^10*u0*u1*v1*
   v6 + 3*t1^4*t2^2*t3^5*t4^2*t5^10*u0*u1*v1*v6 - 
  4*t1^3*t2^2*t3^4*t4^3*t5^10*u0*u1*v1*v6 - 9*t1^3*t2^3*t3^4*t4^3*t5^10*u0*u1*
   v1*v6 - 2*t1^4*t2*t3^3*t4^4*t5^10*u0*u1*v1*v6 - 
  t1^4*t2^2*t3^3*t4^4*t5^10*u0*u1*v1*v6 + 2*t1^2*t2^3*t3^3*t4^4*t5^10*u0*u1*
   v1*v6 + 10*t1^2*t2^4*t3^3*t4^4*t5^10*u0*u1*v1*v6 + 
  4*t1^3*t2^2*t3^2*t4^5*t5^10*u0*u1*v1*v6 + 2*t1^3*t2^3*t3^2*t4^5*t5^10*u0*u1*
   v1*v6 - 5*t1*t2^5*t3^2*t4^5*t5^10*u0*u1*v1*v6 - 
  2*t1^2*t2^3*t3*t4^6*t5^10*u0*u1*v1*v6 - t1^2*t2^4*t3*t4^6*t5^10*u0*u1*v1*
   v6 + t2^6*t3*t4^6*t5^10*u0*u1*v1*v6 + t1^10*t2^4*t3^9*t4^6*t5^2*u0*v2*v6 - 
  t1^10*t2^3*t3^10*t4^6*t5^2*u0*v2*v6 + t1^11*t2^3*t3^8*t4^7*t5^2*u0*v2*v6 - 
  2*t1^9*t2^5*t3^8*t4^7*t5^2*u0*v2*v6 + 2*t1^9*t2^4*t3^9*t4^7*t5^2*u0*v2*v6 - 
  4*t1^10*t2^4*t3^7*t4^8*t5^2*u0*v2*v6 + t1^8*t2^6*t3^7*t4^8*t5^2*u0*v2*v6 + 
  t1^10*t2^3*t3^8*t4^8*t5^2*u0*v2*v6 - t1^8*t2^5*t3^8*t4^8*t5^2*u0*v2*v6 + 
  5*t1^9*t2^5*t3^6*t4^9*t5^2*u0*v2*v6 - 2*t1^9*t2^4*t3^7*t4^9*t5^2*u0*v2*v6 - 
  2*t1^8*t2^6*t3^5*t4^10*t5^2*u0*v2*v6 + t1^8*t2^5*t3^6*t4^10*t5^2*u0*v2*v6 - 
  t1^10*t2^2*t3^9*t4^4*t5^4*u0*v2*v6 - t1^8*t2^4*t3^9*t4^4*t5^4*u0*v2*v6 + 
  t1^8*t2^3*t3^10*t4^4*t5^4*u0*v2*v6 + 2*t1^7*t2^5*t3^8*t4^5*t5^4*u0*v2*v6 + 
  t1^9*t2^2*t3^9*t4^5*t5^4*u0*v2*v6 - 2*t1^7*t2^4*t3^9*t4^5*t5^4*u0*v2*v6 - 
  t1^10*t2^2*t3^7*t4^6*t5^4*u0*v2*v6 + 4*t1^8*t2^4*t3^7*t4^6*t5^4*u0*v2*v6 - 
  t1^6*t2^6*t3^7*t4^6*t5^4*u0*v2*v6 - t1^8*t2^3*t3^8*t4^6*t5^4*u0*v2*v6 + 
  t1^6*t2^5*t3^8*t4^6*t5^4*u0*v2*v6 + 4*t1^9*t2^3*t3^6*t4^7*t5^4*u0*v2*v6 - 
  4*t1^7*t2^5*t3^6*t4^7*t5^4*u0*v2*v6 - t1^9*t2^2*t3^7*t4^7*t5^4*u0*v2*v6 - 
  t1^7*t2^4*t3^7*t4^7*t5^4*u0*v2*v6 - 3*t1^8*t2^4*t3^5*t4^8*t5^4*u0*v2*v6 + 
  t1^6*t2^6*t3^5*t4^8*t5^4*u0*v2*v6 + t1^6*t2^5*t3^6*t4^8*t5^4*u0*v2*v6 - 
  2*t1^7*t2^5*t3^4*t4^9*t5^4*u0*v2*v6 + 3*t1^7*t2^4*t3^5*t4^9*t5^4*u0*v2*v6 + 
  2*t1^6*t2^6*t3^3*t4^10*t5^4*u0*v2*v6 - 2*t1^6*t2^5*t3^4*t4^10*t5^4*u0*v2*
   v6 + t1^8*t2^2*t3^9*t4^2*t5^6*u0*v2*v6 - t1^7*t2^3*t3^8*t4^3*t5^6*u0*v2*
   v6 - t1^7*t2^2*t3^9*t4^3*t5^6*u0*v2*v6 + 5*t1^8*t2^2*t3^7*t4^4*t5^6*u0*v2*
   v6 - 14*t1^7*t2^3*t3^6*t4^5*t5^6*u0*v2*v6 - t1^5*t2^5*t3^6*t4^5*t5^6*u0*v2*
   v6 - t1^7*t2^2*t3^7*t4^5*t5^6*u0*v2*v6 + 3*t1^5*t2^4*t3^7*t4^5*t5^6*u0*v2*
   v6 + 12*t1^6*t2^4*t3^5*t4^6*t5^6*u0*v2*v6 + t1^4*t2^6*t3^5*t4^6*t5^6*u0*v2*
   v6 + 3*t1^6*t2^3*t3^6*t4^6*t5^6*u0*v2*v6 - 2*t1^4*t2^5*t3^6*t4^6*t5^6*u0*
   v2*v6 - 3*t1^7*t2^3*t3^4*t4^7*t5^6*u0*v2*v6 - 
  2*t1^5*t2^5*t3^4*t4^7*t5^6*u0*v2*v6 + 2*t1^7*t2^2*t3^5*t4^7*t5^6*u0*v2*v6 - 
  3*t1^5*t2^4*t3^5*t4^7*t5^6*u0*v2*v6 + 6*t1^6*t2^4*t3^3*t4^8*t5^6*u0*v2*v6 - 
  t1^4*t2^6*t3^3*t4^8*t5^6*u0*v2*v6 - 3*t1^6*t2^3*t3^4*t4^8*t5^6*u0*v2*v6 + 
  t1^4*t2^5*t3^4*t4^8*t5^6*u0*v2*v6 - 3*t1^5*t2^5*t3^2*t4^9*t5^6*u0*v2*v6 + 
  t1^4*t2^5*t3^2*t4^10*t5^6*u0*v2*v6 - 4*t1^6*t2^2*t3^7*t4^2*t5^8*u0*v2*v6 + 
  10*t1^5*t2^3*t3^6*t4^3*t5^8*u0*v2*v6 + 2*t1^5*t2^2*t3^7*t4^3*t5^8*u0*v2*
   v6 - 3*t1^6*t2^2*t3^5*t4^4*t5^8*u0*v2*v6 - 9*t1^4*t2^4*t3^5*t4^4*t5^8*u0*
   v2*v6 - 3*t1^4*t2^3*t3^6*t4^4*t5^8*u0*v2*v6 + 
  12*t1^5*t2^3*t3^4*t4^5*t5^8*u0*v2*v6 + 4*t1^3*t2^5*t3^4*t4^5*t5^8*u0*v2*
   v6 - t1^5*t2^2*t3^5*t4^5*t5^8*u0*v2*v6 + t1^6*t2^2*t3^3*t4^6*t5^8*u0*v2*
   v6 - 16*t1^4*t2^4*t3^3*t4^6*t5^8*u0*v2*v6 - t1^2*t2^6*t3^3*t4^6*t5^8*u0*v2*
   v6 + t1^4*t2^3*t3^4*t4^6*t5^8*u0*v2*v6 + t1^2*t2^5*t3^4*t4^6*t5^8*u0*v2*
   v6 - 2*t1^5*t2^3*t3^2*t4^7*t5^8*u0*v2*v6 + 8*t1^3*t2^5*t3^2*t4^7*t5^8*u0*
   v2*v6 - t1^5*t2^2*t3^3*t4^7*t5^8*u0*v2*v6 + t1^3*t2^4*t3^3*t4^7*t5^8*u0*v2*
   v6 + t1^4*t2^4*t3*t4^8*t5^8*u0*v2*v6 - t1^2*t2^6*t3*t4^8*t5^8*u0*v2*v6 + 
  2*t1^4*t2^3*t3^2*t4^8*t5^8*u0*v2*v6 - t1^2*t2^5*t3^2*t4^8*t5^8*u0*v2*v6 - 
  t1^3*t2^4*t3*t4^9*t5^8*u0*v2*v6 + 3*t1^4*t2^2*t3^5*t4^2*t5^10*u0*v2*v6 - 
  9*t1^3*t2^3*t3^4*t4^3*t5^10*u0*v2*v6 - t1^3*t2^2*t3^5*t4^3*t5^10*u0*v2*v6 - 
  t1^4*t2^2*t3^3*t4^4*t5^10*u0*v2*v6 + 10*t1^2*t2^4*t3^3*t4^4*t5^10*u0*v2*
   v6 + 2*t1^2*t2^3*t3^4*t4^4*t5^10*u0*v2*v6 + 2*t1^3*t2^3*t3^2*t4^5*t5^10*u0*
   v2*v6 - 5*t1*t2^5*t3^2*t4^5*t5^10*u0*v2*v6 + 
  t1^3*t2^2*t3^3*t4^5*t5^10*u0*v2*v6 - t1*t2^4*t3^3*t4^5*t5^10*u0*v2*v6 - 
  t1^2*t2^4*t3*t4^6*t5^10*u0*v2*v6 + t2^6*t3*t4^6*t5^10*u0*v2*v6 - 
  2*t1^2*t2^3*t3^2*t4^6*t5^10*u0*v2*v6 + t1*t2^4*t3*t4^7*t5^10*u0*v2*v6, 
 -4*t1^7*t2^2*t3^7*t4^4*u0^5*v1^2 + 4*t1^6*t2^3*t3^6*t4^5*u0^5*v1^2 + 
  4*t1^7*t2^2*t3^5*t4^6*u0^5*v1^2 - 4*t1^6*t2^3*t3^4*t4^7*u0^5*v1^2 + 
  8*t1^6*t2*t3^6*t4^3*t5^2*u0^5*v1^2 - 4*t1^5*t2^2*t3^5*t4^4*t5^2*u0^5*v1^2 - 
  8*t1^6*t2*t3^4*t4^5*t5^2*u0^5*v1^2 - 4*t1^4*t2^3*t3^4*t4^5*t5^2*u0^5*v1^2 + 
  4*t1^5*t2^2*t3^3*t4^6*t5^2*u0^5*v1^2 + 4*t1^4*t2^3*t3^2*t4^7*t5^2*u0^5*
   v1^2 - 4*t1^5*t3^5*t4^2*t5^4*u0^5*v1^2 - 4*t1^4*t2*t3^4*t4^3*t5^4*u0^5*
   v1^2 + 4*t1^5*t3^3*t4^4*t5^4*u0^5*v1^2 + 8*t1^3*t2^2*t3^3*t4^4*t5^4*u0^5*
   v1^2 + 4*t1^4*t2*t3^2*t4^5*t5^4*u0^5*v1^2 - 8*t1^3*t2^2*t3*t4^6*t5^4*u0^5*
   v1^2 + 4*t1^3*t3^3*t4^2*t5^6*u0^5*v1^2 - 4*t1^2*t2*t3^2*t4^3*t5^6*u0^5*
   v1^2 - 4*t1^3*t3*t4^4*t5^6*u0^5*v1^2 + 4*t1^2*t2*t4^5*t5^6*u0^5*v1^2 - 
  6*t1^8*t2^2*t3^6*t4^5*u0^2*u1^2*v1^2 - t1^8*t2^3*t3^6*t4^5*u0^2*u1^2*v1^2 + 
  2*t1^6*t2^4*t3^6*t4^5*u0^2*u1^2*v1^2 + t1^6*t2^5*t3^6*t4^5*u0^2*u1^2*v1^2 - 
  t1^9*t2^2*t3^5*t4^6*u0^2*u1^2*v1^2 + 8*t1^7*t2^3*t3^5*t4^6*u0^2*u1^2*v1^2 + 
  t1^7*t2^4*t3^5*t4^6*u0^2*u1^2*v1^2 + 2*t1^8*t2^2*t3^4*t4^7*u0^2*u1^2*v1^2 + 
  2*t1^8*t2^3*t3^4*t4^7*u0^2*u1^2*v1^2 - 6*t1^6*t2^4*t3^4*t4^7*u0^2*u1^2*
   v1^2 - 2*t1^6*t2^5*t3^4*t4^7*u0^2*u1^2*v1^2 + 
  t1^8*t2*t3^6*t4^3*t5^2*u0^2*u1^2*v1^2 + 4*t1^6*t2^2*t3^6*t4^3*t5^2*u0^2*
   u1^2*v1^2 - t1^6*t2^3*t3^6*t4^3*t5^2*u0^2*u1^2*v1^2 + 
  8*t1^7*t2*t3^5*t4^4*t5^2*u0^2*u1^2*v1^2 + t1^7*t2^2*t3^5*t4^4*t5^2*u0^2*
   u1^2*v1^2 - 12*t1^5*t2^3*t3^5*t4^4*t5^2*u0^2*u1^2*v1^2 - 
  t1^5*t2^4*t3^5*t4^4*t5^2*u0^2*u1^2*v1^2 + t1^8*t2*t3^4*t4^5*t5^2*u0^2*u1^2*
   v1^2 - 2*t1^6*t2^2*t3^4*t4^5*t5^2*u0^2*u1^2*v1^2 + 
  2*t1^4*t2^4*t3^4*t4^5*t5^2*u0^2*u1^2*v1^2 - t1^4*t2^5*t3^4*t4^5*t5^2*u0^2*
   u1^2*v1^2 - 4*t1^7*t2*t3^3*t4^6*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^7*t2^2*t3^3*t4^6*t5^2*u0^2*u1^2*v1^2 + 2*t1^5*t2^4*t3^3*t4^6*t5^2*u0^2*
   u1^2*v1^2 - 2*t1^6*t2^2*t3^2*t4^7*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^6*t2^3*t3^2*t4^7*t5^2*u0^2*u1^2*v1^2 + 6*t1^4*t2^4*t3^2*t4^7*t5^2*u0^2*
   u1^2*v1^2 + 2*t1^4*t2^5*t3^2*t4^7*t5^2*u0^2*u1^2*v1^2 - 
  4*t1^5*t2*t3^5*t4^2*t5^4*u0^2*u1^2*v1^2 - 2*t1^6*t3^4*t4^3*t5^4*u0^2*u1^2*
   v1^2 - 4*t1^6*t2*t3^4*t4^3*t5^4*u0^2*u1^2*v1^2 + 
  6*t1^4*t2^2*t3^4*t4^3*t5^4*u0^2*u1^2*v1^2 + 4*t1^4*t2^3*t3^4*t4^3*t5^4*u0^2*
   u1^2*v1^2 - 8*t1^5*t2*t3^3*t4^4*t5^4*u0^2*u1^2*v1^2 + 
  2*t1^5*t2^2*t3^3*t4^4*t5^4*u0^2*u1^2*v1^2 + 8*t1^3*t2^3*t3^3*t4^4*t5^4*u0^2*
   u1^2*v1^2 - 2*t1^3*t2^4*t3^3*t4^4*t5^4*u0^2*u1^2*v1^2 + 
  2*t1^6*t3^2*t4^5*t5^4*u0^2*u1^2*v1^2 + 6*t1^4*t2^2*t3^2*t4^5*t5^4*u0^2*u1^2*
   v1^2 - t1^4*t2^3*t3^2*t4^5*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u0^2*u1^2*v1^2 + t1^2*t2^5*t3^2*t4^5*t5^4*u0^2*
   u1^2*v1^2 + 4*t1^5*t2*t3*t4^6*t5^4*u0^2*u1^2*v1^2 + 
  3*t1^5*t2^2*t3*t4^6*t5^4*u0^2*u1^2*v1^2 - 8*t1^3*t2^3*t3*t4^6*t5^4*u0^2*
   u1^2*v1^2 - 3*t1^3*t2^4*t3*t4^6*t5^4*u0^2*u1^2*v1^2 + 
  4*t1^3*t2*t3^3*t4^2*t5^6*u0^2*u1^2*v1^2 + 2*t1^4*t3^2*t4^3*t5^6*u0^2*u1^2*
   v1^2 + 3*t1^4*t2*t3^2*t4^3*t5^6*u0^2*u1^2*v1^2 - 
  10*t1^2*t2^2*t3^2*t4^3*t5^6*u0^2*u1^2*v1^2 - 3*t1^2*t2^3*t3^2*t4^3*t5^6*
   u0^2*u1^2*v1^2 - 3*t1^3*t2^2*t3*t4^4*t5^6*u0^2*u1^2*v1^2 + 
  4*t1*t2^3*t3*t4^4*t5^6*u0^2*u1^2*v1^2 + 3*t1*t2^4*t3*t4^4*t5^6*u0^2*u1^2*
   v1^2 - 2*t1^4*t4^5*t5^6*u0^2*u1^2*v1^2 - t1^4*t2*t4^5*t5^6*u0^2*u1^2*
   v1^2 + 2*t1^2*t2^2*t4^5*t5^6*u0^2*u1^2*v1^2 + 
  2*t1^2*t2^3*t4^5*t5^6*u0^2*u1^2*v1^2 - t2^5*t4^5*t5^6*u0^2*u1^2*v1^2 - 
  2*t1^7*t2^2*t3^8*t4^4*u0^2*u1*v1*v2 - t1^7*t2^3*t3^8*t4^4*u0^2*u1*v1*v2 - 
  6*t1^8*t2^2*t3^6*t4^5*u0^2*u1*v1*v2 - 2*t1^8*t2^3*t3^6*t4^5*u0^2*u1*v1*v2 + 
  2*t1^6*t2^4*t3^6*t4^5*u0^2*u1*v1*v2 + 2*t1^6*t2^5*t3^6*t4^5*u0^2*u1*v1*v2 - 
  t1^6*t2^4*t3^7*t4^5*u0^2*u1*v1*v2 - 2*t1^9*t2^2*t3^5*t4^6*u0^2*u1*v1*v2 + 
  8*t1^7*t2^3*t3^5*t4^6*u0^2*u1*v1*v2 + 2*t1^7*t2^4*t3^5*t4^6*u0^2*u1*v1*v2 + 
  4*t1^7*t2^2*t3^6*t4^6*u0^2*u1*v1*v2 + 3*t1^7*t2^3*t3^6*t4^6*u0^2*u1*v1*v2 + 
  2*t1^8*t2^2*t3^4*t4^7*u0^2*u1*v1*v2 + 4*t1^8*t2^3*t3^4*t4^7*u0^2*u1*v1*v2 - 
  6*t1^6*t2^4*t3^4*t4^7*u0^2*u1*v1*v2 - 4*t1^6*t2^5*t3^4*t4^7*u0^2*u1*v1*v2 + 
  t1^6*t2^4*t3^5*t4^7*u0^2*u1*v1*v2 - 2*t1^7*t2^2*t3^4*t4^8*u0^2*u1*v1*v2 - 
  2*t1^7*t2^3*t3^4*t4^8*u0^2*u1*v1*v2 + t1^7*t2*t3^8*t4^2*t5^2*u0^2*u1*v1*
   v2 + 2*t1^8*t2*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 - 2*t1^6*t2^3*t3^6*t4^3*t5^2*u0^2*
   u1*v1*v2 + 4*t1^6*t2*t3^7*t4^3*t5^2*u0^2*u1*v1*v2 + 
  t1^6*t2^2*t3^7*t4^3*t5^2*u0^2*u1*v1*v2 + 8*t1^7*t2*t3^5*t4^4*t5^2*u0^2*u1*
   v1*v2 + 2*t1^7*t2^2*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 - 
  12*t1^5*t2^3*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 - 2*t1^5*t2^4*t3^5*t4^4*t5^2*u0^2*
   u1*v1*v2 - t1^7*t2*t3^6*t4^4*t5^2*u0^2*u1*v1*v2 + 
  2*t1^5*t2^2*t3^6*t4^4*t5^2*u0^2*u1*v1*v2 + 2*t1^5*t2^3*t3^6*t4^4*t5^2*u0^2*
   u1*v1*v2 + 2*t1^8*t2*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 - 
  2*t1^6*t2^2*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 + 2*t1^4*t2^4*t3^4*t4^5*t5^2*u0^2*
   u1*v1*v2 - 2*t1^4*t2^5*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 - 
  8*t1^6*t2*t3^5*t4^5*t5^2*u0^2*u1*v1*v2 - 5*t1^6*t2^2*t3^5*t4^5*t5^2*u0^2*u1*
   v1*v2 + 2*t1^4*t2^4*t3^5*t4^5*t5^2*u0^2*u1*v1*v2 - 
  4*t1^7*t2*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 - 4*t1^7*t2^2*t3^3*t4^6*t5^2*u0^2*u1*
   v1*v2 + 4*t1^5*t2^4*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 - 
  4*t1^5*t2^2*t3^4*t4^6*t5^2*u0^2*u1*v1*v2 - 4*t1^5*t2^3*t3^4*t4^6*t5^2*u0^2*
   u1*v1*v2 - 2*t1^6*t2^2*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 - 
  4*t1^6*t2^3*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 + 6*t1^4*t2^4*t3^2*t4^7*t5^2*u0^2*
   u1*v1*v2 + 4*t1^4*t2^5*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 + 
  4*t1^6*t2*t3^3*t4^7*t5^2*u0^2*u1*v1*v2 + 4*t1^6*t2^2*t3^3*t4^7*t5^2*u0^2*u1*
   v1*v2 - 2*t1^4*t2^4*t3^3*t4^7*t5^2*u0^2*u1*v1*v2 + 
  2*t1^5*t2^2*t3^2*t4^8*t5^2*u0^2*u1*v1*v2 + 2*t1^5*t2^3*t3^2*t4^8*t5^2*u0^2*
   u1*v1*v2 - 4*t1^5*t2*t3^5*t4^2*t5^4*u0^2*u1*v1*v2 - 
  2*t1^5*t3^6*t4^2*t5^4*u0^2*u1*v1*v2 - 4*t1^5*t2*t3^6*t4^2*t5^4*u0^2*u1*v1*
   v2 - 2*t1^6*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 - 8*t1^6*t2*t3^4*t4^3*t5^4*u0^2*
   u1*v1*v2 + 6*t1^4*t2^2*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 + 
  8*t1^4*t2^3*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 - 4*t1^4*t2*t3^5*t4^3*t5^4*u0^2*u1*
   v1*v2 + 2*t1^4*t2^2*t3^5*t4^3*t5^4*u0^2*u1*v1*v2 - 
  8*t1^5*t2*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t2^2*t3^3*t4^4*t5^4*u0^2*u1*
   v1*v2 + 8*t1^3*t2^3*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 - 
  4*t1^3*t2^4*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t3^4*t4^4*t5^4*u0^2*u1*v1*
   v2 + 6*t1^5*t2*t3^4*t4^4*t5^4*u0^2*u1*v1*v2 - 
  3*t1^3*t2^3*t3^4*t4^4*t5^4*u0^2*u1*v1*v2 + 2*t1^6*t3^2*t4^5*t5^4*u0^2*u1*v1*
   v2 + 6*t1^4*t2^2*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 - 
  2*t1^4*t2^3*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 - 4*t1^2*t2^4*t3^2*t4^5*t5^4*u0^2*
   u1*v1*v2 + 2*t1^2*t2^5*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 + 
  8*t1^4*t2*t3^3*t4^5*t5^4*u0^2*u1*v1*v2 + 2*t1^4*t2^2*t3^3*t4^5*t5^4*u0^2*u1*
   v1*v2 - t1^2*t2^4*t3^3*t4^5*t5^4*u0^2*u1*v1*v2 + 
  4*t1^5*t2*t3*t4^6*t5^4*u0^2*u1*v1*v2 + 6*t1^5*t2^2*t3*t4^6*t5^4*u0^2*u1*v1*
   v2 - 8*t1^3*t2^3*t3*t4^6*t5^4*u0^2*u1*v1*v2 - 
  6*t1^3*t2^4*t3*t4^6*t5^4*u0^2*u1*v1*v2 - 2*t1^5*t3^2*t4^6*t5^4*u0^2*u1*v1*
   v2 - 2*t1^5*t2*t3^2*t4^6*t5^4*u0^2*u1*v1*v2 + 
  3*t1^3*t2^3*t3^2*t4^6*t5^4*u0^2*u1*v1*v2 - 4*t1^4*t2*t3*t4^7*t5^4*u0^2*u1*
   v1*v2 - 4*t1^4*t2^2*t3*t4^7*t5^4*u0^2*u1*v1*v2 + 
  t1^2*t2^4*t3*t4^7*t5^4*u0^2*u1*v1*v2 + 4*t1^3*t2*t3^3*t4^2*t5^6*u0^2*u1*v1*
   v2 + 2*t1^3*t3^4*t4^2*t5^6*u0^2*u1*v1*v2 + 3*t1^3*t2*t3^4*t4^2*t5^6*u0^2*
   u1*v1*v2 + 2*t1^4*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 + 
  6*t1^4*t2*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 - 10*t1^2*t2^2*t3^2*t4^3*t5^6*u0^2*
   u1*v1*v2 - 6*t1^2*t2^3*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 - 
  3*t1^2*t2^2*t3^3*t4^3*t5^6*u0^2*u1*v1*v2 - 6*t1^3*t2^2*t3*t4^4*t5^6*u0^2*u1*
   v1*v2 + 4*t1*t2^3*t3*t4^4*t5^6*u0^2*u1*v1*v2 + 
  6*t1*t2^4*t3*t4^4*t5^6*u0^2*u1*v1*v2 - 4*t1^3*t3^2*t4^4*t5^6*u0^2*u1*v1*
   v2 - 5*t1^3*t2*t3^2*t4^4*t5^6*u0^2*u1*v1*v2 + 
  2*t1*t2^3*t3^2*t4^4*t5^6*u0^2*u1*v1*v2 - 2*t1^4*t4^5*t5^6*u0^2*u1*v1*v2 - 
  2*t1^4*t2*t4^5*t5^6*u0^2*u1*v1*v2 + 2*t1^2*t2^2*t4^5*t5^6*u0^2*u1*v1*v2 + 
  4*t1^2*t2^3*t4^5*t5^6*u0^2*u1*v1*v2 - 2*t2^5*t4^5*t5^6*u0^2*u1*v1*v2 + 
  3*t1^2*t2^2*t3*t4^5*t5^6*u0^2*u1*v1*v2 + 2*t1^3*t4^6*t5^6*u0^2*u1*v1*v2 + 
  2*t1^3*t2*t4^6*t5^6*u0^2*u1*v1*v2 - 2*t1*t2^3*t4^6*t5^6*u0^2*u1*v1*v2 - 
  t1^7*t2^3*t3^8*t4^4*u0^2*v2^2 + t1^7*t2^2*t3^9*t4^4*u0^2*v2^2 - 
  t1^8*t2^3*t3^6*t4^5*u0^2*v2^2 + t1^6*t2^5*t3^6*t4^5*u0^2*v2^2 - 
  t1^6*t2^4*t3^7*t4^5*u0^2*v2^2 - t1^9*t2^2*t3^5*t4^6*u0^2*v2^2 + 
  t1^7*t2^4*t3^5*t4^6*u0^2*v2^2 + 3*t1^7*t2^3*t3^6*t4^6*u0^2*v2^2 - 
  2*t1^7*t2^2*t3^7*t4^6*u0^2*v2^2 + 2*t1^8*t2^3*t3^4*t4^7*u0^2*v2^2 - 
  2*t1^6*t2^5*t3^4*t4^7*u0^2*v2^2 + t1^6*t2^4*t3^5*t4^7*u0^2*v2^2 - 
  2*t1^7*t2^3*t3^4*t4^8*u0^2*v2^2 + t1^7*t2^2*t3^5*t4^8*u0^2*v2^2 + 
  t1^7*t2*t3^8*t4^2*t5^2*u0^2*v2^2 + t1^8*t2*t3^6*t4^3*t5^2*u0^2*v2^2 - 
  t1^6*t2^3*t3^6*t4^3*t5^2*u0^2*v2^2 + t1^6*t2^2*t3^7*t4^3*t5^2*u0^2*v2^2 - 
  t1^6*t2*t3^8*t4^3*t5^2*u0^2*v2^2 + t1^7*t2^2*t3^5*t4^4*t5^2*u0^2*v2^2 - 
  t1^5*t2^4*t3^5*t4^4*t5^2*u0^2*v2^2 - t1^7*t2*t3^6*t4^4*t5^2*u0^2*v2^2 + 
  2*t1^5*t2^3*t3^6*t4^4*t5^2*u0^2*v2^2 - 2*t1^5*t2^2*t3^7*t4^4*t5^2*u0^2*
   v2^2 + t1^8*t2*t3^4*t4^5*t5^2*u0^2*v2^2 - t1^4*t2^5*t3^4*t4^5*t5^2*u0^2*
   v2^2 - 5*t1^6*t2^2*t3^5*t4^5*t5^2*u0^2*v2^2 + 
  2*t1^4*t2^4*t3^5*t4^5*t5^2*u0^2*v2^2 + 2*t1^6*t2*t3^6*t4^5*t5^2*u0^2*v2^2 - 
  2*t1^7*t2^2*t3^3*t4^6*t5^2*u0^2*v2^2 + 2*t1^5*t2^4*t3^3*t4^6*t5^2*u0^2*
   v2^2 - 4*t1^5*t2^3*t3^4*t4^6*t5^2*u0^2*v2^2 + 
  4*t1^5*t2^2*t3^5*t4^6*t5^2*u0^2*v2^2 - 2*t1^6*t2^3*t3^2*t4^7*t5^2*u0^2*
   v2^2 + 2*t1^4*t2^5*t3^2*t4^7*t5^2*u0^2*v2^2 + 
  4*t1^6*t2^2*t3^3*t4^7*t5^2*u0^2*v2^2 - 2*t1^4*t2^4*t3^3*t4^7*t5^2*u0^2*
   v2^2 - t1^6*t2*t3^4*t4^7*t5^2*u0^2*v2^2 + 2*t1^5*t2^3*t3^2*t4^8*t5^2*u0^2*
   v2^2 - 2*t1^5*t2^2*t3^3*t4^8*t5^2*u0^2*v2^2 - 
  4*t1^5*t2*t3^6*t4^2*t5^4*u0^2*v2^2 - 4*t1^6*t2*t3^4*t4^3*t5^4*u0^2*v2^2 + 
  4*t1^4*t2^3*t3^4*t4^3*t5^4*u0^2*v2^2 + 2*t1^4*t2^2*t3^5*t4^3*t5^4*u0^2*
   v2^2 + 2*t1^4*t2*t3^6*t4^3*t5^4*u0^2*v2^2 + 2*t1^5*t2^2*t3^3*t4^4*t5^4*
   u0^2*v2^2 - 2*t1^3*t2^4*t3^3*t4^4*t5^4*u0^2*v2^2 + 
  6*t1^5*t2*t3^4*t4^4*t5^4*u0^2*v2^2 - 3*t1^3*t2^3*t3^4*t4^4*t5^4*u0^2*v2^2 + 
  t1^3*t2^2*t3^5*t4^4*t5^4*u0^2*v2^2 - t1^4*t2^3*t3^2*t4^5*t5^4*u0^2*v2^2 + 
  t1^2*t2^5*t3^2*t4^5*t5^4*u0^2*v2^2 + 2*t1^4*t2^2*t3^3*t4^5*t5^4*u0^2*v2^2 - 
  t1^2*t2^4*t3^3*t4^5*t5^4*u0^2*v2^2 - 4*t1^4*t2*t3^4*t4^5*t5^4*u0^2*v2^2 + 
  3*t1^5*t2^2*t3*t4^6*t5^4*u0^2*v2^2 - 3*t1^3*t2^4*t3*t4^6*t5^4*u0^2*v2^2 - 
  2*t1^5*t2*t3^2*t4^6*t5^4*u0^2*v2^2 + 3*t1^3*t2^3*t3^2*t4^6*t5^4*u0^2*v2^2 - 
  2*t1^3*t2^2*t3^3*t4^6*t5^4*u0^2*v2^2 - 4*t1^4*t2^2*t3*t4^7*t5^4*u0^2*v2^2 + 
  t1^2*t2^4*t3*t4^7*t5^4*u0^2*v2^2 + 2*t1^4*t2*t3^2*t4^7*t5^4*u0^2*v2^2 + 
  t1^3*t2^2*t3*t4^8*t5^4*u0^2*v2^2 + 3*t1^3*t2*t3^4*t4^2*t5^6*u0^2*v2^2 + 
  3*t1^4*t2*t3^2*t4^3*t5^6*u0^2*v2^2 - 3*t1^2*t2^3*t3^2*t4^3*t5^6*u0^2*v2^2 - 
  3*t1^2*t2^2*t3^3*t4^3*t5^6*u0^2*v2^2 - t1^2*t2*t3^4*t4^3*t5^6*u0^2*v2^2 - 
  3*t1^3*t2^2*t3*t4^4*t5^6*u0^2*v2^2 + 3*t1*t2^4*t3*t4^4*t5^6*u0^2*v2^2 - 
  5*t1^3*t2*t3^2*t4^4*t5^6*u0^2*v2^2 + 2*t1*t2^3*t3^2*t4^4*t5^6*u0^2*v2^2 - 
  t1^4*t2*t4^5*t5^6*u0^2*v2^2 + 2*t1^2*t2^3*t4^5*t5^6*u0^2*v2^2 - 
  t2^5*t4^5*t5^6*u0^2*v2^2 + 3*t1^2*t2^2*t3*t4^5*t5^6*u0^2*v2^2 + 
  2*t1^2*t2*t3^2*t4^5*t5^6*u0^2*v2^2 + 2*t1^3*t2*t4^6*t5^6*u0^2*v2^2 - 
  2*t1*t2^3*t4^6*t5^6*u0^2*v2^2 - t1^2*t2*t4^7*t5^6*u0^2*v2^2 - 
  4*t1^7*t2^2*t3^7*t4^4*u0^3*v1*v3 + 4*t1^6*t2^3*t3^6*t4^5*u0^3*v1*v3 + 
  4*t1^7*t2^2*t3^5*t4^6*u0^3*v1*v3 - 4*t1^6*t2^3*t3^4*t4^7*u0^3*v1*v3 + 
  8*t1^6*t2*t3^6*t4^3*t5^2*u0^3*v1*v3 - 4*t1^5*t2^2*t3^5*t4^4*t5^2*u0^3*v1*
   v3 - 8*t1^6*t2*t3^4*t4^5*t5^2*u0^3*v1*v3 - 4*t1^4*t2^3*t3^4*t4^5*t5^2*u0^3*
   v1*v3 + 4*t1^5*t2^2*t3^3*t4^6*t5^2*u0^3*v1*v3 + 
  4*t1^4*t2^3*t3^2*t4^7*t5^2*u0^3*v1*v3 - 4*t1^5*t3^5*t4^2*t5^4*u0^3*v1*v3 - 
  4*t1^4*t2*t3^4*t4^3*t5^4*u0^3*v1*v3 + 4*t1^5*t3^3*t4^4*t5^4*u0^3*v1*v3 + 
  8*t1^3*t2^2*t3^3*t4^4*t5^4*u0^3*v1*v3 + 4*t1^4*t2*t3^2*t4^5*t5^4*u0^3*v1*
   v3 - 8*t1^3*t2^2*t3*t4^6*t5^4*u0^3*v1*v3 + 4*t1^3*t3^3*t4^2*t5^6*u0^3*v1*
   v3 - 4*t1^2*t2*t3^2*t4^3*t5^6*u0^3*v1*v3 - 4*t1^3*t3*t4^4*t5^6*u0^3*v1*
   v3 + 4*t1^2*t2*t4^5*t5^6*u0^3*v1*v3 - 4*t1^8*t2^2*t3^6*t4^5*u1^2*v1*v3 + 
  8*t1^7*t2^3*t3^5*t4^6*u1^2*v1*v3 - 4*t1^6*t2^4*t3^4*t4^7*u1^2*v1*v3 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u1^2*v1*v3 + 4*t1^7*t2*t3^5*t4^4*t5^2*u1^2*v1*
   v3 - 8*t1^5*t2^3*t3^5*t4^4*t5^2*u1^2*v1*v3 - 
  4*t1^6*t2^2*t3^4*t4^5*t5^2*u1^2*v1*v3 + 4*t1^4*t2^4*t3^4*t4^5*t5^2*u1^2*v1*
   v3 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1^2*v1*v3 + 
  4*t1^4*t2^4*t3^2*t4^7*t5^2*u1^2*v1*v3 - 4*t1^5*t2*t3^5*t4^2*t5^4*u1^2*v1*
   v3 + 4*t1^4*t2^2*t3^4*t4^3*t5^4*u1^2*v1*v3 - 
  4*t1^5*t2*t3^3*t4^4*t5^4*u1^2*v1*v3 + 4*t1^3*t2^3*t3^3*t4^4*t5^4*u1^2*v1*
   v3 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1^2*v1*v3 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1^2*v1*v3 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1^2*v1*
   v3 + 4*t1^3*t2*t3^3*t4^2*t5^6*u1^2*v1*v3 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1^2*
   v1*v3 + 4*t1*t2^3*t3*t4^4*t5^6*u1^2*v1*v3 - 4*t1^8*t2^2*t3^6*t4^5*u1*v2*
   v3 + 8*t1^7*t2^3*t3^5*t4^6*u1*v2*v3 - 4*t1^6*t2^4*t3^4*t4^7*u1*v2*v3 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u1*v2*v3 + 4*t1^7*t2*t3^5*t4^4*t5^2*u1*v2*v3 - 
  8*t1^5*t2^3*t3^5*t4^4*t5^2*u1*v2*v3 - 4*t1^6*t2^2*t3^4*t4^5*t5^2*u1*v2*v3 + 
  4*t1^4*t2^4*t3^4*t4^5*t5^2*u1*v2*v3 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1*v2*v3 + 
  4*t1^4*t2^4*t3^2*t4^7*t5^2*u1*v2*v3 - 4*t1^5*t2*t3^5*t4^2*t5^4*u1*v2*v3 + 
  4*t1^4*t2^2*t3^4*t4^3*t5^4*u1*v2*v3 - 4*t1^5*t2*t3^3*t4^4*t5^4*u1*v2*v3 + 
  4*t1^3*t2^3*t3^3*t4^4*t5^4*u1*v2*v3 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1*v2*v3 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1*v2*v3 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1*v2*v3 + 
  4*t1^3*t2*t3^3*t4^2*t5^6*u1*v2*v3 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1*v2*v3 + 
  4*t1*t2^3*t3*t4^4*t5^6*u1*v2*v3 - 4*t1^7*t2^2*t3^7*t4^4*u0^3*v1*v4 + 
  4*t1^6*t2^3*t3^6*t4^5*u0^3*v1*v4 + 4*t1^7*t2^2*t3^5*t4^6*u0^3*v1*v4 - 
  4*t1^6*t2^3*t3^4*t4^7*u0^3*v1*v4 + 8*t1^6*t2*t3^6*t4^3*t5^2*u0^3*v1*v4 - 
  4*t1^5*t2^2*t3^5*t4^4*t5^2*u0^3*v1*v4 - 8*t1^6*t2*t3^4*t4^5*t5^2*u0^3*v1*
   v4 - 4*t1^4*t2^3*t3^4*t4^5*t5^2*u0^3*v1*v4 + 
  4*t1^5*t2^2*t3^3*t4^6*t5^2*u0^3*v1*v4 + 4*t1^4*t2^3*t3^2*t4^7*t5^2*u0^3*v1*
   v4 - 4*t1^5*t3^5*t4^2*t5^4*u0^3*v1*v4 - 4*t1^4*t2*t3^4*t4^3*t5^4*u0^3*v1*
   v4 + 4*t1^5*t3^3*t4^4*t5^4*u0^3*v1*v4 + 8*t1^3*t2^2*t3^3*t4^4*t5^4*u0^3*v1*
   v4 + 4*t1^4*t2*t3^2*t4^5*t5^4*u0^3*v1*v4 - 8*t1^3*t2^2*t3*t4^6*t5^4*u0^3*
   v1*v4 + 4*t1^3*t3^3*t4^2*t5^6*u0^3*v1*v4 - 4*t1^2*t2*t3^2*t4^3*t5^6*u0^3*
   v1*v4 - 4*t1^3*t3*t4^4*t5^6*u0^3*v1*v4 + 4*t1^2*t2*t4^5*t5^6*u0^3*v1*v4 - 
  4*t1^8*t2^2*t3^6*t4^5*u1^2*v1*v4 + 8*t1^7*t2^3*t3^5*t4^6*u1^2*v1*v4 - 
  4*t1^6*t2^4*t3^4*t4^7*u1^2*v1*v4 + 4*t1^6*t2^2*t3^6*t4^3*t5^2*u1^2*v1*v4 + 
  4*t1^7*t2*t3^5*t4^4*t5^2*u1^2*v1*v4 - 8*t1^5*t2^3*t3^5*t4^4*t5^2*u1^2*v1*
   v4 - 4*t1^6*t2^2*t3^4*t4^5*t5^2*u1^2*v1*v4 + 
  4*t1^4*t2^4*t3^4*t4^5*t5^2*u1^2*v1*v4 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1^2*v1*
   v4 + 4*t1^4*t2^4*t3^2*t4^7*t5^2*u1^2*v1*v4 - 
  4*t1^5*t2*t3^5*t4^2*t5^4*u1^2*v1*v4 + 4*t1^4*t2^2*t3^4*t4^3*t5^4*u1^2*v1*
   v4 - 4*t1^5*t2*t3^3*t4^4*t5^4*u1^2*v1*v4 + 4*t1^3*t2^3*t3^3*t4^4*t5^4*u1^2*
   v1*v4 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1^2*v1*v4 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1^2*v1*v4 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1^2*v1*
   v4 + 4*t1^3*t2*t3^3*t4^2*t5^6*u1^2*v1*v4 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1^2*
   v1*v4 + 4*t1*t2^3*t3*t4^4*t5^6*u1^2*v1*v4 - 4*t1^8*t2^2*t3^6*t4^5*u1*v2*
   v4 + 8*t1^7*t2^3*t3^5*t4^6*u1*v2*v4 - 4*t1^6*t2^4*t3^4*t4^7*u1*v2*v4 + 
  4*t1^6*t2^2*t3^6*t4^3*t5^2*u1*v2*v4 + 4*t1^7*t2*t3^5*t4^4*t5^2*u1*v2*v4 - 
  8*t1^5*t2^3*t3^5*t4^4*t5^2*u1*v2*v4 - 4*t1^6*t2^2*t3^4*t4^5*t5^2*u1*v2*v4 + 
  4*t1^4*t2^4*t3^4*t4^5*t5^2*u1*v2*v4 - 4*t1^5*t2^3*t3^3*t4^6*t5^2*u1*v2*v4 + 
  4*t1^4*t2^4*t3^2*t4^7*t5^2*u1*v2*v4 - 4*t1^5*t2*t3^5*t4^2*t5^4*u1*v2*v4 + 
  4*t1^4*t2^2*t3^4*t4^3*t5^4*u1*v2*v4 - 4*t1^5*t2*t3^3*t4^4*t5^4*u1*v2*v4 + 
  4*t1^3*t2^3*t3^3*t4^4*t5^4*u1*v2*v4 + 8*t1^4*t2^2*t3^2*t4^5*t5^4*u1*v2*v4 - 
  4*t1^2*t2^4*t3^2*t4^5*t5^4*u1*v2*v4 - 4*t1^3*t2^3*t3*t4^6*t5^4*u1*v2*v4 + 
  4*t1^3*t2*t3^3*t4^2*t5^6*u1*v2*v4 - 8*t1^2*t2^2*t3^2*t4^3*t5^6*u1*v2*v4 + 
  4*t1*t2^3*t3*t4^4*t5^6*u1*v2*v4 + t1^9*t3^7*t4^4*t5^2*v5*v6 - 
  5*t1^8*t2*t3^6*t4^5*t5^2*v5*v6 + 10*t1^7*t2^2*t3^5*t4^6*t5^2*v5*v6 - 
  10*t1^6*t2^3*t3^4*t4^7*t5^2*v5*v6 + 5*t1^5*t2^4*t3^3*t4^8*t5^2*v5*v6 - 
  t1^4*t2^5*t3^2*t4^9*t5^2*v5*v6 - 2*t1^7*t3^7*t4^2*t5^4*v5*v6 + 
  10*t1^6*t2*t3^6*t4^3*t5^4*v5*v6 - 20*t1^5*t2^2*t3^5*t4^4*t5^4*v5*v6 + 
  20*t1^4*t2^3*t3^4*t4^5*t5^4*v5*v6 - 10*t1^3*t2^4*t3^3*t4^6*t5^4*v5*v6 + 
  2*t1^2*t2^5*t3^2*t4^7*t5^4*v5*v6 + t1^5*t3^7*t5^6*v5*v6 - 
  5*t1^4*t2*t3^6*t4*t5^6*v5*v6 + 10*t1^3*t2^2*t3^5*t4^2*t5^6*v5*v6 - 
  10*t1^2*t2^3*t3^4*t4^3*t5^6*v5*v6 + 5*t1*t2^4*t3^3*t4^4*t5^6*v5*v6 - 
  t2^5*t3^2*t4^5*t5^6*v5*v6, -4*t1^6*t2^4*t3^6*t4^4*u0^5*v1^2 + 
  4*t1^6*t2^4*t3^4*t4^6*u0^5*v1^2 + 8*t1^5*t2^3*t3^5*t4^3*t5^2*u0^5*v1^2 + 
  4*t1^4*t2^4*t3^4*t4^4*t5^2*u0^5*v1^2 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0^5*
   v1^2 - 4*t1^4*t2^4*t3^2*t4^6*t5^2*u0^5*v1^2 - 
  4*t1^4*t2^2*t3^4*t4^2*t5^4*u0^5*v1^2 - 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0^5*
   v1^2 + 4*t1^4*t2^2*t3^2*t4^4*t5^4*u0^5*v1^2 + 
  8*t1^3*t2^3*t3*t4^5*t5^4*u0^5*v1^2 + 4*t1^2*t2^2*t3^2*t4^2*t5^6*u0^5*v1^2 - 
  4*t1^2*t2^2*t4^4*t5^6*u0^5*v1^2 - 8*t1^7*t2^4*t3^5*t4^5*u0^2*u1^2*v1^2 - 
  2*t1^7*t2^5*t3^5*t4^5*u0^2*u1^2*v1^2 + 4*t1^5*t2^6*t3^5*t4^5*u0^2*u1^2*
   v1^2 + 2*t1^5*t2^7*t3^5*t4^5*u0^2*u1^2*v1^2 - 
  t1^8*t2^4*t3^4*t4^6*u0^2*u1^2*v1^2 + 4*t1^6*t2^5*t3^4*t4^6*u0^2*u1^2*v1^2 + 
  t1^6*t2^6*t3^4*t4^6*u0^2*u1^2*v1^2 + 2*t1^7*t2^3*t3^5*t4^3*t5^2*u0^2*u1^2*
   v1^2 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u0^2*u1^2*v1^2 - 
  2*t1^5*t2^5*t3^5*t4^3*t5^2*u0^2*u1^2*v1^2 + 8*t1^6*t2^3*t3^4*t4^4*t5^2*u0^2*
   u1^2*v1^2 + 2*t1^6*t2^4*t3^4*t4^4*t5^2*u0^2*u1^2*v1^2 - 
  8*t1^4*t2^5*t3^4*t4^4*t5^2*u0^2*u1^2*v1^2 - 2*t1^4*t2^6*t3^4*t4^4*t5^2*u0^2*
   u1^2*v1^2 + 4*t1^5*t2^4*t3^3*t4^5*t5^2*u0^2*u1^2*v1^2 - 
  4*t1^3*t2^6*t3^3*t4^5*t5^2*u0^2*u1^2*v1^2 + 4*t1^6*t2^3*t3^2*t4^6*t5^2*u0^2*
   u1^2*v1^2 + 5*t1^6*t2^4*t3^2*t4^6*t5^2*u0^2*u1^2*v1^2 - 
  8*t1^4*t2^5*t3^2*t4^6*t5^2*u0^2*u1^2*v1^2 - 5*t1^4*t2^6*t3^2*t4^6*t5^2*u0^2*
   u1^2*v1^2 - t1^6*t2^2*t3^4*t4^2*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^4*u0^2*u1^2*v1^2 + t1^4*t2^4*t3^4*t4^2*t5^4*u0^2*
   u1^2*v1^2 + 4*t1^5*t2^2*t3^3*t4^3*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^3*t2^4*t3^3*t4^3*t5^4*u0^2*u1^2*v1^2 + t1^6*t2^2*t3^2*t4^4*t5^4*u0^2*
   u1^2*v1^2 - 12*t1^4*t2^3*t3^2*t4^4*t5^4*u0^2*u1^2*v1^2 - 
  4*t1^4*t2^4*t3^2*t4^4*t5^4*u0^2*u1^2*v1^2 + 12*t1^2*t2^5*t3^2*t4^4*t5^4*
   u0^2*u1^2*v1^2 + 3*t1^2*t2^6*t3^2*t4^4*t5^4*u0^2*u1^2*v1^2 - 
  8*t1^5*t2^2*t3*t4^5*t5^4*u0^2*u1^2*v1^2 - 8*t1^5*t2^3*t3*t4^5*t5^4*u0^2*
   u1^2*v1^2 + 12*t1^3*t2^4*t3*t4^5*t5^4*u0^2*u1^2*v1^2 + 
  10*t1^3*t2^5*t3*t4^5*t5^4*u0^2*u1^2*v1^2 - 2*t1*t2^7*t3*t4^5*t5^4*u0^2*u1^2*
   v1^2 - 4*t1^4*t2*t3^2*t4^2*t5^6*u0^2*u1^2*v1^2 - 
  3*t1^4*t2^2*t3^2*t4^2*t5^6*u0^2*u1^2*v1^2 + 8*t1^2*t2^3*t3^2*t4^2*t5^6*u0^2*
   u1^2*v1^2 + 3*t1^2*t2^4*t3^2*t4^2*t5^6*u0^2*u1^2*v1^2 + 
  4*t1^3*t2^2*t3*t4^3*t5^6*u0^2*u1^2*v1^2 + 6*t1^3*t2^3*t3*t4^3*t5^6*u0^2*
   u1^2*v1^2 - 8*t1*t2^4*t3*t4^3*t5^6*u0^2*u1^2*v1^2 - 
  6*t1*t2^5*t3*t4^3*t5^6*u0^2*u1^2*v1^2 + 4*t1^4*t2*t4^4*t5^6*u0^2*u1^2*
   v1^2 + 3*t1^4*t2^2*t4^4*t5^6*u0^2*u1^2*v1^2 - 
  4*t1^2*t2^3*t4^4*t5^6*u0^2*u1^2*v1^2 - 6*t1^2*t2^4*t4^4*t5^6*u0^2*u1^2*
   v1^2 + 3*t2^6*t4^4*t5^6*u0^2*u1^2*v1^2 - 4*t1^6*t2^4*t3^7*t4^4*u0^2*u1*v1*
   v2 - 2*t1^6*t2^5*t3^7*t4^4*u0^2*u1*v1*v2 - 8*t1^7*t2^4*t3^5*t4^5*u0^2*u1*
   v1*v2 - 4*t1^7*t2^5*t3^5*t4^5*u0^2*u1*v1*v2 + 
  4*t1^5*t2^6*t3^5*t4^5*u0^2*u1*v1*v2 + 4*t1^5*t2^7*t3^5*t4^5*u0^2*u1*v1*v2 + 
  t1^7*t2^4*t3^6*t4^5*u0^2*u1*v1*v2 - 2*t1^5*t2^6*t3^6*t4^5*u0^2*u1*v1*v2 - 
  2*t1^8*t2^4*t3^4*t4^6*u0^2*u1*v1*v2 + 4*t1^6*t2^5*t3^4*t4^6*u0^2*u1*v1*v2 + 
  2*t1^6*t2^6*t3^4*t4^6*u0^2*u1*v1*v2 + 4*t1^6*t2^4*t3^5*t4^6*u0^2*u1*v1*v2 + 
  2*t1^6*t2^5*t3^5*t4^6*u0^2*u1*v1*v2 + 2*t1^7*t2^4*t3^4*t4^7*u0^2*u1*v1*v2 - 
  t1^5*t2^6*t3^4*t4^7*u0^2*u1*v1*v2 + 2*t1^6*t2^3*t3^7*t4^2*t5^2*u0^2*u1*v1*
   v2 + 4*t1^7*t2^3*t3^5*t4^3*t5^2*u0^2*u1*v1*v2 + 
  4*t1^5*t2^4*t3^5*t4^3*t5^2*u0^2*u1*v1*v2 - 4*t1^5*t2^5*t3^5*t4^3*t5^2*u0^2*
   u1*v1*v2 + t1^7*t2^2*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 + 
  4*t1^5*t2^3*t3^6*t4^3*t5^2*u0^2*u1*v1*v2 + t1^5*t2^4*t3^6*t4^3*t5^2*u0^2*u1*
   v1*v2 + 8*t1^6*t2^3*t3^4*t4^4*t5^2*u0^2*u1*v1*v2 + 
  4*t1^6*t2^4*t3^4*t4^4*t5^2*u0^2*u1*v1*v2 - 8*t1^4*t2^5*t3^4*t4^4*t5^2*u0^2*
   u1*v1*v2 - 4*t1^4*t2^6*t3^4*t4^4*t5^2*u0^2*u1*v1*v2 - 
  6*t1^6*t2^3*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 + 4*t1^4*t2^4*t3^5*t4^4*t5^2*u0^2*
   u1*v1*v2 + 4*t1^4*t2^5*t3^5*t4^4*t5^2*u0^2*u1*v1*v2 + 
  4*t1^5*t2^4*t3^3*t4^5*t5^2*u0^2*u1*v1*v2 - 4*t1^3*t2^6*t3^3*t4^5*t5^2*u0^2*
   u1*v1*v2 + 2*t1^5*t2^4*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 + 
  t1^3*t2^6*t3^4*t4^5*t5^2*u0^2*u1*v1*v2 + 4*t1^6*t2^3*t3^2*t4^6*t5^2*u0^2*u1*
   v1*v2 + 10*t1^6*t2^4*t3^2*t4^6*t5^2*u0^2*u1*v1*v2 - 
  8*t1^4*t2^5*t3^2*t4^6*t5^2*u0^2*u1*v1*v2 - 10*t1^4*t2^6*t3^2*t4^6*t5^2*u0^2*
   u1*v1*v2 - 4*t1^6*t2^3*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 - 
  4*t1^4*t2^4*t3^3*t4^6*t5^2*u0^2*u1*v1*v2 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*u0^2*
   u1*v1*v2 - 4*t1^5*t2^3*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 - 
  6*t1^5*t2^4*t3^2*t4^7*t5^2*u0^2*u1*v1*v2 + t1^3*t2^6*t3^2*t4^7*t5^2*u0^2*u1*
   v1*v2 - t1^5*t2^2*t3^6*t4*t5^4*u0^2*u1*v1*v2 - 
  2*t1^6*t2^2*t3^4*t4^2*t5^4*u0^2*u1*v1*v2 - 4*t1^4*t2^3*t3^4*t4^2*t5^4*u0^2*
   u1*v1*v2 + 2*t1^4*t2^4*t3^4*t4^2*t5^4*u0^2*u1*v1*v2 + 
  4*t1^4*t2^2*t3^5*t4^2*t5^4*u0^2*u1*v1*v2 + 4*t1^5*t2^2*t3^3*t4^3*t5^4*u0^2*
   u1*v1*v2 - 4*t1^3*t2^4*t3^3*t4^3*t5^4*u0^2*u1*v1*v2 + 
  t1^5*t2^2*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 - 8*t1^3*t2^3*t3^4*t4^3*t5^4*u0^2*u1*
   v1*v2 - 2*t1^3*t2^4*t3^4*t4^3*t5^4*u0^2*u1*v1*v2 + 
  2*t1^6*t2^2*t3^2*t4^4*t5^4*u0^2*u1*v1*v2 - 12*t1^4*t2^3*t3^2*t4^4*t5^4*u0^2*
   u1*v1*v2 - 8*t1^4*t2^4*t3^2*t4^4*t5^4*u0^2*u1*v1*v2 + 
  12*t1^2*t2^5*t3^2*t4^4*t5^4*u0^2*u1*v1*v2 + 6*t1^2*t2^6*t3^2*t4^4*t5^4*u0^2*
   u1*v1*v2 - 12*t1^4*t2^2*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 - 
  4*t1^4*t2^3*t3^3*t4^4*t5^4*u0^2*u1*v1*v2 - 2*t1^2*t2^5*t3^3*t4^4*t5^4*u0^2*
   u1*v1*v2 - 8*t1^5*t2^2*t3*t4^5*t5^4*u0^2*u1*v1*v2 - 
  16*t1^5*t2^3*t3*t4^5*t5^4*u0^2*u1*v1*v2 + 12*t1^3*t2^4*t3*t4^5*t5^4*u0^2*u1*
   v1*v2 + 20*t1^3*t2^5*t3*t4^5*t5^4*u0^2*u1*v1*v2 - 
  4*t1*t2^7*t3*t4^5*t5^4*u0^2*u1*v1*v2 + 2*t1^5*t2^2*t3^2*t4^5*t5^4*u0^2*u1*
   v1*v2 + 8*t1^3*t2^3*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 - 
  t1^3*t2^4*t3^2*t4^5*t5^4*u0^2*u1*v1*v2 + t1*t2^6*t3^2*t4^5*t5^4*u0^2*u1*v1*
   v2 + 8*t1^4*t2^2*t3*t4^6*t5^4*u0^2*u1*v1*v2 + 
  12*t1^4*t2^3*t3*t4^6*t5^4*u0^2*u1*v1*v2 - 6*t1^2*t2^5*t3*t4^6*t5^4*u0^2*u1*
   v1*v2 - 4*t1^3*t2*t3^4*t4*t5^6*u0^2*u1*v1*v2 - 
  3*t1^3*t2^2*t3^4*t4*t5^6*u0^2*u1*v1*v2 - 4*t1^4*t2*t3^2*t4^2*t5^6*u0^2*u1*
   v1*v2 - 6*t1^4*t2^2*t3^2*t4^2*t5^6*u0^2*u1*v1*v2 + 
  8*t1^2*t2^3*t3^2*t4^2*t5^6*u0^2*u1*v1*v2 + 6*t1^2*t2^4*t3^2*t4^2*t5^6*u0^2*
   u1*v1*v2 + 4*t1^2*t2^2*t3^3*t4^2*t5^6*u0^2*u1*v1*v2 + 
  6*t1^2*t2^3*t3^3*t4^2*t5^6*u0^2*u1*v1*v2 + 4*t1^3*t2^2*t3*t4^3*t5^6*u0^2*u1*
   v1*v2 + 12*t1^3*t2^3*t3*t4^3*t5^6*u0^2*u1*v1*v2 - 
  8*t1*t2^4*t3*t4^3*t5^6*u0^2*u1*v1*v2 - 12*t1*t2^5*t3*t4^3*t5^6*u0^2*u1*v1*
   v2 + 8*t1^3*t2*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 + 
  6*t1^3*t2^2*t3^2*t4^3*t5^6*u0^2*u1*v1*v2 - 3*t1*t2^4*t3^2*t4^3*t5^6*u0^2*u1*
   v1*v2 + 4*t1^4*t2*t4^4*t5^6*u0^2*u1*v1*v2 + 6*t1^4*t2^2*t4^4*t5^6*u0^2*u1*
   v1*v2 - 4*t1^2*t2^3*t4^4*t5^6*u0^2*u1*v1*v2 - 
  12*t1^2*t2^4*t4^4*t5^6*u0^2*u1*v1*v2 + 6*t2^6*t4^4*t5^6*u0^2*u1*v1*v2 - 
  4*t1^2*t2^2*t3*t4^4*t5^6*u0^2*u1*v1*v2 - 6*t1^2*t2^3*t3*t4^4*t5^6*u0^2*u1*
   v1*v2 - 4*t1^3*t2*t4^5*t5^6*u0^2*u1*v1*v2 - 6*t1^3*t2^2*t4^5*t5^6*u0^2*u1*
   v1*v2 + 6*t1*t2^4*t4^5*t5^6*u0^2*u1*v1*v2 - 2*t1^6*t2^5*t3^7*t4^4*u0^2*
   v2^2 + 2*t1^6*t2^4*t3^8*t4^4*u0^2*v2^2 - 2*t1^7*t2^5*t3^5*t4^5*u0^2*v2^2 + 
  2*t1^5*t2^7*t3^5*t4^5*u0^2*v2^2 + t1^7*t2^4*t3^6*t4^5*u0^2*v2^2 - 
  2*t1^5*t2^6*t3^6*t4^5*u0^2*v2^2 - t1^8*t2^4*t3^4*t4^6*u0^2*v2^2 + 
  t1^6*t2^6*t3^4*t4^6*u0^2*v2^2 + 2*t1^6*t2^5*t3^5*t4^6*u0^2*v2^2 - 
  t1^6*t2^4*t3^6*t4^6*u0^2*v2^2 + 2*t1^7*t2^4*t3^4*t4^7*u0^2*v2^2 - 
  t1^5*t2^6*t3^4*t4^7*u0^2*v2^2 - t1^6*t2^4*t3^4*t4^8*u0^2*v2^2 + 
  2*t1^6*t2^3*t3^7*t4^2*t5^2*u0^2*v2^2 + t1^6*t2^2*t3^8*t4^2*t5^2*u0^2*v2^2 + 
  2*t1^7*t2^3*t3^5*t4^3*t5^2*u0^2*v2^2 - 2*t1^5*t2^5*t3^5*t4^3*t5^2*u0^2*
   v2^2 + t1^7*t2^2*t3^6*t4^3*t5^2*u0^2*v2^2 + t1^5*t2^4*t3^6*t4^3*t5^2*u0^2*
   v2^2 - 4*t1^5*t2^3*t3^7*t4^3*t5^2*u0^2*v2^2 + 
  2*t1^6*t2^4*t3^4*t4^4*t5^2*u0^2*v2^2 - 2*t1^4*t2^6*t3^4*t4^4*t5^2*u0^2*
   v2^2 - 6*t1^6*t2^3*t3^5*t4^4*t5^2*u0^2*v2^2 + 
  4*t1^4*t2^5*t3^5*t4^4*t5^2*u0^2*v2^2 - t1^6*t2^2*t3^6*t4^4*t5^2*u0^2*v2^2 - 
  t1^4*t2^4*t3^6*t4^4*t5^2*u0^2*v2^2 + 2*t1^5*t2^4*t3^4*t4^5*t5^2*u0^2*v2^2 + 
  t1^3*t2^6*t3^4*t4^5*t5^2*u0^2*v2^2 + 5*t1^6*t2^4*t3^2*t4^6*t5^2*u0^2*v2^2 - 
  5*t1^4*t2^6*t3^2*t4^6*t5^2*u0^2*v2^2 - 4*t1^6*t2^3*t3^3*t4^6*t5^2*u0^2*
   v2^2 + 4*t1^4*t2^5*t3^3*t4^6*t5^2*u0^2*v2^2 - 
  6*t1^5*t2^4*t3^2*t4^7*t5^2*u0^2*v2^2 + t1^3*t2^6*t3^2*t4^7*t5^2*u0^2*v2^2 + 
  4*t1^5*t2^3*t3^3*t4^7*t5^2*u0^2*v2^2 + t1^4*t2^4*t3^2*t4^8*t5^2*u0^2*v2^2 - 
  t1^5*t2^2*t3^6*t4*t5^4*u0^2*v2^2 - t1^6*t2^2*t3^4*t4^2*t5^4*u0^2*v2^2 + 
  t1^4*t2^4*t3^4*t4^2*t5^4*u0^2*v2^2 - t1^4*t2^2*t3^6*t4^2*t5^4*u0^2*v2^2 + 
  t1^5*t2^2*t3^4*t4^3*t5^4*u0^2*v2^2 - 2*t1^3*t2^4*t3^4*t4^3*t5^4*u0^2*v2^2 + 
  4*t1^3*t2^3*t3^5*t4^3*t5^4*u0^2*v2^2 + t1^6*t2^2*t3^2*t4^4*t5^4*u0^2*v2^2 - 
  4*t1^4*t2^4*t3^2*t4^4*t5^4*u0^2*v2^2 + 3*t1^2*t2^6*t3^2*t4^4*t5^4*u0^2*
   v2^2 - 4*t1^4*t2^3*t3^3*t4^4*t5^4*u0^2*v2^2 - 
  2*t1^2*t2^5*t3^3*t4^4*t5^4*u0^2*v2^2 + 4*t1^4*t2^2*t3^4*t4^4*t5^4*u0^2*
   v2^2 - t1^2*t2^4*t3^4*t4^4*t5^4*u0^2*v2^2 - 8*t1^5*t2^3*t3*t4^5*t5^4*u0^2*
   v2^2 + 10*t1^3*t2^5*t3*t4^5*t5^4*u0^2*v2^2 - 
  2*t1*t2^7*t3*t4^5*t5^4*u0^2*v2^2 + 2*t1^5*t2^2*t3^2*t4^5*t5^4*u0^2*v2^2 - 
  t1^3*t2^4*t3^2*t4^5*t5^4*u0^2*v2^2 + t1*t2^6*t3^2*t4^5*t5^4*u0^2*v2^2 + 
  12*t1^4*t2^3*t3*t4^6*t5^4*u0^2*v2^2 - 6*t1^2*t2^5*t3*t4^6*t5^4*u0^2*v2^2 - 
  3*t1^4*t2^2*t3^2*t4^6*t5^4*u0^2*v2^2 + t1^2*t2^4*t3^2*t4^6*t5^4*u0^2*v2^2 - 
  4*t1^3*t2^3*t3*t4^7*t5^4*u0^2*v2^2 - 3*t1^3*t2^2*t3^4*t4*t5^6*u0^2*v2^2 - 
  3*t1^4*t2^2*t3^2*t4^2*t5^6*u0^2*v2^2 + 3*t1^2*t2^4*t3^2*t4^2*t5^6*u0^2*
   v2^2 + 6*t1^2*t2^3*t3^3*t4^2*t5^6*u0^2*v2^2 + 
  6*t1^3*t2^3*t3*t4^3*t5^6*u0^2*v2^2 - 6*t1*t2^5*t3*t4^3*t5^6*u0^2*v2^2 + 
  6*t1^3*t2^2*t3^2*t4^3*t5^6*u0^2*v2^2 - 3*t1*t2^4*t3^2*t4^3*t5^6*u0^2*v2^2 + 
  3*t1^4*t2^2*t4^4*t5^6*u0^2*v2^2 - 6*t1^2*t2^4*t4^4*t5^6*u0^2*v2^2 + 
  3*t2^6*t4^4*t5^6*u0^2*v2^2 - 6*t1^2*t2^3*t3*t4^4*t5^6*u0^2*v2^2 - 
  3*t1^2*t2^2*t3^2*t4^4*t5^6*u0^2*v2^2 - 6*t1^3*t2^2*t4^5*t5^6*u0^2*v2^2 + 
  6*t1*t2^4*t4^5*t5^6*u0^2*v2^2 + 3*t1^2*t2^2*t4^6*t5^6*u0^2*v2^2 - 
  4*t1^6*t2^4*t3^6*t4^4*u0^3*v1*v3 + 4*t1^6*t2^4*t3^4*t4^6*u0^3*v1*v3 + 
  8*t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v3 + 4*t1^4*t2^4*t3^4*t4^4*t5^2*u0^3*v1*
   v3 - 8*t1^5*t2^3*t3^3*t4^5*t5^2*u0^3*v1*v3 - 
  4*t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v3 - 4*t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*v1*
   v3 - 8*t1^3*t2^3*t3^3*t4^3*t5^4*u0^3*v1*v3 + 
  4*t1^4*t2^2*t3^2*t4^4*t5^4*u0^3*v1*v3 + 8*t1^3*t2^3*t3*t4^5*t5^4*u0^3*v1*
   v3 + 4*t1^2*t2^2*t3^2*t4^2*t5^6*u0^3*v1*v3 - 
  4*t1^2*t2^2*t4^4*t5^6*u0^3*v1*v3 - 4*t1^7*t2^4*t3^5*t4^5*u1^2*v1*v3 + 
  4*t1^6*t2^5*t3^4*t4^6*u1^2*v1*v3 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v3 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v3 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v3 - 4*t1^4*t2^5*t3^2*t4^6*t5^2*u1^2*v1*v3 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^4*u1^2*v1*v3 - 4*t1^4*t2^3*t3^2*t4^4*t5^4*u1^2*v1*
   v3 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v3 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1^2*v1*v3 + 4*t1^2*t2^3*t3^2*t4^2*t5^6*u1^2*v1*
   v3 - 4*t1*t2^4*t3*t4^3*t5^6*u1^2*v1*v3 - 4*t1^7*t2^4*t3^5*t4^5*u1*v2*v3 + 
  4*t1^6*t2^5*t3^4*t4^6*u1*v2*v3 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1*v2*v3 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1*v2*v3 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1*v2*v3 - 
  4*t1^4*t2^5*t3^2*t4^6*t5^2*u1*v2*v3 - 4*t1^4*t2^3*t3^4*t4^2*t5^4*u1*v2*v3 - 
  4*t1^4*t2^3*t3^2*t4^4*t5^4*u1*v2*v3 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1*v2*v3 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1*v2*v3 + 4*t1^2*t2^3*t3^2*t4^2*t5^6*u1*v2*v3 - 
  4*t1*t2^4*t3*t4^3*t5^6*u1*v2*v3 - 4*t1^6*t2^4*t3^6*t4^4*u0^3*v1*v4 + 
  4*t1^4*t2^6*t3^4*t4^6*u0^3*v1*v4 + 8*t1^5*t2^3*t3^5*t4^3*t5^2*u0^3*v1*v4 + 
  4*t1^6*t2^2*t3^4*t4^4*t5^2*u0^3*v1*v4 - 8*t1^3*t2^5*t3^3*t4^5*t5^2*u0^3*v1*
   v4 - 4*t1^4*t2^4*t3^2*t4^6*t5^2*u0^3*v1*v4 - 
  4*t1^4*t2^2*t3^4*t4^2*t5^4*u0^3*v1*v4 - 8*t1^5*t2*t3^3*t4^3*t5^4*u0^3*v1*
   v4 + 4*t1^2*t2^4*t3^2*t4^4*t5^4*u0^3*v1*v4 + 
  8*t1^3*t2^3*t3*t4^5*t5^4*u0^3*v1*v4 + 4*t1^4*t3^2*t4^2*t5^6*u0^3*v1*v4 - 
  4*t1^2*t2^2*t4^4*t5^6*u0^3*v1*v4 - 4*t1^7*t2^4*t3^5*t4^5*u1^2*v1*v4 + 
  4*t1^6*t2^5*t3^4*t4^6*u1^2*v1*v4 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1^2*v1*v4 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1^2*v1*v4 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1^2*v1*
   v4 - 4*t1^4*t2^5*t3^2*t4^6*t5^2*u1^2*v1*v4 - 
  4*t1^4*t2^3*t3^4*t4^2*t5^4*u1^2*v1*v4 - 4*t1^4*t2^3*t3^2*t4^4*t5^4*u1^2*v1*
   v4 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1^2*v1*v4 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1^2*v1*v4 + 4*t1^2*t2^3*t3^2*t4^2*t5^6*u1^2*v1*
   v4 - 4*t1*t2^4*t3*t4^3*t5^6*u1^2*v1*v4 - 4*t1^7*t2^4*t3^5*t4^5*u1*v2*v4 + 
  4*t1^6*t2^5*t3^4*t4^6*u1*v2*v4 + 4*t1^6*t2^4*t3^5*t4^6*u1*v2*v4 - 
  4*t1^5*t2^5*t3^4*t4^7*u1*v2*v4 + 4*t1^5*t2^4*t3^5*t4^3*t5^2*u1*v2*v4 + 
  4*t1^6*t2^3*t3^4*t4^4*t5^2*u1*v2*v4 - 4*t1^4*t2^5*t3^4*t4^4*t5^2*u1*v2*v4 - 
  4*t1^6*t2^2*t3^5*t4^4*t5^2*u1*v2*v4 - 4*t1^4*t2^4*t3^5*t4^4*t5^2*u1*v2*v4 + 
  4*t1^3*t2^5*t3^4*t4^5*t5^2*u1*v2*v4 - 4*t1^4*t2^5*t3^2*t4^6*t5^2*u1*v2*v4 + 
  4*t1^4*t2^4*t3^3*t4^6*t5^2*u1*v2*v4 - 4*t1^4*t2^3*t3^4*t4^2*t5^4*u1*v2*v4 + 
  4*t1^4*t2^2*t3^5*t4^2*t5^4*u1*v2*v4 + 4*t1^5*t2*t3^4*t4^3*t5^4*u1*v2*v4 - 
  4*t1^4*t2^3*t3^2*t4^4*t5^4*u1*v2*v4 + 4*t1^2*t2^5*t3^2*t4^4*t5^4*u1*v2*v4 - 
  4*t1^4*t2^2*t3^3*t4^4*t5^4*u1*v2*v4 - 4*t1^2*t2^4*t3^3*t4^4*t5^4*u1*v2*v4 + 
  4*t1^3*t2^4*t3*t4^5*t5^4*u1*v2*v4 - 4*t1^3*t2*t3^4*t4*t5^6*u1*v2*v4 + 
  4*t1^2*t2^3*t3^2*t4^2*t5^6*u1*v2*v4 + 4*t1^2*t2^2*t3^3*t4^2*t5^6*u1*v2*v4 - 
  4*t1*t2^4*t3*t4^3*t5^6*u1*v2*v4 + t1^8*t2^2*t3^5*t4^4*t5^2*u0*u1*v1*v5 - 
  t1^6*t2^4*t3^5*t4^4*t5^2*u0*u1*v1*v5 - 3*t1^7*t2^3*t3^4*t4^5*t5^2*u0*u1*v1*
   v5 + 3*t1^5*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*v5 + 
  3*t1^6*t2^4*t3^3*t4^6*t5^2*u0*u1*v1*v5 - 3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*u1*
   v1*v5 - t1^5*t2^5*t3^2*t4^7*t5^2*u0*u1*v1*v5 + 
  t1^3*t2^7*t3^2*t4^7*t5^2*u0*u1*v1*v5 - t1^6*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*
   v5 + t1^4*t2^4*t3^5*t4^2*t5^4*u0*u1*v1*v5 - t1^7*t2*t3^4*t4^3*t5^4*u0*u1*
   v1*v5 + 4*t1^5*t2^3*t3^4*t4^3*t5^4*u0*u1*v1*v5 - 
  3*t1^3*t2^5*t3^4*t4^3*t5^4*u0*u1*v1*v5 + 3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*u1*
   v1*v5 - 6*t1^4*t2^4*t3^3*t4^4*t5^4*u0*u1*v1*v5 + 
  3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*u1*v1*v5 - 3*t1^5*t2^3*t3^2*t4^5*t5^4*u0*u1*
   v1*v5 + 4*t1^3*t2^5*t3^2*t4^5*t5^4*u0*u1*v1*v5 - 
  t1*t2^7*t3^2*t4^5*t5^4*u0*u1*v1*v5 + t1^4*t2^4*t3*t4^6*t5^4*u0*u1*v1*v5 - 
  t1^2*t2^6*t3*t4^6*t5^4*u0*u1*v1*v5 + t1^5*t2*t3^4*t4*t5^6*u0*u1*v1*v5 - 
  t1^3*t2^3*t3^4*t4*t5^6*u0*u1*v1*v5 - 3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*u1*v1*
   v5 + 3*t1^2*t2^4*t3^3*t4^2*t5^6*u0*u1*v1*v5 + 
  3*t1^3*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v5 - 3*t1*t2^5*t3^2*t4^3*t5^6*u0*u1*v1*
   v5 - t1^2*t2^4*t3*t4^4*t5^6*u0*u1*v1*v5 + t2^6*t3*t4^4*t5^6*u0*u1*v1*v5 + 
  t1^7*t2^2*t3^7*t4^3*t5^2*u0*v2*v5 + t1^8*t2^2*t3^5*t4^4*t5^2*u0*v2*v5 - 
  t1^6*t2^4*t3^5*t4^4*t5^2*u0*v2*v5 - 3*t1^6*t2^3*t3^6*t4^4*t5^2*u0*v2*v5 - 
  3*t1^7*t2^3*t3^4*t4^5*t5^2*u0*v2*v5 + 3*t1^5*t2^5*t3^4*t4^5*t5^2*u0*v2*v5 - 
  t1^7*t2^2*t3^5*t4^5*t5^2*u0*v2*v5 + 3*t1^5*t2^4*t3^5*t4^5*t5^2*u0*v2*v5 + 
  3*t1^6*t2^4*t3^3*t4^6*t5^2*u0*v2*v5 - 3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*v2*v5 + 
  3*t1^6*t2^3*t3^4*t4^6*t5^2*u0*v2*v5 - t1^4*t2^5*t3^4*t4^6*t5^2*u0*v2*v5 - 
  t1^5*t2^5*t3^2*t4^7*t5^2*u0*v2*v5 + t1^3*t2^7*t3^2*t4^7*t5^2*u0*v2*v5 - 
  3*t1^5*t2^4*t3^3*t4^7*t5^2*u0*v2*v5 + t1^4*t2^5*t3^2*t4^8*t5^2*u0*v2*v5 - 
  t1^5*t2^2*t3^7*t4*t5^4*u0*v2*v5 - t1^6*t2^2*t3^5*t4^2*t5^4*u0*v2*v5 + 
  t1^4*t2^4*t3^5*t4^2*t5^4*u0*v2*v5 - t1^6*t2*t3^6*t4^2*t5^4*u0*v2*v5 + 
  3*t1^4*t2^3*t3^6*t4^2*t5^4*u0*v2*v5 - t1^7*t2*t3^4*t4^3*t5^4*u0*v2*v5 + 
  4*t1^5*t2^3*t3^4*t4^3*t5^4*u0*v2*v5 - 3*t1^3*t2^5*t3^4*t4^3*t5^4*u0*v2*v5 + 
  4*t1^5*t2^2*t3^5*t4^3*t5^4*u0*v2*v5 - 3*t1^3*t2^4*t3^5*t4^3*t5^4*u0*v2*v5 + 
  3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*v2*v5 - 6*t1^4*t2^4*t3^3*t4^4*t5^4*u0*v2*v5 + 
  3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*v2*v5 + t1^6*t2*t3^4*t4^4*t5^4*u0*v2*v5 - 
  6*t1^4*t2^3*t3^4*t4^4*t5^4*u0*v2*v5 + t1^2*t2^5*t3^4*t4^4*t5^4*u0*v2*v5 - 
  3*t1^5*t2^3*t3^2*t4^5*t5^4*u0*v2*v5 + 4*t1^3*t2^5*t3^2*t4^5*t5^4*u0*v2*v5 - 
  t1*t2^7*t3^2*t4^5*t5^4*u0*v2*v5 - 3*t1^5*t2^2*t3^3*t4^5*t5^4*u0*v2*v5 + 
  4*t1^3*t2^4*t3^3*t4^5*t5^4*u0*v2*v5 + t1^4*t2^4*t3*t4^6*t5^4*u0*v2*v5 - 
  t1^2*t2^6*t3*t4^6*t5^4*u0*v2*v5 + 3*t1^4*t2^3*t3^2*t4^6*t5^4*u0*v2*v5 - 
  t1^2*t2^5*t3^2*t4^6*t5^4*u0*v2*v5 - t1^3*t2^4*t3*t4^7*t5^4*u0*v2*v5 + 
  t1^4*t2*t3^6*t5^6*u0*v2*v5 + t1^5*t2*t3^4*t4*t5^6*u0*v2*v5 - 
  t1^3*t2^3*t3^4*t4*t5^6*u0*v2*v5 - 3*t1^3*t2^2*t3^5*t4*t5^6*u0*v2*v5 - 
  3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*v2*v5 + 3*t1^2*t2^4*t3^3*t4^2*t5^6*u0*v2*v5 - 
  t1^4*t2*t3^4*t4^2*t5^6*u0*v2*v5 + 3*t1^2*t2^3*t3^4*t4^2*t5^6*u0*v2*v5 + 
  3*t1^3*t2^3*t3^2*t4^3*t5^6*u0*v2*v5 - 3*t1*t2^5*t3^2*t4^3*t5^6*u0*v2*v5 + 
  3*t1^3*t2^2*t3^3*t4^3*t5^6*u0*v2*v5 - t1*t2^4*t3^3*t4^3*t5^6*u0*v2*v5 - 
  t1^2*t2^4*t3*t4^4*t5^6*u0*v2*v5 + t2^6*t3*t4^4*t5^6*u0*v2*v5 - 
  3*t1^2*t2^3*t3^2*t4^4*t5^6*u0*v2*v5 + t1*t2^4*t3*t4^5*t5^6*u0*v2*v5 + 
  2*t1^7*t2^4*t3^6*t4^5*u0*u1*v1*v6 + t1^7*t2^5*t3^6*t4^5*u0*u1*v1*v6 - 
  4*t1^6*t2^5*t3^5*t4^6*u0*u1*v1*v6 - 2*t1^6*t2^6*t3^5*t4^6*u0*u1*v1*v6 + 
  2*t1^5*t2^6*t3^4*t4^7*u0*u1*v1*v6 + t1^5*t2^7*t3^4*t4^7*u0*u1*v1*v6 - 
  t1^7*t2^3*t3^6*t4^3*t5^2*u0*u1*v1*v6 - 2*t1^5*t2^4*t3^6*t4^3*t5^2*u0*u1*v1*
   v6 - t1^5*t2^5*t3^6*t4^3*t5^2*u0*u1*v1*v6 - t1^8*t2^2*t3^5*t4^4*t5^2*u0*u1*
   v1*v6 + 2*t1^6*t2^3*t3^5*t4^4*t5^2*u0*u1*v1*v6 + 
  3*t1^6*t2^4*t3^5*t4^4*t5^2*u0*u1*v1*v6 + 4*t1^4*t2^5*t3^5*t4^4*t5^2*u0*u1*
   v1*v6 + 2*t1^4*t2^6*t3^5*t4^4*t5^2*u0*u1*v1*v6 + 
  2*t1^7*t2^2*t3^4*t4^5*t5^2*u0*u1*v1*v6 + 6*t1^7*t2^3*t3^4*t4^5*t5^2*u0*u1*
   v1*v6 - 4*t1^5*t2^4*t3^4*t4^5*t5^2*u0*u1*v1*v6 - 
  4*t1^5*t2^5*t3^4*t4^5*t5^2*u0*u1*v1*v6 - 2*t1^3*t2^6*t3^4*t4^5*t5^2*u0*u1*
   v1*v6 - t1^3*t2^7*t3^4*t4^5*t5^2*u0*u1*v1*v6 - 
  4*t1^6*t2^3*t3^3*t4^6*t5^2*u0*u1*v1*v6 - 9*t1^6*t2^4*t3^3*t4^6*t5^2*u0*u1*
   v1*v6 + 2*t1^4*t2^5*t3^3*t4^6*t5^2*u0*u1*v1*v6 + 
  3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*u1*v1*v6 + 2*t1^5*t2^4*t3^2*t4^7*t5^2*u0*u1*
   v1*v6 + 4*t1^5*t2^5*t3^2*t4^7*t5^2*u0*u1*v1*v6 - 
  t1^3*t2^7*t3^2*t4^7*t5^2*u0*u1*v1*v6 + t1^5*t2^3*t3^6*t4*t5^4*u0*u1*v1*v6 + 
  t1^6*t2^2*t3^5*t4^2*t5^4*u0*u1*v1*v6 - 2*t1^4*t2^3*t3^5*t4^2*t5^4*u0*u1*v1*
   v6 - 3*t1^4*t2^4*t3^5*t4^2*t5^4*u0*u1*v1*v6 - 
  6*t1^5*t2^2*t3^4*t4^3*t5^4*u0*u1*v1*v6 - 9*t1^5*t2^3*t3^4*t4^3*t5^4*u0*u1*
   v1*v6 + 4*t1^3*t2^4*t3^4*t4^3*t5^4*u0*u1*v1*v6 + 
  4*t1^3*t2^5*t3^4*t4^3*t5^4*u0*u1*v1*v6 - 2*t1^6*t2*t3^3*t4^4*t5^4*u0*u1*v1*
   v6 - 3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*u1*v1*v6 + 
  12*t1^4*t2^3*t3^3*t4^4*t5^4*u0*u1*v1*v6 + 18*t1^4*t2^4*t3^3*t4^4*t5^4*u0*u1*
   v1*v6 - 2*t1^2*t2^5*t3^3*t4^4*t5^4*u0*u1*v1*v6 - 
  3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*u1*v1*v6 + 4*t1^5*t2^2*t3^2*t4^5*t5^4*u0*u1*
   v1*v6 + 6*t1^5*t2^3*t3^2*t4^5*t5^4*u0*u1*v1*v6 - 
  6*t1^3*t2^4*t3^2*t4^5*t5^4*u0*u1*v1*v6 - 13*t1^3*t2^5*t3^2*t4^5*t5^4*u0*u1*
   v1*v6 + t1*t2^7*t3^2*t4^5*t5^4*u0*u1*v1*v6 - 
  2*t1^4*t2^3*t3*t4^6*t5^4*u0*u1*v1*v6 - 3*t1^4*t2^4*t3*t4^6*t5^4*u0*u1*v1*
   v6 + 3*t1^2*t2^6*t3*t4^6*t5^4*u0*u1*v1*v6 + 4*t1^3*t2^2*t3^4*t4*t5^6*u0*u1*
   v1*v6 + 3*t1^3*t2^3*t3^4*t4*t5^6*u0*u1*v1*v6 + 
  2*t1^4*t2*t3^3*t4^2*t5^6*u0*u1*v1*v6 + 3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*u1*v1*
   v6 - 8*t1^2*t2^3*t3^3*t4^2*t5^6*u0*u1*v1*v6 - 
  9*t1^2*t2^4*t3^3*t4^2*t5^6*u0*u1*v1*v6 - 4*t1^3*t2^2*t3^2*t4^3*t5^6*u0*u1*
   v1*v6 - 6*t1^3*t2^3*t3^2*t4^3*t5^6*u0*u1*v1*v6 + 
  4*t1*t2^4*t3^2*t4^3*t5^6*u0*u1*v1*v6 + 9*t1*t2^5*t3^2*t4^3*t5^6*u0*u1*v1*
   v6 + 2*t1^2*t2^3*t3*t4^4*t5^6*u0*u1*v1*v6 + 3*t1^2*t2^4*t3*t4^4*t5^6*u0*u1*
   v1*v6 - 3*t2^6*t3*t4^4*t5^6*u0*u1*v1*v6 + t1^7*t2^5*t3^6*t4^5*u0*v2*v6 - 
  t1^7*t2^4*t3^7*t4^5*u0*v2*v6 - 2*t1^6*t2^6*t3^5*t4^6*u0*v2*v6 + 
  2*t1^6*t2^5*t3^6*t4^6*u0*v2*v6 + t1^5*t2^7*t3^4*t4^7*u0*v2*v6 - 
  t1^5*t2^6*t3^5*t4^7*u0*v2*v6 - t1^7*t2^3*t3^6*t4^3*t5^2*u0*v2*v6 - 
  t1^5*t2^5*t3^6*t4^3*t5^2*u0*v2*v6 - 2*t1^7*t2^2*t3^7*t4^3*t5^2*u0*v2*v6 + 
  t1^5*t2^4*t3^7*t4^3*t5^2*u0*v2*v6 - t1^8*t2^2*t3^5*t4^4*t5^2*u0*v2*v6 + 
  3*t1^6*t2^4*t3^5*t4^4*t5^2*u0*v2*v6 + 2*t1^4*t2^6*t3^5*t4^4*t5^2*u0*v2*v6 + 
  6*t1^6*t2^3*t3^6*t4^4*t5^2*u0*v2*v6 - 2*t1^4*t2^5*t3^6*t4^4*t5^2*u0*v2*v6 + 
  6*t1^7*t2^3*t3^4*t4^5*t5^2*u0*v2*v6 - 4*t1^5*t2^5*t3^4*t4^5*t5^2*u0*v2*v6 - 
  t1^3*t2^7*t3^4*t4^5*t5^2*u0*v2*v6 - t1^7*t2^2*t3^5*t4^5*t5^2*u0*v2*v6 - 
  5*t1^5*t2^4*t3^5*t4^5*t5^2*u0*v2*v6 + t1^3*t2^6*t3^5*t4^5*t5^2*u0*v2*v6 - 
  9*t1^6*t2^4*t3^3*t4^6*t5^2*u0*v2*v6 + 3*t1^4*t2^6*t3^3*t4^6*t5^2*u0*v2*v6 + 
  4*t1^5*t2^5*t3^2*t4^7*t5^2*u0*v2*v6 - t1^3*t2^7*t3^2*t4^7*t5^2*u0*v2*v6 + 
  3*t1^5*t2^4*t3^3*t4^7*t5^2*u0*v2*v6 + t1^3*t2^6*t3^3*t4^7*t5^2*u0*v2*v6 - 
  2*t1^4*t2^5*t3^2*t4^8*t5^2*u0*v2*v6 + t1^5*t2^3*t3^6*t4*t5^4*u0*v2*v6 + 
  2*t1^5*t2^2*t3^7*t4*t5^4*u0*v2*v6 + t1^6*t2^2*t3^5*t4^2*t5^4*u0*v2*v6 - 
  3*t1^4*t2^4*t3^5*t4^2*t5^4*u0*v2*v6 - 6*t1^4*t2^3*t3^6*t4^2*t5^4*u0*v2*v6 - 
  9*t1^5*t2^3*t3^4*t4^3*t5^4*u0*v2*v6 + 4*t1^3*t2^5*t3^4*t4^3*t5^4*u0*v2*v6 + 
  t1^5*t2^2*t3^5*t4^3*t5^4*u0*v2*v6 + 5*t1^3*t2^4*t3^5*t4^3*t5^4*u0*v2*v6 - 
  3*t1^6*t2^2*t3^3*t4^4*t5^4*u0*v2*v6 + 18*t1^4*t2^4*t3^3*t4^4*t5^4*u0*v2*
   v6 - 3*t1^2*t2^6*t3^3*t4^4*t5^4*u0*v2*v6 + 6*t1^5*t2^3*t3^2*t4^5*t5^4*u0*
   v2*v6 - 13*t1^3*t2^5*t3^2*t4^5*t5^4*u0*v2*v6 + 
  t1*t2^7*t3^2*t4^5*t5^4*u0*v2*v6 + 3*t1^5*t2^2*t3^3*t4^5*t5^4*u0*v2*v6 - 
  3*t1^3*t2^4*t3^3*t4^5*t5^4*u0*v2*v6 - t1*t2^6*t3^3*t4^5*t5^4*u0*v2*v6 - 
  3*t1^4*t2^4*t3*t4^6*t5^4*u0*v2*v6 + 3*t1^2*t2^6*t3*t4^6*t5^4*u0*v2*v6 - 
  6*t1^4*t2^3*t3^2*t4^6*t5^4*u0*v2*v6 + 2*t1^2*t2^5*t3^2*t4^6*t5^4*u0*v2*v6 + 
  3*t1^3*t2^4*t3*t4^7*t5^4*u0*v2*v6 + 3*t1^3*t2^3*t3^4*t4*t5^6*u0*v2*v6 + 
  3*t1^4*t2^2*t3^3*t4^2*t5^6*u0*v2*v6 - 9*t1^2*t2^4*t3^3*t4^2*t5^6*u0*v2*v6 - 
  6*t1^3*t2^3*t3^2*t4^3*t5^6*u0*v2*v6 + 9*t1*t2^5*t3^2*t4^3*t5^6*u0*v2*v6 - 
  3*t1^3*t2^2*t3^3*t4^3*t5^6*u0*v2*v6 + 3*t1^2*t2^4*t3*t4^4*t5^6*u0*v2*v6 - 
  3*t2^6*t3*t4^4*t5^6*u0*v2*v6 + 6*t1^2*t2^3*t3^2*t4^4*t5^6*u0*v2*v6 - 
  3*t1*t2^4*t3*t4^5*t5^6*u0*v2*v6 + t1^8*t2^2*t3^6*t4^4*t5^2*v6^2 - 
  4*t1^7*t2^3*t3^5*t4^5*t5^2*v6^2 + 6*t1^6*t2^4*t3^4*t4^6*t5^2*v6^2 - 
  4*t1^5*t2^5*t3^3*t4^7*t5^2*v6^2 + t1^4*t2^6*t3^2*t4^8*t5^2*v6^2 - 
  2*t1^6*t2^2*t3^6*t4^2*t5^4*v6^2 + 8*t1^5*t2^3*t3^5*t4^3*t5^4*v6^2 - 
  12*t1^4*t2^4*t3^4*t4^4*t5^4*v6^2 + 8*t1^3*t2^5*t3^3*t4^5*t5^4*v6^2 - 
  2*t1^2*t2^6*t3^2*t4^6*t5^4*v6^2 + t1^4*t2^2*t3^6*t5^6*v6^2 - 
  4*t1^3*t2^3*t3^5*t4*t5^6*v6^2 + 6*t1^2*t2^4*t3^4*t4^2*t5^6*v6^2 - 
  4*t1*t2^5*t3^3*t4^3*t5^6*v6^2 + t2^6*t3^2*t4^4*t5^6*v6^2];


I:=Ideal(QuadricsGood);
J3:=Ideal([u0-1,u1-1,v1-v1pt3,v2-v2pt3,v3-v3pt3,v4-v4pt3,v5-v5pt3,v6-v6pt3]);
J4:=Ideal([u0-1,u1-1,v1-v1pt4,v2-v2pt4,v3-v3pt4,v4-v4pt4,v5-v5pt4,v6-v6pt4]);

if v1pt3 ne 0 then if v1pt4 ne 0 then


QuadricsLight:=[QuadricsGood[1],QuadricsGood[2],QuadricsGood[4],QuadricsGood[6]];
SQ:=Ideal(SingularSubscheme(Spec(RR/Ideal(QuadricsLight))));
Y3:=SQ+J3^2;
Y4:=SQ+J4^2;
if Dimension(RR/Y3) eq 4 then if Dimension(RR/Y4) eq 4 then

[s1,s2,s3,s4,s5,t1,t2,t3,t4,t5,v1pt3,v2pt3,v3pt3,v4pt3,v6pt3,v1pt4,v2pt4,v3pt4,v5pt4,v6pt4];

count:=count+1; 


end if;
end if;
end if;
end if;
end if;
end if;


end if;
end for; end for;
end for; end for;
end for; end for;
count;


==> anc/SecondFamily.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    785574,      20120]
NotebookOptionsPosition[    725137,      19357]
NotebookOutlinePosition[    725475,      19372]
CellTagsIndexPosition[    725432,      19369]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook computes a family of Dolgachev surfaces \
with  a double and a triple fiber.\nThe main idea is to compute the ring \
\\oplus H^0(aF+bS) where F is the canonical class and S\nis one of the \
6-sections.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836591863897222*^9, 
  3.836591939304503*^9}},ExpressionUUID->"eb240f51-ea5c-468f-9a7b-\
22f41a7e57f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "start", " ", "by", " ", "computing", " ", "the", " ", 
    "generating", " ", "series"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GenSeries", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"t", "^", "2"}]}], ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t", "^", "3"}]}], ")"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "a"}], " ", "-", "1"}], " ", ")"}], "b"}],
                " ", "-", 
               RowBox[{"3", " ", 
                RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
           ")"}], 
          RowBox[{"t", "^", "a"}], " ", 
          RowBox[{"s", "^", "b"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"3", "b"}], ",", "Infinity"}], "}"}]}], "]"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "b"}], " ", "-", "1"}], " ", ")"}], "b"}], " ", 
             "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
         ")"}], "  ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{"3", "b"}], ")"}]}], " ", 
        RowBox[{"s", "^", "b"}], " ", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "b"}], "+", "2", " ", "-", "1"}], " ", ")"}], 
              "b"}], " ", "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
         ")"}], "  ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "b"}], "+", "1"}], ")"}]}], 
        RowBox[{"s", "^", "b"}], " ", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "b"}], "+", "4", " ", "-", "1"}], " ", ")"}], 
              "b"}], " ", "-", 
             RowBox[{"3", " ", 
              RowBox[{"b", "^", "2"}]}]}], ")"}], "/", "2"}], "+", "1"}], 
         ")"}], "  ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "b"}], "+", "2"}], ")"}]}], 
        RowBox[{"s", "^", "b"}], " ", 
        RowBox[{"s", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], 
      RowBox[{"s", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "s"}], ")"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.836591944871038*^9, 3.836591974183609*^9}, {
  3.836592050676712*^9, 3.83659223385175*^9}, {3.836592305183461*^9, 
  3.836592399629479*^9}, {3.836592521503327*^9, 3.836592539519351*^9}, {
  3.8365926016409492`*^9, 3.836592755719706*^9}, {3.836592796699987*^9, 
  3.836592973481676*^9}, {3.836593014891099*^9, 3.836593030689145*^9}, {
  3.83659306183799*^9, 3.836593076669806*^9}, {3.836593131952915*^9, 
  3.836593163267208*^9}, {3.836593263320755*^9, 3.836593274685665*^9}, {
  3.8365933962667847`*^9, 3.836593431935452*^9}, {3.836593682373065*^9, 
  3.836593700710475*^9}, {3.836594234912159*^9, 3.836594236932788*^9}, {
  3.836631295842185*^9, 3.836631328772945*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f6f76098-6630-4a2d-a2a7-5ca598f82cea"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "s", " ", 
    SuperscriptBox["t", "4"]}], "+", 
   RowBox[{"2", " ", "s", " ", 
    SuperscriptBox["t", "5"]}], "+", 
   RowBox[{
    SuperscriptBox["s", "2"], " ", 
    SuperscriptBox["t", "9"]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "t", "+", 
     SuperscriptBox["t", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"s", " ", 
      SuperscriptBox["t", "3"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.836592667491531*^9, 3.836592884818849*^9, {3.836592933659601*^9, 
   3.8365929754568253`*^9}, 3.836593033504883*^9, 3.836593079734783*^9, {
   3.836593154883*^9, 3.836593163841485*^9}, 3.836593276871182*^9, {
   3.836593415374701*^9, 3.836593432778966*^9}, 3.836593514485053*^9, 
   3.836594237577198*^9, {3.836631323462388*^9, 3.836631329933926*^9}, {
   3.836652162890398*^9, 3.836652172596005*^9}, 3.836652221132098*^9, 
   3.8366534569991198`*^9, 3.8366781344034224`*^9, 3.8366788482715054`*^9, 
   3.836727994405768*^9, 3.837164623299569*^9, 3.837374419657897*^9, 
   3.839514603546706*^9, 3.843048969345098*^9, 3.843061395532847*^9, 
   3.8430773860470257`*^9, 3.8436557603019238`*^9, 3.8438369338389187`*^9, 
   3.848665712359304*^9, 3.854273813758751*^9, 3.8542799853029013`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c1fee45b-84bd-4aea-ba37-050f552761c9"]
}, Open  ]],

Cell[TextData[StyleBox["We are going to have variables \
u0,u1,v1,v2,v3,v4,v5,v6 of weights \n\
(2,0),(3,0),(0,1),(3,1),(4,1),(4,1),(5,1),(5,1) respectively.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836593519743608*^9, 3.8365935323796253`*^9}, {
  3.836593681366938*^9, 3.8365938108673763`*^9}, {3.836593843769128*^9, 
  3.836593847863138*^9}},ExpressionUUID->"34fa2f9b-c5b5-462e-b1e1-\
ae0e078ea7b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "see", " ", "that", " ", "there", " ", "are", " ", "three", 
     " ", "equations", " ", "of", " ", "degrees", " ", 
     RowBox[{"(", 
      RowBox[{"2", ",", "8"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", ",", "9"}], ")"}], " ", "and", " ", 
     RowBox[{"(", 
      RowBox[{"2", ",", "10"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"t", "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"t", "^", "3"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "s"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"s", " ", 
             RowBox[{"t", "^", "3"}]}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", " ", 
             RowBox[{"s", " ", 
              RowBox[{"t", "^", "4"}]}]}], ")"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"s", " ", 
              RowBox[{"t", "^", "5"}]}]}], ")"}], "^", "2"}]}], ")"}]}], " ", 
       "-", " ", "GenSeries"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "21"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8365938534036493`*^9, 3.836593974412546*^9}, {
  3.836594008027129*^9, 3.836594034851759*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e9bac035-27dd-4322-b903-674fec289183"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"3", " ", 
    SuperscriptBox["t", "8"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "9"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "10"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["t", "11"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["t", "12"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["t", "13"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["t", "14"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["t", "15"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "16"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["t", "17"]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["t", "18"]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["t", "19"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["t", "20"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["t", "21"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "22"],
    SeriesData[$CellContext`t, 0, {}, 8, 22, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {3, 3, 6, 6, 9, 9, 12, 12, 15, 15, 18, 18, 21,
    21}, 8, 22, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.836593957769692*^9, 3.8365939747148457`*^9}, {
   3.836652165941762*^9, 3.836652174902001*^9}, 3.8366522254300957`*^9, 
   3.836653457298101*^9, 3.836678145463035*^9, 3.83667885024056*^9, 
   3.8367279950655413`*^9, 3.837164623606637*^9, 3.837374419935841*^9, 
   3.8395146052575417`*^9, 3.843048972983699*^9, 3.843061396921174*^9, 
   3.843077386853156*^9, 3.843655760560998*^9, 3.843836935149098*^9, 
   3.848665713641651*^9, 3.85428011829375*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"ecc36aa2-8876-42e9-ab58-6a1990495819"]
}, Open  ]],

Cell[TextData[StyleBox["We will set up the quadrics.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836595309742478*^9, 3.836595338473423*^9}, {
   3.83659538331249*^9, 3.836595407403369*^9}, 
   3.836597018415358*^9},ExpressionUUID->"faa64e83-da89-49f4-89e9-\
6e71809f1133"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "500"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uvs", "=", 
   RowBox[{"{", 
    RowBox[{
    "u0", ",", "u1", ",", "v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", 
     ",", "v6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"as", "=", 
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dega", "=", 
   RowBox[{"as", ".", "degs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg28", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "8"}], ",", 
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
     "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg29", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "9"}], ",", 
         RowBox[{
          RowBox[{"dega", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
     "Integers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deg210", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"dega", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "10"}], ",", 
          RowBox[{
           RowBox[{"dega", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a2", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a3", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a4", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a5", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a6", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a7", "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"a8", "\[GreaterEqual]", "0"}]}], "}"}]}], "]"}], ",", 
      "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics81", "=", "0"}], ";", 
  RowBox[{"Quadrics82", "=", "0"}], ";", 
  RowBox[{"Quadrics83", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg28", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics81", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg28", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics82", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg28", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "deg28", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"count", "++"}], ";", 
      RowBox[{"Quadrics83", "+=", 
       RowBox[{
        RowBox[{"Coeffs", "[", 
         RowBox[{"[", "count", "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uvs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg28", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics91", "=", "0"}], ";", 
  RowBox[{"Quadrics92", "=", "0"}], ";", 
  RowBox[{"Quadrics93", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg29", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics91", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg29", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics92", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg29", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "deg29", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"count", "++"}], ";", 
      RowBox[{"Quadrics93", "+=", 
       RowBox[{
        RowBox[{"Coeffs", "[", 
         RowBox[{"[", "count", "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uvs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg29", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics101", "=", "0"}], ";", 
  RowBox[{"Quadrics102", "=", "0"}], ";", 
  RowBox[{"Quadrics103", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg210", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics101", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "deg210", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"count", "++"}], ";", 
     RowBox[{"Quadrics102", "+=", 
      RowBox[{
       RowBox[{"Coeffs", "[", 
        RowBox[{"[", "count", "]"}], "]"}], " ", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"as", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"deg210", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "deg210", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"count", "++"}], ";", 
      RowBox[{"Quadrics103", "+=", 
       RowBox[{
        RowBox[{"Coeffs", "[", 
         RowBox[{"[", "count", "]"}], "]"}], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"uvs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"as", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", 
             RowBox[{"deg210", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}]}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", "count"}], "Input",
 CellChangeTimes->{{3.836595412078156*^9, 3.836595445301024*^9}, {
  3.836595529658051*^9, 3.836595576199613*^9}, {3.836595644372136*^9, 
  3.8365956462770233`*^9}, {3.836595682831665*^9, 3.836596118187682*^9}, {
  3.8365961917093763`*^9, 3.8365967044440823`*^9}, {3.836602071483651*^9, 
  3.836602081325774*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c1e620b9-fe81-4270-8bc3-218c1c2ddfc5"],

Cell[BoxData["144"], "Output",
 CellChangeTimes->{{3.8365965668591948`*^9, 3.836596569293051*^9}, 
   3.836596669299924*^9, 3.836596705593526*^9, {3.836602072349554*^9, 
   3.836602078309917*^9}, 3.836602111513937*^9, 3.836637699906643*^9, 
   3.8366383044188213`*^9, 3.836638654557781*^9, 3.83665223900721*^9, 
   3.836653371551415*^9, 3.8366534115248833`*^9, 3.836653459858571*^9, 
   3.8366536335767727`*^9, 3.8366539122014437`*^9, 3.8366543746287317`*^9, {
   3.836654583072577*^9, 3.836654608711995*^9}, 3.836661046032976*^9, 
   3.836678151751175*^9, 3.836678852463516*^9, 3.83672799775502*^9, 
   3.837164626215042*^9, 3.837374420187025*^9, 3.839514609813838*^9, 
   3.843048976633605*^9, 3.843061399712935*^9, 3.843077388668675*^9, 
   3.8436557607784643`*^9, 3.84383693831805*^9, 3.848665716631775*^9, 
   3.854280127233407*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"4771fdd2-2c48-41d8-b427-442493c3a52c"]
}, Open  ]],

Cell[TextData[StyleBox["Now we simplify the quadrics using various symmetries \
of the problem.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836597025474966*^9, 
  3.836597045751627*^9}},ExpressionUUID->"424cc661-c514-4735-ab61-\
3ce7eef2e62a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fix", " ", "coefficients", " ", "of", " ", "Quadrics81"}], ",", 
    "82", ",", 
    RowBox[{"83", " ", "at", " ", 
     RowBox[{"v3", "^", "2"}]}], ",", " ", 
    RowBox[{"v3", " ", "v4"}], ",", " ", 
    RowBox[{"v4", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "1"}]}], "}"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics81", "=", 
     RowBox[{"Quadrics81", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics82", "=", 
     RowBox[{"Quadrics82", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics83", "=", 
     RowBox[{"Quadrics83", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Set", " ", "some", " ", "other", " ", "coefficients", " ", "using", 
       " ", "v3"}], " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"b1", " ", "v3"}], " ", "+", " ", 
       RowBox[{"b2", " ", "v4"}], " ", "+", "  ", 
       RowBox[{"b3", " ", "v1", " ", 
        RowBox[{"u0", "^", "2"}]}]}]}], ",", " ", 
     RowBox[{"etc", "."}], ","}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarChange", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v3", "\[Rule]", 
        RowBox[{
         RowBox[{"b1", " ", "v3"}], " ", "+", " ", 
         RowBox[{"b2", " ", "v4"}], " ", "+", " ", 
         RowBox[{"b3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}]}], ",", " ", 
       RowBox[{"v4", "\[Rule]", 
        RowBox[{
         RowBox[{"b4", " ", "v3"}], " ", "+", " ", 
         RowBox[{"b5", " ", "v4"}], " ", "+", " ", 
         RowBox[{"b6", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], "}"}], 
     "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Quadrics81", ",", "Quadrics82", ",", "Quadrics83"}], "}"}], "/.",
       "VarChange"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lincomb", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
          
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v4", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lincomb", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
          
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v4", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lincomb", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"Quadrics81n", ",", "Quadrics82n", ",", "Quadrics83n"}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
          
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"lincomb", ",", 
             RowBox[{"v4", "^", "2"}]}], "]"}], "\[Equal]", "1"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v3", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"Eqs", ",", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"lincomb", "/.", "sls"}], ",", 
         RowBox[{"v4", " ", "v1", " ", 
          RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sls", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Eqs", ",", 
        RowBox[{"{", 
         RowBox[{
         "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6"}], 
         "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"sls", "[", 
         RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "sls", "]"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "this", " ", "works", " ", "but", " ", "takes", " ", "some", " ", 
      "time"}], ",", " ", 
     RowBox[{
     "which", " ", "means", " ", "we", " ", "will", " ", "not", " ", "do", 
      " ", "it", " ", "every", " ", "time"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v3", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics81", ",", 
            RowBox[{"v4", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v3", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics82", ",", 
            RowBox[{"v4", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v3", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics83", ",", 
            RowBox[{"v4", " ", "v1", " ", 
             RowBox[{"u0", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}]}], "}"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics81", "=", 
     RowBox[{"Quadrics81", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics82", "=", 
     RowBox[{"Quadrics82", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics83", "=", 
     RowBox[{"Quadrics83", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"we", " ", "will", " ", "have", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"v5", ",", "v6"}], ")"}], " ", "a", " ", "dual", " ", "basis", 
      " ", "to", " ", 
      RowBox[{"(", 
       RowBox[{"v3", ",", "v4"}], ")"}], " ", "in", " ", "the", " ", 
      "pairing", " ", "in", " ", "the", " ", "Gorenstein", " ", 
      RowBox[{"ring", ".", " ", "Thus"}], " ", "the", " ", "v3", " ", "v5"}], 
     ",", " ", 
     RowBox[{"v3", " ", "v6"}], ",", " ", 
     RowBox[{"v4", " ", "v5"}], ",", " ", 
     RowBox[{"v4", " ", "v6", " ", "coefficients", " ", "of", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"2", ",", "9"}], ")"}], " ", "quadrics", " ", "can", " ", "be",
       " ", "set"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "v6"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v4", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v4", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v3", " ", "v5"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v3", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v4", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics92", ",", 
            RowBox[{"v4", " ", "v6"}]}], "]"}], "\[Equal]", 
          RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v3", " ", "v5"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v3", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "v5"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "v6"}]}], "]"}], "\[Equal]", "0"}]}], " ", 
        "\[IndentingNewLine]", "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91", "=", 
     RowBox[{"Quadrics91", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics92", "=", 
     RowBox[{"Quadrics92", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics93", "=", 
     RowBox[{"Quadrics93", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"we", " ", "also", " ", "have", " ", "symmetries", " ", "v5"}], 
      " ", "\[Rule]", " ", 
      RowBox[{"v5", " ", "+", " ", 
       RowBox[{"b1", " ", "u0", " ", "v2"}], " ", "+", " ", 
       RowBox[{
       "b2", " ", "u0", " ", "u1", " ", "v1", " ", "and", " ", "similar", " ",
         "for", " ", "v6", " ", "which", " ", "allows", " ", "us", " ", "to", 
        " ", "get", " ", "rid", " ", "of", " ", "u0", " ", "v3", " ", 
        "v2"}]}]}], ",", " ", 
     RowBox[{
     "u0", " ", "u1", " ", "v1", " ", "v2", " ", "in", " ", "Quad91", " ", 
      "and", " ", "similar", " ", "in", " ", "Quad93"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarChange", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v5", "\[Rule]", 
        RowBox[{"v5", " ", "+", " ", 
         RowBox[{"b1", " ", "u0", " ", "v2"}], " ", "+", " ", 
         RowBox[{"b2", " ", "u0", " ", "u1", " ", "v1"}]}]}], " ", ",", " ", 
       RowBox[{"v6", "\[Rule]", 
        RowBox[{"v6", " ", "+", " ", 
         RowBox[{"b3", " ", "u0", " ", "v2"}], " ", "+", " ", 
         RowBox[{"b4", " ", "u0", " ", "u1", " ", "v1"}]}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91n", "=", 
     RowBox[{"Quadrics91", "/.", "VarChange"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics93n", "=", 
     RowBox[{"Quadrics93", "/.", "VarChange"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91n", ",", 
            RowBox[{"v3", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91n", ",", 
            RowBox[{"v3", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93n", ",", 
            RowBox[{"v4", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93n", ",", 
            RowBox[{"v4", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"it", " ", "works"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", 
            RowBox[{"v3", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "u0", " ", "v2"}]}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics93", ",", 
            RowBox[{"v4", " ", "u0", " ", "u1", " ", "v1"}]}], "]"}], 
          "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91", "=", 
     RowBox[{"Quadrics91", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics93", "=", 
     RowBox[{"Quadrics93", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"now", " ", "for", " ", "the", " ", "last", " ", 
      RowBox[{"(", 
       RowBox[{"2", ",", "10"}], ")"}], " ", "quadrics", " ", "we", " ", 
      "can", " ", "make", " ", "sure", " ", "that", " ", "we", " ", 
      RowBox[{"don", "'"}], "t", " ", "have", " ", "any", " ", "combinations",
       " ", "of", " ", "u0", " ", "Quad8i"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
     "and", " ", "the", " ", "standard", " ", "coefficients", " ", "at", " ", 
      
      RowBox[{"v5", "^", "2"}]}], ",", " ", 
     RowBox[{"v5", " ", "v6"}], ",", " ", 
     RowBox[{"v6", "^", "2"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v3", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"u0", " ", "v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v4", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v3", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"u0", " ", "v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v4", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v3", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"u0", " ", "v3", " ", "v4"}]}], "]"}], "\[Equal]", "0"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"u0", " ", 
             RowBox[{"v4", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], 
        "\[IndentingNewLine]", "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics101", "=", 
     RowBox[{"Quadrics101", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics102", "=", 
     RowBox[{"Quadrics102", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics103", "=", 
     RowBox[{"Quadrics103", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"v5", "^", "2"}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"v5", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics101", ",", 
            RowBox[{"v6", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"v5", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"v5", " ", "v6"}]}], "]"}], "\[Equal]", "1"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics102", ",", 
            RowBox[{"v6", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"v5", "^", "2"}]}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"v5", " ", "v6"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics103", ",", 
            RowBox[{"v6", "^", "2"}]}], "]"}], "\[Equal]", "1"}]}], 
        "\[IndentingNewLine]", "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics101", "=", 
     RowBox[{"Quadrics101", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics102", "=", 
     RowBox[{"Quadrics102", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics103", "=", 
     RowBox[{"Quadrics103", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Finally", ",", " ", 
     RowBox[{
      RowBox[{"there", " ", "are", " ", "symmetries", " ", "v2"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"a1", " ", "v2"}], " ", "+", " ", 
       RowBox[{"a1", " ", "v1", " ", "u1"}]}]}], ",", " ", 
     RowBox[{"v1", " ", "\[Rule]", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"v1", ".", " ", "We"}], " ", "will", " ", "use", " ", "them", 
       " ", "to", " ", "set", " ", "the", " ", "coeefficients", " ", 
       "of"}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarChange", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v2", "\[Rule]", 
        RowBox[{
         RowBox[{"a1", " ", "v2"}], "+", " ", 
         RowBox[{"a2", " ", "v1", " ", "u1"}]}]}], ",", " ", 
       RowBox[{"v1", "\[Rule]", " ", 
        RowBox[{"a3", " ", "v1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Quadrics91", "/.", "VarChange"}], ",", " ", 
            RowBox[{"u1", " ", 
             RowBox[{"v2", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Quadrics91", "/.", "VarChange"}], ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "2"}], " ", "v1", " ", "v2"}]}], "]"}], 
          "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Quadrics91", "/.", "VarChange"}], ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "3"}], " ", 
             RowBox[{"v1", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"it", " ", "works"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", " ", 
            RowBox[{"u1", " ", 
             RowBox[{"v2", "^", "2"}]}]}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "2"}], " ", "v1", " ", "v2"}]}], "]"}], 
          "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"Quadrics91", ",", " ", 
            RowBox[{
             RowBox[{"u1", "^", "3"}], " ", 
             RowBox[{"v1", "^", "2"}]}]}], "]"}], "\[Equal]", "0"}]}], "}"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrics91", "=", 
     RowBox[{"Quadrics91", "/.", "sls"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.836596146249694*^9, 3.836596163805197*^9}, {
   3.83659704932341*^9, 3.836597068793406*^9}, {3.836597217792163*^9, 
   3.83659737325252*^9}, {3.836597614265873*^9, 3.836597642581932*^9}, {
   3.836597777973146*^9, 3.836597786019946*^9}, 3.8365979678407307`*^9, {
   3.836598034758539*^9, 3.8365980439118*^9}, {3.8365981106721897`*^9, 
   3.836598182698889*^9}, {3.836599566240613*^9, 3.8365997679160624`*^9}, {
   3.836599834413353*^9, 3.836600100789987*^9}, {3.8366001438747883`*^9, 
   3.836600146243043*^9}, {3.836600214899837*^9, 3.836600234097818*^9}, {
   3.836600327915797*^9, 3.836600345434065*^9}, {3.836601123507468*^9, 
   3.8366011966635017`*^9}, {3.8366019531877728`*^9, 3.836601978242263*^9}, {
   3.836602020052827*^9, 3.83660205630297*^9}, {3.836602089392329*^9, 
   3.836602118617277*^9}, 3.836630359782752*^9, {3.836630407575843*^9, 
   3.836630425656513*^9}, {3.836635829087016*^9, 3.8366359193237953`*^9}, {
   3.8366360902330503`*^9, 3.836636360257186*^9}, {3.836636855604207*^9, 
   3.836636997196158*^9}, {3.8366370649373407`*^9, 3.836637080217238*^9}, {
   3.836637110886404*^9, 3.836637354607827*^9}, {3.836637542550487*^9, 
   3.8366377124622793`*^9}, {3.8366386616694736`*^9, 
   3.8366386713914433`*^9}, {3.836652290414186*^9, 3.83665229292772*^9}, 
   3.8366525004399157`*^9, 3.836653346725915*^9, {3.836653400901506*^9, 
   3.8366534044751177`*^9}, {3.836653625604138*^9, 3.836653626537244*^9}, {
   3.836654237477376*^9, 3.83665436887691*^9}, {3.8366545759513483`*^9, 
   3.836654576117041*^9}, {3.836678160319024*^9, 3.836678235905328*^9}, {
   3.836678395735589*^9, 3.8366784923624887`*^9}, {3.836678554297058*^9, 
   3.836678623935339*^9}, {3.836678684786251*^9, 3.836678684831305*^9}, {
   3.836678736222432*^9, 3.836678839422454*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d42f9bf9-cf6f-482f-82de-6004e01ad17e"],

Cell[TextData[StyleBox["We will  use the quadrics to construct the \
multiplication table of the free module with respect to u0, u1, v1, v2. The \
basis will be denoted by 1, v3, v4, v5, v6, w. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836594312970558*^9, 3.836594314407921*^9}, {
  3.836594660623776*^9, 3.836594772923554*^9}, {3.836595175844215*^9, 
  3.8365951858757153`*^9}, {3.8366377222618933`*^9, 3.836637732006979*^9}, {
  3.836638134328726*^9, 
  3.8366381420321627`*^9}},ExpressionUUID->"083c0777-770e-4e05-a857-\
00c92951ab9b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MultTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MultTable", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "v3", ",", " ", "v4", ",", " ", "v5", ",", " ", "v6", ",", " ", 
     "w"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MultTable", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"MultTable", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "will", " ", "use", " ", "v3", " ", "v5"}], " ", "=", 
    " ", "w"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", "w"}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", "w"}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"MultTable", "//", "MatrixForm"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"we", " ", "build", " ", "products", " ", "of", " ", "v3"}], ",", 
    " ", "v4", ",", " ", "v5", ",", " ", 
    RowBox[{
    "v6", " ", "using", " ", "the", " ", "quadric", " ", "relations"}]}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v3", "^", "2"}], " ", "-", " ", "Quadrics81"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"v3", " ", "v4"}], " ", "-", " ", "Quadrics82"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v4", "^", "2"}], " ", "-", " ", "Quadrics83"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v3", " ", "v6"}], "  ", "-", " ", "Quadrics91"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v4", " ", "v5"}], " ", "-", " ", "Quadrics93"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"v4", " ", "v6"}], " ", "+", " ", "Quadrics92", " ", "+", " ", 
    "w", " ", "-", " ", 
    RowBox[{"v3", " ", "v5"}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v5", "^", "2"}], " ", "-", " ", "Quadrics101"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"v5", " ", "v6"}], "-", " ", "Quadrics102"}]}], ";", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"v6", "^", "2"}], " ", "-", " ", "Quadrics103"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "nNw", " ", "we", " ", "construct", " ", "multiplication", " ", "with", 
      " ", 
      RowBox[{"w", ".", " ", "The"}], " ", "idea", " ", "is", " ", "that", 
      " ", "v3", " ", "w"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"v3", " ", "v3", " ", "v5"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"MT", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "v5"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"v4", " ", "w"}], " ", "=", " ", 
     RowBox[{"v3", " ", "v4", " ", "v5"}]}], ",", " ", 
    RowBox[{
     RowBox[{"v5", " ", "w"}], " ", "=", " ", 
     RowBox[{"v5", " ", "v5", " ", "v3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"v6", " ", "w"}], " ", "=", " ", 
     RowBox[{"v3", " ", "v6", " ", "v5"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3w", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
   RowBox[{"Expand", "[", " ", 
    RowBox[{"v3w", "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", " ", "v3"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", " ", "v4"}]}], " ", "]"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v4"}]}], ")"}]}], "   ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", "^", "2"}]}], " ", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], " ", "-", 
        RowBox[{"v5", "^", "2"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v3w", ",", " ", 
        RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v6"}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v4w", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
   RowBox[{"Expand", "[", " ", 
    RowBox[{"v4w", "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", " ", "v3"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", " ", "v4"}]}], " ", "]"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v4"}]}], ")"}]}], "   ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", "^", "2"}]}], " ", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], " ", "-", 
        RowBox[{"v5", "^", "2"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v4w", ",", " ", 
        RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v6"}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v6w", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
   RowBox[{"Expand", "[", " ", 
    RowBox[{"v6w", "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", " ", "v3"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", " ", "v4"}]}], " ", "]"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v4"}]}], ")"}]}], "   ", "+", " ", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", "^", "2"}]}], " ", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], " ", "-", 
        RowBox[{"v5", "^", "2"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"v6w", ",", " ", 
        RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MultTable", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"v5", " ", "v6"}]}], ")"}]}]}], " ", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"MultTable", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v5w", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "v3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"v5w", " ", "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", "^", "2"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"v3", "^", "2"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", " ", "v4"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v4"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", " ", "v5"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v5"}]}], ")"}]}], " ", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"v5w", ",", " ", 
         RowBox[{"v3", " ", "v6"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v6"}]}], ")"}]}]}], "  ", "\[IndentingNewLine]", 
     "]"}]}], ";", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], " ", "=", 
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "we", " ", "need", " ", "to", " ", "compute", " ", "w", " ", 
     "w"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"v3", " ", "v3", " ", "v5", " ", "v5"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"v3", " ", "w"}], ")"}], " ", "v5"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"MT", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{
        RowBox[{"[", "6", "]"}], " ", "v5"}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ww", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}], " ", "v5"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MultTable", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "6", "]"}], "]"}], " ", "=", " ", 
    RowBox[{"Expand", "[", " ", 
     RowBox[{"ww", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v3"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v3"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v4"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v5"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v5"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v3", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v3", " ", "v6"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v4", " ", "v4"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"v4", " ", "v4"}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v4", " ", "v5"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v4", " ", "v5"}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v4", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v4", " ", "v6"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v5", " ", "v5"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "-", 
         RowBox[{"v5", " ", "v5"}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v5", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v5", " ", "v6"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", " ", 
         RowBox[{"v6", " ", "v6"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"v6", " ", "v6"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ww", ",", 
         RowBox[{"v5", " ", "w"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "[", 
          RowBox[{"[", "6", "]"}], "]"}], "-", 
         RowBox[{"v5", " ", "w"}]}], ")"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ByteCount", "[", 
     RowBox[{
      RowBox[{"MultTable", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.836594898952739*^9, 3.8365949912346077`*^9}, {
   3.836595135618821*^9, 3.836595242738452*^9}, {3.836637734431821*^9, 
   3.8366377563096247`*^9}, {3.8366380090211287`*^9, 3.836638084572163*^9}, {
   3.8366381589722357`*^9, 3.8366382734809103`*^9}, {3.836638406424946*^9, 
   3.8366385391506147`*^9}, 3.836638616480114*^9, {3.836638679552993*^9, 
   3.836638683053636*^9}, {3.83663872175664*^9, 3.8366387380179462`*^9}, {
   3.8366387725136547`*^9, 3.836638867103944*^9}, {3.836639327009688*^9, 
   3.836639355562924*^9}, {3.836639627674107*^9, 3.836639831174016*^9}, {
   3.836640557690892*^9, 3.836640901647463*^9}, {3.836640939554535*^9, 
   3.836641014567067*^9}, {3.836641053805276*^9, 3.8366411166752462`*^9}, {
   3.836641233800085*^9, 3.836641329283239*^9}, {3.8366431581302633`*^9, 
   3.8366434174280453`*^9}, {3.836643455863325*^9, 3.836643642848271*^9}, {
   3.836649061527317*^9, 3.836649075504685*^9}, {3.836649114041724*^9, 
   3.8366493060322742`*^9}, {3.8366530020630827`*^9, 3.836653107874053*^9}, {
   3.8366619204393682`*^9, 3.8366619204926033`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"859801ae-a1b9-49bf-81a2-e67cdc9066f3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "v3", "v4", "v5", "v6", "w"},
     {"v3", "0", "0", "w", "0", "0"},
     {"v4", "0", "0", "0", "0", "0"},
     {"v5", "w", "0", "0", "0", "0"},
     {"v6", "0", "0", "0", "0", "0"},
     {"w", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8365952431770363`*^9, 3.836637757517447*^9, 3.8366380868890877`*^9, 
   3.836638177363696*^9, {3.836638233512746*^9, 3.836638242695057*^9}, 
   3.8366382766818857`*^9, 3.836638409347081*^9, 3.8366384790406513`*^9, {
   3.836638522904088*^9, 3.836638540004389*^9}, {3.836638604519809*^9, 
   3.8366386172236643`*^9}, 3.836638689194886*^9, {3.836638732733941*^9, 
   3.8366387389577837`*^9}, {3.836638837900638*^9, 3.836638867786386*^9}, {
   3.836640629294437*^9, 3.83664070684229*^9}, {3.8366408946003942`*^9, 
   3.8366409021457233`*^9}, 3.836640942066058*^9, {3.836641305460832*^9, 
   3.836641330090173*^9}, {3.836643338508154*^9, 3.836643352183051*^9}, 
   3.8366433834440413`*^9, 3.8366435412074413`*^9, {3.836643628811452*^9, 
   3.836643643381907*^9}, 3.836649309361883*^9, 3.836652946232525*^9, 
   3.83665311084628*^9, 3.8366534201292543`*^9, 3.836653471843442*^9, 
   3.836653644269429*^9, 3.836653921514*^9, 3.836654382714205*^9, 
   3.8366545889601183`*^9, 3.836654624921543*^9, 3.836661924505795*^9, 
   3.836678874243298*^9, 3.83672800938571*^9, 3.837164634443562*^9, 
   3.837374430927837*^9, 3.8395146201833487`*^9, 3.8430489867085867`*^9, 
   3.8430614119140778`*^9, 3.843077395737401*^9, 3.843655765885077*^9, 
   3.84383694564894*^9, 3.848665725489987*^9, 3.854280140591117*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"f64e7bfb-35f1-4422-b6a5-\
3b5f871812c2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"16", "0", "0", "0", "0", "0"},
     {"0", "1376", "1208", "0", "1360", "12224"},
     {"0", "1208", "1376", "1616", "1584", "12064"},
     {"0", "0", "1616", "2376", "2376", "15896"},
     {"0", "1360", "1584", "2376", "2376", "11424"},
     {"0", "12224", "12064", "15896", "11424", "144472"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8365952431770363`*^9, 3.836637757517447*^9, 3.8366380868890877`*^9, 
   3.836638177363696*^9, {3.836638233512746*^9, 3.836638242695057*^9}, 
   3.8366382766818857`*^9, 3.836638409347081*^9, 3.8366384790406513`*^9, {
   3.836638522904088*^9, 3.836638540004389*^9}, {3.836638604519809*^9, 
   3.8366386172236643`*^9}, 3.836638689194886*^9, {3.836638732733941*^9, 
   3.8366387389577837`*^9}, {3.836638837900638*^9, 3.836638867786386*^9}, {
   3.836640629294437*^9, 3.83664070684229*^9}, {3.8366408946003942`*^9, 
   3.8366409021457233`*^9}, 3.836640942066058*^9, {3.836641305460832*^9, 
   3.836641330090173*^9}, {3.836643338508154*^9, 3.836643352183051*^9}, 
   3.8366433834440413`*^9, 3.8366435412074413`*^9, {3.836643628811452*^9, 
   3.836643643381907*^9}, 3.836649309361883*^9, 3.836652946232525*^9, 
   3.83665311084628*^9, 3.8366534201292543`*^9, 3.836653471843442*^9, 
   3.836653644269429*^9, 3.836653921514*^9, 3.836654382714205*^9, 
   3.8366545889601183`*^9, 3.836654624921543*^9, 3.836661924505795*^9, 
   3.836678874243298*^9, 3.83672800938571*^9, 3.837164634443562*^9, 
   3.837374430927837*^9, 3.8395146201833487`*^9, 3.8430489867085867`*^9, 
   3.8430614119140778`*^9, 3.843077395737401*^9, 3.843655765885077*^9, 
   3.84383694564894*^9, 3.848665725489987*^9, 3.854280140594829*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"4be7dc03-c815-4c60-a409-\
cc5c36ea856b"]
}, Open  ]],

Cell[TextData[StyleBox["Let us now compute the associativity relations. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836643911478222*^9, 
  3.8366439355214167`*^9}},ExpressionUUID->"5000de7c-c3bb-4776-b1a4-\
38b1cb5a9b2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"some", " ", "basic", " ", "sanity", " ", 
    RowBox[{"check", ":", " ", 
     RowBox[{
     "we", " ", "want", " ", "to", " ", "make", " ", "sure", " ", "that", " ",
       "the", " ", "terms", " ", "of", " ", "the", " ", "multiplication", " ",
       "table", " ", "are", " ", "linear"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "6"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"entry", " ", "=", " ", 
          RowBox[{
           RowBox[{"MultTable", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "\[NotEqual]", " ", 
             RowBox[{"tocheck", " ", "-", " ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v3"}], "]"}], " ", "v3"}], " ", "-", 
              "  ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v4"}], "]"}], " ", "v4"}], " ", "-", 
              "  ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v5"}], "]"}], " ", "v5"}], " ", "-", 
              "  ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "v6"}], "]"}], " ", "v6"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"entry", ",", "w"}], "]"}], " ", "w"}], " ", "-", " ",
               "entry"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"v3", "\[Rule]", "0"}], ",", 
              RowBox[{"v4", "\[Rule]", "0"}], ",", 
              RowBox[{"v5", "\[Rule]", "0"}], ",", 
              RowBox[{"v6", "\[Rule]", "0"}], ",", 
              RowBox[{"w", "\[Rule]", "0"}]}], "}"}]}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Waah \>\"", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "now", " ", "convert", " ", "the", " ", "table", " ", "into", " ", "a", 
     " ", "more", " ", "useful", " ", "format"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MultTableVector", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "6"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "6"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"entry", "=", 
         RowBox[{
          RowBox[{"MultTable", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"MultTableVector", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"entry", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"v3", "\[Rule]", "0"}], ",", 
              RowBox[{"v4", "\[Rule]", "0"}], ",", 
              RowBox[{"v5", "\[Rule]", "0"}], ",", 
              RowBox[{"v6", "\[Rule]", "0"}], ",", 
              RowBox[{"w", "\[Rule]", "0"}]}], "}"}]}], ",", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v3"}], "]"}], " ", ",", "  ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v4"}], "]"}], ",", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v5"}], "]"}], " ", ",", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "v6"}], "]"}], " ", ",", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"entry", ",", "w"}], "]"}]}], " ", "}"}]}], ";"}]}], " ", 
      "\[IndentingNewLine]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "set", " ", "up", " ", "associativity", " ", "relations", " ", "v_i", 
       " ", 
       RowBox[{"(", 
        RowBox[{"v_j", " ", "v_k"}], " ", ")"}]}], " ", "=", " ", 
      RowBox[{"v_j", " ", 
       RowBox[{"(", 
        RowBox[{"v_i", " ", "v_k"}], ")"}]}]}], ";", " ", 
     RowBox[{
      RowBox[{"we", " ", "may", " ", "assume", " ", "that", " ", "i"}], "<", 
      RowBox[{"j", " ", "and", " ", "k"}], " ", ">", " ", "1"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "2"}], ",", 
      RowBox[{"k", "\[LessEqual]", "6"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "6"}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "<", "i"}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"tbz", " ", "=", 
             RowBox[{"Expand", "[", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", ")"}], "[", 
                   RowBox[{"[", "m", "]"}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], "-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", ")"}], "[", 
                   RowBox[{"[", "m", "]"}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"MultTableVector", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "we", " ", "want", " ", "polynomials", " ", "in", " ", "u0"}], 
              ",", " ", "u1", ",", " ", "v1", ",", " ", 
              RowBox[{"v2", " ", "to", " ", "be", " ", "zero"}]}], " ", 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", "=", "1"}], ",", 
              RowBox[{"n", "\[LessEqual]", "6"}], ",", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Eqs", "=", 
                RowBox[{"Join", "[", 
                 RowBox[{"Eqs", ",", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{"CoefficientList", "[", 
                    RowBox[{
                    RowBox[{"tbz", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"u0", ",", "u1", ",", "v1", ",", "v2"}], "}"}]}], 
                    "]"}], "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"DeleteDuplicates", "[", "Eqs", "]"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.836643962256118*^9, 3.836644167210917*^9}, {
   3.836646804125736*^9, 3.836647201609497*^9}, {3.836647232711361*^9, 
   3.836647680651396*^9}, {3.836647735177718*^9, 3.836647862979988*^9}, {
   3.836647944204383*^9, 3.8366479569380083`*^9}, {3.8366480663589773`*^9, 
   3.836648130410088*^9}, {3.836648301038262*^9, 3.836648305233892*^9}, {
   3.836648947747581*^9, 3.836648952997674*^9}, {3.8366494747277803`*^9, 
   3.8366495381873207`*^9}, {3.8366496094977703`*^9, 
   3.8366496435946198`*^9}, {3.8366498491358957`*^9, 3.836649849363192*^9}, {
   3.836652955460189*^9, 3.8366529654038897`*^9}, {3.836653499219924*^9, 
   3.836653502418083*^9}, {3.836653534502595*^9, 3.836653573296386*^9}, {
   3.836653652607604*^9, 3.8366536683703747`*^9}, 3.836721936406434*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"b7eb1690-a696-4162-8850-d6ce3810d473"],

Cell[TextData[StyleBox["We will now work to solve these equations. We will \
keep track of the quadrics as we do so. This calculation has been attempted \
many times and there are some idiosyncratic choices made in the process that \
allowed it to work. There is no claim that we get the only nine-dimensional \
component of the solution locus, but it may well be the case. \n\nThe \
calculation runs under a minute. In the process it keeps printing out the \
number of equations left, their byte count and the number of variables left.",
 
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836650821905851*^9, 3.836650841382497*^9}, {
  3.8366509237497187`*^9, 3.8366509327851267`*^9}, {3.836651285418233*^9, 
  3.8366512951832237`*^9}, {3.8367215073606253`*^9, 3.8367215350582027`*^9}, {
  3.836721648825015*^9, 3.836721760242518*^9}, {3.836721948543758*^9, 
  3.836721993263805*^9}, {3.836722092835574*^9, 
  3.8367220948165083`*^9}},ExpressionUUID->"bf01aaaf-016c-4724-a146-\
5b1b09c6e474"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quadrics", "=", 
   RowBox[{"{", 
    RowBox[{
    "Quadrics81", ",", "Quadrics82", ",", "Quadrics83", ",", "Quadrics91", 
     ",", "Quadrics92", ",", "Quadrics93", ",", "Quadrics101", ",", 
     "Quadrics102", ",", "Quadrics103"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "Eqs", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", 
        RowBox[{"Eqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[LessEqual]", "160"}], ",", 
      
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"GoodEqsList", ",", "i"}], "]"}], ";"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GoodEqsList", ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"Eqs", "[", 
         RowBox[{"[", 
          RowBox[{"GoodEqsList", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "c102", ",", "c115", ",", "c116", ",", "c117", ",", "c118", ",", "c119",
        ",", "c124", ",", "c129", ",", "c13", ",", "c131", ",", "c136", ",", 
       "c139", ",", "c143", ",", "c18", ",", "c20", ",", "c26", ",", "c31", 
       ",", "c33", ",", "c39", ",", "c49", ",", "c51", ",", "c52", ",", "c62",
        ",", "c64", ",", "c66", ",", "c67", ",", "c81", ",", "c82", ",", 
       "c88", ",", "c90", ",", "c95", ",", "c96", ",", "c97", ",", "c98", ",",
        "c99"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics1", "=", 
   RowBox[{"Quadrics", "/.", "sols"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs1", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Eqs", "/.", "sols"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs1", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs1", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs1", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "Eqs1", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ByteCount", "[", 
        RowBox[{"Eqs1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[LessEqual]", "160"}], ",", 
      
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"GoodEqsList", ",", "i"}], "]"}], ";"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"GoodEqsList", ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols1", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"Eqs1", "[", 
         RowBox[{"[", 
          RowBox[{"GoodEqsList", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "c104", ",", "c109", ",", "c111", ",", "c122", ",", "c144", ",", "c17", 
       ",", "c6"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics2", "=", 
   RowBox[{"Quadrics1", "/.", "sols1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs2", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Eqs1", "/.", "sols1"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs2", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs2", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs2", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs2", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs2", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs2", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GoodEqsList", "=", 
  RowBox[{"{", 
   RowBox[{"4", ",", "15", ",", "442", ",", "78", ",", "678"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"sols2", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c110", "\[NotEqual]", "0"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs2", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics3", "=", 
   RowBox[{"Quadrics2", "/.", "sols2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs3", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Eqs2", "/.", "sols2"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs3", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs3", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs3", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Eqs3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs3", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs3", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"62", ",", "38", ",", "3", ",", "8"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols3", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c123", "\[NotEqual]", "0"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs3", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics4", "=", 
   RowBox[{"Quadrics3", "/.", "sols3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs4", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs3", "/.", "sols3"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs4", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs4", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs4", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs4", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs4", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs4", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{
    "40", ",", "113", ",", "193", ",", "54", ",", "87", ",", "341", ",", 
     "58"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols4", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c123", "\[NotEqual]", "0"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs4", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics5", "=", 
   RowBox[{"Quadrics4", "/.", "sols4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs5", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs4", "/.", "sols4"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs5", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs5", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs5", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs5", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs5", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs5", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "46", ",", "503", ",", "158"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols5", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs5", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c108", ",", "c128", ",", "c130", ",", "c5"}], "}"}]}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics6", "=", 
   RowBox[{"Quadrics5", "/.", "sols5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs6", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs5", "/.", "sols5"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs6", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs6", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs6", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs6", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs6", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs6", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"28", ",", "436", ",", "117"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols6", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs6", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c19", ",", "c78", ",", "c91"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics7", "=", 
   RowBox[{"Quadrics6", "/.", "sols6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs7", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs6", "/.", "sols6"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs7", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs7", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs7", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs7", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs7", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs7", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"304", ",", "190", ",", "312"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols7", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs7", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c89", ",", "c68", ",", "c75"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics8", "=", 
   RowBox[{"Quadrics7", "/.", "sols7"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs8", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs7", "/.", "sols7"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs8", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs8", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs8", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs8", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs8", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs8", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"246", ",", "118"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols8", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs8", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c69", ",", "c65"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics9", "=", 
   RowBox[{"Quadrics8", "/.", "sols8"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs9", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs8", "/.", "sols8"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs9", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs9", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs9", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs9", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs9", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs9", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "21", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols9", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs9", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c101", ",", "c36", ",", "c121"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics10", "=", 
   RowBox[{"Quadrics9", "/.", "sols9"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs10", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs9", "/.", "sols9"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs10", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs10", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs10", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs10", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs10", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs10", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "66"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols10", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs10", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c100", ",", "c60"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics11", "=", 
   RowBox[{"Quadrics10", "/.", "sols10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs11", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs10", "/.", "sols10"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs11", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs11", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs11", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs11", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs11", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs11", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"60", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols11", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
          RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"Eqs11", "[", 
            RowBox[{"[", 
             RowBox[{"GoodEqsList", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"c63", ",", "c22"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"it", "'"}], "s", " ", "an", " ", 
    RowBox[{"Occam", "'"}], "s", " ", "razor", " ", "choice"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics12", "=", 
   RowBox[{"Quadrics11", "/.", "sols11"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs12", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs11", "/.", "sols11"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs12", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs12", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs12", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs12", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Eqs12", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs12", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", 
    RowBox[{"123", ",", "195"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols12", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
         RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs12", "[", 
           RowBox[{"[", 
            RowBox[{"GoodEqsList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c8", ",", "c9"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics13", "=", 
   RowBox[{"Quadrics12", "/.", "sols12"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs13", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs12", "/.", "sols12"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs13", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs13", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs13", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Eqs13", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Eqs13", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ts", "[", 
     RowBox[{"[", "k", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodEqsList", "=", 
   RowBox[{"{", "4", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols13", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c17", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c19", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c123", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c110", "\[NotEqual]", "0"}], ",", 
        RowBox[{"c108", "\[NotEqual]", "0"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"Eqs13", "[", 
          RowBox[{"[", 
           RowBox[{"GoodEqsList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "GoodEqsList", "]"}]}], "}"}]}], "]"}]}], 
     "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrics14", "=", 
   RowBox[{"Quadrics13", "/.", "sols13"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs14", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs13", "/.", "sols13"}], "]"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "Eqs14", "]"}], ",", 
    RowBox[{"ByteCount", "[", "Eqs14", "]"}], ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", "Eqs14", "]"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"sols14", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Eqs14", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Eqs14", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"c120", ",", "c140", ",", "c141"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"Eqs14", "/.", "sols14"}], "]"}], "]"}], ",", 
    RowBox[{"{", "0", "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "are", " ", "done"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Quadrics15", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Quadrics14", "/.", "sols14"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.836654478906035*^9, 3.836654523521739*^9}, {
   3.836654645472499*^9, 3.836654721781845*^9}, {3.8366548676920233`*^9, 
   3.836654909652484*^9}, {3.836662005765678*^9, 3.836662042551827*^9}, {
   3.836662091614325*^9, 3.836662240225078*^9}, {3.836662328099557*^9, 
   3.8366623579894648`*^9}, 3.836667941655966*^9, {3.83667904843192*^9, 
   3.836679101412078*^9}, 3.8366791457458076`*^9, {3.8366798628931026`*^9, 
   3.836679892637258*^9}, {3.83667998600031*^9, 3.836679999079632*^9}, {
   3.836680079039426*^9, 3.8366801077785387`*^9}, {3.836680300820437*^9, 
   3.8366804323612003`*^9}, {3.836680468240595*^9, 3.8366804784305277`*^9}, {
   3.836680533125144*^9, 3.836680533641474*^9}, {3.836680587494923*^9, 
   3.8366806507218523`*^9}, {3.836680683929646*^9, 3.8366806858448477`*^9}, {
   3.836681253352458*^9, 3.83668125430479*^9}, {3.836721554669794*^9, 
   3.836721555832756*^9}, {3.836721793497781*^9, 3.836721885068447*^9}, {
   3.8367219382909813`*^9, 3.836721943781005*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2ab84f3f-6354-4eb9-8f36-8ac71cb725c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1625", ",", "2976648", ",", "92"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280154998473*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"b36bb4e4-fe8a-4bbe-94fa-e610a724b705"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c102", "\[Rule]", "c123"}], ",", 
   RowBox[{"c115", "\[Rule]", "0"}], ",", 
   RowBox[{"c116", "\[Rule]", "0"}], ",", 
   RowBox[{"c117", "\[Rule]", "0"}], ",", 
   RowBox[{"c118", "\[Rule]", "0"}], ",", 
   RowBox[{"c119", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c47"}], " ", "c78"}]}], ",", 
   RowBox[{"c124", "\[Rule]", "c123"}], ",", 
   RowBox[{"c129", "\[Rule]", "c108"}], ",", 
   RowBox[{"c13", "\[Rule]", "0"}], ",", 
   RowBox[{"c131", "\[Rule]", "c110"}], ",", 
   RowBox[{"c136", "\[Rule]", "c47"}], ",", 
   RowBox[{"c139", "\[Rule]", 
    RowBox[{"c47", " ", "c63"}]}], ",", 
   RowBox[{"c143", "\[Rule]", "c122"}], ",", 
   RowBox[{"c18", "\[Rule]", "c4"}], ",", 
   RowBox[{"c20", "\[Rule]", "c6"}], ",", 
   RowBox[{"c26", "\[Rule]", "0"}], ",", 
   RowBox[{"c31", "\[Rule]", "c17"}], ",", 
   RowBox[{"c33", "\[Rule]", "c19"}], ",", 
   RowBox[{"c39", "\[Rule]", "0"}], ",", 
   RowBox[{"c49", "\[Rule]", "c138"}], ",", 
   RowBox[{"c51", "\[Rule]", "0"}], ",", 
   RowBox[{"c52", "\[Rule]", "0"}], ",", 
   RowBox[{"c62", "\[Rule]", 
    RowBox[{"-", "c135"}]}], ",", 
   RowBox[{"c64", "\[Rule]", 
    RowBox[{"-", "c137"}]}], ",", 
   RowBox[{"c66", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"c67", "\[Rule]", "1"}], ",", 
   RowBox[{"c81", "\[Rule]", "0"}], ",", 
   RowBox[{"c82", "\[Rule]", "0"}], ",", 
   RowBox[{"c88", "\[Rule]", "c109"}], ",", 
   RowBox[{"c90", "\[Rule]", "c111"}], ",", 
   RowBox[{"c95", "\[Rule]", "c78"}], ",", 
   RowBox[{"c96", "\[Rule]", "c63"}], ",", 
   RowBox[{"c97", "\[Rule]", "c80"}], ",", 
   RowBox[{"c98", "\[Rule]", "c65"}], ",", 
   RowBox[{"c99", "\[Rule]", 
    RowBox[{"c135", " ", "c78"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801551885757`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"4225951d-80cc-4951-8b17-3c6e5c43662a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1144", ",", "1208664", ",", "57"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801554326153`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"927c22c3-4153-44a3-80c5-eeb91bf71c56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c104", "\[Rule]", "c123"}], ",", 
   RowBox[{"c109", "\[Rule]", "c108"}], ",", 
   RowBox[{"c111", "\[Rule]", "c110"}], ",", 
   RowBox[{"c122", "\[Rule]", "c123"}], ",", 
   RowBox[{"c144", "\[Rule]", "c123"}], ",", 
   RowBox[{"c17", "\[Rule]", 
    RowBox[{"-", "c4"}]}], ",", 
   RowBox[{"c6", "\[Rule]", 
    RowBox[{"-", "c19"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801554651413`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"b7f1e938-41e3-4f5f-b7dd-d0f2bd81e83f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"915", ",", "980328", ",", "50"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280155501946*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"ad45db37-ca5a-473d-b6b7-d42183d77727"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "15", ",", "442", ",", "78", ",", "678"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280155571494*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"f8919a46-2f23-4fbd-8a79-6b4972898b86"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   121,1,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.8542801556143436`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"5b781051-41d2-439f-9531-7ba227b33d02"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   121,2,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.854280155652307*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"f4339f6d-a807-4f9c-9c26-f2d1e567ec02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c10", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c137"}], " ", "c19"}], "-", 
     RowBox[{"c138", " ", "c19"}]}]}], ",", 
   RowBox[{"c21", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c135"}], " ", "c4"}], "-", 
     RowBox[{"c30", " ", "c47"}]}]}], ",", 
   RowBox[{"c7", "\[Rule]", "c19"}], ",", 
   RowBox[{"c76", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c110"}], " ", "c19"}], "+", 
     RowBox[{"c19", " ", "c91"}]}]}], ",", 
   RowBox[{"c84", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c19"}], "-", 
     RowBox[{"c123", " ", "c32"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280155658186*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"d2698bd0-eefd-4097-94bd-5a6b68151526"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"870", ",", "1136240", ",", "45"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801557006903`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"9753fc2f-34e6-4948-9902-81f6278b6279"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,128,3,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.854280155755289*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"c2968a91-180e-4241-a40d-3cb85fe81f7a"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   128,4,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.854280155761662*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"6873df19-a207-4e65-9c33-96589d2d447a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c138", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c19"}], "+", 
     RowBox[{"c142", " ", "c19"}]}]}], ",", 
   RowBox[{"c23", "\[Rule]", 
    RowBox[{"c19", " ", 
     RowBox[{"(", 
      RowBox[{"c137", "+", 
       RowBox[{"c123", " ", "c32"}], "-", 
       RowBox[{"c142", " ", "c32"}]}], ")"}]}]}], ",", 
   RowBox[{"c47", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c142"}], " ", "c4"}], "-", 
     RowBox[{"c123", " ", "c5"}]}]}], ",", 
   RowBox[{"c54", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280155768229*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"96819f15-8067-4c55-9c07-36f99836f731"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"790", ",", "1275112", ",", "41"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280158964398*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"c23815db-e758-49b7-bb5d-eb10a202147c"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,135,5,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.8542801590522223`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"a0f57e29-39b2-4e75-b27b-69ff434b4ae7"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   135,6,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.85428015911314*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"4617da1f-680b-4153-bac1-13a3ec3d4898"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c34", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c4"}], " ", "c63"}], "-", 
     RowBox[{"c4", " ", "c78"}]}]}], ",", 
   RowBox[{"c53", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c4"}], "-", 
     RowBox[{"c123", " ", "c5"}]}]}], ",", 
   RowBox[{"c59", "\[Rule]", 
    RowBox[{
     RowBox[{"c128", " ", "c30"}], "-", 
     RowBox[{"c108", " ", "c4"}]}]}], ",", 
   RowBox[{"c61", "\[Rule]", 
    RowBox[{
     RowBox[{"c110", " ", "c19"}], "+", 
     RowBox[{"c130", " ", "c32"}]}]}], ",", 
   RowBox[{"c74", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c108"}], " ", "c30"}], "+", 
     RowBox[{"c108", " ", "c4"}]}]}], ",", 
   RowBox[{"c80", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c103"}], " ", "c19"}], "-", 
     RowBox[{"c123", " ", "c32"}]}]}], ",", 
   RowBox[{"c83", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c30"}], "+", 
     RowBox[{"c123", " ", "c4"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280159122118*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"3b8e1128-bcf0-41e1-9546-e42d7eda2526"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"724", ",", "1536344", ",", "34"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280162651598*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"3ed713a0-454c-428e-ad78-a31ab0a2ed92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c108", "\[Rule]", "c110"}], ",", 
   RowBox[{"c128", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"c110", " ", "c4"}]}], "c4"]}], ",", 
   RowBox[{"c130", "\[Rule]", "c110"}], ",", 
   RowBox[{"c5", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"c110", " ", "c4"}]}], "c110"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801627499847`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"84c3c51e-b659-49f0-99b8-458cf234f1c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"627", ",", "2235848", ",", "30"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801659475727`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"87f910bb-816d-4fe8-836a-44a52c706c9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c19", "\[Rule]", 
    RowBox[{"-", "c4"}]}], ",", 
   RowBox[{"c78", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c30"}], "+", 
     RowBox[{"c103", " ", "c4"}]}]}], ",", 
   RowBox[{"c91", "\[Rule]", 
    FractionBox[
     RowBox[{"c110", " ", "c32"}], "c4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280166067174*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"452cd35c-f064-48ca-9083-ee9708c2624c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"571", ",", "2130000", ",", "27"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280168593989*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"e76907c1-d86a-4099-9aa2-93cb3bbbd81a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c89", "\[Rule]", 
    FractionBox[
     RowBox[{"c110", " ", "c30"}], "c4"]}], ",", 
   RowBox[{"c68", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c135"}], "+", 
     RowBox[{"c142", " ", "c30"}], "-", 
     RowBox[{"c123", " ", "c4"}]}]}], ",", 
   RowBox[{"c75", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "c110"}], " ", "c30"}], "-", 
     RowBox[{"c110", " ", "c32"}], "+", 
     RowBox[{"2", " ", "c110", " ", "c4"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801686815147`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"e47a6e80-51a2-4756-a21d-d85945ea9bd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"511", ",", "1960776", ",", "24"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801710223618`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"2981d523-13a2-4150-ae31-c8e64f01fb88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c69", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c137"}], "+", 
     RowBox[{"c142", " ", "c32"}], "-", 
     RowBox[{"c123", " ", "c4"}]}]}], ",", 
   RowBox[{"c65", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "c137"}], "+", 
     RowBox[{"c142", " ", "c32"}], "-", 
     RowBox[{"c103", " ", "c4"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801711114283`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"ee9b4ac4-dd62-47d2-806a-d765483d782d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"444", ",", "1969600", ",", "22"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.85428017319641*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"9e4fa8b1-718f-4f06-ab9d-a01d9fff3f82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c101", "\[Rule]", 
    RowBox[{"c110", "-", 
     RowBox[{"c123", " ", "c137", " ", "c32"}], "+", 
     RowBox[{"c103", " ", "c137", " ", "c4"}]}]}], ",", 
   RowBox[{"c36", "\[Rule]", 
    RowBox[{
     RowBox[{"c137", " ", "c4"}], "+", 
     RowBox[{"c123", " ", "c32", " ", "c4"}], "-", 
     RowBox[{"c142", " ", "c32", " ", "c4"}]}]}], ",", 
   RowBox[{"c121", "\[Rule]", 
    RowBox[{"c141", "+", 
     RowBox[{"c123", " ", "c137", " ", "c4"}], "-", 
     RowBox[{"c137", " ", "c142", " ", "c4"}], "+", 
     RowBox[{
      SuperscriptBox["c123", "2"], " ", "c32", " ", "c4"}], "-", 
     RowBox[{"2", " ", "c123", " ", "c142", " ", "c32", " ", "c4"}], "+", 
     RowBox[{
      SuperscriptBox["c142", "2"], " ", "c32", " ", "c4"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280173271924*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"af5c08fe-8ef0-4076-8b4c-2c91f3a42f16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"408", ",", "2064944", ",", "19"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280174848782*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"140b7055-363c-4108-a5e1-9fffd1347ac5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c100", "\[Rule]", 
    RowBox[{"c110", "-", 
     RowBox[{"c123", " ", "c137", " ", "c30"}], "-", 
     RowBox[{"c123", " ", "c135", " ", "c32"}], "+", 
     RowBox[{"c103", " ", "c135", " ", "c4"}], "+", 
     RowBox[{"c103", " ", "c137", " ", "c4"}]}]}], ",", 
   RowBox[{"c60", "\[Rule]", 
    FractionBox[
     RowBox[{"c32", "+", 
      RowBox[{"c110", " ", "c30", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c32", " ", "c4"}], "-", 
      RowBox[{"2", " ", "c110", " ", 
       SuperscriptBox["c4", "2"]}]}], "c4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280174921782*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"f94cb6cd-839c-4c8c-b0dc-eabd15d0195e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"386", ",", "2038680", ",", "17"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801767004623`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"79c75e64-9e85-4124-97e2-3da2abb41409"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c63", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "c103"}], "-", 
      RowBox[{"c110", " ", "c135"}], "+", 
      RowBox[{"c110", " ", "c142", " ", "c30"}], "-", 
      RowBox[{"c103", " ", "c110", " ", "c4"}]}], "c110"]}], ",", 
   RowBox[{"c22", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "c123"}], " ", "c32"}], "-", 
      RowBox[{"c110", " ", "c35"}], "+", 
      RowBox[{"c103", " ", "c4"}]}], "c110"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801767789583`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"416a7612-ac40-476b-977e-080b9246552f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"310", ",", "1938560", ",", "15"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801783105907`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"ee18402e-9f94-498e-ac39-46e32790cee2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c8", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"c123", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c135", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"]}], "-", 
      RowBox[{"c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"]}]}], "c110"]}], ",", 
   RowBox[{"c9", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"c123", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c135", " ", "c4"}], "+", 
      RowBox[{"c110", " ", "c137", " ", "c4"}], "+", 
      RowBox[{"2", " ", "c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"]}], "-", 
      RowBox[{"2", " ", "c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"]}]}], "c110"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801783857603`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"f7d1b057-d6a2-4a52-b49b-3ddf524bf5c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"215", ",", "1499064", ",", "13"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280179391225*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"be462026-e485-4b3c-8b70-1b6af5bdf148"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,198,7,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.854280179398354*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"7af52ae9-0260-4825-9c86-8d710421f696"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,198,8,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.8542801794065104`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"772eb800-9780-4461-b904-3070977bc621"],

Cell[BoxData[
 TemplateBox[{
  "Solve","fulldim",
   "\"The solution set contains a full-dimensional component; use Reduce for \
complete solution information.\"",2,198,9,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.8542801794131327`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"9d714514-79d2-4973-94ec-61afe6c502dc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Solve\\\", \\\"::\\\", \
\\\"fulldim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,198,10,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.854280179419763*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"74edb09d-d2bd-449d-8cce-7d46bb0ea475"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   198,11,25366078756580373690,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.836680470934478*^9, 3.836680479740044*^9}, 
   3.8366805350546293`*^9, 3.8366805903941507`*^9, 3.836680622246612*^9, 
   3.836680653633716*^9, 3.836680687274624*^9, 3.836681255833887*^9, 
   3.836721559692243*^9, 3.836721887545005*^9, 3.836721996670082*^9, 
   3.8367280219505*^9, 3.837164642756833*^9, 3.837374438811715*^9, 
   3.8395146319270897`*^9, 3.843048996346919*^9, 3.843061422612755*^9, 
   3.843077401623403*^9, 3.843655774073453*^9, 3.84383695195402*^9, 
   3.8486657353026733`*^9, 3.854280179464405*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"9219c505-22fd-4cb1-af92-18b6df3be495"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c35", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c103", "+", 
       RowBox[{"c110", " ", "c135"}], "+", 
       RowBox[{"c110", " ", "c137"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c30"}], "-", 
       RowBox[{"c110", " ", "c142", " ", "c30"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c32"}], "-", 
       RowBox[{"c110", " ", "c142", " ", "c32"}]}], ")"}], " ", "c4"}], 
    "c110"]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280179470664*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"64eb0ed2-a3cf-4d14-a3dd-d79699da0bfe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"122", ",", "964168", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280180053232*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"0adeac68-060c-425e-b136-dc60de51ab93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c120", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["c110", "2"], "+", 
      RowBox[{
       SuperscriptBox["c123", "2"], " ", "c32"}], "-", 
      RowBox[{"c103", " ", "c123", " ", "c4"}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", "c30", " ", "c4"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c142", " ", "c30", " ", "c4"}], "+", 
      
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", "c32", " ", "c4"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c142", " ", "c32", " ", "c4"}], "-", 
      
      RowBox[{"2", " ", "c103", " ", "c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"]}], "+", 
      RowBox[{"2", " ", "c103", " ", "c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"]}]}], "c110"]}], ",", 
   RowBox[{"c140", "\[Rule]", 
    RowBox[{
     FractionBox["1", "c110"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["c110", "2"], "-", 
       RowBox[{"c123", " ", "c137"}], "+", 
       RowBox[{"c123", " ", "c142", " ", "c32"}], "-", 
       RowBox[{"2", " ", "c103", " ", "c123", " ", "c4"}], "-", 
       RowBox[{"c110", " ", "c123", " ", "c135", " ", "c4"}], "-", 
       RowBox[{"c110", " ", "c123", " ", "c137", " ", "c4"}], "+", 
       RowBox[{"c103", " ", "c142", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c135", " ", "c142", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c137", " ", "c142", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c142", " ", "c30", " ", "c4"}], "-", 
       RowBox[{"c110", " ", 
        SuperscriptBox["c142", "2"], " ", "c30", " ", "c4"}], "+", 
       RowBox[{"c110", " ", "c123", " ", "c142", " ", "c32", " ", "c4"}], "-", 
       RowBox[{"c110", " ", 
        SuperscriptBox["c142", "2"], " ", "c32", " ", "c4"}], "-", 
       RowBox[{"2", " ", "c103", " ", "c110", " ", "c123", " ", 
        SuperscriptBox["c4", "2"]}], "+", 
       RowBox[{"2", " ", "c103", " ", "c110", " ", "c142", " ", 
        SuperscriptBox["c4", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"c141", "\[Rule]", 
    RowBox[{"c110", "-", 
     RowBox[{"c123", " ", "c137", " ", "c4"}], "+", 
     RowBox[{"c137", " ", "c142", " ", "c4"}], "+", 
     RowBox[{"c123", " ", "c142", " ", "c32", " ", "c4"}], "-", 
     RowBox[{
      SuperscriptBox["c142", "2"], " ", "c32", " ", "c4"}], "-", 
     RowBox[{"c103", " ", "c123", " ", 
      SuperscriptBox["c4", "2"]}], "+", 
     RowBox[{"c103", " ", "c142", " ", 
      SuperscriptBox["c4", "2"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.8542801877603893`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"6b621720-cf66-4403-ac11-fb6202ba48f5"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.836654482197353*^9, 3.8366545240880632`*^9}, {
   3.836654592439925*^9, 3.836654600116331*^9}, {3.8366546406137037`*^9, 
   3.8366546468120728`*^9}, {3.836654704901799*^9, 3.836654722642374*^9}, {
   3.8366548982690496`*^9, 3.8366549099180107`*^9}, 3.836657118482768*^9, 
   3.836657239312986*^9, 3.836661954109057*^9, {3.836662006263443*^9, 
   3.8366620427883177`*^9}, 3.836662092440976*^9, 3.836662151037418*^9, {
   3.836662232149365*^9, 3.836662240971369*^9}, {3.83666234634015*^9, 
   3.836662360688013*^9}, 3.8366679519883757`*^9, 3.8366789799443073`*^9, 
   3.836679063135951*^9, 3.836679102079095*^9, 3.8366791463432217`*^9, 
   3.8366798948220587`*^9, 3.836680002486842*^9, 3.836680109021071*^9, 
   3.836680307105188*^9, {3.836680372418002*^9, 3.836680435075335*^9}, {
   3.836680470352744*^9, 3.836680479149242*^9}, 3.836680534436667*^9, 
   3.836680589826573*^9, 3.836680621661903*^9, 3.8366806530268307`*^9, 
   3.8366806866801443`*^9, 3.836681255246278*^9, 3.836721559089004*^9, 
   3.836721886931285*^9, 3.836721996061637*^9, 3.836728021307832*^9, 
   3.837164642120562*^9, 3.8373744381007357`*^9, 3.839514631196926*^9, 
   3.843048995705347*^9, 3.843061421875723*^9, 3.843077400963629*^9, 
   3.843655773293239*^9, 3.843836951289937*^9, 3.8486657346645412`*^9, 
   3.854280187856925*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"e7f981c4-0065-4cca-b8ee-b1311cec3f3f"]
}, Open  ]],

Cell[TextData[StyleBox["We can verify that a generic member of this \
nine-parameter family is a (2,3) Dolgachev surface. The next step is to \
impose a condition that the fiber at u0=u1=1 contains a line. This leads to a \
seven-parameter family.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.836728086687138*^9, 3.836728090836878*^9}, {
  3.836728735069309*^9, 3.836728791935416*^9}, {3.836728849732443*^9, 
  3.836728868244356*^9}, {3.836730067081627*^9, 3.836730075012492*^9}, {
  3.8367302583955393`*^9, 
  3.8367302638579893`*^9}},ExpressionUUID->"9680fe56-774a-4ee9-a822-\
220e9b49c174"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "define", " ", "a", " ", "line", " ", "in", " ", 
    RowBox[{"P", "^", "5"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vs", "=", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LineInP5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v1", "\[Rule]", "1"}], ",", 
       RowBox[{"v2", "\[Rule]", "t"}], ",", 
       RowBox[{"v3", "\[Rule]", 
        RowBox[{"b1", "+", 
         RowBox[{"b5", " ", "t"}]}]}], ",", 
       RowBox[{"v4", "\[Rule]", 
        RowBox[{"b2", "+", 
         RowBox[{"b6", " ", "t"}]}]}], ",", 
       RowBox[{"v5", "\[Rule]", 
        RowBox[{"b3", "+", 
         RowBox[{"b7", " ", "t"}]}]}], ",", 
       RowBox[{"v6", "\[Rule]", 
        RowBox[{"b4", "+", 
         RowBox[{"b8", " ", "t"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Quadrics15", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", 
            RowBox[{"Join", "[", 
             RowBox[{"LineInP5", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"u0", "\[Rule]", "1"}], ",", 
                RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "choice", " ", "of", " ", "variables", " ", "to", " ", 
      "solve", " ", "for", " ", "is", " ", "a", " ", "consequence", " ", "of",
       " ", "some", " ", "trial", " ", "and", " ", "error", " ", "approach"}],
      ",", " ", 
     RowBox[{
      RowBox[{
      "similar", " ", "to", " ", "solving", " ", "for", " ", "the", " ", 
       "nine"}], "-", 
      RowBox[{"parameter", " ", 
       RowBox[{"family", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"containsline", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"Eqs", ",", 
        RowBox[{"{", 
         RowBox[{
         "b3", ",", "b7", ",", "b8", ",", "c30", ",", "c32", ",", "c103", ",",
           "c123", ",", "c135", ",", "c137", ",", "c142"}], "}"}]}], "]"}], 
      "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QuadricsLine", "=", 
     RowBox[{"Quadrics15", "/.", "containsline"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "QuadricsLine", "]"}], ",", "uvs"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.836729842790133*^9, 3.836730051336171*^9}, {
  3.836730094476705*^9, 3.836730303778523*^9}, {3.836730386920274*^9, 
  3.836730387221871*^9}, {3.8367319382386103`*^9, 3.836731938848385*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"827dfb6e-97f6-4a7a-8e96-a26a5c7c930c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b1", ",", "b2", ",", "b4", ",", "b5", ",", "b6", ",", "c110", ",", "c4"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8367299951793127`*^9, 3.836730154013743*^9, {3.836730267165593*^9, 
   3.83673030511865*^9}, 3.83673194328153*^9, 3.837164677388297*^9, 
   3.837374477575268*^9, 3.843049032595909*^9, 3.8430614575162497`*^9, 
   3.8430774396402493`*^9, 3.843655809121612*^9, 3.843836987087555*^9, 
   3.848665769786484*^9, 3.854280190192205*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"3a4829f0-7586-41dc-8c3d-27834e5f781f"]
}, Open  ]],

Cell[TextData[StyleBox["We will now consider a condition of having two lines \
in this fiber. This is tricky and there are likely several cases. We have \
found at least two different 5-parameter families. In one family the degrees \
of the components of the u0=u1=1 fiber are 1,1,1,3.  ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8367304090265713`*^9, 3.8367305358844223`*^9}, {
   3.836731841020938*^9, 3.836731862159999*^9}, {3.836751158364863*^9, 
   3.836751192869072*^9}, 3.8542801776756983`*^9, 
   3.854281089920282*^9},ExpressionUUID->"dedb62db-bddb-4142-8424-\
f57560565245"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Line2InP5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v1", "\[Rule]", "1"}], ",", 
     RowBox[{"v2", "\[Rule]", "t"}], ",", 
     RowBox[{"v3", "\[Rule]", 
      RowBox[{"r1", "+", 
       RowBox[{"r5", " ", "t"}]}]}], ",", 
     RowBox[{"v4", "\[Rule]", 
      RowBox[{"r2", "+", 
       RowBox[{"r6", " ", "t"}]}]}], ",", 
     RowBox[{"v5", "\[Rule]", 
      RowBox[{"r3", "+", 
       RowBox[{"r7", " ", "t"}]}]}], ",", 
     RowBox[{"v6", "\[Rule]", 
      RowBox[{"r4", "+", 
       RowBox[{"r8", " ", "t"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"containsline2", "=", 
   RowBox[{"containsline", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", "r1"}], ",", 
      RowBox[{"b2", "\[Rule]", "r2"}], ",", 
      RowBox[{"b3", "\[Rule]", "r3"}], ",", 
      RowBox[{"b4", "\[Rule]", "r4"}], ",", 
      RowBox[{"b5", "\[Rule]", "r5"}], ",", 
      RowBox[{"b6", "\[Rule]", "r6"}], ",", 
      RowBox[{"b7", "\[Rule]", "r7"}], ",", 
      RowBox[{"b8", "\[Rule]", "r8"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Quadrics15", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Join", "[", 
           RowBox[{"Line2InP5", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"u0", "\[Rule]", "1"}], ",", 
              RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "l"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"containsline", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "containsline", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "4"}], ",", 
    RowBox[{"i", "\[LessEqual]", "10"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"Eqs", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"containsline", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"containsline2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.836731155399363*^9, 3.83673118901451*^9}, {
  3.836731692302311*^9, 3.836731819630032*^9}, {3.836731880815982*^9, 
  3.8367318826825523`*^9}, {3.836732045306686*^9, 3.836732200816607*^9}, {
  3.83673610531595*^9, 3.836736129859111*^9}, {3.83673621813857*^9, 
  3.83673622202698*^9}, {3.836751162993372*^9, 3.836751163356874*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"c484ddd9-de3f-4a61-b37b-b2713f6b118c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b3", ",", "b7", ",", "b8", ",", "c30", ",", "c32", ",", "c103", ",", 
   "c123", ",", "c135", ",", "c137", ",", "c142"}], "}"}]], "Output",
 CellChangeTimes->{3.8367515569395847`*^9, 3.837164682411448*^9, 
  3.837374477953336*^9, 3.843049047941085*^9, 3.843061466895936*^9, 
  3.8430774400361223`*^9, 3.843158034548525*^9, 3.843159308070263*^9, 
  3.843655809458098*^9, 3.843836987450067*^9, 3.848665770141739*^9, 
  3.854281092497381*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"5cc4dbe8-5724-437b-9e4a-aabd23625dc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls1", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Eqs", "[", 
       RowBox[{"[", "29", "]"}], "]"}], "\[Equal]", "0"}], ",", "b4"}], "]"}],
    "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs1", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs", "/.", "sls1"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs1", "]"}]}], "Input",
 CellChangeTimes->{{3.843061522573182*^9, 3.8430615957829847`*^9}, {
   3.843061629566278*^9, 3.843061632515088*^9}, 3.843061673694529*^9, {
   3.843061723986783*^9, 3.843061730317086*^9}, {3.84306177071605*^9, 
   3.843061869728073*^9}, {3.843158120876151*^9, 3.843158123932238*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"938d188f-f668-479c-9e35-fc939b45b1fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"272", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"424", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"496", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"512", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"512", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"576", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"640", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"760", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"776", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"792", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"864", ",", "29"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"920", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"936", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1008", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1240", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1296", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1296", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1360", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1440", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1568", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1672", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2192", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2712", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3232", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3704", ",", "27"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4496", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6088", ",", "31"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9456", ",", "34"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12200", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"336728", ",", "30"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"475304", ",", "33"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"561456", ",", "32"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843061552891593*^9, 3.843061578916237*^9}, 
   3.843061633140078*^9, 3.84306173138265*^9, {3.843061772574988*^9, 
   3.843061776964122*^9}, 3.8430618090413923`*^9, 3.843061856806727*^9, 
   3.84307744066255*^9, {3.843158110282227*^9, 3.843158124771846*^9}, 
   3.843159325934299*^9, 3.843655810108385*^9, 3.843836987993993*^9, 
   3.848665773990241*^9, 3.854281094940958*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"274a5e04-fa27-46a0-86e4-5760587cc133"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b4", "\[Rule]", 
   FractionBox[
    RowBox[{"b2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "b1", "+", "b2"}], ")"}], " ", "r4"}], 
    RowBox[{"r2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "r1", "+", "r2"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.843061552891593*^9, 3.843061578916237*^9}, 
   3.843061633140078*^9, 3.84306173138265*^9, {3.843061772574988*^9, 
   3.843061776964122*^9}, 3.8430618090413923`*^9, 3.843061856806727*^9, 
   3.84307744066255*^9, {3.843158110282227*^9, 3.843158124771846*^9}, 
   3.843159325934299*^9, 3.843655810108385*^9, 3.843836987993993*^9, 
   3.848665773990241*^9, 3.854281094946165*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"1ee32777-00af-4b2d-8f58-88ae9cb08b57"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.091032`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.843061552891593*^9, 3.843061578916237*^9}, 
   3.843061633140078*^9, 3.84306173138265*^9, {3.843061772574988*^9, 
   3.843061776964122*^9}, 3.8430618090413923`*^9, 3.843061856806727*^9, 
   3.84307744066255*^9, {3.843158110282227*^9, 3.843158124771846*^9}, 
   3.843159325934299*^9, 3.843655810108385*^9, 3.843836987993993*^9, 
   3.848665773990241*^9, 3.854281100083091*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"b2e77922-707b-40b6-a634-6245abbf2f0c"],

Cell[BoxData["33"], "Output",
 CellChangeTimes->{{3.843061552891593*^9, 3.843061578916237*^9}, 
   3.843061633140078*^9, 3.84306173138265*^9, {3.843061772574988*^9, 
   3.843061776964122*^9}, 3.8430618090413923`*^9, 3.843061856806727*^9, 
   3.84307744066255*^9, {3.843158110282227*^9, 3.843158124771846*^9}, 
   3.843159325934299*^9, 3.843655810108385*^9, 3.843836987993993*^9, 
   3.848665773990241*^9, 3.8542811000853643`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"a3ab55bc-b1f6-4c48-b421-6dabb08dd2dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "33"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls2", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Eqs1", "[", 
       RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", "r4"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs2", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs1", "/.", "sls2"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs2", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8430618845744247`*^9, 3.843061893341997*^9}, {
  3.843061951976995*^9, 3.843062057395625*^9}, {3.843158277944722*^9, 
  3.84315830338098*^9}, {3.8431593355346947`*^9, 3.843159335781085*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"2dac5460-523f-41b1-991d-49d5425a2cf8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"272", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"424", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"496", ",", "30"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"512", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"512", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"576", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"640", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"760", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"776", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"792", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"920", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"936", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1008", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1240", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1296", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1296", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "32"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1360", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1416", ",", "31"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1568", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1672", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2192", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2712", ",", "27"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3112", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3704", ",", "33"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4496", ",", "29"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14688", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16632", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25856", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1546936", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1926064", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2551880", ",", "15"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.843061896008049*^9, {3.8430620005396757`*^9, 3.84306205867253*^9}, 
   3.8430774462556667`*^9, {3.843158267694812*^9, 3.8431583041960983`*^9}, 
   3.843159338609579*^9, 3.843655815463711*^9, 3.843836992812477*^9, 
   3.8486657810406923`*^9, 3.854281100176168*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"c882b336-6657-4f92-aa6e-dd8ac0970aaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r4", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "c123"}], " ", "c4", " ", "r2"}], "+", 
     RowBox[{"c142", " ", "c4", " ", "r2"}]}], "r1"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.843061896008049*^9, {3.8430620005396757`*^9, 3.84306205867253*^9}, 
   3.8430774462556667`*^9, {3.843158267694812*^9, 3.8431583041960983`*^9}, 
   3.843159338609579*^9, 3.843655815463711*^9, 3.843836992812477*^9, 
   3.8486657810406923`*^9, 3.8542811001809797`*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"c6aefd0b-789c-49f1-a9da-4dd9a3c16bb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"54.948423`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843061896008049*^9, {3.8430620005396757`*^9, 3.84306205867253*^9}, 
   3.8430774462556667`*^9, {3.843158267694812*^9, 3.8431583041960983`*^9}, 
   3.843159338609579*^9, 3.843655815463711*^9, 3.843836992812477*^9, 
   3.8486657810406923`*^9, 3.8542811556362333`*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"51288912-71b7-4abe-a224-90664f620da3"],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{
  3.843061896008049*^9, {3.8430620005396757`*^9, 3.84306205867253*^9}, 
   3.8430774462556667`*^9, {3.843158267694812*^9, 3.8431583041960983`*^9}, 
   3.843159338609579*^9, 3.843655815463711*^9, 3.843836992812477*^9, 
   3.8486657810406923`*^9, 3.854281155684187*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"e6ecf2cd-838d-4ed6-a5ad-2a42c5e33c8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs2", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "32"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls3", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Eqs2", "[", 
         RowBox[{"[", "16", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Eqs2", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Eqs2", "[", 
         RowBox[{"[", "29", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r3", ",", "r7", ",", "r8"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs3", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs2", "/.", "sls3"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs3", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843064079405513*^9, 3.843064188804028*^9}, {
   3.843064440892097*^9, 3.843064446792385*^9}, {3.843159348499596*^9, 
   3.843159355074749*^9}, 3.843159540259219*^9},
 CellLabel->
  "In[224]:=",ExpressionUUID->"3760f047-32f4-48ff-9417-47759f9d284a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"424", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"496", ",", "29"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"576", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"776", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"792", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"904", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"920", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1016", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1120", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1192", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1336", ",", "31"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1416", ",", "30"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1496", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1552", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1672", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1776", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1800", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1840", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2528", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2648", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3536", ",", "27"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3560", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3704", ",", "32"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3928", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5408", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25040", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29872", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46304", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5978672", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7616688", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9965312", ",", "14"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843064088033203*^9, 3.8430641578830767`*^9}, 
   3.8430642000481787`*^9, 3.8430644518404417`*^9, 3.843077501496284*^9, 
   3.84315940243029*^9, 3.843655866828808*^9, 3.843837047510643*^9, 
   3.8486658362482986`*^9, 3.854281155796268*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"ff68d9cc-f506-4aaa-825a-d61a5918d207"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"r3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"c110", " ", "c32"}], "+", 
      RowBox[{"c123", " ", "c32"}], "-", 
      RowBox[{"c110", " ", "c4"}], "-", 
      RowBox[{"c123", " ", "c4"}], "+", 
      RowBox[{"c123", " ", "c32", " ", "r1"}], "-", 
      RowBox[{"c103", " ", "c4", " ", "r1"}]}], "r2"]}], ",", 
   RowBox[{"r7", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"c110", " ", "c30"}], "-", 
      RowBox[{"c110", " ", "c4"}], "+", 
      RowBox[{"c123", " ", "c30", " ", "r5"}], "-", 
      RowBox[{"c103", " ", "c4", " ", "r5"}]}], "r6"]}], ",", 
   RowBox[{"r8", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "c110"}], "-", 
      RowBox[{"c123", " ", "r6"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c4", " ", "r6"}], "+", 
      RowBox[{"c110", " ", "c142", " ", "c4", " ", "r6"}]}], 
     RowBox[{"c110", " ", "r5"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843064088033203*^9, 3.8430641578830767`*^9}, 
   3.8430642000481787`*^9, 3.8430644518404417`*^9, 3.843077501496284*^9, 
   3.84315940243029*^9, 3.843655866828808*^9, 3.843837047510643*^9, 
   3.8486658362482986`*^9, 3.8542811558074102`*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"02f6a0fd-f6fe-4486-83f9-01f8dc2c1365"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"45.194719`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.843064088033203*^9, 3.8430641578830767`*^9}, 
   3.8430642000481787`*^9, 3.8430644518404417`*^9, 3.843077501496284*^9, 
   3.84315940243029*^9, 3.843655866828808*^9, 3.843837047510643*^9, 
   3.8486658362482986`*^9, 3.854281201193672*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"9cf965a7-7a69-471e-8aa1-7d9b1dd47536"],

Cell[BoxData["29"], "Output",
 CellChangeTimes->{{3.843064088033203*^9, 3.8430641578830767`*^9}, 
   3.8430642000481787`*^9, 3.8430644518404417`*^9, 3.843077501496284*^9, 
   3.84315940243029*^9, 3.843655866828808*^9, 3.843837047510643*^9, 
   3.8486658362482986`*^9, 3.854281201242391*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"07a63273-86a8-47fa-9855-c137799bb8fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs3", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "29"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls4", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Eqs3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", "r2"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs4", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs3", "/.", "sls4"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs4", "]"}]}], "Input",
 CellChangeTimes->{{3.8430646154461107`*^9, 3.8430646235822487`*^9}, {
  3.843064895224216*^9, 3.84306492324881*^9}, {3.8430694149136953`*^9, 
  3.843069415560329*^9}, {3.843159553068584*^9, 3.8431595558331013`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"14092b20-ed03-436b-ba52-56e78372a567"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"848", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1632", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2016", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2048", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2136", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2264", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2272", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2464", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2736", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3000", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3472", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3600", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4776", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5104", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5696", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6336", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9744", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9896", ",", "29"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11232", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11264", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11936", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15336", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20776", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24968", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29896", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46328", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5978672", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7616688", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9965312", ",", "27"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843064624549625*^9, 3.8430649235636473`*^9, 
  3.843069416586727*^9, 3.8430775786430397`*^9, 3.843159556676379*^9, 
  3.843655913007716*^9, 3.843837094079873*^9, 3.848665883624221*^9, 
  3.8542812013459663`*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"4712e2bb-8260-4cb0-b8ed-0a4bb1cc79c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r2", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"c123", " ", "c32", " ", "c4"}], "-", 
     RowBox[{"c142", " ", "c32", " ", "c4"}], "-", 
     RowBox[{"c123", " ", 
      SuperscriptBox["c4", "2"]}], "+", 
     RowBox[{"c142", " ", 
      SuperscriptBox["c4", "2"]}], "-", "r1", "-", 
     SuperscriptBox["r1", "2"]}], "r1"]}], "}"}]], "Output",
 CellChangeTimes->{3.843064624549625*^9, 3.8430649235636473`*^9, 
  3.843069416586727*^9, 3.8430775786430397`*^9, 3.843159556676379*^9, 
  3.843655913007716*^9, 3.843837094079873*^9, 3.848665883624221*^9, 
  3.854281201350124*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"0c7a0deb-1b9e-43e9-b0ba-0a5c97a32338"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"242.029222`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843064624549625*^9, 3.8430649235636473`*^9, 
  3.843069416586727*^9, 3.8430775786430397`*^9, 3.843159556676379*^9, 
  3.843655913007716*^9, 3.843837094079873*^9, 3.848665883624221*^9, 
  3.854281451146991*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"cc46c11a-f286-4971-b7a8-c4587838b0f1"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{3.843064624549625*^9, 3.8430649235636473`*^9, 
  3.843069416586727*^9, 3.8430775786430397`*^9, 3.843159556676379*^9, 
  3.843655913007716*^9, 3.843837094079873*^9, 3.848665883624221*^9, 
  3.854281451153516*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"5c3014b7-776c-4bd2-94e8-37b0bf702623"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs4", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "27"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls5", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Eqs4", "[", 
         RowBox[{"[", "22", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Eqs4", "[", 
         RowBox[{"[", "26", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c103", ",", "c135"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs5", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs4", "/.", "sls5"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs5", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8430699939479027`*^9, 3.843070002234473*^9}, {
  3.8430700786929398`*^9, 3.843070127137857*^9}, {3.843159580860217*^9, 
  3.843159584246162*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"bbfb3393-8f7f-4c16-b61b-cbb7d7bd9c5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1560", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2312", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2464", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3048", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3600", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7032", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9896", ",", "27"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11160", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11184", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11432", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11672", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11936", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12912", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30096", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33312", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38224", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41624", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55456", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62264", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74968", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75568", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85704", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92640", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"103456", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4629872", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7668000", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8558920", ",", "25"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843070002730464*^9, 3.843070129859779*^9, 
  3.843077854218087*^9, 3.843159859610703*^9, 3.843656142327219*^9, 
  3.843837372548442*^9, 3.848666112805335*^9, 3.854281451347611*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"c775ea3c-f240-4ea5-90e8-5bc3c1ef636e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c103", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "c110"}], " ", "c30"}], "+", 
       RowBox[{"c110", " ", "c4"}], "-", 
       RowBox[{"c123", " ", "c30", " ", "r5"}], "-", 
       RowBox[{"c123", " ", "c30", " ", "r6"}], "+", 
       RowBox[{"c123", " ", "c4", " ", "r6"}], "-", 
       RowBox[{"c110", " ", "c123", " ", "c30", " ", "c4", " ", "r6"}], "+", 
       RowBox[{"c110", " ", "c142", " ", "c30", " ", "c4", " ", "r6"}], "+", 
       RowBox[{"c110", " ", "c123", " ", 
        SuperscriptBox["c4", "2"], " ", "r6"}], "-", 
       RowBox[{"c110", " ", "c142", " ", 
        SuperscriptBox["c4", "2"], " ", "r6"}], "+", 
       RowBox[{"c110", " ", 
        SuperscriptBox["r5", "2"], " ", "r6"}], "+", 
       RowBox[{"c110", " ", "r5", " ", 
        SuperscriptBox["r6", "2"]}]}], 
      RowBox[{"c4", " ", "r5"}]]}]}], ",", 
   RowBox[{"c135", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"c110", " ", "c4", " ", "r5"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "c110"}], " ", "c4"}], "+", 
        RowBox[{"c123", " ", "c30", " ", "r5"}], "+", 
        RowBox[{
        "2", " ", "c110", " ", "c123", " ", "c30", " ", "c4", " ", "r5"}], 
        "-", 
        RowBox[{"c110", " ", "c142", " ", "c30", " ", "c4", " ", "r5"}], "-", 
        
        RowBox[{"c110", " ", "c123", " ", 
         SuperscriptBox["c4", "2"], " ", "r5"}], "+", 
        RowBox[{
         SuperscriptBox["c110", "2"], " ", "c123", " ", "c30", " ", 
         SuperscriptBox["c4", "2"], " ", "r5"}], "-", 
        RowBox[{
         SuperscriptBox["c110", "2"], " ", "c142", " ", "c30", " ", 
         SuperscriptBox["c4", "2"], " ", "r5"}], "-", 
        RowBox[{
         SuperscriptBox["c110", "2"], " ", "c123", " ", 
         SuperscriptBox["c4", "3"], " ", "r5"}], "+", 
        RowBox[{
         SuperscriptBox["c110", "2"], " ", "c142", " ", 
         SuperscriptBox["c4", "3"], " ", "r5"}], "-", 
        RowBox[{
         SuperscriptBox["c110", "2"], " ", "c4", " ", 
         SuperscriptBox["r5", "3"]}], "-", 
        RowBox[{"c123", " ", "c4", " ", "r6"}], "-", 
        RowBox[{"c110", " ", "c123", " ", 
         SuperscriptBox["c4", "2"], " ", "r6"}], "+", 
        RowBox[{"c110", " ", "c142", " ", 
         SuperscriptBox["c4", "2"], " ", "r6"}], "-", 
        RowBox[{"c110", " ", 
         SuperscriptBox["r5", "2"], " ", "r6"}], "-", 
        RowBox[{
         SuperscriptBox["c110", "2"], " ", "c4", " ", 
         SuperscriptBox["r5", "2"], " ", "r6"}]}], ")"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.843070002730464*^9, 3.843070129859779*^9, 
  3.843077854218087*^9, 3.843159859610703*^9, 3.843656142327219*^9, 
  3.843837372548442*^9, 3.848666112805335*^9, 3.854281451378521*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"02107a16-a5e8-4910-b837-9802f45e6a5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"54.9082`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843070002730464*^9, 3.843070129859779*^9, 
  3.843077854218087*^9, 3.843159859610703*^9, 3.843656142327219*^9, 
  3.843837372548442*^9, 3.848666112805335*^9, 3.854281507743205*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"9b3f9e73-29cd-4664-b5a3-2c920d5683a0"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.843070002730464*^9, 3.843070129859779*^9, 
  3.843077854218087*^9, 3.843159859610703*^9, 3.843656142327219*^9, 
  3.843837372548442*^9, 3.848666112805335*^9, 3.85428150779843*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"3c5a71c1-4047-4211-8c25-2ae9f93c7c5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs5", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls6", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Eqs5", "[", 
        RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", "c137"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs6", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs5", "/.", "sls6"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs6", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8430702178691607`*^9, 3.84307022899844*^9}, {
   3.843070486353005*^9, 3.8430705290437937`*^9}, 3.843070683430315*^9, {
   3.8431600224873447`*^9, 3.843160024083466*^9}, {3.843837015754095*^9, 
   3.843837023695283*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"a1b08c19-5a60-4184-b3c8-c7541771f85d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7032", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13720", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13744", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14136", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14592", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24040", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26032", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27648", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33432", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55504", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62336", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67664", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85608", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"117824", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"155280", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"192152", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"307376", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4629872", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7668000", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8558920", ",", "17"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843070218955976*^9, 3.843070230041596*^9}, {
   3.8430705050736313`*^9, 3.843070530679041*^9}, 3.843070683818736*^9, 
   3.8430779240638*^9, 3.8431599304345417`*^9, 3.843656193569911*^9, 
   3.8438374255576763`*^9, 3.8486661657248583`*^9, 3.854281507929397*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"14926178-6ff2-414e-a2bb-ef7d3af6701b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c137", "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c110"}], " ", "c30", " ", "c4", " ", 
       SuperscriptBox["r1", "4"]}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["c123", "3"], " ", 
       SuperscriptBox["c32", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", "r5"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["c123", "2"], " ", "c142", " ", 
       SuperscriptBox["c32", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", "r5"}], "+", 
      RowBox[{"3", " ", "c123", " ", 
       SuperscriptBox["c142", "2"], " ", 
       SuperscriptBox["c32", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", "r5"}], "-", 
      RowBox[{
       SuperscriptBox["c142", "3"], " ", 
       SuperscriptBox["c32", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["c123", "3"], " ", "c32", " ", 
       SuperscriptBox["c4", "5"], " ", "r5"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c123", "2"], " ", "c142", " ", "c32", " ", 
       SuperscriptBox["c4", "5"], " ", "r5"}], "-", 
      RowBox[{"6", " ", "c123", " ", 
       SuperscriptBox["c142", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "5"], " ", "r5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c142", "3"], " ", "c32", " ", 
       SuperscriptBox["c4", "5"], " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["c123", "3"], " ", 
       SuperscriptBox["c4", "6"], " ", "r5"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["c123", "2"], " ", "c142", " ", 
       SuperscriptBox["c4", "6"], " ", "r5"}], "+", 
      RowBox[{"3", " ", "c123", " ", 
       SuperscriptBox["c142", "2"], " ", 
       SuperscriptBox["c4", "6"], " ", "r5"}], "-", 
      RowBox[{
       SuperscriptBox["c142", "3"], " ", 
       SuperscriptBox["c4", "6"], " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["c123", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "3"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"4", " ", "c123", " ", "c142", " ", "c32", " ", 
       SuperscriptBox["c4", "3"], " ", "r1", " ", "r5"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["c142", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "3"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c123", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", "r1", " ", "r5"}], "-", 
      RowBox[{"4", " ", "c123", " ", "c142", " ", 
       SuperscriptBox["c4", "4"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c142", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"c123", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"c142", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["c123", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"6", " ", "c123", " ", "c142", " ", "c32", " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["c142", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c123", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"6", " ", "c123", " ", "c142", " ", 
       SuperscriptBox["c4", "4"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c142", "2"], " ", 
       SuperscriptBox["c4", "4"], " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"c110", " ", "c32", " ", "c4", " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
      RowBox[{"c142", " ", "c32", " ", "c4", " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
      RowBox[{"3", " ", "c123", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"4", " ", "c142", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
      RowBox[{"c123", " ", "c30", " ", "c4", " ", 
       SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
      RowBox[{"c142", " ", "c32", " ", "c4", " ", 
       SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
      RowBox[{"3", " ", "c123", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "4"], " ", "r5"}], "-", 
      RowBox[{"3", " ", "c142", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "4"], " ", "r5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r1", "5"], " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["r1", "6"], " ", "r5"}], "-", 
      RowBox[{"c123", " ", "c30", " ", "c4", " ", 
       SuperscriptBox["r1", "4"], " ", "r6"}], "+", 
      RowBox[{"c123", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "4"], " ", "r6"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c30", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "4"], " ", "r6"}], "+", 
      RowBox[{"c110", " ", "c142", " ", "c30", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r1", "4"], " ", "r6"}], "+", 
      RowBox[{"c110", " ", "c123", " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r1", "4"], " ", "r6"}], "-", 
      RowBox[{"c110", " ", "c142", " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r1", "4"], " ", "r6"}], "+", 
      RowBox[{"c110", " ", "c4", " ", 
       SuperscriptBox["r1", "4"], " ", 
       SuperscriptBox["r5", "2"], " ", "r6"}], "+", 
      RowBox[{"c110", " ", "c4", " ", 
       SuperscriptBox["r1", "4"], " ", "r5", " ", 
       SuperscriptBox["r6", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"c4", " ", 
      SuperscriptBox["r1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c123", " ", "c32", " ", "c4"}], "-", 
        RowBox[{"c142", " ", "c32", " ", "c4"}], "-", 
        RowBox[{"c123", " ", 
         SuperscriptBox["c4", "2"]}], "+", 
        RowBox[{"c142", " ", 
         SuperscriptBox["c4", "2"]}], "-", "r1", "-", 
        SuperscriptBox["r1", "2"]}], ")"}], " ", "r5"}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.843070218955976*^9, 3.843070230041596*^9}, {
   3.8430705050736313`*^9, 3.843070530679041*^9}, 3.843070683818736*^9, 
   3.8430779240638*^9, 3.8431599304345417`*^9, 3.843656193569911*^9, 
   3.8438374255576763`*^9, 3.8486661657248583`*^9, 3.854281507968816*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"ae931c6c-d12b-4d95-95bd-77489ab9981a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61.350677`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.843070218955976*^9, 3.843070230041596*^9}, {
   3.8430705050736313`*^9, 3.843070530679041*^9}, 3.843070683818736*^9, 
   3.8430779240638*^9, 3.8431599304345417`*^9, 3.843656193569911*^9, 
   3.8438374255576763`*^9, 3.8486661657248583`*^9, 3.854281574872913*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"456438b1-d762-4cbb-ae70-bb3ffb4875b2"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{{3.843070218955976*^9, 3.843070230041596*^9}, {
   3.8430705050736313`*^9, 3.843070530679041*^9}, 3.843070683818736*^9, 
   3.8430779240638*^9, 3.8431599304345417`*^9, 3.843656193569911*^9, 
   3.8438374255576763`*^9, 3.8486661657248583`*^9, 3.854281574878179*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"42e03456-ace1-4830-ba92-450520ba0fa2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs6", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "15"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls7", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Eqs6", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", "c30"}], "]"}],
    "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs7", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs6", "/.", "sls7"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs7", "]"}]}], "Input",
 CellChangeTimes->{{3.843070661863998*^9, 3.843070680006362*^9}, {
  3.843070797158638*^9, 3.843070838228991*^9}, {3.8431557344827003`*^9, 
  3.843155735998435*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"5e02a36d-e03c-484a-a74c-97bcc1b07bbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2264", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7032", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7704", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13048", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55504", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62336", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67664", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85608", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"125208", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"155280", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"216744", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"253016", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4629872", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7668000", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8558920", ",", "10"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843070680353834*^9, 3.843070838884087*^9, 
  3.843077986679612*^9, 3.843159987258073*^9, 3.843656246615418*^9, 
  3.843837481855186*^9, 3.8486662238838177`*^9, 3.854281575037689*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"632704d4-1ada-4169-8255-250d407f4830"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c30", "\[Rule]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"c123", " ", "r1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c123", " ", "c32", " ", "r1"}], "+", 
      RowBox[{"c110", " ", "c123", " ", "c32", " ", "c4", " ", "r1"}], "-", 
      RowBox[{"c110", " ", "c142", " ", "c32", " ", "c4", " ", "r1"}], "-", 
      RowBox[{"c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"], " ", "r1"}], "+", 
      RowBox[{"c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"], " ", "r1"}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["r1", "3"]}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c32", " ", "c4", " ", "r5"}], "+", 
      RowBox[{"c110", " ", "c142", " ", "c32", " ", "c4", " ", "r5"}], "+", 
      RowBox[{"c110", " ", "c123", " ", 
       SuperscriptBox["c4", "2"], " ", "r5"}], "-", 
      RowBox[{"c110", " ", "c142", " ", 
       SuperscriptBox["c4", "2"], " ", "r5"}], "+", 
      RowBox[{"c110", " ", "r1", " ", "r5"}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["r1", "2"], " ", "r6"}], "+", 
      RowBox[{"c110", " ", "r1", " ", "r5", " ", "r6"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.843070680353834*^9, 3.843070838884087*^9, 
  3.843077986679612*^9, 3.843159987258073*^9, 3.843656246615418*^9, 
  3.843837481855186*^9, 3.8486662238838177`*^9, 3.854281575055749*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"83c2cf0e-d7f8-421c-b403-0c41c39752bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"89.60072`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843070680353834*^9, 3.843070838884087*^9, 
  3.843077986679612*^9, 3.843159987258073*^9, 3.843656246615418*^9, 
  3.843837481855186*^9, 3.8486662238838177`*^9, 3.85428166863214*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"ee135933-4050-4c1e-8235-6908bcf3a264"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.843070680353834*^9, 3.843070838884087*^9, 
  3.843077986679612*^9, 3.843159987258073*^9, 3.843656246615418*^9, 
  3.843837481855186*^9, 3.8486662238838177`*^9, 3.854281668635993*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"633f6d81-32b8-4a3d-8977-3ad6145857b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs7", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls8", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Eqs7", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs8", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs7", "/.", "sls8"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs8", "]"}]}], "Input",
 CellChangeTimes->{{3.8430710481367683`*^9, 3.843071214089307*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"9963800d-94be-4268-9745-5559b172bd6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"7032", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7696", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9016", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9336", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21456", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34776", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46440", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55504", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62336", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85608", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"118464", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4629872", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7668000", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8558920", ",", "13"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.843071056768319*^9, {3.843071108030959*^9, 3.843071179798397*^9}, 
   3.8430712149642897`*^9, 3.843078099223206*^9, 3.843160078282498*^9, 
   3.8436563291667347`*^9, 3.84383757552536*^9, 3.848666314321254*^9, 
   3.8542816687583103`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"dd6fc2ac-1d3a-4803-bab1-da0bafe9d579"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r6", "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c110"}], " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["c123", "2"], " ", "c32", " ", "c4", " ", "r1", " ", 
       "r5"}], "-", 
      RowBox[{
      "c123", " ", "c142", " ", "c32", " ", "c4", " ", "r1", " ", "r5"}], "-", 
      RowBox[{
       SuperscriptBox["c123", "2"], " ", 
       SuperscriptBox["c4", "2"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"c123", " ", "c142", " ", 
       SuperscriptBox["c4", "2"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "2"], " ", "r1", " ", "r5"}], "-", 
      RowBox[{"2", " ", "c110", " ", "c123", " ", "c142", " ", "c32", " ", 
       SuperscriptBox["c4", "2"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c142", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "2"], " ", "r1", " ", "r5"}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", 
       SuperscriptBox["c4", "3"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"2", " ", "c110", " ", "c123", " ", "c142", " ", 
       SuperscriptBox["c4", "3"], " ", "r1", " ", "r5"}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c142", "2"], " ", 
       SuperscriptBox["c4", "3"], " ", "r1", " ", "r5"}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c4", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "+", 
      RowBox[{"c110", " ", "c142", " ", "c4", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"c123", " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"c110", " ", "c123", " ", "c4", " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "+", 
      RowBox[{"c110", " ", "c142", " ", "c4", " ", 
       SuperscriptBox["r1", "3"], " ", "r5"}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"2", " ", "c110", " ", "c123", " ", "c142", " ", "c32", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c142", "2"], " ", "c32", " ", 
       SuperscriptBox["c4", "2"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c123", "2"], " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"2", " ", "c110", " ", "c123", " ", "c142", " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"c110", " ", 
       SuperscriptBox["c142", "2"], " ", 
       SuperscriptBox["c4", "3"], " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"c110", " ", "c123", " ", "c4", " ", "r1", " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"c110", " ", "c142", " ", "c4", " ", "r1", " ", 
       SuperscriptBox["r5", "2"]}], "+", 
      RowBox[{"c110", " ", "c123", " ", "c4", " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r5", "2"]}], "-", 
      RowBox[{"c110", " ", "c142", " ", "c4", " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r5", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c123", " ", "r1"}], "+", 
        RowBox[{"c110", " ", "c123", " ", "c4", " ", "r1"}], "-", 
        RowBox[{"c110", " ", "c142", " ", "c4", " ", "r1"}], "-", 
        RowBox[{"c110", " ", "c123", " ", "c4", " ", "r5"}], "+", 
        RowBox[{"c110", " ", "c142", " ", "c4", " ", "r5"}]}], ")"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.843071056768319*^9, {3.843071108030959*^9, 3.843071179798397*^9}, 
   3.8430712149642897`*^9, 3.843078099223206*^9, 3.843160078282498*^9, 
   3.8436563291667347`*^9, 3.84383757552536*^9, 3.848666314321254*^9, 
   3.85428166892925*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"a0282659-48a3-4f21-8e67-b2e0b41dbe59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"191.696934`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843071056768319*^9, {3.843071108030959*^9, 3.843071179798397*^9}, 
   3.8430712149642897`*^9, 3.843078099223206*^9, 3.843160078282498*^9, 
   3.8436563291667347`*^9, 3.84383757552536*^9, 3.848666314321254*^9, 
   3.8542818734415007`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"4497bc9d-6d50-4447-8d7b-e0a73fdeb062"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.843071056768319*^9, {3.843071108030959*^9, 3.843071179798397*^9}, 
   3.8430712149642897`*^9, 3.843078099223206*^9, 3.843160078282498*^9, 
   3.8436563291667347`*^9, 3.84383757552536*^9, 3.848666314321254*^9, 
   3.8542818734651203`*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"cffb2dc6-0be2-4ac8-99a5-68a51c26ffad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs8", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls9", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Eqs8", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"Eqs8", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c123", ",", "c142"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs9", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "6"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"Eqs9", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"Eqs8", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "sls9"}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs9", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"Eqs9", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs9", "]"}]}], "Input",
 CellChangeTimes->{{3.843071487100775*^9, 3.843071526972134*^9}, {
  3.84307157280726*^9, 3.8430716258423862`*^9}, {3.8430724557375603`*^9, 
  3.843072510235322*^9}, {3.843160218860278*^9, 3.843160229534111*^9}, {
  3.843160469827477*^9, 3.84316048661455*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"49173ed4-2987-41d8-b4d1-a204d3badf98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3256", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4928", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"169168", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"687008", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1737760", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3550216", ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84307149942404*^9, 3.843071528570407*^9}, {
   3.843071585426255*^9, 3.843071627521513*^9}, 3.843072514486758*^9, 
   3.84307832213002*^9, 3.843160292923317*^9, 3.843160487550161*^9, 
   3.843656514000168*^9, 3.8438377807017193`*^9, 3.848666509013606*^9, 
   3.854281873743734*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"4c1b88c5-d9f4-4a1e-8367-a030cc9a6eb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c123", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b1"}], "+", "b5"}], ")"}], " ", "c110", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b2", " ", "b5"}], "+", 
        RowBox[{"b1", " ", "b2", " ", "b5"}], "+", 
        RowBox[{
         SuperscriptBox["b2", "2"], " ", "b5"}], "-", 
        RowBox[{"b1", " ", "b6"}], "-", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", "b6"}], "-", 
        RowBox[{"b1", " ", "b2", " ", "b6"}], "-", "c32", "+", "c4"}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b5", "+", 
        RowBox[{"b2", " ", "b5"}], "-", 
        RowBox[{"b1", " ", "b6"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c32", "-", "c4"}], ")"}]}]]}], ",", 
   RowBox[{"c142", "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b5", "+", 
         RowBox[{"b2", " ", "b5"}], "-", 
         RowBox[{"b1", " ", "b6"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c32", "-", "c4"}], ")"}], " ", "c4"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "b1"}], " ", "b5"}], "-", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b5"}], "-", 
       RowBox[{"2", " ", "b1", " ", "b2", " ", "b5"}], "-", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b2", " ", "b5"}], "-", 
       RowBox[{"b1", " ", 
        SuperscriptBox["b2", "2"], " ", "b5"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b6"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "3"], " ", "b6"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b2", " ", "b6"}], "-", 
       RowBox[{"b1", " ", "b2", " ", "b5", " ", "c110", " ", "c4"}], "-", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "c110", " ", 
        "c4"}], "-", 
       RowBox[{"b1", " ", 
        SuperscriptBox["b2", "2"], " ", "b5", " ", "c110", " ", "c4"}], "+", 
       RowBox[{"b2", " ", 
        SuperscriptBox["b5", "2"], " ", "c110", " ", "c4"}], "+", 
       RowBox[{"b1", " ", "b2", " ", 
        SuperscriptBox["b5", "2"], " ", "c110", " ", "c4"}], "+", 
       RowBox[{
        SuperscriptBox["b2", "2"], " ", 
        SuperscriptBox["b5", "2"], " ", "c110", " ", "c4"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b6", " ", "c110", " ", "c4"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "3"], " ", "b6", " ", "c110", " ", "c4"}], "+", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b2", " ", "b6", " ", "c110", " ", 
        "c4"}], "-", 
       RowBox[{"b1", " ", "b5", " ", "b6", " ", "c110", " ", "c4"}], "-", 
       RowBox[{
        SuperscriptBox["b1", "2"], " ", "b5", " ", "b6", " ", "c110", " ", 
        "c4"}], "-", 
       RowBox[{
       "b1", " ", "b2", " ", "b5", " ", "b6", " ", "c110", " ", "c4"}], "+", 
       RowBox[{"b1", " ", "c110", " ", "c32", " ", "c4"}], "-", 
       RowBox[{"b5", " ", "c110", " ", "c32", " ", "c4"}], "-", 
       RowBox[{"b1", " ", "c110", " ", 
        SuperscriptBox["c4", "2"]}], "+", 
       RowBox[{"b5", " ", "c110", " ", 
        SuperscriptBox["c4", "2"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84307149942404*^9, 3.843071528570407*^9}, {
   3.843071585426255*^9, 3.843071627521513*^9}, 3.843072514486758*^9, 
   3.84307832213002*^9, 3.843160292923317*^9, 3.843160487550161*^9, 
   3.843656514000168*^9, 3.8438377807017193`*^9, 3.848666509013606*^9, 
   3.854281873787425*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"93302353-7826-47ef-a740-91bf3672c897"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.843072514608904*^9, 3.843078322229163*^9, 
  3.8431602930309677`*^9, 3.843160487569489*^9, 3.843656514017894*^9, 
  3.8438377807118998`*^9, 3.848666509090151*^9, 3.854281873825762*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"8e1e4a40-e147-456e-ba25-e496f083f765"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.843072514608904*^9, 3.843078322229163*^9, 
  3.8431602930309677`*^9, 3.843160487569489*^9, 3.843656514017894*^9, 
  3.8438377807118998`*^9, 3.848666509090151*^9, 3.854281873846336*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"f6ed875d-55ad-4116-bd08-4c6177cd6d2a"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.843072514608904*^9, 3.843078322229163*^9, 
  3.8431602930309677`*^9, 3.843160487569489*^9, 3.843656514017894*^9, 
  3.8438377807118998`*^9, 3.848666509090151*^9, 3.854281873869836*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"1173f64d-1c0a-4cd6-9cbc-16d3e0bdab41"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.843072514608904*^9, 3.843078322229163*^9, 
  3.8431602930309677`*^9, 3.843160487569489*^9, 3.843656514017894*^9, 
  3.8438377807118998`*^9, 3.848666509090151*^9, 3.854281875815228*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"4abdd173-8f19-4a0f-adc1-0fab7ee8d25d"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.843072514608904*^9, 3.843078322229163*^9, 
  3.8431602930309677`*^9, 3.843160487569489*^9, 3.843656514017894*^9, 
  3.8438377807118998`*^9, 3.848666509090151*^9, 3.8542818834493303`*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"3317341a-c22f-44a6-90c1-371bab4ffaf7"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.843072514608904*^9, 3.843078322229163*^9, 
  3.8431602930309677`*^9, 3.843160487569489*^9, 3.843656514017894*^9, 
  3.8438377807118998`*^9, 3.848666509090151*^9, 3.854281883870326*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"2505d9e1-a8fa-4bef-ae63-cd30f171e475"]
}, Open  ]],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.84307149942404*^9, 3.843071528570407*^9}, {
   3.843071585426255*^9, 3.843071627521513*^9}, 3.843072514486758*^9, 
   3.84307832213002*^9, 3.843160292923317*^9, 3.843160487550161*^9, 
   3.843656514000168*^9, 3.8438377807017193`*^9, 3.848666509013606*^9, 
   3.854281925471066*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"a24b01a8-bb65-4116-b4ea-7d964192a024"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ByteCount", "[", 
       RowBox[{"Eqs9", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", "k"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"vars", "=", 
  RowBox[{"Variables", "[", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Eqs9", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Numerator", "[", 
     RowBox[{"Eqs9", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", "vars"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Numerator", "[", 
     RowBox[{"Eqs9", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], ",", "vars"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"sls10", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Eqs9", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", "b6"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs10", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "4"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"Eqs10", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"Eqs9", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "sls10"}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs10", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"Eqs10", ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Eqs10", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843072759028102*^9, 3.843073022575259*^9}, {
  3.843073205426859*^9, 3.843073207211532*^9}, {3.843076895292883*^9, 
  3.8430768964578342`*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"0061f7f5-4b9a-4503-a97f-fa3eef43e53b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"24824", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71056", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"143768", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4399632", ",", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843073210777504*^9, 3.843076899776989*^9, 
  3.84307837806546*^9, 3.843160584515748*^9, 3.843656560360677*^9, 
  3.8438378224552803`*^9, 3.8486665583043833`*^9, 3.8542819257284193`*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"49104a51-5dd0-4612-8539-d48b148ab666"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "c110", ",", "b1", ",", "b5", ",", "r1", ",", "b2", ",", "b6", ",", "c32", 
   ",", "c4", ",", "r5"}], "}"}]], "Output",
 CellChangeTimes->{3.843073210777504*^9, 3.843076899776989*^9, 
  3.84307837806546*^9, 3.843160584515748*^9, 3.843656560360677*^9, 
  3.8438378224552803`*^9, 3.8486665583043833`*^9, 3.8542819257335863`*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"404b6d24-b98e-4670-bfc9-ea2235ae30ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "4", ",", "2", ",", "3", ",", "2", ",", "1", ",", "1", ",", "1", 
   ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.843073210777504*^9, 3.843076899776989*^9, 
  3.84307837806546*^9, 3.843160584515748*^9, 3.843656560360677*^9, 
  3.8438378224552803`*^9, 3.8486665583043833`*^9, 3.854281925736739*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"cc30fb51-2646-4e6a-9901-0903eead7f78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "4", ",", "2", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", 
   ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.843073210777504*^9, 3.843076899776989*^9, 
  3.84307837806546*^9, 3.843160584515748*^9, 3.843656560360677*^9, 
  3.8438378224552803`*^9, 3.8486665583043833`*^9, 3.8542819257396297`*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"4f91e050-a2ba-41a8-944d-c1e2b4907624"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b6", "\[Rule]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b1", "2"]}], " ", "b5", " ", "r1"}], "-", 
      RowBox[{
       SuperscriptBox["b1", "3"], " ", "b5", " ", "r1"}], "-", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r1"}], "-", 
      RowBox[{"b1", " ", "b2", " ", 
       SuperscriptBox["b5", "2"], " ", "r1"}], "-", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "b2", " ", 
       SuperscriptBox["b5", "2"], " ", "r1"}], "-", 
      RowBox[{"b1", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["b5", "2"], " ", "r1"}], "-", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "c32", " ", "r1"}], "+", 
      RowBox[{"b1", " ", "b5", " ", "c32", " ", "r1"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "c4", " ", "r1"}], "-", 
      RowBox[{"b1", " ", "b5", " ", "c4", " ", "r1"}], "+", 
      RowBox[{"b1", " ", "b5", " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"b1", " ", "b2", " ", "b5", " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"b1", " ", "b2", " ", 
       SuperscriptBox["b5", "2"], " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"b1", " ", "c32", " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{"b5", " ", "c32", " ", 
       SuperscriptBox["r1", "2"]}], "-", 
      RowBox[{"b1", " ", "c4", " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"b5", " ", "c4", " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"b1", " ", "b5", " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{"b1", " ", "b2", " ", "b5", " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", "b5", " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "3"], " ", "b5", " ", "r5"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b1", "2"], " ", "b2", " ", "b5", " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "3"], " ", "b2", " ", "b5", " ", "r5"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["b2", "2"], " ", "b5", " ", "r5"}], "-", 
      RowBox[{"b1", " ", "b5", " ", "r1", " ", "r5"}], "-", 
      RowBox[{"b1", " ", "b2", " ", "b5", " ", "r1", " ", "r5"}], "-", 
      RowBox[{"b1", " ", "b5", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}], "-", 
      RowBox[{"b1", " ", "b2", " ", "b5", " ", 
       SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"b1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b1"}], " ", "b5", " ", "r1"}], "-", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", "b5", " ", "r1"}], "-", 
        RowBox[{"b1", " ", "b2", " ", "b5", " ", "r1"}], "-", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", 
         SuperscriptBox["r1", "2"]}], "+", 
        RowBox[{"b5", " ", 
         SuperscriptBox["r1", "2"]}], "+", 
        RowBox[{"b1", " ", "b5", " ", 
         SuperscriptBox["r1", "2"]}], "+", 
        RowBox[{"b1", " ", 
         SuperscriptBox["r1", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", "r5"}], "+", 
        RowBox[{
         SuperscriptBox["b1", "3"], " ", "r5"}], "+", 
        RowBox[{
         SuperscriptBox["b1", "2"], " ", "b2", " ", "r5"}], "-", 
        RowBox[{"b1", " ", "r1", " ", "r5"}], "-", 
        RowBox[{"b1", " ", 
         SuperscriptBox["r1", "2"], " ", "r5"}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.843073210777504*^9, 3.843076899776989*^9, 
  3.84307837806546*^9, 3.843160584515748*^9, 3.843656560360677*^9, 
  3.8438378224552803`*^9, 3.8486665583043833`*^9, 3.854281925746092*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"e355672d-3f6d-4bc6-bf97-412f830043bd"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.843073210803549*^9, 3.84307689985807*^9, 
  3.8430783780856647`*^9, 3.8431605845368567`*^9, 3.843656560385848*^9, 
  3.843837822477314*^9, 3.84866655832852*^9, 3.8542819257686367`*^9},
 CellLabel->
  "During evaluation of \
In[254]:=",ExpressionUUID->"839612e7-aa99-4b80-99df-981f73869ac6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.843073210803549*^9, 3.84307689985807*^9, 
  3.8430783780856647`*^9, 3.8431605845368567`*^9, 3.843656560385848*^9, 
  3.843837822477314*^9, 3.84866655832852*^9, 3.8542819257713213`*^9},
 CellLabel->
  "During evaluation of \
In[254]:=",ExpressionUUID->"70ea03d5-a6a9-43c9-b765-cbf08c0c85f3"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.843073210803549*^9, 3.84307689985807*^9, 
  3.8430783780856647`*^9, 3.8431605845368567`*^9, 3.843656560385848*^9, 
  3.843837822477314*^9, 3.84866655832852*^9, 3.854281925966292*^9},
 CellLabel->
  "During evaluation of \
In[254]:=",ExpressionUUID->"2c9e524e-072c-4c3e-a0e4-2afbade01cb3"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.843073210803549*^9, 3.84307689985807*^9, 
  3.8430783780856647`*^9, 3.8431605845368567`*^9, 3.843656560385848*^9, 
  3.843837822477314*^9, 3.84866655832852*^9, 3.854281926340865*^9},
 CellLabel->
  "During evaluation of \
In[254]:=",ExpressionUUID->"e410c28d-3998-4165-89ec-cd406b6798bd"]
}, Open  ]],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.843073210777504*^9, 3.843076899776989*^9, 
  3.84307837806546*^9, 3.843160584515748*^9, 3.843656560360677*^9, 
  3.8438378224552803`*^9, 3.8486665583043833`*^9, 3.8542819923849277`*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"1cae228b-c392-4094-b92f-ef27b2fbcfdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"vars", "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{"Numerator", "[", 
    RowBox[{"Eqs10", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "vars"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Numerator", "[", 
     RowBox[{"Eqs10", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], ",", "vars"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{"Numerator", "[", 
    RowBox[{"Eqs10", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", "vars"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls11", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Eqs10", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
      "c110"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{
    RowBox[{"Eqs11", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Eqs10", "/.", "sls11"}], "]"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843077048032112*^9, 3.843077142004784*^9}, {
  3.8430790977071247`*^9, 3.843079116125914*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"8341e1e9-4385-40a9-8e35-747d815e781e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "c110", ",", "b1", ",", "b5", ",", "r1", ",", "b2", ",", "b6", ",", "c32", 
   ",", "c4", ",", "r5"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843077048607326*^9, {3.8430770794521914`*^9, 3.843077094167844*^9}, {
   3.8430771273601217`*^9, 3.843077143396429*^9}, 3.8430784454732103`*^9, 
   3.8430791169937897`*^9, 3.8431606519614677`*^9, 3.843656613157436*^9, 
   3.843837875523794*^9, 3.848666613551815*^9, 3.854281992550376*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"af8c2000-ff28-42dd-ab2d-377368f6ab9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "7", ",", "2", ",", "7", ",", "3", ",", "0", ",", "2", ",", "3", 
   ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843077048607326*^9, {3.8430770794521914`*^9, 3.843077094167844*^9}, {
   3.8430771273601217`*^9, 3.843077143396429*^9}, 3.8430784454732103`*^9, 
   3.8430791169937897`*^9, 3.8431606519614677`*^9, 3.843656613157436*^9, 
   3.843837875523794*^9, 3.848666613551815*^9, 3.8542819925765457`*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"58fa7389-d1f4-4f71-a446-3759fd13abab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "8", ",", "4", ",", "9", ",", "3", ",", "0", ",", "1", ",", "1", 
   ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843077048607326*^9, {3.8430770794521914`*^9, 3.843077094167844*^9}, {
   3.8430771273601217`*^9, 3.843077143396429*^9}, 3.8430784454732103`*^9, 
   3.8430791169937897`*^9, 3.8431606519614677`*^9, 3.843656613157436*^9, 
   3.843837875523794*^9, 3.848666613551815*^9, 3.854281992581312*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"f6dde36f-128f-43cd-b2fb-ba3a2ba124f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "13", ",", "5", ",", "13", ",", "5", ",", "0", ",", "2", ",", "3",
    ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843077048607326*^9, {3.8430770794521914`*^9, 3.843077094167844*^9}, {
   3.8430771273601217`*^9, 3.843077143396429*^9}, 3.8430784454732103`*^9, 
   3.8430791169937897`*^9, 3.8431606519614677`*^9, 3.843656613157436*^9, 
   3.843837875523794*^9, 3.848666613551815*^9, 3.854281992701571*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"22e9bc89-05b7-4e83-9acc-c6dba2e56a1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.63406`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843077048607326*^9, {3.8430770794521914`*^9, 3.843077094167844*^9}, {
   3.8430771273601217`*^9, 3.843077143396429*^9}, 3.8430784454732103`*^9, 
   3.8430791169937897`*^9, 3.8431606519614677`*^9, 3.843656613157436*^9, 
   3.843837875523794*^9, 3.848666613551815*^9, 3.8542820035284023`*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"1be38754-22eb-4b78-9ff9-6e399a124d4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", "Eqs11", "]"}]], "Input",
 CellChangeTimes->{{3.843082261089047*^9, 3.843082263953374*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"5eddbe5a-e60f-469a-8a3e-96545c8527fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "b1", ",", "b2", ",", "b5", ",", "c32", ",", "c4", ",", "r1", ",", "r5"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8430822644259033`*^9, 3.8431606629473343`*^9, 
  3.8436566236363993`*^9, 3.8438378856906443`*^9, 3.8486666244848022`*^9, 
  3.854282003782*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"2e122d80-26ab-4179-ad33-99262295b494"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sls12", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Eqs11", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", "c32"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Eqs12", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Eqs11", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", "sls12"}], "]"}]}], ";"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.843082236476038*^9, 3.843082274715316*^9}, {
  3.843100255394698*^9, 3.843100453167172*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"e859a0fd-df55-4887-85cb-abd9f2032c8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"635.165347`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843161103822147*^9, 3.843657063129796*^9, 
  3.843838588463203*^9, 3.848667099937681*^9, 3.854282527549861*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"ab9d3ac8-20fa-407f-b6a3-04183acef946"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ByteCount", "[", 
  RowBox[{"Numerator", "[", "Eqs12", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Variables", "[", 
  RowBox[{"Numerator", "[", "Eqs12", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Exponent", "[", 
  RowBox[{
   RowBox[{"Numerator", "[", "Eqs12", "]"}], ",", " ", 
   RowBox[{"Variables", "[", 
    RowBox[{"Numerator", "[", "Eqs12", "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls13", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Eqs12", "\[Equal]", "0"}], ",", "c4"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8431029095200872`*^9, 3.8431029902713413`*^9}, 
   3.843159657530232*^9, {3.843204815581727*^9, 3.843204845657102*^9}, {
   3.843221673411359*^9, 3.84322168300099*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"4c74021d-a680-4c35-9960-2e00db721416"],

Cell[BoxData["3569976"], "Output",
 CellChangeTimes->{{3.84310294022861*^9, 3.843102990894438*^9}, 
   3.843161104017323*^9, 3.8432048462534018`*^9, 3.8436570632392063`*^9, 
   3.8438385886322927`*^9, 3.848667100600189*^9, 3.8542825280465813`*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"4b32da42-33e3-406a-8036-bd37a710cfb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b1", ",", "r1", ",", "b2", ",", "b5", ",", "r5", ",", "c4"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.84310294022861*^9, 3.843102990894438*^9}, 
   3.843161104017323*^9, 3.8432048462534018`*^9, 3.8436570632392063`*^9, 
   3.8438385886322927`*^9, 3.848667100600189*^9, 3.85428252805189*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"ec77109a-e63c-4377-b706-0ed6ef74add6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", "23", ",", "7", ",", "12", ",", "12", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.84310294022861*^9, 3.843102990894438*^9}, 
   3.843161104017323*^9, 3.8432048462534018`*^9, 3.8436570632392063`*^9, 
   3.8438385886322927`*^9, 3.848667100600189*^9, 3.85428252805486*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"91e02b85-4b25-4cb1-b553-e421f9329421"]
}, Open  ]],

Cell[TextData[StyleBox["We will now try to write down the quadrics in these \
five variables. It is somewhat cumbersome.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.843225386713994*^9, 3.843225409219674*^9}, {
  3.843837753821773*^9, 
  3.8438377586236353`*^9}},ExpressionUUID->"3e367b03-ce0a-4b5c-9881-\
206741bc0c98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "was", " ", "developed", " ", "based", " ", "on", " ", "some",
     " ", "empirical", " ", "computations", " ", "of", " ", "the", " ", 
    "connecting", " ", 
    RowBox[{"line", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"btos", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Rule]", 
       RowBox[{"s1", "-", "s4"}]}], ",", 
      RowBox[{"r1", "\[Rule]", "s1"}], ",", 
      RowBox[{"b5", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s1"}], " ", "s2"}], "+", "s3", "+", 
         RowBox[{"s1", " ", "s4"}], "+", 
         RowBox[{"s2", " ", "s4"}], "-", 
         SuperscriptBox["s4", "2"]}], "s4"]}], ",", 
      RowBox[{"r5", "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "s1"}], " ", "s2"}], "+", "s3", "+", 
         RowBox[{"s1", " ", "s4"}]}], "s4"]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs12s", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{"Eqs12", "/.", "btos"}], "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"takes", " ", "about", " ", "a", " ", "minute"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8432367052161016`*^9, 3.843236774883875*^9}, {
  3.843300074528098*^9, 3.843300085727693*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"5c291ce6-419b-4a9a-baa4-880c99769b16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b1", "\[Rule]", 
    RowBox[{"s1", "-", "s4"}]}], ",", 
   RowBox[{"r1", "\[Rule]", "s1"}], ",", 
   RowBox[{"b5", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "s1"}], " ", "s2"}], "+", "s3", "+", 
      RowBox[{"s1", " ", "s4"}], "+", 
      RowBox[{"s2", " ", "s4"}], "-", 
      SuperscriptBox["s4", "2"]}], "s4"]}], ",", 
   RowBox[{"r5", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "s1"}], " ", "s2"}], "+", "s3", "+", 
      RowBox[{"s1", " ", "s4"}]}], "s4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.843236757365304*^9, 3.843657094023597*^9, 
  3.8438386233050327`*^9, 3.848667136593411*^9, 3.85428257064739*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"792fc973-2bdf-4652-bb15-b4eef17f5941"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "Eqs12s", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Eqs12s", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"sls13s", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"btos", ",", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"Eqs12s", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", "c4"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "sls13s", "]"}]}], "Input",
 CellChangeTimes->{{3.8432354586199427`*^9, 3.843235464901394*^9}, {
  3.8432367872051563`*^9, 3.843236827907238*^9}, {3.843236894262104*^9, 
  3.843236936898457*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"955a88d4-d266-42b1-9bb3-f007a22598fb"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.843235469784018*^9, 3.843236841027032*^9, {3.843236920139732*^9, 
   3.843236938203212*^9}, 3.8436571423561687`*^9, 3.8438386796766872`*^9, 
   3.848667193708562*^9, 3.854282652695631*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"e49497b3-994c-4780-9996-06c2fdd0bffe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"]}], "+", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"]}], "+", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", "s3"}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", "s3"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", "s3"}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", "s3"}], "-", 
  RowBox[{"12", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", "s3"}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "4"], " ", "s2", " ", "s3"}], "+", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"3", " ", "b2", " ", "s1", " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", "s1", " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"8", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", "s2", " ", "s4"}], "+", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "4"], " ", "s2", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", "s4"}], "-", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", "s4"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", "s4"}], "-", 
  RowBox[{"6", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", "s4"}], "-", 
  RowBox[{"13", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", "s3", " ", "s4"}], "+", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", "s3", " ", "s4"}], "+", 
  RowBox[{"4", " ", "b2", " ", "s1", " ", "s2", " ", "s3", " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", "s1", " ", "s2", " ", "s3", " ", "s4"}], 
  "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", "s3", " ", "s4"}], "+", 
  RowBox[{"16", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", "s3", " ", "s4"}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["b2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"7", " ", "s1", " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"8", " ", "b2", " ", "s1", " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"s1", " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"b2", " ", "s1", " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", "s1", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", "b2", " ", "s1", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"15", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"6", " ", "s1", " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"s1", " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3", " ", "s1", " ", "s2", " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.843235469784018*^9, 3.843236841027032*^9, {3.843236920139732*^9, 
   3.843236938203212*^9}, 3.8436571423561687`*^9, 3.8438386796766872`*^9, 
   3.848667193708562*^9, 3.854282652700775*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"d1930426-611e-4ed4-8c01-4a7dae375f9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.850862`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843235469784018*^9, 3.843236841027032*^9, {3.843236920139732*^9, 
   3.843236938203212*^9}, 3.8436571423561687`*^9, 3.8438386796766872`*^9, 
   3.848667193708562*^9, 3.8542826546456547`*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"d63249c6-842c-4c64-bb9d-38a96821e687"],

Cell[BoxData["97632"], "Output",
 CellChangeTimes->{
  3.843235469784018*^9, 3.843236841027032*^9, {3.843236920139732*^9, 
   3.843236938203212*^9}, 3.8436571423561687`*^9, 3.8438386796766872`*^9, 
   3.848667193708562*^9, 3.854282654651256*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"449bccaa-1686-4764-8fe3-406a10b30109"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Variables", "[", 
  RowBox[{"Together", "[", 
   RowBox[{"Quadrics15", "/.", "containsline2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.843332682060363*^9, 3.843332697068926*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"a67bf8bc-6a3b-42e0-9fba-24781554f672"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",", "r6", 
   ",", "u0", ",", "u1", ",", "v1", ",", "v2", ",", "v3", ",", "v4", ",", 
   "v5", ",", "v6"}], "}"}]], "Output",
 CellChangeTimes->{3.8433327006639433`*^9, 3.8436571465945387`*^9, 
  3.8438389691590147`*^9, 3.848667199038804*^9, 3.854282661646059*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"54363d17-b63c-4978-924e-92fde63ffdd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"transf", "=", 
   RowBox[{"{", 
    RowBox[{
    "sls1", ",", "sls2", ",", "sls3", ",", "sls4", ",", "sls5", ",", "sls6", 
     ",", "sls7", ",", "sls8", ",", "sls9", ",", "sls10", ",", "sls11", ",", 
     "sls12", ",", "sls13s"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"new", "=", 
   RowBox[{"{", 
    RowBox[{
    "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",", 
     "r6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "13"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"new", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"new", "/.", 
        RowBox[{"transf", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", 
        RowBox[{"ByteCount", "[", "new", "]"}]}], "}"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.843332419477673*^9, 3.8433326081311493`*^9}, {
  3.843332646499168*^9, 3.843332665478003*^9}, {3.8433327303458767`*^9, 
  3.843332731824231*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"a8f93a3d-1938-423a-993d-2544a5433fa8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "96"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662359685*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"25ea90fe-d588-41cf-9413-c68332a1dd9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "432"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662399838*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"5a9e3608-91d9-4306-8abc-7d27ffdbee46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "432"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662505643*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"45fd4599-803f-443a-949f-d005a7dcb79e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2848"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662550271*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"864327d1-f8ea-4661-8b1b-7b42ddfbdd2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "2848"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662554517*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"522a40d0-06af-464d-81da-51029e8edcd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2848"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.8542826625984373`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"e2ccde5e-f973-4db7-bdf1-c397ea5a0896"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "2848"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662601362*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"2a614048-d8a0-45c7-98d7-35977a15cd81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "9400"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662604499*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"42a4d0d9-194f-4e9b-87d1-0f9d52c9390d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "25824"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662608081*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"af297a34-ef69-433e-855e-98bc420b9d0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "11008"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282662647037*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"03fa2d75-9a9c-4480-b096-871009eaff78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "61824"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.85428266264958*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"4f7b1213-80b1-444e-93e5-24b1f87e8377"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "567776"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.8542826637467117`*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"3071cf14-6eb2-4f36-8059-2f701dbc9f28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "270664"}], "}"}]], "Print",
 CellChangeTimes->{{3.8433325574997807`*^9, 3.843332575787498*^9}, 
   3.84333260837426*^9, 3.84333274518016*^9, 3.843657146647149*^9, 
   3.8438389692798567`*^9, 3.8486671991934958`*^9, 3.854282682646348*^9},
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"7a852f6d-6621-4044-95d4-d83c78747f31"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"new", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "new", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.843332769287466*^9, 3.843332791424375*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"b92fc234-81c0-40a5-b3a3-b5446583c1fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "79200", ",", "96272", ",", "0", ",", "568", ",", "55984", ",", "328", ",", 
   "38216"}], "}"}]], "Output",
 CellChangeTimes->{3.843657161047464*^9, 3.843925283806334*^9, 
  3.848667215639432*^9, 3.8542827751665916`*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"21c9d862-bcac-45f7-b1ba-9460663c5677"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quadrics3111", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vs", "=", 
   RowBox[{"{", 
    RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "6"}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "only", " ", "the", " ", "first", " ", "six", " ", "are", " ", "easy", 
       " ", "to", " ", "compute"}], ",", " ", 
      RowBox[{
      "we", " ", "ran", " ", "into", " ", "trouble", " ", "with", " ", "the", 
       " ", "seventh"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"q", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "6"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "1"}], ",", 
         RowBox[{"l", "\[LessEqual]", "j"}], ",", 
         RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"{", 
            RowBox[{"j", ",", "l"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"q", "+=", 
           RowBox[{
            RowBox[{"Together", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{
                  RowBox[{"Quadrics15", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"vs", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                   RowBox[{"vs", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}]}], "]"}], "/.", 
                "containsline2"}], ")"}], "/.", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                   "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", 
                    "r5", ",", "r6"}], "}"}], "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "->", 
                 RowBox[{"new", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
            " ", 
            RowBox[{"vs", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"vs", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"ByteCount", "[", "q", "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"Quadrics3111", ",", "q"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.843332805144166*^9, 3.843332942894408*^9}, {
  3.843336171579403*^9, 3.843336280644088*^9}, {3.8433363724361258`*^9, 
  3.843336439276284*^9}, {3.8436563460727654`*^9, 3.843656378432468*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"454de24a-a278-4e5f-b6f7-6b2238ece15f"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854282779372229*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"769403ab-5ecf-4b8e-9d0c-b5edcde191ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854282779375844*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c125e3d1-b667-40c2-ab11-d4e5e2415a24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854283033914463*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"1332b208-9fff-4fbe-b30e-5bab579ef56b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542842160139236`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ca2b4223-2018-4ab0-96cb-319e3d2ff550"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542847520220337`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"2cfa7c99-a499-45de-8ad2-d6b86a3ca1f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542847520318327`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"87872da2-54b6-46fa-b87a-0912769d8c3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752033814*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"555deb12-01bf-4b89-8876-ea6c5336f94a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752061406*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0a91db97-a2f3-48b6-99c9-805048de1e5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542847520633574`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"94df6536-ff5b-4a31-b7e8-ae30356e1397"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752065139*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"7f80727c-c920-46de-a4d9-1ff0d1d37143"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752067195*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"8130d187-bce2-4ddf-888b-6ff2df83cde0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542847520694427`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"83aea0c0-e95f-4e9b-9a6a-0996e99a4491"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752071398*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0405d362-333f-40ff-acf1-01c99ec67223"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542847522152863`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ca77ad84-883a-4a97-8727-c3a80f4bd81c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752217125*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"6d4974ca-f7a3-4882-a42e-789c9882ea31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542847522186604`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"a0ee6127-2bc4-4a9f-9a62-472f639778a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752220138*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ab440c33-0fa7-4115-8e31-5d8fcfb05c25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752221575*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"82f18fef-93dd-404f-9d76-d9052e312766"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752224216*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"f72e3f0b-5053-4510-a3d1-64ed74e9dc50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752226343*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"a9705544-e463-4cb3-b454-be46fdc5e920"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752228095*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"d56ce4fc-ab16-41e5-83ee-e7fc702709d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752230946*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"b2055c67-b4e0-43be-aa97-047464cf9edd"],

Cell[BoxData["2626200"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752232789*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"6e69a0a9-5705-46eb-a291-763311692f6c"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542847522342987`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"96c3b78b-4dc2-4011-911f-6a18979d0570"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854284752235776*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"e45267f0-fee1-4927-b4a7-47fcecc26c1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854285013760725*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"de2b6123-dbd0-485b-8864-d9b53ca4b588"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854287132484592*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"b61a212c-7510-4769-b6cc-8896ec128666"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674626767*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"875815c8-ce1b-4d1b-9664-b742429ccc0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85428867468504*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c7d44558-13c0-4f26-b46b-838786ed9822"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542886747255917`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"a1b27407-107b-4a94-872d-c767e2efc428"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674735333*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"9deac29d-f2b2-4000-b2bb-0544b805cb98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674776999*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"735c47e3-6cf9-47fa-b83e-69d456f29a14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674785527*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"e1f1885c-15cc-4180-a525-440683e322d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674823916*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"decac2d1-f93a-4e05-a190-434ca82eca97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542886748750067`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"d7e4c0b6-2b7d-471f-8655-73cdd7acb79e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542886748796787`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"8cad7a0f-fd4b-4cf7-b81b-be952e03c79c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674887313*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"22dd35d4-66cc-4f72-ae24-de6d9d4cd990"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674934634*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"d501034f-5712-4a6a-a6e4-a1628926ed24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288674980308*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"15787656-a4e2-4591-a914-8d0d02653e66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288675127399*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"5fdc25e9-b417-45e7-9f2a-1cf072f1ebae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288675133705*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"b13c116c-c1ef-4a59-80d9-83a5c82ad3cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288675173684*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"fb880f43-ed83-458c-8f51-59516d4798ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542886751766376`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"5d362700-73ae-41ed-93c8-0f32645e8304"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288675182281*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"5df8bb0c-71da-48c4-b50f-e8fb646af85c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542886751855383`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"fe832094-ad15-4299-ae23-36757c763f86"],

Cell[BoxData["3075520"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288675222467*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"bc2cf7d4-2b42-4d88-be5a-6d231269c426"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542886752245083`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"b24a60c9-0eab-469d-801e-3a5bbe1649f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854288675226481*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"cf78d6a9-8e56-4d98-b485-7f7b38ed0d65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854289390989006*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"f9ff5dda-1084-4e45-953f-fbe0f6f84aee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854293532588992*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"01234d9c-70e9-4a38-b390-ce2000d8f218"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85429583446323*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0e5f4171-12ca-4ff3-912f-c6f35cba70b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958344655247`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"1f850e19-b6eb-40f0-aabc-9e65b37d883b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834467661*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"802921bc-e0c7-4154-99f7-e792ea7e99f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958344692087`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"1802b242-183d-4783-a341-b3348b8dc414"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958344708014`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"5af78461-4a23-4a49-b60f-a2b5a960dc99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834472362*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"a49c2b4b-88aa-4b25-ab7c-8a23020baeb5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834475092*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0a931700-aaa5-4a9c-8b45-5aa6e5a9126f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834477079*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"261514a6-b53d-47b6-8229-c31523b2eb54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834513461*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"5a475752-46a6-438b-bc23-80931358c9de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834521789*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c437f183-38d0-4588-95c6-516608787495"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85429583452383*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ada53f58-b53f-4ea6-b0ef-ddf49c461ddc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834526527*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"312c3c4e-09de-4df5-abdd-7c60ebb91d38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85429583452852*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"d031ef54-52d9-48b2-8043-d60e7fdb071c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295834669691*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ae970ab8-2dfd-403c-a43c-afa0ea2b76c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295837571087*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"1670006d-ce5a-4bc9-92c8-74f0e49fb436"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958375757008`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"f4a4f025-b6be-4fec-bef6-e4d95d766468"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295837578224*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"89376255-e3a7-4287-a580-fd27e7e28ae4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958376142178`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"6ff89692-e077-4a2d-b9b9-fe0174509f50"],

Cell[BoxData["3254352"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85429583761582*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"da1c9bdd-aacc-4369-a295-036319679af6"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295837617587*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"2883002f-6832-4915-9898-abb957674e92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295837619216*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"5a208769-a639-4693-b1fb-68728e18995a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958376207657`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"96aba67e-f384-4296-a0ab-4a98eb282182"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958378189497`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"76e6e091-ca20-4934-a830-4f48c2484758"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295837820903*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"7e885409-824e-4622-a365-d8a0dddc70dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295837822317*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"8a037a53-8c75-4ede-bf15-e768ae859caf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295837823697*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"afebbff6-2af1-4e81-a46a-566f0b77c412"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958378260803`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c87571d2-51e7-4493-ad8f-be3eac72be92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958422134237`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"b25357f6-241e-41e8-b34e-291f54e92c85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847613511*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"e9874d1c-3da3-4c3c-bab4-ba809387f8a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958476155043`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"95b9fa74-0e38-4fd9-81ff-d062f3049f8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847616971*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"edc40b28-2b5f-4545-bc30-972a44a805b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847618368*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"90e6e1ac-c344-430e-8117-d64572ded537"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847619721*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"320d6934-55f9-411d-877c-ecb15baaa14c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958476212807`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c711b309-9858-4df6-8ae6-a6ef23e0a8e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847622691*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"126eb960-f4d3-4a09-931c-d0c58ed93606"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847624221*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"7e2f3eaa-98eb-4fae-a3ff-296a2913863c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958476264343`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0c951002-5058-4d56-aaba-bc379c01771e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847628223*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0ea98fa9-c80c-4bf3-9cbb-c765852cecdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958476635647`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"bfac1c9c-db8c-4f00-92fb-4139c3a044c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847664977*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ee6030fe-e710-4097-9cb5-bc2ec0de1a9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542958476662893`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"f100a973-a036-479d-8f05-c8addc1c9b88"],

Cell[BoxData["287120"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847667548*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"cbefc17e-38a0-44cc-a661-8c206a663254"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847668737*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ece2e909-f7ec-407a-b574-ff3859933642"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854295847669919*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"aae4edfd-42c5-49ff-8fa7-e6e74fcdeadf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854296147630938*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"afed0dba-5577-45f5-84aa-fea5a966d9e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854297401638651*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"af930847-28df-42a5-9c6e-b054e6065a0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854297413178335*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"fbf87acf-4294-4bc8-9773-84afbb11f0a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854297938561247*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0587bea0-923b-4025-8e6e-18e8657ab8ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854298938958249*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"1ad38688-139a-4f2f-b383-56619369c9aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542989389945087`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"34b6400d-31ce-471c-b456-05998743a5f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299201042242*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c58860e1-e924-4b4c-8c9e-04524123edfa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731029017*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"521a8826-fc4d-4bf1-99e4-ba286263a6a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731032724*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"e611cefb-a832-4823-b1d1-0d35aed0eab8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731035223*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"07f75d2e-59b7-4f24-968f-1a1ad9eb5745"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731037306*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"45870818-702d-4e81-b886-9b616431f642"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542997310393877`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"598ae289-da08-4434-9246-765a21f3e3ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85429973104177*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0c862954-30c8-4fbd-b27b-704269f64088"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731044115*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"d0b13c1f-73cb-4ee1-b77d-06e7970c666b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731046928*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"a91c87c7-14b2-4fbd-a41b-de478957caed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542997310492897`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"acd61032-eece-4087-8bef-b35b82899d09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731051647*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"204a74a6-8a66-45dd-890c-9cc8cb90c38c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731053623*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"85432448-0f21-4c22-a2ec-daf7e781b2f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731055317*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"a4c0e75c-05ec-4e93-b865-8cb218c59f93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731056929*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"2bde2b67-fea1-41a6-9849-1e3a465318ed"],

Cell[BoxData["7310208"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8542997310598297`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"769f7dd3-1667-413a-a1da-6aa2aefec34a"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85429973106151*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"88f7f875-286e-4b26-822a-0ede88ee3dd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731063422*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c77a4403-e68b-4e10-a641-ab74b90d3496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299731901691*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"37244a89-2fb5-4dbc-bb6d-186be5346cb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299749579039*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"a6da5910-7d2f-4be2-a173-ea4b965ece6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854299755447959*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"176ead38-69c6-47f9-8216-263d5caef9ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300236653655*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"3cb20415-89f3-411e-a7ed-d9acfb545f53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85430057532163*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"df93154d-1302-40ff-97ca-1b7e0eabda95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575366482*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"f895bebb-927e-45da-a266-2cb2fc06de21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575371345*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c32d6ffe-d5a4-4ce6-901d-950c82c30a44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575376049*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"682f7a04-23b0-4c19-b915-3fb36bbd54a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575408206*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"fdb17c7f-cf97-480b-8a66-8c4bc3cfcf0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85430057541535*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"51ac9cd7-5d3d-41fc-b564-a1b81cbc184d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575420257*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"41f8804c-f001-4532-a7ff-817763cb81f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575423728*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"ec26b4dd-782d-4b35-905a-472e2e9abcdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575427245*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"e5ff8b93-6064-4fc2-9d74-7911d2e6ca0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575458753*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"74b5858c-c1f8-4dc5-88c0-9dcf5d3ae311"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575462834*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"0d170b28-1fcb-47ba-8bee-3641a054b427"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575466151*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"084f2f92-0b88-430d-bc77-fd1e24f1b5f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575469841*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"eded2433-ac14-4606-be01-681799086f51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.85430057547544*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"266ab96b-14ed-42fd-9f0c-5503ff7bf574"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.8543005754782743`*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"e2a1cede-2bba-4534-807a-ad93476edb70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575508236*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"b6167422-d9d8-4dc1-81ca-1519139a862e"],

Cell[BoxData["1390320"], "Print",
 CellChangeTimes->{
  3.843332944190572*^9, {3.843336402346798*^9, 3.843336442876525*^9}, 
   3.8436571611066713`*^9, 3.843925285921152*^9, 3.854300575512027*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"c1931f31-b1da-4754-85c2-fcfaf89c0ced"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "we", " ", "will", " ", "treat", " ", "last", " ", "three", " ", 
      "quadrics", " ", 
      RowBox[{"separately", ".", " ", "In"}], " ", "fact", " ", "the", " ", 
      "7"}], "-", 
     RowBox[{
     "th", " ", "quadric", " ", "gave", " ", "the", " ", "most", " ", 
      "trouble"}]}], ",", " ", 
    RowBox[{"we", " ", "will", " ", "do", " ", "it", " ", 
     RowBox[{"last", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Length", "[", "Quadrics3111", "]"}], "\[IndentingNewLine]", 
   RowBox[{"mons210", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"uvs", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "^", 
          RowBox[{"as", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "/.", 
         RowBox[{"deg210", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "deg210", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "mons210", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "8"}], ",", 
      RowBox[{"i", "\[LessEqual]", "9"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"q", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "mons210", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<j=\>\"", ",", "j"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"q", "+=", 
           RowBox[{
            RowBox[{"Together", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"Quadrics15", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"mons210", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", 
               "containsline2"}], "/.", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                   "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", 
                    "r5", ",", "r6"}], "}"}], "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "->", 
                 RowBox[{"new", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
            " ", 
            RowBox[{"mons210", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"ByteCount", "[", "q", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Quadrics3111", ",", "q"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{3.843377853050396*^9, 3.843377878694606*^9}, {
   3.843378024437711*^9, 3.843378110184044*^9}, {3.8433782756912823`*^9, 
   3.843378276692484*^9}, {3.843384269034768*^9, 3.8433842695746317`*^9}, {
   3.843384327236421*^9, 3.843384340837246*^9}, {3.8433925038885183`*^9, 
   3.843392534581155*^9}, {3.8433927223891087`*^9, 3.8433927439093313`*^9}, {
   3.843403535148857*^9, 3.843403591572768*^9}, {3.843408651557905*^9, 
   3.843408655574113*^9}, 3.843656392430297*^9},
 CellLabel->
  "In[290]:=",ExpressionUUID->"eae17488-3df0-47cc-8249-a8917bf233bb"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.843377860347621*^9, 3.843378122712645*^9, 3.843378277318364*^9, 
   3.843384270796824*^9, {3.8433843291157427`*^9, 3.8433843411843433`*^9}, 
   3.843392568902643*^9, 3.843393935479673*^9, {3.843403577632976*^9, 
   3.843403591943265*^9}, 3.843674198714333*^9, 3.843942722747859*^9, 
   3.854300576172027*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"cc3700c9-8c07-4adc-bf74-186272213c92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["v6", "2"], ",", 
   RowBox[{"v5", " ", "v6"}], ",", 
   SuperscriptBox["v5", "2"], ",", 
   RowBox[{"u1", " ", "v2", " ", "v4"}], ",", 
   RowBox[{"u1", " ", "v2", " ", "v3"}], ",", 
   RowBox[{
    SuperscriptBox["u1", "2"], " ", "v1", " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["u1", "2"], " ", "v1", " ", "v3"}], ",", 
   RowBox[{"u0", " ", 
    SuperscriptBox["v4", "2"]}], ",", 
   RowBox[{"u0", " ", "v3", " ", "v4"}], ",", 
   RowBox[{"u0", " ", 
    SuperscriptBox["v3", "2"]}], ",", 
   RowBox[{"u0", " ", "v2", " ", "v6"}], ",", 
   RowBox[{"u0", " ", "v2", " ", "v5"}], ",", 
   RowBox[{"u0", " ", "u1", " ", "v1", " ", "v6"}], ",", 
   RowBox[{"u0", " ", "u1", " ", "v1", " ", "v5"}], ",", 
   RowBox[{
    SuperscriptBox["u0", "2"], " ", 
    SuperscriptBox["v2", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["u0", "2"], " ", "u1", " ", "v1", " ", "v2"}], ",", 
   RowBox[{
    SuperscriptBox["u0", "2"], " ", 
    SuperscriptBox["u1", "2"], " ", 
    SuperscriptBox["v1", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["u0", "3"], " ", "v1", " ", "v4"}], ",", 
   RowBox[{
    SuperscriptBox["u0", "3"], " ", "v1", " ", "v3"}], ",", 
   RowBox[{
    SuperscriptBox["u0", "5"], " ", 
    SuperscriptBox["v1", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.843377860347621*^9, 3.843378122712645*^9, 3.843378277318364*^9, 
   3.843384270796824*^9, {3.8433843291157427`*^9, 3.8433843411843433`*^9}, 
   3.843392568902643*^9, 3.843393935479673*^9, {3.843403577632976*^9, 
   3.843403591943265*^9}, 3.843674198714333*^9, 3.843942722747859*^9, 
   3.8543005762101507`*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"e8f3ffbc-c962-4c24-aa6c-4bc610c4a464"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{
  3.843377860347621*^9, 3.843378122712645*^9, 3.843378277318364*^9, 
   3.843384270796824*^9, {3.8433843291157427`*^9, 3.8433843411843433`*^9}, 
   3.843392568902643*^9, 3.843393935479673*^9, {3.843403577632976*^9, 
   3.843403591943265*^9}, 3.843674198714333*^9, 3.843942722747859*^9, 
   3.854300576214065*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"6f76eb99-5c85-49b1-b62c-a5a72b67fd59"],

Cell[CellGroupData[{

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543005762167797`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"e078cdf5-59ed-4319-a379-0482fb600040"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["j=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.85430057626084*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"732f41a8-2720-4fdd-96fb-bb11dc5cffd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["j=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300576275825*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"d59b159c-e03a-4b69-9480-f25681cde709"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["j=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543005762788677`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"3f9ee983-6813-48fc-acbe-b48fd528ca84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["j=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300576309039*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"a181691f-4ffe-4f85-a667-40de9c4de672"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["j=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543005763107357`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"aa201117-b030-41c9-8ff6-a2bbb6bdd82b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["j=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543005763121033`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"755120e0-75e9-460c-8662-fb699ddd862e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["j=", 7],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300576408452*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"144f90d9-b7fe-456b-a93e-b3f721f5ac6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["j=", 8],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543005764103737`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"064f4d47-2e32-4d6e-b611-5241fabd09e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["j=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300576411841*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"4b1001a0-0173-4efc-893e-e9af85096172"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["j=", 10],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.85430057641324*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"097b24bc-3df3-45cd-877e-f4cf15248ce0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["j=", 11],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300576414673*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"a05b7940-062e-46af-ab4e-ab12eb638071"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["j=", 12],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543005764162903`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"ecd44704-6f6d-4c96-aca4-c1120a3670e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["j=", 13],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543005764187403`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"d776dec9-04cd-4fc4-8251-a1f997022964"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["j=", 14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300576421267*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"93e32602-b03b-40a6-a31c-56fa36316660"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["j=", 15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300576423703*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"f7afefff-1c8b-4f8f-8150-606c958b3adb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["j=", 16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854300970328739*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"5b93c09a-e85e-4945-ba91-bc34c53010c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["j=", 17],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301586575325*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"b2892fcf-66fd-4d47-8ae2-2dca684b218a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["j=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543018612608843`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"900d37ec-4c57-447c-aaa6-a382d5eac681"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["j=", 19],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301861434518*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"f02cad97-454d-4ee6-a795-4e87aba21679"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["j=", 20],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301861528049*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"1e964901-36ce-4314-8734-6ff758c24705"],

Cell[BoxData["1425896"], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543018616178913`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"58c241a4-0d30-4aa2-8f05-952b46b3092e"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543018616201553`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"2d8585f9-2708-41f1-add8-0db8c5921d25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["j=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301861622302*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"0d794e6b-cde3-4cfc-8b31-8ccd8f9faf01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["j=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301861624629*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"9c91f25b-51f2-4679-b05b-39758e37ee46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["j=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543018616267977`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"82ab058d-0968-4dbb-8633-131591fb4c85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["j=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543018616284037`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"05d1c1bc-9127-47bd-8874-dc9d3ec6a073"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["j=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301861698147*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"d761af30-8e40-4bfe-a5be-d66a01424c64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["j=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543018617335176`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"3dbe86b7-a7c4-44bd-a0b5-f1597c2712c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["j=", 7],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301861770871*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"9adb72bc-075a-4e62-99c3-0d207e42a9d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["j=", 8],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543018618063583`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"97c4e16a-7918-4c20-86a2-8c3281455a56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["j=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854301861808589*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"290cdd1b-af99-4bba-863e-77bcec6deec1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["j=", 10],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.85430186181022*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"34be8eb1-78ea-4ca6-bb6f-096bbb49dd02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["j=", 11],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.85430186181182*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"a932d7b5-1905-4c1d-bb5f-46d061463382"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["j=", 12],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854302071260988*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"3f7e9134-4dd7-4b63-a1f7-9acd7175624c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["j=", 13],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.85430207412521*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"2bd78a59-c347-4bcb-b512-2248492e437d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["j=", 14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854302156832576*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"6b2af6f9-6581-4e79-9772-7e2b172fa324"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm["j=", 15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854302158553322*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"f2debfe0-0b9b-48d8-ae27-eed2dd097a81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["j=", 16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543028597888308`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"40b7d956-5e44-411c-8a6b-523fb71bdc78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["j=", 17],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543042268903646`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"1b9bd78b-9752-4219-b991-ccb8553699ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["j=", 18],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854304530262554*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"569c5062-7291-4d3f-997c-c80b2c8b7834"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm["j=", 19],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854304532091105*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"b3d128d2-a37c-4aa8-882d-ecb9c327aa02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["j=", 20],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.854304532273045*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"cb5cf63b-2ef3-419f-94bc-c4b7785fce6d"],

Cell[BoxData["6141544"], "Print",
 CellChangeTimes->{
  3.8433781227369747`*^9, 3.843378277341391*^9, 3.843384270819517*^9, {
   3.843384329135293*^9, 3.843384341206111*^9}, 3.8433925689277353`*^9, 
   3.8433939355087337`*^9, {3.843403577651855*^9, 3.843403591959756*^9}, 
   3.843674198725024*^9, 3.8439427227649918`*^9, 3.8543045323938427`*^9},
 CellLabel->
  "During evaluation of \
In[290]:=",ExpressionUUID->"764dce58-bd0a-425a-b29f-e87092c883c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "we", " ", "will", " ", "work", " ", "on", " ", "the", " ", 
     "seventh", " ", "quadric"}], ";", " ", 
    RowBox[{
    "start", " ", "with", " ", "the", " ", "first", " ", "14", " ", 
     "monomials"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "14"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<j=\>\"", ",", "j"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"q", "+=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Quadrics15", "[", 
               RowBox[{"[", "7", "]"}], "]"}], ",", 
              RowBox[{"mons210", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", 
            "containsline2"}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5",
                  ",", "r6"}], "}"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}], "->", 
              RowBox[{"new", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], " ", 
         RowBox[{"mons210", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.84333263190327*^9, 3.843332634727297*^9}, {
   3.843332808588022*^9, 3.84333280920053*^9}, {3.843378133898362*^9, 
   3.843378189821972*^9}, 3.843378295681156*^9, {3.843408660426346*^9, 
   3.843408735143025*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"db5a35a0-9be0-49a7-932d-ba32fed0e5ca"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["j=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304532544958*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"a28695d6-7e4f-4a7b-8d14-cb3d606f5c57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["j=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304532550227*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"1e934ed6-286f-48bc-9f15-5b57e0a3bcd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["j=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304532552937*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"17f20735-e445-4c22-b16c-2c5d16159a42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["j=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.8543045325563717`*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"dd61859c-4a2e-4974-993f-1ab97c2e08d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["j=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304532598432*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"f306a20a-73a4-416f-8f15-09676423da99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["j=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.85430453502921*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"6a25a8ba-0c4b-4f82-8f01-a95f4f98df82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["j=", 7],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304535068001*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"919b6bef-e313-4ebf-b0f0-69def5358292"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["j=", 8],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.8543045351715927`*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"eedd3c73-f137-4022-8471-be52f192d000"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["j=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304535174076*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"546f5686-5471-494d-bad2-2ab4663cc4ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["j=", 10],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304535176097*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"cd3a97b6-1a39-4980-8f3b-1a900ca78d9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["j=", 11],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304535178666*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"c12554a5-b6d3-4f00-9284-084edee64ba5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["j=", 12],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.854304682970314*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"26975f5b-6542-4f0e-9dcd-5e47613e32b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["j=", 13],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.8543050952542067`*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"d78d066d-2ba3-47e3-b206-edf4bbeb18f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j=\"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["j=", 14],
  Editable->False]], "Print",
 CellChangeTimes->{{3.843408722675002*^9, 3.8434087361077347`*^9}, 
   3.8436784896167107`*^9, 3.843946753537718*^9, 3.8543052295395193`*^9},
 CellLabel->
  "During evaluation of \
In[294]:=",ExpressionUUID->"34b7ed62-5b80-4fbd-ab87-cb1c44981dca"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "somehow", " ", "works", " ", "for", " ", "the", " ", "15", 
    "th", " ", "monomial"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"q", "+=", 
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Quadrics15", "[", 
             RowBox[{"[", "7", "]"}], "]"}], ",", 
            RowBox[{"mons210", "[", 
             RowBox[{"[", "15", "]"}], "]"}]}], "]"}], "]"}], "/.", 
         "containsline2"}], "]"}], "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", 
             ",", "r6"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{"new", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
     RowBox[{"mons210", "[", 
      RowBox[{"[", "15", "]"}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.843408762181849*^9, 3.8434087904323883`*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"6a9c04ed-621b-49a1-8ddf-5a4a58e4963f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q16", "=", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Quadrics15", "[", 
          RowBox[{"[", "7", "]"}], "]"}], ",", 
         RowBox[{"mons210", "[", 
          RowBox[{"[", "16", "]"}], "]"}]}], "]"}], "/.", "containsline2"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",",
             "r6"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"new", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"mons210", "[", 
     RowBox[{"[", "16", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8434105218089437`*^9, 3.8434105354409437`*^9}, {
  3.843415285181376*^9, 3.843415310999407*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"57803d16-6cfc-4b65-b0fb-fbeff9514689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q17", "=", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Quadrics15", "[", 
          RowBox[{"[", "7", "]"}], "]"}], ",", 
         RowBox[{"mons210", "[", 
          RowBox[{"[", "17", "]"}], "]"}]}], "]"}], "/.", "containsline2"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",",
             "r6"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"new", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"mons210", "[", 
     RowBox[{"[", "17", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8434153908911753`*^9, 3.843415408940913*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"2ea4b29d-ca52-4657-92ec-48b1dd2ffe74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q18", "=", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Quadrics15", "[", 
          RowBox[{"[", "7", "]"}], "]"}], ",", 
         RowBox[{"mons210", "[", 
          RowBox[{"[", "18", "]"}], "]"}]}], "]"}], "/.", "containsline2"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",",
             "r6"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"new", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"mons210", "[", 
     RowBox[{"[", "18", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8434153956464167`*^9, 3.843415417347475*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"e7960fcd-aae5-4e5a-9bef-d436341cf1cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q19", "=", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Quadrics15", "[", 
          RowBox[{"[", "7", "]"}], "]"}], ",", 
         RowBox[{"mons210", "[", 
          RowBox[{"[", "19", "]"}], "]"}]}], "]"}], "/.", "containsline2"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",",
             "r6"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"new", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"mons210", "[", 
     RowBox[{"[", "19", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84341539877179*^9, 3.8434154248329773`*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"413eeb67-fb68-4e5c-a9a8-7180db92e570"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q20", "=", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Quadrics15", "[", 
          RowBox[{"[", "7", "]"}], "]"}], ",", 
         RowBox[{"mons210", "[", 
          RowBox[{"[", "20", "]"}], "]"}]}], "]"}], "/.", "containsline2"}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", ",",
             "r6"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "->", 
         RowBox[{"new", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}], 
    RowBox[{"mons210", "[", 
     RowBox[{"[", "20", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843415402018033*^9, 3.843415433099552*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"b93675ed-d954-470e-a2c7-a133c13ffe09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quadric7", "=", 
   RowBox[{
   "q", "+", "q16", "+", "q17", "+", "q18", "+", "q19", "+", "q20"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "Quadric7", "]"}]}], "Input",
 CellChangeTimes->{{3.843415443660404*^9, 3.843415478361066*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"d9896322-b1a7-4b8c-b7ce-d0e116bdd7c4"],

Cell[BoxData["11225368"], "Output",
 CellChangeTimes->{3.843419591163175*^9, 3.843681987327921*^9, 
  3.8439497670564337`*^9, 3.8543076098353643`*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"30fe6ed9-55bd-4fcb-9664-9cb2b21fb372"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quadrics3111", "=", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"Quadrics3111", ",", "Quadric7"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.843419600610022*^9, 3.843419617350053*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"1d08fdb8-9807-4ba6-bda8-2f08ba6d963d"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ByteCount", "[", 
     RowBox[{"Quadrics3111", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}],
  FontSize->12]], "Input",
 CellChangeTimes->{{3.83675513555295*^9, 3.836755219317334*^9}, 
   3.8367558619345016`*^9, {3.843388943602129*^9, 3.8433889547045403`*^9}, {
   3.843419623105556*^9, 3.843419667680187*^9}, 3.85434598814016*^9, 
   3.854346061137787*^9},ExpressionUUID->"a2f36392-47a9-450b-951c-\
251c4b767257"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2626200", ",", "3075520", ",", "3254352", ",", "287120", ",", "7310208", 
   ",", "1390320", ",", "1425896", ",", "6141544", ",", "11225368"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.843388955513258*^9, 3.843419624324366*^9, 
  3.843419669999216*^9},
 CellLabel->
  "Out[932]=",ExpressionUUID->"9ca5178d-8906-4225-b750-9a7a28be9704"]
}, Open  ]],

Cell[TextData[StyleBox["Our next goal is to find the equations of the lines \
and the four intersection points of the components of the special fiber.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.843423372992223*^9, 
  3.843423410646134*^9}},ExpressionUUID->"287da8f9-deb7-4b88-a0d9-\
a1e16a0fa73e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Line25params", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u0", "\[Rule]", "1"}], ",", 
       RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"Line2InP5", "/.", "containsline2"}], "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "c110", ",", "c4", ",", "r1", ",", "r2", ",", "r4", ",", "r5", 
             ",", "r6"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "->", 
          RowBox[{"new", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.84342344359156*^9, 3.843423468397963*^9}, {
  3.843423541479413*^9, 3.843423566290926*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"b1e0334c-363a-44e5-9b21-133209965667"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"transf", "=", 
   RowBox[{"{", 
    RowBox[{
    "containsline", ",", "sls1", ",", "sls2", ",", "sls3", ",", "sls4", ",", 
     "sls5", ",", "sls6", ",", "sls7", ",", "sls8", ",", "sls9", ",", "sls10",
      ",", "sls11", ",", "sls12", ",", "sls13s"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bs", "=", 
   RowBox[{"{", 
    RowBox[{
    "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6", ",", "b7", 
     ",", "b8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "14"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bs", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"bs", "/.", 
        RowBox[{"transf", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", 
        RowBox[{"ByteCount", "[", "bs", "]"}]}], "}"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.843570090254682*^9, {3.843570160322217*^9, 3.843570182114044*^9}, {
   3.843570278218855*^9, 3.843570289313118*^9}, 3.8435703468922*^9},
 CellLabel->
  "In[306]:=",ExpressionUUID->"7acc84aa-ce12-41f9-a4de-544ddad6cea8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "18272"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.8543076483678102`*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"d64cc814-874e-4668-b63c-6e87213b695c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "46792"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307648440234*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"d4c34fd1-1636-4a4e-98a8-c66159a596e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "125720"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.8543076485605803`*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"4d8f2b00-c906-40fb-849c-8e78029ddec9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "125720"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307648675572*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"ee3c2e28-b4fc-4c64-a7a3-278c23c70e50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "31040"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.8543076488062267`*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"d97cd0a9-ce07-4097-833f-36eb26783115"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "31136"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.8543076488557243`*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"96463855-9446-4d39-a0ad-a41a4dabbaae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "31136"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307648857717*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"e3b878a3-751e-4551-b18b-569cb0694dfe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "31136"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.8543076488594913`*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"2975b555-30d4-4c2e-8bb2-c9add65deb62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "31136"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307648866015*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"d9270632-9c5c-4147-b285-2d358c53f464"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "31136"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.85430764891013*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"bff29066-5d83-4398-b572-f63d00b141da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "91208"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307649246663*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"0ac1c11d-54fe-41dc-906c-fa1309968785"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "132552"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307649368743*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"5be89035-a028-42cd-8779-af892549a673"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "1238184"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307650841833*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"4d4e0cc0-42af-4e51-b303-ae1a66d4a9d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", "419112"}], "}"}]], "Print",
 CellChangeTimes->{3.843570186888*^9, 3.8435702919546947`*^9, 
  3.843570347814789*^9, 3.843682063313833*^9, 3.84394980755624*^9, 
  3.848667216820662*^9, 3.848682516267378*^9, 3.854307681136318*^9},
 CellLabel->
  "During evaluation of \
In[306]:=",ExpressionUUID->"a96d6b35-8bc2-4007-a482-89636d94b4f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Variables", "[", "bs", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Line15params", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u0", "\[Rule]", "1"}], ",", 
       RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v1", "\[Rule]", "1"}], ",", 
       RowBox[{"v2", "\[Rule]", "t"}], ",", 
       RowBox[{"v3", "\[Rule]", 
        RowBox[{
         RowBox[{"bs", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"bs", "[", 
           RowBox[{"[", "5", "]"}], "]"}], " ", "t"}]}]}], ",", 
       RowBox[{"v4", "\[Rule]", 
        RowBox[{
         RowBox[{"bs", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"bs", "[", 
           RowBox[{"[", "6", "]"}], "]"}], " ", "t"}]}]}], ",", 
       RowBox[{"v5", "\[Rule]", 
        RowBox[{
         RowBox[{"bs", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"bs", "[", 
           RowBox[{"[", "7", "]"}], "]"}], " ", "t"}]}]}], ",", 
       RowBox[{"v6", "\[Rule]", 
        RowBox[{
         RowBox[{"bs", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"bs", "[", 
           RowBox[{"[", "8", "]"}], "]"}], " ", "t"}]}]}]}], "}"}]}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.843570302721807*^9, 3.84357030523794*^9}, {
  3.843570390625072*^9, 3.843570495647554*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"ba8a3727-1d4d-4f89-b49a-73e5286a7d13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b2", ",", "s1", ",", "s2", ",", "s3", ",", "s4"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.843570305559812*^9, {3.843570382649352*^9, 3.8435703949779797`*^9}, {
   3.843570484532077*^9, 3.843570489140934*^9}, 3.843682126436487*^9, 
   3.843949843102849*^9, 3.8486672480620747`*^9, 3.848682546799761*^9, 
   3.854307681249468*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"6f246783-5b91-4249-94fc-4baf28c755c6"]
}, Open  ]],

Cell[TextData[StyleBox["Sanity check: lines are in the quadrics.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.843570910430416*^9, 
  3.843570925944525*^9}},ExpressionUUID->"5a70c030-0bb6-47ec-9233-\
d1b483a11ace"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Rand5", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s1", ",", "s2", ",", "s3", ",", "s4", ",", "b2"}], "}"}], "[", 
      RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"RandomInteger", "[", "30", "]"}], "+", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Quadrics3111rand", "=", 
    RowBox[{"Together", "[", 
     RowBox[{"Quadrics3111", "/.", "Rand5"}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Line15paramsrand", "=", 
    RowBox[{"Together", "[", 
     RowBox[{"Line15params", "/.", "Rand5"}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"Line25paramsrand", "=", 
    RowBox[{"Together", "[", 
     RowBox[{"Line25params", "/.", "Rand5"}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Together", "[", 
  RowBox[{"Quadrics3111rand", "/.", "Line15paramsrand"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Together", "[", 
  RowBox[{"Quadrics3111rand", "/.", "Line25paramsrand"}], "]"}]}], "Input",
 CellChangeTimes->{{3.843570510688723*^9, 3.843570621152676*^9}, {
  3.843570691845673*^9, 3.8435707001232986`*^9}, {3.843570764377606*^9, 
  3.843570896770624*^9}, {3.8435779122876387`*^9, 3.84357798686439*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"45182e54-8c6d-4fd5-8e1f-592b4455f72a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s1", "\[Rule]", "5"}], ",", 
   RowBox[{"s2", "\[Rule]", "20"}], ",", 
   RowBox[{"s3", "\[Rule]", "24"}], ",", 
   RowBox[{"s4", "\[Rule]", "18"}], ",", 
   RowBox[{"b2", "\[Rule]", "13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8435705477201967`*^9, 3.843570626585443*^9, 3.8435707014180117`*^9, {
   3.843570814108489*^9, 3.84357089753461*^9}, 3.843570935721237*^9, {
   3.843577939041135*^9, 3.843578001450231*^9}, 3.8435890273725243`*^9, 
   3.8436821266755953`*^9, 3.843682164308282*^9, 3.8439498433567266`*^9, 
   3.84866724816109*^9, 3.848682550113797*^9, 3.848729604927678*^9, 
   3.854307681384473*^9},
 CellLabel->
  "Out[311]=",ExpressionUUID->"78d5bc5d-e425-4745-82d2-6633a6b1fcd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.17038`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8435705477201967`*^9, 3.843570626585443*^9, 3.8435707014180117`*^9, {
   3.843570814108489*^9, 3.84357089753461*^9}, 3.843570935721237*^9, {
   3.843577939041135*^9, 3.843578001450231*^9}, 3.8435890273725243`*^9, 
   3.8436821266755953`*^9, 3.843682164308282*^9, 3.8439498433567266`*^9, 
   3.84866724816109*^9, 3.848682550113797*^9, 3.848729604927678*^9, 
   3.854307682570601*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"520ede37-131a-45f4-93fa-06d9a990b8e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.012334`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8435705477201967`*^9, 3.843570626585443*^9, 3.8435707014180117`*^9, {
   3.843570814108489*^9, 3.84357089753461*^9}, 3.843570935721237*^9, {
   3.843577939041135*^9, 3.843578001450231*^9}, 3.8435890273725243`*^9, 
   3.8436821266755953`*^9, 3.843682164308282*^9, 3.8439498433567266`*^9, 
   3.84866724816109*^9, 3.848682550113797*^9, 3.848729604927678*^9, 
   3.8543076826188707`*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"7db49333-a444-4662-a5a1-76142c13bc0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.010364`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8435705477201967`*^9, 3.843570626585443*^9, 3.8435707014180117`*^9, {
   3.843570814108489*^9, 3.84357089753461*^9}, 3.843570935721237*^9, {
   3.843577939041135*^9, 3.843578001450231*^9}, 3.8435890273725243`*^9, 
   3.8436821266755953`*^9, 3.843682164308282*^9, 3.8439498433567266`*^9, 
   3.84866724816109*^9, 3.848682550113797*^9, 3.848729604927678*^9, 
   3.854307682621414*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"ceee3598-1635-47aa-aa66-1628732a7bf7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8435705477201967`*^9, 3.843570626585443*^9, 3.8435707014180117`*^9, {
   3.843570814108489*^9, 3.84357089753461*^9}, 3.843570935721237*^9, {
   3.843577939041135*^9, 3.843578001450231*^9}, 3.8435890273725243`*^9, 
   3.8436821266755953`*^9, 3.843682164308282*^9, 3.8439498433567266`*^9, 
   3.84866724816109*^9, 3.848682550113797*^9, 3.848729604927678*^9, 
   3.854307682624092*^9},
 CellLabel->
  "Out[315]=",ExpressionUUID->"0405f0df-ee88-46aa-9e68-6543b95d05a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8435705477201967`*^9, 3.843570626585443*^9, 3.8435707014180117`*^9, {
   3.843570814108489*^9, 3.84357089753461*^9}, 3.843570935721237*^9, {
   3.843577939041135*^9, 3.843578001450231*^9}, 3.8435890273725243`*^9, 
   3.8436821266755953`*^9, 3.843682164308282*^9, 3.8439498433567266`*^9, 
   3.84866724816109*^9, 3.848682550113797*^9, 3.848729604927678*^9, 
   3.854307682628536*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"31dc93c3-0928-45c9-b4db-bd4dfe667463"]
}, Open  ]],

Cell[TextData[StyleBox["We will now work to compute the four intersection \
points of the components of the special fiber. We do so by looking at \
vanishing of some minors of the Jacobian matrix of the fiber.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8543078095184*^9, 3.854307832035356*^9}, {
  3.8543104897502117`*^9, 
  3.854310536118634*^9}},ExpressionUUID->"13cb7358-cd8a-4577-975b-\
421ad31b9a7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"JacMat1", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "6", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "7", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u0", "\[Rule]", "1"}], ",", 
             RowBox[{"u1", "\[Rule]", "1"}], ",", 
             RowBox[{"v1", "\[Rule]", "1"}]}], "}"}]}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}], "/.", 
      "Line15params"}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"DetJacMat1", "=", 
    RowBox[{"Together", "[", 
     RowBox[{"Det", "[", "JacMat1", "]"}], "]"}]}], ";"}], "]"}]}], "Input",
 CellChangeTimes->{{3.836755377296014*^9, 3.8367554920488853`*^9}, {
   3.836755528291581*^9, 3.83675564602481*^9}, {3.8367558640208797`*^9, 
   3.836755864449295*^9}, {3.836762497870322*^9, 3.836762507221233*^9}, {
   3.8435781518768044`*^9, 3.843578222289977*^9}, {3.84357827635846*^9, 
   3.843578301286964*^9}, {3.843578332593493*^9, 3.843578338774507*^9}, {
   3.8435786982936163`*^9, 3.843578699244916*^9}, {3.843581707879423*^9, 
   3.8435817107187757`*^9}, 3.8436460126803427`*^9, {3.843647181365794*^9, 
   3.8436471854127398`*^9}, 3.843649777859152*^9, {3.8542997475119762`*^9, 
   3.854299748809451*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"b29c3a2a-2a06-4dbc-b8d9-72113d269ebb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.899086`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.854307773808322*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"d64fd7c0-3107-4eb0-b2ac-0052124d308f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1455.303406`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.854309315349222*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"06e47e8f-bfac-4f6b-8476-3e7b6940beb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"JacMat2", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "7", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u0", "\[Rule]", "1"}], ",", 
             RowBox[{"u1", "\[Rule]", "1"}], ",", 
             RowBox[{"v1", "\[Rule]", "1"}]}], "}"}]}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}], "/.", 
      "Line15params"}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"DetJacMat2", "=", 
    RowBox[{"Together", "[", 
     RowBox[{"Det", "[", "JacMat2", "]"}], "]"}]}], ";"}], "]"}]}], "Input",
 CellChangeTimes->{{3.843581851223462*^9, 3.84358188197968*^9}, {
  3.843589296672759*^9, 3.843589301231035*^9}, {3.8542997512223673`*^9, 
  3.854299751835557*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"01acb24b-548e-4732-9371-5846a7e1f757"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.206393`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843589310405463*^9, 3.843648728496023*^9, 
  3.843683664267346*^9, 3.8439512678515787`*^9, 3.848684012202436*^9, 
  3.848694563254877*^9, 3.848732281365595*^9, 3.8543093222029*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"ea18b804-8a12-49ae-bd2a-f880a94142a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"630.074166`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843589310405463*^9, 3.843648728496023*^9, 
  3.843683664267346*^9, 3.8439512678515787`*^9, 3.848684012202436*^9, 
  3.848694563254877*^9, 3.848732281365595*^9, 3.8543099689956923`*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"b13d912f-ae32-4d15-a236-88968eb9b7f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"tbz1", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", "DetJacMat1", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", "+", "1"}], ")"}]}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "tbz1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"tbz2", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", "DetJacMat2", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", "+", "1"}], ")"}]}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "tbz2", "]"}]}], "Input",
 CellChangeTimes->{{3.843592271348783*^9, 3.8435923073116198`*^9}, {
   3.843592357955901*^9, 3.8435923742746077`*^9}, 3.84364919742584*^9},
 CellLabel->
  "In[321]:=",ExpressionUUID->"e7301e9c-d1f4-4c45-91e0-76b0c9fc6715"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"135.303876`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843592351876482*^9, 3.8435925267742577`*^9, 
  3.8436493932088737`*^9, 3.843649971300602*^9, 3.843684455811816*^9, 
  3.843952036056295*^9, 3.848684832267706*^9, 3.848695302951682*^9, 
  3.848732437137534*^9, 3.85431010644825*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"5f55238f-a0fa-4b5d-9bc1-620a6f270964"],

Cell[BoxData["302771032"], "Output",
 CellChangeTimes->{3.843592351876482*^9, 3.8435925267742577`*^9, 
  3.8436493932088737`*^9, 3.843649971300602*^9, 3.843684455811816*^9, 
  3.843952036056295*^9, 3.848684832267706*^9, 3.848695302951682*^9, 
  3.848732437137534*^9, 3.8543101069868*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"02a478c2-e1bc-4da9-8475-2029a3e4367b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"53.717249`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843592351876482*^9, 3.8435925267742577`*^9, 
  3.8436493932088737`*^9, 3.843649971300602*^9, 3.843684455811816*^9, 
  3.843952036056295*^9, 3.848684832267706*^9, 3.848695302951682*^9, 
  3.848732437137534*^9, 3.854310162547062*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"c0c76a5f-696a-48d4-9929-4b85bca57eca"],

Cell[BoxData["151256872"], "Output",
 CellChangeTimes->{3.843592351876482*^9, 3.8435925267742577`*^9, 
  3.8436493932088737`*^9, 3.843649971300602*^9, 3.843684455811816*^9, 
  3.843952036056295*^9, 3.848684832267706*^9, 3.848695302951682*^9, 
  3.848732437137534*^9, 3.85431016303789*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"2b064441-1b0a-42f0-ae00-c649ced1ccb1"]
}, Open  ]],

Cell[TextData[StyleBox["We can guess that one of the solutions has numerator \
and denominator which is of degree two in b2. So we could figure them out by \
looking at special values of b2 (and s4, which it should be of degree 4 in). \
The difficulty lies in normalizing the fractions.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.843743680803472*^9, 3.843743691128771*^9}, {
  3.843744193515794*^9, 
  3.843744245447563*^9}},ExpressionUUID->"5cf67857-b229-4edf-aa7a-\
7d4c5d047f87"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllNums", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllDens", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Allbs", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"values", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"didn", "'"}], "t", " ", "work", " ", "for", " ", "other", " ", 
    "small", " ", "values"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trythis", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b2", "\[Rule]", "2"}], ",", 
         RowBox[{"s4", "\[Rule]", 
          RowBox[{"values", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"solst1", ",", 
        RowBox[{"Together", "[", 
         RowBox[{"t", "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", "tbz1"}], "/.", "trythis"}], ",", 
              RowBox[{
               RowBox[{"0", "==", "tbz2"}], "/.", "trythis"}], ",", 
              RowBox[{"t", "\[NotEqual]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "t"}], "]"}]}], "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"solst1", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"solst1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"solst1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nums", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"nums", ",", 
    RowBox[{"s1", "^", "7"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "it", " ", "looks", " ", "like", " ", "this", " ", "is", " ", "s4", " ", 
     RowBox[{"s1", "^", "7"}]}], ",", " ", 
    RowBox[{"well", " ", 
     RowBox[{"normalized", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"numsolved", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a0", " ", "+", " ", 
      RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"a4", " ", 
       RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nums", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "+", " ", 
             RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
             RowBox[{"a2", " ", 
              RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"a3", " ", 
              RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
             RowBox[{"a4", " ", 
              RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
          RowBox[{"s4", "\[Rule]", 
           RowBox[{"values", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dens", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"densolved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a0", " ", "+", " ", 
       RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
       RowBox[{"a2", " ", 
        RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"a4", " ", 
        RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dens", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
            RowBox[{"(", 
             RowBox[{"a0", " ", "+", " ", 
              RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"a3", " ", 
               RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"a4", " ", 
               RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
           RowBox[{"s4", "\[Rule]", 
            RowBox[{"values", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllNums", ",", "numsolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllDens", ",", "densolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Allbs", ",", "2"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.84374487189594*^9, 3.843744917031755*^9}, {
   3.8437451521541243`*^9, 3.843745227795162*^9}, 3.843746285966044*^9, 
   3.843746576895905*^9},
 CellLabel->
  "In[325]:=",ExpressionUUID->"74106d69-4e72-444c-9fbb-3535e0ff8716"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.84374492841293*^9, 3.8437452300809813`*^9, 3.843745392739441*^9, {
   3.843746264502432*^9, 3.8437462868868427`*^9}, 3.843952091924273*^9, 
   3.848684895480529*^9, 3.848695357491179*^9, 3.848732497653406*^9, 
   3.85431045871274*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"ef8c73cf-de50-43e2-b017-2328b7786938"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.84374492841293*^9, 3.8437452300809813`*^9, 3.843745392739441*^9, {
   3.843746264502432*^9, 3.8437462868868427`*^9}, 3.843952091924273*^9, 
   3.848684895480529*^9, 3.848695357491179*^9, 3.848732497653406*^9, 
   3.854310483129796*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"1915561f-5233-4dca-ad58-550a8d3f1c6e"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.84374492841293*^9, 3.8437452300809813`*^9, 3.843745392739441*^9, {
   3.843746264502432*^9, 3.8437462868868427`*^9}, 3.843952091924273*^9, 
   3.848684895480529*^9, 3.848695357491179*^9, 3.848732497653406*^9, 
   3.8543105029570627`*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"8b26400f-a255-43db-aae7-6a7d22d2219f"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.84374492841293*^9, 3.8437452300809813`*^9, 3.843745392739441*^9, {
   3.843746264502432*^9, 3.8437462868868427`*^9}, 3.843952091924273*^9, 
   3.848684895480529*^9, 3.848695357491179*^9, 3.848732497653406*^9, 
   3.8543105208678703`*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"0584b3b0-3c5b-4f6c-b1a2-c85a84858fdf"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.84374492841293*^9, 3.8437452300809813`*^9, 3.843745392739441*^9, {
   3.843746264502432*^9, 3.8437462868868427`*^9}, 3.843952091924273*^9, 
   3.848684895480529*^9, 3.848695357491179*^9, 3.848732497653406*^9, 
   3.854310539330769*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"89425dad-ed11-42d9-b006-dd8024dc9d07"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.84374492841293*^9, 3.8437452300809813`*^9, 3.843745392739441*^9, {
   3.843746264502432*^9, 3.8437462868868427`*^9}, 3.843952091924273*^9, 
   3.848684895480529*^9, 3.848695357491179*^9, 3.848732497653406*^9, 
   3.854310558981723*^9},
 CellLabel->
  "During evaluation of \
In[325]:=",ExpressionUUID->"9233203a-755c-4186-9e23-f8e37e25e116"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8437450609313993`*^9, 3.843745353036249*^9, 
  3.8437455079516478`*^9, 3.843746282253105*^9, 3.843746414389832*^9, 
  3.843952203914277*^9, 3.8486850475265007`*^9, 3.848695477034335*^9, 
  3.848732620379427*^9, 3.8543105810219917`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"fc2333b6-299f-46e7-b7e7-52eef57223ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"14704", ",", "101712"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14704", ",", "101712"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14304", ",", "100496"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14584", ",", "101288"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14680", ",", "100872"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13760", ",", "101712"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8437450609313993`*^9, 3.843745353036249*^9, 
  3.8437455079516478`*^9, 3.843746282253105*^9, 3.843746414389832*^9, 
  3.843952203914277*^9, 3.8486850475265007`*^9, 3.848695477034335*^9, 
  3.848732620379427*^9, 3.8543105810370502`*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"a60beb74-0892-4334-aa7c-df8c7e91cd76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s2", "4"]}], ",", 
   SuperscriptBox["s2", "4"], ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"4", " ", 
    SuperscriptBox["s2", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8437450609313993`*^9, 3.843745353036249*^9, 
  3.8437455079516478`*^9, 3.843746282253105*^9, 3.843746414389832*^9, 
  3.843952203914277*^9, 3.8486850475265007`*^9, 3.848695477034335*^9, 
  3.848732620379427*^9, 3.854310581042315*^9},
 CellLabel->
  "Out[334]=",ExpressionUUID->"ccb768a6-9240-4bef-b051-7a71882ec07a"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
    RowBox[{"3", " ", "s3"}], "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s1", " ", "s2", " ", "s4"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"5", " ", "s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
    RowBox[{"6", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8437450609313993`*^9, 3.843745353036249*^9, 
  3.8437455079516478`*^9, 3.843746282253105*^9, 3.843746414389832*^9, 
  3.843952203914277*^9, 3.8486850475265007`*^9, 3.848695477034335*^9, 
  3.848732620379427*^9, 3.8543105811246367`*^9},
 CellLabel->
  "Out[335]=",ExpressionUUID->"f38f1f25-947c-4e1b-a4d5-18ae826b6bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
  RowBox[{"18", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"23", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"28", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"15", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"21", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"22", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"6", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"17", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"10", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{3.8437450609313993`*^9, 3.843745353036249*^9, 
  3.8437455079516478`*^9, 3.843746282253105*^9, 3.843746414389832*^9, 
  3.843952203914277*^9, 3.8486850475265007`*^9, 3.848695477034335*^9, 
  3.848732620379427*^9, 3.8543105812709312`*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"146d49f8-c807-46d4-b068-d0b5405ebc11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"values", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}], ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"didn", "'"}], "t", " ", "work", " ", "for", " ", "other", " ", 
    "small", " ", "values"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trythis", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b2", "\[Rule]", 
          RowBox[{"-", "2"}]}], ",", 
         RowBox[{"s4", "\[Rule]", 
          RowBox[{"values", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"solst1", ",", 
        RowBox[{"Together", "[", 
         RowBox[{"t", "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", "tbz1"}], "/.", "trythis"}], ",", 
              RowBox[{
               RowBox[{"0", "==", "tbz2"}], "/.", "trythis"}], ",", 
              RowBox[{"t", "\[NotEqual]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "t"}], "]"}]}], "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"solst1", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"solst1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"solst1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nums", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"nums", ",", 
    RowBox[{"s1", "^", "7"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "it", " ", "looks", " ", "like", " ", "this", " ", "is", " ", "s4", " ", 
     RowBox[{"s1", "^", "7"}]}], ",", " ", 
    RowBox[{"well", " ", 
     RowBox[{"normalized", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"numsolved", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a0", " ", "+", " ", 
      RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"a4", " ", 
       RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nums", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "+", " ", 
             RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
             RowBox[{"a2", " ", 
              RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"a3", " ", 
              RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
             RowBox[{"a4", " ", 
              RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
          RowBox[{"s4", "\[Rule]", 
           RowBox[{"values", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dens", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"densolved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a0", " ", "+", " ", 
       RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
       RowBox[{"a2", " ", 
        RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"a4", " ", 
        RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dens", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
            RowBox[{"(", 
             RowBox[{"a0", " ", "+", " ", 
              RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"a3", " ", 
               RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"a4", " ", 
               RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
           RowBox[{"s4", "\[Rule]", 
            RowBox[{"values", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"AppendTo", "[", 
  RowBox[{"AllNums", ",", "numsolved"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllDens", ",", "densolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Allbs", ",", 
    RowBox[{"-", "2"}]}], "]"}], ";", 
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8437450983443317`*^9, 3.843745126129817*^9}, {
   3.8437452462501183`*^9, 3.84374529916195*^9}, {3.843745759099661*^9, 
   3.84374576015592*^9}, {3.8437458874834757`*^9, 3.8437458887820663`*^9}, 
   3.84374625834979*^9, {3.843747001880899*^9, 3.8437470024398403`*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"399ef9fb-76b6-44df-ab41-50e5d9c344af"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.843745105658936*^9, 3.843745508157806*^9, 
  3.84374576087912*^9, 3.8437458895932407`*^9, 3.843746414722275*^9, 
  3.843952204413817*^9, 3.848685047976358*^9, 3.848695477252544*^9, 
  3.8487326205950127`*^9, 3.8543105813901787`*^9},
 CellLabel->
  "During evaluation of \
In[341]:=",ExpressionUUID->"89bcbfe8-081c-4265-a08d-61c49e27601a"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.843745105658936*^9, 3.843745508157806*^9, 
  3.84374576087912*^9, 3.8437458895932407`*^9, 3.843746414722275*^9, 
  3.843952204413817*^9, 3.848685047976358*^9, 3.848695477252544*^9, 
  3.8487326205950127`*^9, 3.8543106032405777`*^9},
 CellLabel->
  "During evaluation of \
In[341]:=",ExpressionUUID->"ef1e8e1a-3b12-474f-b6e3-377db978503d"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.843745105658936*^9, 3.843745508157806*^9, 
  3.84374576087912*^9, 3.8437458895932407`*^9, 3.843746414722275*^9, 
  3.843952204413817*^9, 3.848685047976358*^9, 3.848695477252544*^9, 
  3.8487326205950127`*^9, 3.8543106229882517`*^9},
 CellLabel->
  "During evaluation of \
In[341]:=",ExpressionUUID->"8a1ee04a-e309-49e9-85c1-a2513b887de2"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.843745105658936*^9, 3.843745508157806*^9, 
  3.84374576087912*^9, 3.8437458895932407`*^9, 3.843746414722275*^9, 
  3.843952204413817*^9, 3.848685047976358*^9, 3.848695477252544*^9, 
  3.8487326205950127`*^9, 3.854310649894256*^9},
 CellLabel->
  "During evaluation of \
In[341]:=",ExpressionUUID->"08b6592f-d9d3-44ad-9500-597e9a788d62"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.843745105658936*^9, 3.843745508157806*^9, 
  3.84374576087912*^9, 3.8437458895932407`*^9, 3.843746414722275*^9, 
  3.843952204413817*^9, 3.848685047976358*^9, 3.848695477252544*^9, 
  3.8487326205950127`*^9, 3.854310669631557*^9},
 CellLabel->
  "During evaluation of \
In[341]:=",ExpressionUUID->"bd0960b8-606a-4578-a1eb-813f42937c8a"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.843745105658936*^9, 3.843745508157806*^9, 
  3.84374576087912*^9, 3.8437458895932407`*^9, 3.843746414722275*^9, 
  3.843952204413817*^9, 3.848685047976358*^9, 3.848695477252544*^9, 
  3.8487326205950127`*^9, 3.854310690898*^9},
 CellLabel->
  "During evaluation of \
In[341]:=",ExpressionUUID->"83c1bf27-4600-4983-915b-d58adc82ace7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745111957191*^9, 
  3.843745752868382*^9, 3.843745869048257*^9, 3.84374604717214*^9, 
  3.8437465386428347`*^9, 3.843952318029488*^9, 3.848685176144719*^9, 
  3.848695620685088*^9, 3.848732751340919*^9, 3.8543107149272003`*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"47184757-3b25-4269-839d-b6661e8676bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"14704", ",", "101408"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14528", ",", "101408"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14704", ",", "101712"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14608", ",", "101144"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14704", ",", "101256"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14704", ",", "101712"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745111957191*^9, 
  3.843745752868382*^9, 3.843745869048257*^9, 3.84374604717214*^9, 
  3.8437465386428347`*^9, 3.843952318029488*^9, 3.848685176144719*^9, 
  3.848695620685088*^9, 3.848732751340919*^9, 3.854310714938485*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"7b221a40-0c56-4ffa-8f29-e19be7e1fbd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   SuperscriptBox["s2", "4"], ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"4", " ", 
    SuperscriptBox["s2", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745111957191*^9, 
  3.843745752868382*^9, 3.843745869048257*^9, 3.84374604717214*^9, 
  3.8437465386428347`*^9, 3.843952318029488*^9, 3.848685176144719*^9, 
  3.848695620685088*^9, 3.848732751340919*^9, 3.854310714941956*^9},
 CellLabel->
  "Out[347]=",ExpressionUUID->"ad5e41cf-6b98-4e1d-b7d7-c68d978bb13e"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "-", "s3", "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s1", " ", "s2", " ", "s4"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745111957191*^9, 
  3.843745752868382*^9, 3.843745869048257*^9, 3.84374604717214*^9, 
  3.8437465386428347`*^9, 3.843952318029488*^9, 3.848685176144719*^9, 
  3.848695620685088*^9, 3.848732751340919*^9, 3.8543107149465027`*^9},
 CellLabel->
  "Out[348]=",ExpressionUUID->"1e103ff5-a01a-430d-aa3f-5ba448c606ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"3", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"7", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745111957191*^9, 
  3.843745752868382*^9, 3.843745869048257*^9, 3.84374604717214*^9, 
  3.8437465386428347`*^9, 3.843952318029488*^9, 3.848685176144719*^9, 
  3.848695620685088*^9, 3.848732751340919*^9, 3.854310715088819*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"0f5ce40f-5198-4859-9346-c6360392d78d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
      RowBox[{"3", " ", "s3"}], "+", 
      RowBox[{"s1", " ", "s3"}], "-", 
      RowBox[{"s1", " ", "s2", " ", "s4"}], "-", 
      RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "2"]}], "+", 
      RowBox[{"5", " ", "s1", " ", 
       SuperscriptBox["s3", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
      RowBox[{
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
      RowBox[{"6", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"3", " ", "s1", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}]}], ")"}]}], ",", 
   RowBox[{"s4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s1", "2"], " ", "s2"}], "-", "s3", "+", 
      RowBox[{"s1", " ", "s3"}], "-", 
      RowBox[{"s1", " ", "s2", " ", "s4"}], "-", 
      RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", "s3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "2"]}], "-", 
      RowBox[{"3", " ", "s1", " ", 
       SuperscriptBox["s3", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
      RowBox[{
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"3", " ", "s1", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745111957191*^9, 
  3.843745752868382*^9, 3.843745869048257*^9, 3.84374604717214*^9, 
  3.8437465386428347`*^9, 3.843952318029488*^9, 3.848685176144719*^9, 
  3.848695620685088*^9, 3.848732751340919*^9, 3.854310715096344*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"f37adee8-124f-445f-9daf-aa21682156b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"values", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"didn", "'"}], "t", " ", "work", " ", "for", " ", "other", " ", 
    "small", " ", "values"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trythis", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b2", "\[Rule]", 
          RowBox[{"-", "3"}]}], ",", 
         RowBox[{"s4", "\[Rule]", 
          RowBox[{"values", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"solst1", ",", 
        RowBox[{"Together", "[", 
         RowBox[{"t", "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", "tbz1"}], "/.", "trythis"}], ",", 
              RowBox[{
               RowBox[{"0", "==", "tbz2"}], "/.", "trythis"}], ",", 
              RowBox[{"t", "\[NotEqual]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "t"}], "]"}]}], "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"solst1", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"solst1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"solst1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nums", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"nums", ",", 
    RowBox[{"s1", "^", "7"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "it", " ", "looks", " ", "like", " ", "this", " ", "is", " ", "s4", " ", 
     RowBox[{"s1", "^", "7"}]}], ",", " ", 
    RowBox[{"well", " ", 
     RowBox[{"normalized", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"numsolved", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a0", " ", "+", " ", 
      RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"a4", " ", 
       RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nums", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "+", " ", 
             RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
             RowBox[{"a2", " ", 
              RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"a3", " ", 
              RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
             RowBox[{"a4", " ", 
              RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
          RowBox[{"s4", "\[Rule]", 
           RowBox[{"values", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dens", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"densolved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a0", " ", "+", " ", 
       RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
       RowBox[{"a2", " ", 
        RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"a4", " ", 
        RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dens", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
            RowBox[{"(", 
             RowBox[{"a0", " ", "+", " ", 
              RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"a3", " ", 
               RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"a4", " ", 
               RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
           RowBox[{"s4", "\[Rule]", 
            RowBox[{"values", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllNums", ",", "numsolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllDens", ",", "densolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Allbs", ",", 
    RowBox[{"-", "3"}]}], "]"}], ";", 
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.843745323862625*^9, 3.843745371609079*^9}, 
   3.843746276931053*^9, {3.8437466770636053`*^9, 3.8437466858822737`*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"53a20d0e-65d2-4852-b0b9-0e2ccbf11dd1"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.843745373782042*^9, 3.843746538863924*^9, 
  3.8437467307161083`*^9, 3.8439523184374723`*^9, 3.848685176487669*^9, 
  3.8486956209390717`*^9, 3.848732751531238*^9, 3.854310715337669*^9},
 CellLabel->
  "During evaluation of \
In[354]:=",ExpressionUUID->"2dfd1acb-5a9e-4865-8ed5-9712dce198fc"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.843745373782042*^9, 3.843746538863924*^9, 
  3.8437467307161083`*^9, 3.8439523184374723`*^9, 3.848685176487669*^9, 
  3.8486956209390717`*^9, 3.848732751531238*^9, 3.8543107369418087`*^9},
 CellLabel->
  "During evaluation of \
In[354]:=",ExpressionUUID->"c5f2039f-9d8b-496f-af31-34b5ce0d11b3"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.843745373782042*^9, 3.843746538863924*^9, 
  3.8437467307161083`*^9, 3.8439523184374723`*^9, 3.848685176487669*^9, 
  3.8486956209390717`*^9, 3.848732751531238*^9, 3.8543107610740957`*^9},
 CellLabel->
  "During evaluation of \
In[354]:=",ExpressionUUID->"2a0e22f7-b6f3-4db7-8559-2368c603ff17"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.843745373782042*^9, 3.843746538863924*^9, 
  3.8437467307161083`*^9, 3.8439523184374723`*^9, 3.848685176487669*^9, 
  3.8486956209390717`*^9, 3.848732751531238*^9, 3.854310781775524*^9},
 CellLabel->
  "During evaluation of \
In[354]:=",ExpressionUUID->"7e6dc7f8-9298-4df6-8956-8d4cf28db28f"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.843745373782042*^9, 3.843746538863924*^9, 
  3.8437467307161083`*^9, 3.8439523184374723`*^9, 3.848685176487669*^9, 
  3.8486956209390717`*^9, 3.848732751531238*^9, 3.854310806137137*^9},
 CellLabel->
  "During evaluation of \
In[354]:=",ExpressionUUID->"cb0d8ee3-d2f4-42e4-85d6-1e3bae8a7c41"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.843745373782042*^9, 3.843746538863924*^9, 
  3.8437467307161083`*^9, 3.8439523184374723`*^9, 3.848685176487669*^9, 
  3.8486956209390717`*^9, 3.848732751531238*^9, 3.85431082705639*^9},
 CellLabel->
  "During evaluation of \
In[354]:=",ExpressionUUID->"78522d79-b456-43c7-9625-652fb9988cd3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745112009543*^9, 
  3.843746657091157*^9, 3.8437468774231243`*^9, 3.8439524283198547`*^9, 
  3.848685334068578*^9, 3.848695754005459*^9, 3.848732875717618*^9, 
  3.854310855078795*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"c6765718-86b8-48c5-8260-5ab5f65a9295"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"14544", ",", "101408"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14528", ",", "101712"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12648", ",", "100680"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14632", ",", "101688"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14704", ",", "99920"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14704", ",", "100800"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745112009543*^9, 
  3.843746657091157*^9, 3.8437468774231243`*^9, 3.8439524283198547`*^9, 
  3.848685334068578*^9, 3.848695754005459*^9, 3.848732875717618*^9, 
  3.8543108550979147`*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"14e857d3-a2b3-4758-9306-dc6479c030ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s2", "4"]}], ",", 
   SuperscriptBox["s2", "4"], ",", 
   RowBox[{"2", " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"4", " ", 
    SuperscriptBox["s2", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745112009543*^9, 
  3.843746657091157*^9, 3.8437468774231243`*^9, 3.8439524283198547`*^9, 
  3.848685334068578*^9, 3.848695754005459*^9, 3.848732875717618*^9, 
  3.854310855116438*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"75bed8d4-81b0-4f25-9620-d776c543ae0b"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "-", 
    RowBox[{"2", " ", "s3"}], "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s1", " ", "s2", " ", "s4"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"5", " ", "s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "-", 
    RowBox[{"4", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745112009543*^9, 
  3.843746657091157*^9, 3.8437468774231243`*^9, 3.8439524283198547`*^9, 
  3.848685334068578*^9, 3.848695754005459*^9, 3.848732875717618*^9, 
  3.8543108552118797`*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"4e9021b0-8f13-4ac4-8fc2-192e3c60ccb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"20", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"22", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"10", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"4", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"6", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"13", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"5", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{3.843745060941801*^9, 3.843745112009543*^9, 
  3.843746657091157*^9, 3.8437468774231243`*^9, 3.8439524283198547`*^9, 
  3.848685334068578*^9, 3.848695754005459*^9, 3.848732875717618*^9, 
  3.854310855376253*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"5c61657a-2b98-49ab-b58b-fc8a823fbfa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "that", " ", "we", " ", "have", " ", "it", " ", "for", " ", 
    "three", " ", "values", " ", "of", " ", "b", " ", "we", " ", "can", " ", 
    "figure", " ", "it", " ", "out"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"valb", "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numb", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"AllNums", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"AllNums", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
       RowBox[{"AllNums", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"normalization", " ", "was", " ", "required"}], ",", " ", 
     RowBox[{
     "and", " ", "it", " ", "was", " ", "a", " ", "guess", " ", "that", " ", 
      "it", " ", "was", " ", "already", " ", "good"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"numb", ",", 
     RowBox[{
      RowBox[{"s2", "^", "4"}], " ", 
      RowBox[{"s1", "^", "4"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"numb", ",", 
     RowBox[{"s1", "^", "7"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"numb", ",", 
     RowBox[{
      RowBox[{"s1", "^", "4"}], 
      RowBox[{"s2", "^", "4"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"numbsolved", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a0", " ", "+", " ", 
        RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
        RowBox[{"a2", " ", 
         RowBox[{"b2", "^", "2"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"numb", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
             RowBox[{"(", 
              RowBox[{"a0", " ", "+", " ", 
               RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
               RowBox[{"a2", " ", 
                RowBox[{"b2", "^", "2"}]}]}], ")"}]}], "/.", 
            RowBox[{"b2", "\[Rule]", 
             RowBox[{"valb", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a0", ",", "a1", ",", "a2"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"denb", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"AllDens", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"AllDens", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"AllDens", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"denbsolved", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a0", " ", "+", " ", 
        RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
        RowBox[{"a2", " ", 
         RowBox[{"b2", "^", "2"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"denb", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
             RowBox[{"(", 
              RowBox[{"a0", " ", "+", " ", 
               RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
               RowBox[{"a2", " ", 
                RowBox[{"b2", "^", "2"}]}]}], ")"}]}], "/.", 
            RowBox[{"b2", "\[Rule]", 
             RowBox[{"valb", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a0", ",", "a1", ",", "a2"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.843742103316745*^9, 3.8437423091048307`*^9}, {
  3.843742339455246*^9, 3.843742348445985*^9}, {3.8437423786506968`*^9, 
  3.843742503499238*^9}, {3.843744335095106*^9, 3.843744383653195*^9}, {
  3.843744440721787*^9, 3.843744491022255*^9}, {3.843744571123602*^9, 
  3.843744634459675*^9}, {3.8437454540689383`*^9, 3.8437454804696207`*^9}, {
  3.843745525034357*^9, 3.843745537292594*^9}, {3.843745798443996*^9, 
  3.843745799080702*^9}, {3.843746912875843*^9, 3.843746949246935*^9}, {
  3.8437470524451513`*^9, 3.843747062781722*^9}, {3.8437471626932287`*^9, 
  3.843747215145359*^9}, {3.8437472491622257`*^9, 3.8437472770100803`*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"22c7ecb2-885f-4435-a2e0-86abee524b73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["s4", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s4", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s4", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843742217850849*^9, 3.843742250772522*^9}, {
   3.843742302287619*^9, 3.8437423100550747`*^9}, 3.843742349186982*^9, 
   3.843742385651915*^9, {3.8437424291193867`*^9, 3.843742503740807*^9}, 
   3.843744384341818*^9, {3.843744442097355*^9, 3.843744465188376*^9}, 
   3.84374449933543*^9, 3.843744636913372*^9, {3.8437468874588757`*^9, 
   3.843746950923959*^9}, 3.843747069160239*^9, {3.843747171210165*^9, 
   3.843747215491671*^9}, 3.8437472777321577`*^9, 3.843952428665517*^9, 
   3.848685334361837*^9, 3.848695754284869*^9, 3.848732875897357*^9, 
   3.854310855501855*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"159f803b-8eda-42ed-8659-bc900e1a1def"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["s2", "4"], " ", "s4"}], ",", 
   RowBox[{
    SuperscriptBox["s2", "4"], " ", "s4"}], ",", 
   RowBox[{
    SuperscriptBox["s2", "4"], " ", "s4"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843742217850849*^9, 3.843742250772522*^9}, {
   3.843742302287619*^9, 3.8437423100550747`*^9}, 3.843742349186982*^9, 
   3.843742385651915*^9, {3.8437424291193867`*^9, 3.843742503740807*^9}, 
   3.843744384341818*^9, {3.843744442097355*^9, 3.843744465188376*^9}, 
   3.84374449933543*^9, 3.843744636913372*^9, {3.8437468874588757`*^9, 
   3.843746950923959*^9}, 3.843747069160239*^9, {3.843747171210165*^9, 
   3.843747215491671*^9}, 3.8437472777321577`*^9, 3.843952428665517*^9, 
   3.848685334361837*^9, 3.848695754284869*^9, 3.848732875897357*^9, 
   3.8543108555057096`*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"10523e12-f4c9-4d41-aa47-d58f8af5dce9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["s4", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s4", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s4", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843742217850849*^9, 3.843742250772522*^9}, {
   3.843742302287619*^9, 3.8437423100550747`*^9}, 3.843742349186982*^9, 
   3.843742385651915*^9, {3.8437424291193867`*^9, 3.843742503740807*^9}, 
   3.843744384341818*^9, {3.843744442097355*^9, 3.843744465188376*^9}, 
   3.84374449933543*^9, 3.843744636913372*^9, {3.8437468874588757`*^9, 
   3.843746950923959*^9}, 3.843747069160239*^9, {3.843747171210165*^9, 
   3.843747215491671*^9}, 3.8437472777321577`*^9, 3.843952428665517*^9, 
   3.848685334361837*^9, 3.848695754284869*^9, 3.848732875897357*^9, 
   3.8543108555563793`*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"c80edd14-1f48-40df-92c3-8371ced619aa"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "+", "s3", "+", 
    RowBox[{"b2", " ", "s3"}], "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s1", " ", "s2", " ", "s4"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.843742217850849*^9, 3.843742250772522*^9}, {
   3.843742302287619*^9, 3.8437423100550747`*^9}, 3.843742349186982*^9, 
   3.843742385651915*^9, {3.8437424291193867`*^9, 3.843742503740807*^9}, 
   3.843744384341818*^9, {3.843744442097355*^9, 3.843744465188376*^9}, 
   3.84374449933543*^9, 3.843744636913372*^9, {3.8437468874588757`*^9, 
   3.843746950923959*^9}, 3.843747069160239*^9, {3.843747171210165*^9, 
   3.843747215491671*^9}, 3.8437472777321577`*^9, 3.843952428665517*^9, 
   3.848685334361837*^9, 3.848695754284869*^9, 3.848732875897357*^9, 
   3.8543108555602713`*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"9967b3f6-c8c3-424d-9667-21e8a620af29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"6", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"9", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"10", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"6", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"3", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"10", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", "b2", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", "b2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"6", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["b2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"6", " ", "b2", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3", " ", "b2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{{3.843742217850849*^9, 3.843742250772522*^9}, {
   3.843742302287619*^9, 3.8437423100550747`*^9}, 3.843742349186982*^9, 
   3.843742385651915*^9, {3.8437424291193867`*^9, 3.843742503740807*^9}, 
   3.843744384341818*^9, {3.843744442097355*^9, 3.843744465188376*^9}, 
   3.84374449933543*^9, 3.843744636913372*^9, {3.8437468874588757`*^9, 
   3.843746950923959*^9}, 3.843747069160239*^9, {3.843747171210165*^9, 
   3.843747215491671*^9}, 3.8437472777321577`*^9, 3.843952428665517*^9, 
   3.848685334361837*^9, 3.848695754284869*^9, 3.848732875897357*^9, 
   3.8543108556134357`*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"f7d3f7c6-fd7a-4979-b9ed-2a8a4d3d314f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", 
    RowBox[{"check", ":", " ", 
     RowBox[{"it", " ", 
      RowBox[{"works", "!"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"0", "\[Equal]", " ", "tbz2"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s1", "\[Rule]", "13"}], ",", 
        RowBox[{"s2", "\[Rule]", "30"}], ",", 
        RowBox[{"s3", "\[Rule]", "7"}], ",", 
        RowBox[{"s4", "\[Rule]", "7"}], ",", 
        RowBox[{"b2", "\[Rule]", "3"}]}], "}"}]}], ",", "t"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"numbsolved", "/", "denbsolved"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s1", "\[Rule]", "13"}], ",", 
      RowBox[{"s2", "\[Rule]", "30"}], ",", 
      RowBox[{"s3", "\[Rule]", "7"}], ",", 
      RowBox[{"s4", "\[Rule]", "7"}], ",", 
      RowBox[{"b2", "\[Rule]", "3"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8437447268074617`*^9, 3.843744770517365*^9}, {
  3.843747289188181*^9, 3.8437473021131163`*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"01de26df-5263-438b-b524-a316ab1b697f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["324285951535", "16845574738121"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox["1202352527999", "3923151176530"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox["11602344180464471016458939", 
      "37635289506448605463294662"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8437447416821957`*^9, 3.84374474669516*^9}, 
   3.843744778756778*^9, 3.843746968987638*^9, 3.843747309444419*^9, 
   3.843952434835534*^9, 3.8486853438295927`*^9, 3.848695763552391*^9, 
   3.848732884598398*^9, 3.854310866796048*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"acd58926-92f3-41ff-b108-9d2e3ef7be9b"],

Cell[BoxData[
 FractionBox["1202352527999", "3923151176530"]], "Output",
 CellChangeTimes->{{3.8437447416821957`*^9, 3.84374474669516*^9}, 
   3.843744778756778*^9, 3.843746968987638*^9, 3.843747309444419*^9, 
   3.843952434835534*^9, 3.8486853438295927`*^9, 3.848695763552391*^9, 
   3.848732884598398*^9, 3.854310866802086*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"20fa5ad9-dd6b-487d-95b6-133c5dff2655"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "the", " ", "moment", " ", "of", " ", 
    RowBox[{"truth", ":", " ", 
     RowBox[{
     "trying", " ", "to", " ", "get", " ", "rid", " ", "of", " ", "one", " ", 
      "factor"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"tbz1root2", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"tbz1", "/", 
        RowBox[{"(", 
         RowBox[{"numbsolved", " ", "-", " ", 
          RowBox[{"t", " ", "denbsolved"}]}], ")"}]}], "]"}]}], ";"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"tbz2root2", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"tbz2", "/", 
        RowBox[{"(", 
         RowBox[{"numbsolved", " ", "-", " ", 
          RowBox[{"t", " ", "denbsolved"}]}], ")"}]}], "]"}]}], ";"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "tbz1root2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "tbz2root2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.843744508297839*^9, 3.843744526408536*^9}, {
  3.843744594816629*^9, 3.843744597132601*^9}, {3.8437446419381332`*^9, 
  3.843744686064892*^9}, {3.8437473315352287`*^9, 3.843747382915946*^9}, {
  3.8437476003051853`*^9, 3.843747622904162*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"22fab069-604b-490f-a172-128fe8a974fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"97.049808`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843744720465032*^9, {3.84374735851097*^9, 3.8437473770008*^9}, 
   3.843747456020575*^9, 3.8437477623828497`*^9, 3.843952527994397*^9, 
   3.84868546075882*^9, 3.848732986771042*^9, 3.854310972343503*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"21c7515c-83ba-459c-b702-b7cab9879faf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50.871389`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843744720465032*^9, {3.84374735851097*^9, 3.8437473770008*^9}, 
   3.843747456020575*^9, 3.8437477623828497`*^9, 3.843952527994397*^9, 
   3.84868546075882*^9, 3.848732986771042*^9, 3.8543110306986427`*^9},
 CellLabel->
  "Out[378]=",ExpressionUUID->"f0169b4c-3ad3-4c3c-bfc1-37353d734baf"],

Cell[BoxData["106375176"], "Output",
 CellChangeTimes->{
  3.843744720465032*^9, {3.84374735851097*^9, 3.8437473770008*^9}, 
   3.843747456020575*^9, 3.8437477623828497`*^9, 3.843952527994397*^9, 
   3.84868546075882*^9, 3.848732986771042*^9, 3.854311031098341*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"9b9c62bd-463c-41e6-936b-8adcb5cff3b3"],

Cell[BoxData["48774192"], "Output",
 CellChangeTimes->{
  3.843744720465032*^9, {3.84374735851097*^9, 3.8437473770008*^9}, 
   3.843747456020575*^9, 3.8437477623828497`*^9, 3.843952527994397*^9, 
   3.84868546075882*^9, 3.848732986771042*^9, 3.854311031407423*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"1179e663-51bd-40c6-9d74-72db1da9665c"]
}, Open  ]],

Cell[TextData[StyleBox["This sometimes gets stuck.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.854345088267337*^9, 3.854345095128352*^9}, {
  3.854345839044056*^9, 
  3.854345847840163*^9}},ExpressionUUID->"8a601c2a-0722-4b23-b1ed-\
03003aca8407"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"nicetry", "=", 
    RowBox[{"Factor", "[", "tbz2root2", "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{3.848696422769802*^9},
 CellLabel->
  "In[382]:=",ExpressionUUID->"02bb670c-34ef-45c0-a0ae-22886eea4eaa"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.848699058696712*^9, 3.8487343226921177`*^9, 
  3.854345076294941*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"3fc72d3d-bb7f-4905-a4fd-3c1e433188d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "[", "nicetry", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rand5", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s1", "\[Rule]", "13"}], ",", 
      RowBox[{"s2", "\[Rule]", "30"}], ",", 
      RowBox[{"s3", "\[Rule]", "5"}], ",", 
      RowBox[{"s4", "\[Rule]", "7"}], ",", 
      RowBox[{"b2", "\[Rule]", "5"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{"nicetry", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "Rand5"}], ",", "t"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{"nicetry", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", "Rand5"}], ",", "t"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"0", "\[Equal]", " ", 
      RowBox[{"nicetry", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "/.", "Rand5"}], ",", "t"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrand", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Quadrics3111", "/.", "Rand5"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u0", "\[Rule]", "1"}], ",", 
      RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"0", "\[Equal]", " ", 
   RowBox[{"PolynomialGCD", "[", 
    RowBox[{
     RowBox[{"tbz1root2", "/.", "Rand5"}], ",", 
     RowBox[{"tbz2root2", "/.", "Rand5"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.848696477184883*^9, 3.848696515174107*^9}, {
   3.848700371793829*^9, 3.848700423692992*^9}, {3.848734543914559*^9, 
   3.848734544080564*^9}, 
   3.854310577821494*^9},ExpressionUUID->"5a2728d0-c349-463e-9f1f-\
dc19125e0ecb"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.848699059564077*^9, {3.8487003616042*^9, 3.8487003760647984`*^9}, 
   3.848700424221936*^9, {3.848734322787076*^9, 3.848734333811471*^9}, 
   3.848734544931266*^9},
 CellLabel->
  "Out[1045]=",ExpressionUUID->"01e3b712-d951-443f-a0d8-2289a95c4987"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.848699059564077*^9, {3.8487003616042*^9, 3.8487003760647984`*^9}, 
   3.848700424221936*^9, {3.848734322787076*^9, 3.848734333811471*^9}, 
   3.8487345449389343`*^9},
 CellLabel->
  "Out[1047]=",ExpressionUUID->"1101a1fc-00eb-47ef-a796-86dda658eb06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["133405545", "21315046334"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.848699059564077*^9, {3.8487003616042*^9, 3.8487003760647984`*^9}, 
   3.848700424221936*^9, {3.848734322787076*^9, 3.848734333811471*^9}, 
   3.8487345449460278`*^9},
 CellLabel->
  "Out[1048]=",ExpressionUUID->"e4f25f2d-65c8-4bb9-a8cc-1f3db15b58c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    FractionBox["401018004588789875", "1305772871596522744"]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.848699059564077*^9, {3.8487003616042*^9, 3.8487003760647984`*^9}, 
   3.848700424221936*^9, {3.848734322787076*^9, 3.848734333811471*^9}, 
   3.848734545048203*^9},
 CellLabel->
  "Out[1049]=",ExpressionUUID->"df3fc97f-dc12-4bcf-ba73-978982663cbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    FractionBox["401018004588789875", "1305772871596522744"]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.848699059564077*^9, {3.8487003616042*^9, 3.8487003760647984`*^9}, 
   3.848700424221936*^9, {3.848734322787076*^9, 3.848734333811471*^9}, 
   3.848734560160709*^9},
 CellLabel->
  "Out[1051]=",ExpressionUUID->"bc6f66a1-bc5f-45d3-9051-680046f0ef12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FirstRoot", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"numbsolved", "/", "denbsolved"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SecondRoot", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"t", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"nicetry", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", "t"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.84870046470164*^9, 3.8487004911264677`*^9}, {
  3.848734656049078*^9, 3.848734656111661*^9}},
 CellLabel->
  "In[1052]:=",ExpressionUUID->"a5f7a605-a2f2-4ac3-a639-f3a84aacfede"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["s1", "2"]}], " ", "s2"}], "-", "s3", "-", 
        RowBox[{"b2", " ", "s3"}], "-", 
        RowBox[{"s1", " ", "s3"}], "+", 
        RowBox[{"s1", " ", "s2", " ", "s4"}], "+", 
        RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s1", "5"], " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["s1", "3"], " ", 
         SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s1", "2"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"2", " ", "b2", " ", 
         SuperscriptBox["s1", "2"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s1", "3"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}], "+", 
        RowBox[{"s1", " ", 
         SuperscriptBox["s3", "3"]}], "+", 
        RowBox[{"2", " ", "b2", " ", "s1", " ", 
         SuperscriptBox["s3", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s1", "2"], " ", 
         SuperscriptBox["s3", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s1", "4"], " ", 
         SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
        RowBox[{
         SuperscriptBox["s1", "2"], " ", 
         SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
        RowBox[{"2", " ", "s1", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
        RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["s1", "2"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
        RowBox[{
         SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
        RowBox[{"b2", " ", 
         SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
        RowBox[{"3", " ", "s1", " ", 
         SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
        RowBox[{
         SuperscriptBox["s1", "3"], " ", 
         SuperscriptBox["s2", "3"], " ", 
         SuperscriptBox["s4", "2"]}], "-", 
        RowBox[{"2", " ", "s1", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["s4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s3", "3"], " ", 
         SuperscriptBox["s4", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s1", "7"], " ", 
       SuperscriptBox["s2", "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
      RowBox[{
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"]}], "-", 
      RowBox[{"6", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "+", 
      RowBox[{"9", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"]}], "-", 
      RowBox[{"4", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "7"], " ", 
       SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
      RowBox[{
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"10", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"6", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"3", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{
       SuperscriptBox["s1", "4"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"10", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"21", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"s1", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"3", " ", "b2", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b2", "2"], " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"4", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "5"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"4", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"4", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"3", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"5", " ", "b2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b2", "2"], " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"6", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "s1", " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", "s1", " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"5", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"6", " ", "b2", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "5"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"4", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"3", " ", "b2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"2", " ", "s1", " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"4", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "4"], " ", 
       SuperscriptBox["s4", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "4"]}], "-", 
      RowBox[{"s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "4"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.84870049652326*^9, 3.848734343940884*^9, 
  3.848734656718259*^9},
 CellLabel->
  "Out[1052]=",ExpressionUUID->"9d66c647-af10-4851-956a-a1758a1b284c"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s1", "5"], " ", 
               SuperscriptBox["s2", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["s1", "3"], " ", 
               SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["s1", "2"], " ", "s2", " ", 
               SuperscriptBox["s3", "2"]}], "-", 
              RowBox[{"2", " ", "b2", " ", 
               SuperscriptBox["s1", "2"], " ", "s2", " ", 
               SuperscriptBox["s3", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["s1", "3"], " ", "s2", " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              TemplateBox[{"16"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               SuperscriptBox["s1", "3"], " ", 
               SuperscriptBox["s2", "3"], " ", 
               SuperscriptBox["s4", "2"]}], "-", 
              RowBox[{"2", " ", "s1", " ", "s2", " ", 
               SuperscriptBox["s3", "2"], " ", 
               SuperscriptBox["s4", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["s3", "3"], " ", 
               SuperscriptBox["s4", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s1", "9"], " ", 
               SuperscriptBox["s2", "5"]}], "+", 
              RowBox[{"b2", " ", 
               SuperscriptBox["s1", "9"], " ", 
               SuperscriptBox["s2", "5"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["s1", "10"], " ", 
               SuperscriptBox["s2", "5"]}], "+", 
              TemplateBox[{"669"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["s1", "3"], " ", 
               SuperscriptBox["s2", "3"], " ", 
               SuperscriptBox["s3", "2"], " ", 
               SuperscriptBox["s4", "6"]}], "-", 
              RowBox[{
               SuperscriptBox["s1", "2"], " ", "s2", " ", 
               SuperscriptBox["s3", "3"], " ", 
               SuperscriptBox["s4", "6"]}], "+", 
              RowBox[{
               SuperscriptBox["s1", "2"], " ", 
               SuperscriptBox["s2", "2"], " ", 
               SuperscriptBox["s3", "3"], " ", 
               SuperscriptBox["s4", "6"]}], "+", 
              RowBox[{"s1", " ", 
               SuperscriptBox["s3", "4"], " ", 
               SuperscriptBox["s4", "6"]}], "-", 
              RowBox[{"3", " ", "s1", " ", "s2", " ", 
               SuperscriptBox["s3", "4"], " ", 
               SuperscriptBox["s4", "6"]}], "+", 
              RowBox[{
               SuperscriptBox["s3", "5"], " ", 
               SuperscriptBox["s4", "6"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s1", "14"], " ", 
             SuperscriptBox["s2", "9"]}], "+", 
            RowBox[{"b2", " ", 
             SuperscriptBox["s1", "14"], " ", 
             SuperscriptBox["s2", "9"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["s1", "15"], " ", 
             SuperscriptBox["s2", "9"]}], "+", 
            TemplateBox[{"3031"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["s1", "4"], " ", 
             SuperscriptBox["s2", "4"], " ", 
             SuperscriptBox["s3", "4"], " ", 
             SuperscriptBox["s4", "9"]}], "-", 
            RowBox[{
             SuperscriptBox["s1", "3"], " ", 
             SuperscriptBox["s2", "2"], " ", 
             SuperscriptBox["s3", "5"], " ", 
             SuperscriptBox["s4", "9"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["s1", "3"], " ", 
             SuperscriptBox["s2", "3"], " ", 
             SuperscriptBox["s3", "5"], " ", 
             SuperscriptBox["s4", "9"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["s1", "2"], " ", "s2", " ", 
             SuperscriptBox["s3", "6"], " ", 
             SuperscriptBox["s4", "9"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["s1", "2"], " ", 
             SuperscriptBox["s2", "2"], " ", 
             SuperscriptBox["s3", "6"], " ", 
             SuperscriptBox["s4", "9"]}], "-", 
            RowBox[{"s1", " ", 
             SuperscriptBox["s3", "7"], " ", 
             SuperscriptBox["s4", "9"]}], "+", 
            RowBox[{"5", " ", "s1", " ", "s2", " ", 
             SuperscriptBox["s3", "7"], " ", 
             SuperscriptBox["s4", "9"]}], "-", 
            RowBox[{
             SuperscriptBox["s3", "8"], " ", 
             SuperscriptBox["s4", "9"]}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1053, 25329325033540751207, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1053, 25329325033540751207, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1053, 25329325033540751207, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25329325033540751207 === $SessionID, 
   Out[1053], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.84870049652326*^9, 3.848734343940884*^9, 
  3.8487346602898417`*^9},
 CellLabel->
  "Out[1053]=",ExpressionUUID->"3ceb73d8-2891-48ce-95a0-63ce76507e5c"]
}, Open  ]],

Cell[TextData[StyleBox["So now we have two roots. We then compute the \
corresponding points.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8437513977515078`*^9, 3.843751432812381*^9}, {
  3.8487005724784117`*^9, 
  3.848700573336338*^9}},ExpressionUUID->"7a6d9214-d902-49e7-a26b-\
967822da4563"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pt1", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Line15params", "/.", 
     RowBox[{"t", "\[Rule]", "FirstRoot"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt2", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Line15params", "/.", 
     RowBox[{"t", "\[Rule]", "SecondRoot"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"pt1", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "pt1", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ByteCount", "[", 
     RowBox[{"pt2", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "pt1", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843751473986475*^9, 3.8437515489401217`*^9}},
 CellLabel->
  "In[1054]:=",ExpressionUUID->"beedf8a2-93b2-438e-86d5-2bded86d45be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "72", ",", "72", ",", "72", ",", "34184", ",", "58224", ",", "76032", ",", 
   "397368", ",", "175336"}], "}"}]], "Output",
 CellChangeTimes->{{3.843751536421708*^9, 3.8437515518371553`*^9}, 
   3.843953768523396*^9, 3.8486866364199038`*^9, 3.848700613359931*^9, 
   3.8487347850818443`*^9},
 CellLabel->
  "Out[1056]=",ExpressionUUID->"3fd2c5d0-b49f-4fdc-8fa6-90c589a99cbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "72", ",", "72", ",", "72", ",", "916328", ",", "1455624", ",", "1703512", 
   ",", "3619416", ",", "2195560"}], "}"}]], "Output",
 CellChangeTimes->{{3.843751536421708*^9, 3.8437515518371553`*^9}, 
   3.843953768523396*^9, 3.8486866364199038`*^9, 3.848700613359931*^9, 
   3.8487347851626587`*^9},
 CellLabel->
  "Out[1057]=",ExpressionUUID->"cd2c56cf-1af9-4ad7-8973-d9459650553e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"sanity", " ", "check"}], ",", " ", 
    RowBox[{
    "should", " ", "be", " ", "singular", " ", "pts", " ", "in", " ", "the", 
     " ", "fiber"}], ",", " ", 
    RowBox[{"so", " ", "rank", " ", "3"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rand5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "\[Rule]", "13"}], ",", 
       RowBox[{"s2", "\[Rule]", "30"}], ",", 
       RowBox[{"s3", "\[Rule]", "5"}], ",", 
       RowBox[{"s4", "\[Rule]", "7"}], ",", 
       RowBox[{"b2", "\[Rule]", "5"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrand", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Quadrics3111", "/.", "Rand5"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", "\[Rule]", "1"}], ",", 
        RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Quadrand", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt1"}], "/.", 
       "Rand5"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Quadrand", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt2"}], "/.", 
       "Rand5"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.848729837342244*^9, 3.848729881699362*^9}, {
  3.848730195316052*^9, 3.8487301975115023`*^9}},
 CellLabel->
  "In[1058]:=",ExpressionUUID->"a6820f3c-38c2-43fa-bef2-eb931661a288"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.848734787300791*^9},
 CellLabel->
  "Out[1060]=",ExpressionUUID->"2ce6c960-ce20-47ec-a169-84068a31b297"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.848734794554781*^9},
 CellLabel->
  "Out[1061]=",ExpressionUUID->"5651ed38-a476-4847-910c-fbcbc8e17a53"]
}, Open  ]],

Cell[TextData[StyleBox["We will now repeat this process for the points on the \
second line. Hopefully it goes reasonably smoothly.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8437516293252087`*^9, 
  3.8437516699762573`*^9}},ExpressionUUID->"735aadd2-95a0-479b-ad21-\
e61fec07bd31"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"JacMat1", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "6", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "7", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u0", "\[Rule]", "1"}], ",", 
             RowBox[{"u1", "\[Rule]", "1"}], ",", 
             RowBox[{"v1", "\[Rule]", "1"}]}], "}"}]}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}], "/.", 
      "Line25params"}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{
    RowBox[{"DetJacMat1", "=", 
     RowBox[{"Together", "[", 
      RowBox[{"Det", "[", "JacMat1", "]"}], "]"}]}], ";"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843751732348579*^9, 3.843751739031218*^9}},
 CellLabel->
  "In[847]:=",ExpressionUUID->"6818bd60-30f5-4b84-817e-886f9cd7da93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.512478`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843751745952169*^9, 3.843953772733871*^9, 
  3.848686640343603*^9, 3.848700842458837*^9},
 CellLabel->
  "Out[847]=",ExpressionUUID->"acc0f6eb-71dc-4f97-8543-c1c484882c55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"824.940404`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843751745952169*^9, 3.843953772733871*^9, 
  3.848686640343603*^9, 3.84870171286182*^9},
 CellLabel->
  "Out[848]=",ExpressionUUID->"59f6ca05-bfcd-4521-ab28-be04388093fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"JacMat2", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "7", "]"}], "]"}], ",", 
             RowBox[{"Quadrics3111", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u0", "\[Rule]", "1"}], ",", 
             RowBox[{"u1", "\[Rule]", "1"}], ",", 
             RowBox[{"v1", "\[Rule]", "1"}]}], "}"}]}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}], "/.", 
      "Line25params"}], "]"}]}], ";"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{
    RowBox[{"DetJacMat2", "=", 
     RowBox[{"Together", "[", 
      RowBox[{"Det", "[", "JacMat2", "]"}], "]"}]}], ";"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843751807816255*^9, 3.843751822273498*^9}},
 CellLabel->
  "In[849]:=",ExpressionUUID->"8da8d77a-26c6-4f54-a8d7-aa309660c2be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.031665`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.84375274630952*^9, 3.8439546232486563`*^9, 
  3.8486874118263206`*^9, 3.848701718086689*^9},
 CellLabel->
  "Out[849]=",ExpressionUUID->"2b035926-b60e-4ed5-b57c-45b7f10d4be2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"747.261259`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.84375274630952*^9, 3.8439546232486563`*^9, 
  3.8486874118263206`*^9, 3.848702468093994*^9},
 CellLabel->
  "Out[850]=",ExpressionUUID->"32832070-02ea-40d8-b033-8164a7595b48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"tbz1", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", "DetJacMat1", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", "+", "1"}], ")"}]}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "tbz1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"tbz2", "=", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", "DetJacMat2", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"t", "+", "1"}], ")"}]}], "]"}]}], ";"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "tbz2", "]"}]}], "Input",
 CellChangeTimes->{{3.843751570912011*^9, 3.843751598882504*^9}, 
   3.8437541363795557`*^9},
 CellLabel->
  "In[851]:=",ExpressionUUID->"2cfc9109-7e9a-428f-b04c-8979f166a96b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"144.925852`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.8437543724298077`*^9, 3.843955599407428*^9, 
  3.848688424734874*^9, 3.848702613959694*^9},
 CellLabel->
  "Out[851]=",ExpressionUUID->"74fa7354-5efb-470e-817d-7db03a002f5b"],

Cell[BoxData["343900248"], "Output",
 CellChangeTimes->{3.8437543724298077`*^9, 3.843955599407428*^9, 
  3.848688424734874*^9, 3.8487026145050907`*^9},
 CellLabel->
  "Out[852]=",ExpressionUUID->"1120ec8b-3efd-446d-a07c-257242c9459e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"71.53535`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.8437543724298077`*^9, 3.843955599407428*^9, 
  3.848688424734874*^9, 3.848702686381233*^9},
 CellLabel->
  "Out[853]=",ExpressionUUID->"d5376073-d78c-4069-a42d-79616699ba2d"],

Cell[BoxData["199970488"], "Output",
 CellChangeTimes->{3.8437543724298077`*^9, 3.843955599407428*^9, 
  3.848688424734874*^9, 3.8487026870056973`*^9},
 CellLabel->
  "Out[854]=",ExpressionUUID->"046d80bd-ac97-46f4-8509-d3eef73e28ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllNums", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllDens", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Allbs", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"values", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "5", ",", "4"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"didn", "'"}], "t", " ", "work", " ", "for", " ", "other", " ", 
    "small", " ", "values"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trythis", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b2", "\[Rule]", "1"}], ",", 
         RowBox[{"s4", "\[Rule]", 
          RowBox[{"values", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"solst1", ",", 
        RowBox[{"Together", "[", 
         RowBox[{"t", "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", "tbz1"}], "/.", "trythis"}], ",", 
              RowBox[{
               RowBox[{"0", "==", "tbz2"}], "/.", "trythis"}], ",", 
              RowBox[{"t", "\[NotEqual]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "t"}], "]"}]}], "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"solst1", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"solst1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"solst1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nums", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"nums", ",", 
    RowBox[{"s1", "^", "7"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "it", " ", "looks", " ", "like", " ", "this", " ", "is", " ", "s4", " ", 
     RowBox[{"s1", "^", "7"}]}], ",", " ", 
    RowBox[{"well", " ", 
     RowBox[{"normalized", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"numsolved", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a0", " ", "+", " ", 
      RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"a4", " ", 
       RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nums", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "+", " ", 
             RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
             RowBox[{"a2", " ", 
              RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"a3", " ", 
              RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
             RowBox[{"a4", " ", 
              RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
          RowBox[{"s4", "\[Rule]", 
           RowBox[{"values", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dens", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"densolved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a0", " ", "+", " ", 
       RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
       RowBox[{"a2", " ", 
        RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"a4", " ", 
        RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dens", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
            RowBox[{"(", 
             RowBox[{"a0", " ", "+", " ", 
              RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"a3", " ", 
               RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"a4", " ", 
               RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
           RowBox[{"s4", "\[Rule]", 
            RowBox[{"values", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllNums", ",", "numsolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllDens", ",", "densolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Allbs", ",", "1"}], "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843733806626137*^9, 3.843733835673499*^9}, {
  3.843754613656961*^9, 3.843754615513591*^9}, {3.843755599718196*^9, 
  3.843755602221038*^9}, {3.843755735466879*^9, 3.8437557358595867`*^9}},
 CellLabel->
  "In[855]:=",ExpressionUUID->"d6cd4e6d-301b-49e0-bad5-80aed99db87a"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.843754625505196*^9, 3.843755604797072*^9, 
  3.8437557370006237`*^9, 3.8439556757956543`*^9, 3.848688502012258*^9, 
  3.848702687150597*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"6ad5f2df-515e-4e18-8ab0-90967f1a5760"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.843754625505196*^9, 3.843755604797072*^9, 
  3.8437557370006237`*^9, 3.8439556757956543`*^9, 3.848688502012258*^9, 
  3.848702711216202*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"12e2cf15-5341-4157-8b38-7d4d73ab3978"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.843754625505196*^9, 3.843755604797072*^9, 
  3.8437557370006237`*^9, 3.8439556757956543`*^9, 3.848688502012258*^9, 
  3.8487027336871653`*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"ba398dde-f6d6-41fa-b346-c963ca4f490d"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.843754625505196*^9, 3.843755604797072*^9, 
  3.8437557370006237`*^9, 3.8439556757956543`*^9, 3.848688502012258*^9, 
  3.848702754902773*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"d555fb98-a4af-4a61-83ca-35d42fee57d7"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.843754625505196*^9, 3.843755604797072*^9, 
  3.8437557370006237`*^9, 3.8439556757956543`*^9, 3.848688502012258*^9, 
  3.8487027764705477`*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"3abe2a39-5aac-4f18-a808-b0b7257e201a"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.843754625505196*^9, 3.843755604797072*^9, 
  3.8437557370006237`*^9, 3.8439556757956543`*^9, 3.848688502012258*^9, 
  3.848702805750238*^9},
 CellLabel->
  "During evaluation of \
In[855]:=",ExpressionUUID->"774e5668-5907-495d-9227-ad390ce2766c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.843755588547817*^9, 3.843755727530114*^9, 
  3.843755860358282*^9, 3.843955809612103*^9, 3.848688653880405*^9, 
  3.848702829586615*^9},
 CellLabel->
  "Out[861]=",ExpressionUUID->"ed0f5043-358e-4be7-a5ea-4c9e27f5a5ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"14016", ",", "101104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "101104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13920", ",", "101384"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12792", ",", "99432"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "101408"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "100960"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843755588547817*^9, 3.843755727530114*^9, 
  3.843755860358282*^9, 3.843955809612103*^9, 3.848688653880405*^9, 
  3.848702829593027*^9},
 CellLabel->
  "Out[862]=",ExpressionUUID->"1f10d82c-488b-4192-8749-266919b04ae0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s2", "4"]}], ",", 
   SuperscriptBox["s2", "4"], ",", 
   RowBox[{"5", " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"4", " ", 
    SuperscriptBox["s2", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.843755588547817*^9, 3.843755727530114*^9, 
  3.843755860358282*^9, 3.843955809612103*^9, 3.848688653880405*^9, 
  3.8487028296006327`*^9},
 CellLabel->
  "Out[864]=",ExpressionUUID->"98a9be18-c428-4a50-8fda-51f8e22ff910"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
    RowBox[{"2", " ", "s3"}], "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
    RowBox[{"4", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.843755588547817*^9, 3.843755727530114*^9, 
  3.843755860358282*^9, 3.843955809612103*^9, 3.848688653880405*^9, 
  3.848702829652863*^9},
 CellLabel->
  "Out[865]=",ExpressionUUID->"6e70d215-dc2d-443b-a8a9-ac7af85b235e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"15", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"6", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"4", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"10", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"11", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"9", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{3.843755588547817*^9, 3.843755727530114*^9, 
  3.843755860358282*^9, 3.843955809612103*^9, 3.848688653880405*^9, 
  3.848702829669832*^9},
 CellLabel->
  "Out[867]=",ExpressionUUID->"4de7ac47-6083-47d5-be59-0c51aa25f3d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"values", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "5", ",", "4"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"didn", "'"}], "t", " ", "work", " ", "for", " ", "other", " ", 
    "small", " ", "values"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trythis", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b2", "\[Rule]", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"s4", "\[Rule]", 
          RowBox[{"values", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"solst1", ",", 
        RowBox[{"Together", "[", 
         RowBox[{"t", "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", "tbz1"}], "/.", "trythis"}], ",", 
              RowBox[{
               RowBox[{"0", "==", "tbz2"}], "/.", "trythis"}], ",", 
              RowBox[{"t", "\[NotEqual]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "t"}], "]"}]}], "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"solst1", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"solst1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"solst1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nums", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"nums", ",", 
    RowBox[{"s1", "^", "7"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "it", " ", "looks", " ", "like", " ", "this", " ", "is", " ", "s4", " ", 
     RowBox[{"s1", "^", "7"}]}], ",", " ", 
    RowBox[{"well", " ", 
     RowBox[{"normalized", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"numsolved", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a0", " ", "+", " ", 
      RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"a4", " ", 
       RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nums", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "+", " ", 
             RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
             RowBox[{"a2", " ", 
              RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"a3", " ", 
              RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
             RowBox[{"a4", " ", 
              RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
          RowBox[{"s4", "\[Rule]", 
           RowBox[{"values", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dens", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"densolved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a0", " ", "+", " ", 
       RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
       RowBox[{"a2", " ", 
        RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"a4", " ", 
        RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dens", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
            RowBox[{"(", 
             RowBox[{"a0", " ", "+", " ", 
              RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"a3", " ", 
               RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"a4", " ", 
               RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
           RowBox[{"s4", "\[Rule]", 
            RowBox[{"values", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8437558914019613`*^9, 3.84375590220402*^9}, {
  3.8437559612328873`*^9, 3.843755991437756*^9}},
 CellLabel->
  "In[871]:=",ExpressionUUID->"aecaa17b-632e-4146-8f3d-975d8d323f05"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.843755909610298*^9, 3.8437559616426*^9, 
  3.843755991950963*^9, 3.843955809960334*^9, 3.848688654128687*^9, 
  3.8487028297784557`*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"9e9b14d0-2b0c-4ff8-adfc-666ba10b160d"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.843755909610298*^9, 3.8437559616426*^9, 
  3.843755991950963*^9, 3.843955809960334*^9, 3.848688654128687*^9, 
  3.848702857911612*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"7ea26b64-5111-4831-93f4-05b9a195fe4d"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.843755909610298*^9, 3.8437559616426*^9, 
  3.843755991950963*^9, 3.843955809960334*^9, 3.848688654128687*^9, 
  3.8487028812554407`*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"3cacd92e-316e-4f1a-81a0-477884d61ec6"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.843755909610298*^9, 3.8437559616426*^9, 
  3.843755991950963*^9, 3.843955809960334*^9, 3.848688654128687*^9, 
  3.848702902947796*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"754720ab-e1cd-4341-9271-2cb03d063609"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.843755909610298*^9, 3.8437559616426*^9, 
  3.843755991950963*^9, 3.843955809960334*^9, 3.848688654128687*^9, 
  3.848702925642055*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"fba7fd3d-2c3d-4006-b013-5164c2f74dc9"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.843755909610298*^9, 3.8437559616426*^9, 
  3.843755991950963*^9, 3.843955809960334*^9, 3.848688654128687*^9, 
  3.848702955248827*^9},
 CellLabel->
  "During evaluation of \
In[871]:=",ExpressionUUID->"f19084bb-485f-4a42-9a85-5df6d17b42c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.843755957518304*^9, 3.8437559852053022`*^9}, 
   3.8437561467503967`*^9, 3.8439559447639112`*^9, 3.848688831449288*^9, 
   3.848702982541286*^9},
 CellLabel->
  "Out[874]=",ExpressionUUID->"8ca42dc3-6326-4dd4-88b6-9210cf1d71aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"14016", ",", "101408"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "100744"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13472", ",", "96432"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13800", ",", "100528"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "101408"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "101408"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843755957518304*^9, 3.8437559852053022`*^9}, 
   3.8437561467503967`*^9, 3.8439559447639112`*^9, 3.848688831449288*^9, 
   3.848702982548455*^9},
 CellLabel->
  "Out[875]=",ExpressionUUID->"b6ab9504-cf3a-49da-bebd-64cf075e9605"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s2", "4"]}], ",", 
   SuperscriptBox["s2", "4"], ",", 
   RowBox[{"5", " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"4", " ", 
    SuperscriptBox["s2", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.843755957518304*^9, 3.8437559852053022`*^9}, 
   3.8437561467503967`*^9, 3.8439559447639112`*^9, 3.848688831449288*^9, 
   3.848702982552402*^9},
 CellLabel->
  "Out[877]=",ExpressionUUID->"cf37a656-0158-4509-a126-8e45ddeb4d5e"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.843755957518304*^9, 3.8437559852053022`*^9}, 
   3.8437561467503967`*^9, 3.8439559447639112`*^9, 3.848688831449288*^9, 
   3.848702982616208*^9},
 CellLabel->
  "Out[878]=",ExpressionUUID->"b4a3eb71-b7ea-4d1c-88d6-1568abc8de1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{{3.843755957518304*^9, 3.8437559852053022`*^9}, 
   3.8437561467503967`*^9, 3.8439559447639112`*^9, 3.848688831449288*^9, 
   3.8487029826271677`*^9},
 CellLabel->
  "Out[880]=",ExpressionUUID->"e0b8b689-53d5-47f5-a408-2e8dd6d05266"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllNums", ",", "numsolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllDens", ",", "densolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Allbs", ",", 
    RowBox[{"-", "1"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8437561303966103`*^9, 3.843756134759499*^9}},
 CellLabel->
  "In[881]:=",ExpressionUUID->"42750ecd-b1ed-4f90-bca5-70798a451775"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solst1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"values", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "5", ",", "3"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"didn", "'"}], "t", " ", "work", " ", "for", " ", "other", " ", 
    "small", " ", "values"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"trythis", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b2", "\[Rule]", "3"}], ",", 
         RowBox[{"s4", "\[Rule]", 
          RowBox[{"values", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"solst1", ",", 
        RowBox[{"Together", "[", 
         RowBox[{"t", "/.", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", "tbz1"}], "/.", "trythis"}], ",", 
              RowBox[{
               RowBox[{"0", "==", "tbz2"}], "/.", "trythis"}], ",", 
              RowBox[{"t", "\[NotEqual]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "t"}], "]"}]}], "]"}]}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"solst1", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{
     RowBox[{"solst1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "l", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"solst1", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nums", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"nums", ",", 
    RowBox[{"s1", "^", "7"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "it", " ", "looks", " ", "like", " ", "this", " ", "is", " ", "s4", " ", 
     RowBox[{"s1", "^", "7"}]}], ",", " ", 
    RowBox[{"well", " ", 
     RowBox[{"normalized", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"numsolved", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a0", " ", "+", " ", 
      RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"a3", " ", 
       RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"a4", " ", 
       RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"nums", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
           RowBox[{"(", 
            RowBox[{"a0", " ", "+", " ", 
             RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
             RowBox[{"a2", " ", 
              RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"a3", " ", 
              RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
             RowBox[{"a4", " ", 
              RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
          RowBox[{"s4", "\[Rule]", 
           RowBox[{"values", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dens", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{
       RowBox[{"solst1", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"densolved", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a0", " ", "+", " ", 
       RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
       RowBox[{"a2", " ", 
        RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
       RowBox[{"a4", " ", 
        RowBox[{"s4", "^", "4"}]}]}], " ", ")"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dens", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
            RowBox[{"(", 
             RowBox[{"a0", " ", "+", " ", 
              RowBox[{"a1", " ", "s4"}], " ", "+", " ", 
              RowBox[{"a2", " ", 
               RowBox[{"s4", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"a3", " ", 
               RowBox[{"s4", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"a4", " ", 
               RowBox[{"s4", "^", "4"}]}]}], " ", ")"}]}], "/.", 
           RowBox[{"s4", "\[Rule]", 
            RowBox[{"values", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.843756170332809*^9, 3.843756180006485*^9}, {
  3.843756387200141*^9, 3.843756390899138*^9}, {3.843758513503162*^9, 
  3.84375851358703*^9}},
 CellLabel->
  "In[884]:=",ExpressionUUID->"a76b95e4-a31a-4d00-8325-2480027f4c54"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.843756180710997*^9, 3.843756392334835*^9, 
  3.843758516066472*^9, 3.8439559451573563`*^9, 3.848688832047325*^9, 
  3.8487029828488607`*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"4161fc5a-ca40-47ab-a013-283fd37ff8ee"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.843756180710997*^9, 3.843756392334835*^9, 
  3.843758516066472*^9, 3.8439559451573563`*^9, 3.848688832047325*^9, 
  3.848703013080058*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"58d66de0-c1fc-40fa-aba3-5f5d4729e478"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.843756180710997*^9, 3.843756392334835*^9, 
  3.843758516066472*^9, 3.8439559451573563`*^9, 3.848688832047325*^9, 
  3.848703038546226*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"8991c7c4-eff0-4cd7-b5b7-3ae2e27644ab"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.843756180710997*^9, 3.843756392334835*^9, 
  3.843758516066472*^9, 3.8439559451573563`*^9, 3.848688832047325*^9, 
  3.848703060813199*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"daa230a3-dc35-4b97-833f-f9a226be7a6f"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.843756180710997*^9, 3.843756392334835*^9, 
  3.843758516066472*^9, 3.8439559451573563`*^9, 3.848688832047325*^9, 
  3.848703082552067*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"ad157aca-7a7e-4cb7-b707-2a7eb57dbb61"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.843756180710997*^9, 3.843756392334835*^9, 
  3.843758516066472*^9, 3.8439559451573563`*^9, 3.848688832047325*^9, 
  3.848703109994079*^9},
 CellLabel->
  "During evaluation of \
In[884]:=",ExpressionUUID->"a82bd1c8-2bc5-47ab-bcc2-1630d76659ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.84375626733055*^9, 3.843756516760007*^9, 
  3.843758665238638*^9, 3.84395607649431*^9, 3.848688982639956*^9, 
  3.848703130298936*^9},
 CellLabel->
  "Out[887]=",ExpressionUUID->"8b7bffc6-e688-4f7a-bbe6-3a953e450a96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"14016", ",", "101408"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "101104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13920", ",", "101384"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13616", ",", "101080"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14016", ",", "96496"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12592", ",", "100960"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.84375626733055*^9, 3.843756516760007*^9, 
  3.843758665238638*^9, 3.84395607649431*^9, 3.848688982639956*^9, 
  3.8487031303081503`*^9},
 CellLabel->
  "Out[888]=",ExpressionUUID->"a37d5319-37cd-4be1-b652-7b25c7a48ba1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"-", 
    SuperscriptBox["s2", "4"]}], ",", 
   SuperscriptBox["s2", "4"], ",", 
   RowBox[{"5", " ", 
    SuperscriptBox["s2", "4"]}], ",", 
   RowBox[{"3", " ", 
    SuperscriptBox["s2", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.84375626733055*^9, 3.843756516760007*^9, 
  3.843758665238638*^9, 3.84395607649431*^9, 3.848688982639956*^9, 
  3.8487031303120117`*^9},
 CellLabel->
  "Out[890]=",ExpressionUUID->"98d5114d-917b-4d00-8b1a-972f2b837ee3"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "+", 
    RowBox[{"4", " ", "s3"}], "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"7", " ", "s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
    RowBox[{"8", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.84375626733055*^9, 3.843756516760007*^9, 
  3.843758665238638*^9, 3.84395607649431*^9, 3.848688982639956*^9, 
  3.8487031303698874`*^9},
 CellLabel->
  "Out[891]=",ExpressionUUID->"b724a6b2-3e64-4be8-9237-0e70d0c92377"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "-", 
  RowBox[{"14", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"32", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"39", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"31", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"28", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"15", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"8", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"36", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"35", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"23", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"17", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{3.84375626733055*^9, 3.843756516760007*^9, 
  3.843758665238638*^9, 3.84395607649431*^9, 3.848688982639956*^9, 
  3.848703130383411*^9},
 CellLabel->
  "Out[893]=",ExpressionUUID->"686ef703-979e-4c35-974c-021bd5437c74"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllNums", ",", "numsolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"AllDens", ",", "densolved"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Allbs", ",", "3"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.843758637086616*^9, 3.843758639795999*^9}, {
  3.8437586821240597`*^9, 3.843758682865397*^9}},
 CellLabel->
  "In[894]:=",ExpressionUUID->"fca5517c-21c2-4852-811a-4e0e1502ff5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "that", " ", "we", " ", "have", " ", "it", " ", "for", " ", 
    "three", " ", "values", " ", "of", " ", "b", " ", "we", " ", "can", " ", 
    "figure", " ", "it", " ", "out"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"valb", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"numb", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"AllNums", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"AllNums", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
       RowBox[{"AllNums", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"normalization", " ", "was", " ", "required"}], ",", " ", 
     RowBox[{
     "and", " ", "it", " ", "was", " ", "a", " ", "guess", " ", "that", " ", 
      "it", " ", "was", " ", "already", " ", "good"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"numb", ",", 
     RowBox[{
      RowBox[{"s2", "^", "4"}], " ", 
      RowBox[{"s1", "^", "4"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"numb", ",", 
     RowBox[{"s1", "^", "7"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"numb", ",", 
     RowBox[{
      RowBox[{"s1", "^", "4"}], 
      RowBox[{"s2", "^", "4"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"numbsolved", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a0", " ", "+", " ", 
        RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
        RowBox[{"a2", " ", 
         RowBox[{"b2", "^", "2"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"numb", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
             RowBox[{"(", 
              RowBox[{"a0", " ", "+", " ", 
               RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
               RowBox[{"a2", " ", 
                RowBox[{"b2", "^", "2"}]}]}], ")"}]}], "/.", 
            RowBox[{"b2", "\[Rule]", 
             RowBox[{"valb", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a0", ",", "a1", ",", "a2"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"denb", "=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"AllDens", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"AllDens", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"AllDens", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"denbsolved", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a0", " ", "+", " ", 
        RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
        RowBox[{"a2", " ", 
         RowBox[{"b2", "^", "2"}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"denb", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", " ", 
             RowBox[{"(", 
              RowBox[{"a0", " ", "+", " ", 
               RowBox[{"a1", " ", "b2"}], " ", "+", " ", 
               RowBox[{"a2", " ", 
                RowBox[{"b2", "^", "2"}]}]}], ")"}]}], "/.", 
            RowBox[{"b2", "\[Rule]", 
             RowBox[{"valb", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a0", ",", "a1", ",", "a2"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.843758686459856*^9, {3.843758829948536*^9, 3.843758833465954*^9}},
 CellLabel->
  "In[897]:=",ExpressionUUID->"b285cbaa-80f2-43f8-a9aa-5e35c05be06c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.843758753212875*^9, 3.843758836733926*^9, 
  3.843956077049007*^9, 3.8486889829686813`*^9, 3.8487031306441193`*^9},
 CellLabel->
  "Out[899]=",ExpressionUUID->"737506da-d129-44d4-8b57-b9d4fa886b7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["s2", "4"], " ", "s4"}], ",", 
   RowBox[{
    SuperscriptBox["s2", "4"], " ", "s4"}], ",", 
   RowBox[{
    SuperscriptBox["s2", "4"], " ", "s4"}]}], "}"}]], "Output",
 CellChangeTimes->{3.843758753212875*^9, 3.843758836733926*^9, 
  3.843956077049007*^9, 3.8486889829686813`*^9, 3.8487031306480618`*^9},
 CellLabel->
  "Out[900]=",ExpressionUUID->"9b3c347a-3698-4d78-a47f-5abcbe2bdb0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.843758753212875*^9, 3.843758836733926*^9, 
  3.843956077049007*^9, 3.8486889829686813`*^9, 3.848703130651513*^9},
 CellLabel->
  "Out[901]=",ExpressionUUID->"2942f9b5-7edc-409d-bfb4-5c6f4689ee59"],

Cell[BoxData[
 RowBox[{"s4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "2"], " ", "s2"}], "+", "s3", "+", 
    RowBox[{"b2", " ", "s3"}], "+", 
    RowBox[{"s1", " ", "s3"}], "-", 
    RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s1", "5"], " ", 
     SuperscriptBox["s2", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"2", " ", "b2", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s1", "3"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"]}], "+", 
    RowBox[{"s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", "b2", " ", "s1", " ", 
     SuperscriptBox["s3", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s1", "4"], " ", 
     SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s1", "2"], " ", 
     SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s1", "2"], " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"b2", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
    RowBox[{"3", " ", "s1", " ", 
     SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
    RowBox[{
     SuperscriptBox["s1", "3"], " ", 
     SuperscriptBox["s2", "3"], " ", 
     SuperscriptBox["s4", "2"]}], "-", 
    RowBox[{"2", " ", "s1", " ", "s2", " ", 
     SuperscriptBox["s3", "2"], " ", 
     SuperscriptBox["s4", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s3", "3"], " ", 
     SuperscriptBox["s4", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.843758753212875*^9, 3.843758836733926*^9, 
  3.843956077049007*^9, 3.8486889829686813`*^9, 3.848703130667223*^9},
 CellLabel->
  "Out[902]=",ExpressionUUID->"8bfd2de5-b554-4a43-a6b1-571aeddb8ea5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "5"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"6", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"9", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "7"], " ", 
   SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"8", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"6", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{"3", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
  RowBox[{
   SuperscriptBox["s1", "4"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"8", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", "b2", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"4", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "6"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "5"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"3", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", "b2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["b2", "2"], " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"8", " ", "b2", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "3"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"b2", " ", "s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["b2", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"6", " ", "b2", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "5"], " ", 
   SuperscriptBox["s2", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"b2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["s1", "4"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "4"], " ", "s3", " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["s1", "2"], " ", 
   SuperscriptBox["s2", "3"], " ", 
   SuperscriptBox["s3", "2"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"5", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"4", " ", "b2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["s1", "2"], " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"s1", " ", 
   SuperscriptBox["s2", "2"], " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"2", " ", "b2", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "-", 
  RowBox[{"4", " ", "s1", " ", 
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["s1", "3"], " ", 
   SuperscriptBox["s2", "3"], " ", "s3", " ", 
   SuperscriptBox["s4", "4"]}], "-", 
  RowBox[{"2", " ", "s1", " ", "s2", " ", 
   SuperscriptBox["s3", "3"], " ", 
   SuperscriptBox["s4", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["s3", "4"], " ", 
   SuperscriptBox["s4", "4"]}]}]], "Output",
 CellChangeTimes->{3.843758753212875*^9, 3.843758836733926*^9, 
  3.843956077049007*^9, 3.8486889829686813`*^9, 3.8487031307367277`*^9},
 CellLabel->
  "Out[904]=",ExpressionUUID->"fb5f6fdb-45f5-4a91-aa54-f9b11468b581"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", 
    RowBox[{"check", ":", " ", 
     RowBox[{"it", " ", 
      RowBox[{"works", "!"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rand5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "\[Rule]", "13"}], ",", 
       RowBox[{"s2", "\[Rule]", "30"}], ",", 
       RowBox[{"s3", "\[Rule]", "7"}], ",", 
       RowBox[{"s4", "\[Rule]", "7"}], ",", 
       RowBox[{"b2", "\[Rule]", "5"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"0", "\[Equal]", " ", "tbz2"}], "/.", "Rand5"}], ",", "t"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"numbsolved", "/", "denbsolved"}], ")"}], "/.", 
    "Rand5"}]}]}]], "Input",
 CellChangeTimes->{
  3.843758741609503*^9, {3.8437588018888283`*^9, 3.843758855468645*^9}},
 CellLabel->
  "In[913]:=",ExpressionUUID->"cb413de3-793f-417a-8eb5-8d032621f436"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["6011906377428", "171984889183"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox["514160451833", "1683244947252"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox["3186755701859082517215548", "10406939653217259981819117"]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.843758772640236*^9, {3.8437588501980677`*^9, 3.843758866582076*^9}, 
   3.843956085272574*^9, 3.848688994678728*^9, 3.848703141883932*^9, 
   3.8487287319245663`*^9},
 CellLabel->
  "Out[914]=",ExpressionUUID->"a0e7340d-51fe-4297-9526-543329a5642b"],

Cell[BoxData[
 FractionBox["514160451833", "1683244947252"]], "Output",
 CellChangeTimes->{
  3.843758772640236*^9, {3.8437588501980677`*^9, 3.843758866582076*^9}, 
   3.843956085272574*^9, 3.848688994678728*^9, 3.848703141883932*^9, 
   3.84872873193258*^9},
 CellLabel->
  "Out[915]=",ExpressionUUID->"01706e5f-95db-4530-8bd8-048aafe34851"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "the", " ", "moment", " ", "of", " ", 
    RowBox[{"truth", ":", " ", 
     RowBox[{
     "trying", " ", "to", " ", "get", " ", "rid", " ", "of", " ", "one", " ", 
      "factor"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"tbz1root2", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"tbz1", "/", 
        RowBox[{"(", 
         RowBox[{"numbsolved", " ", "-", " ", 
          RowBox[{"t", " ", "denbsolved"}]}], ")"}]}], "]"}]}], ";"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"tbz2root2", "=", 
      RowBox[{"Together", "[", 
       RowBox[{"tbz2", "/", 
        RowBox[{"(", 
         RowBox[{"numbsolved", " ", "-", " ", 
          RowBox[{"t", " ", "denbsolved"}]}], ")"}]}], "]"}]}], ";"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "tbz1root2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "tbz2root2", "]"}]}]}]], "Input",
 CellChangeTimes->{3.843758941080495*^9},
 CellLabel->
  "In[908]:=",ExpressionUUID->"d57c262a-ad7f-4680-a23d-a42d46d166d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"109.970835`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.84375905484914*^9, 3.843956190435279*^9, 
  3.84868910136555*^9, 3.848703252977682*^9},
 CellLabel->
  "Out[908]=",ExpressionUUID->"99556797-cb07-4641-aa24-b30f5063261b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"62.531578`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.84375905484914*^9, 3.843956190435279*^9, 
  3.84868910136555*^9, 3.848703316092045*^9},
 CellLabel->
  "Out[909]=",ExpressionUUID->"ae8300e2-b3e3-4a5f-9133-29ac5eb69196"],

Cell[BoxData["124089944"], "Output",
 CellChangeTimes->{3.84375905484914*^9, 3.843956190435279*^9, 
  3.84868910136555*^9, 3.848703316648446*^9},
 CellLabel->
  "Out[910]=",ExpressionUUID->"36700d71-b020-4c7f-9e0d-7bd30dd22c5c"],

Cell[BoxData["68218112"], "Output",
 CellChangeTimes->{3.84375905484914*^9, 3.843956190435279*^9, 
  3.84868910136555*^9, 3.8487033169621773`*^9},
 CellLabel->
  "Out[911]=",ExpressionUUID->"81f401e1-0a1c-4953-8bc9-9229767d4306"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"nicetry", "=", 
    RowBox[{"Factor", "[", "tbz2root2", "]"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{3.84375902486209*^9},
 CellLabel->
  "In[912]:=",ExpressionUUID->"db73055a-4189-434b-809c-dbb3421054a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2488.778003`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.843760831229434*^9, 3.843981064619295*^9, 
  3.843998593887355*^9, 3.848691827710031*^9, 3.848705827282383*^9},
 CellLabel->
  "Out[912]=",ExpressionUUID->"51b2ccfd-7460-4293-9a88-a061edc6033d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "[", "nicetry", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rand5", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s1", "\[Rule]", "13"}], ",", 
      RowBox[{"s2", "\[Rule]", "30"}], ",", 
      RowBox[{"s3", "\[Rule]", "5"}], ",", 
      RowBox[{"s4", "\[Rule]", "7"}], ",", 
      RowBox[{"b2", "\[Rule]", "5"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{"nicetry", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "Rand5"}], ",", "t"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{"nicetry", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", "Rand5"}], ",", "t"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{"nicetry", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "/.", "Rand5"}], ",", "t"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"0", "\[Equal]", " ", 
      RowBox[{"nicetry", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "/.", "Rand5"}], ",", "t"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quadrand", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Quadrics3111", "/.", "Rand5"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u0", "\[Rule]", "1"}], ",", 
      RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{"0", "\[Equal]", " ", 
   RowBox[{"PolynomialGCD", "[", 
    RowBox[{
     RowBox[{"tbz1root2", "/.", "Rand5"}], ",", 
     RowBox[{"tbz2root2", "/.", "Rand5"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.848728777367795*^9},
 CellLabel->
  "In[917]:=",ExpressionUUID->"f396cfed-f76e-460a-a461-94746341ba6c"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.848728811626676*^9},
 CellLabel->
  "Out[917]=",ExpressionUUID->"fdb229f5-059d-4ebe-ae02-cbd7b89e2c1b"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.848728811631752*^9},
 CellLabel->
  "Out[919]=",ExpressionUUID->"a3f88d17-0a09-4cfd-a06d-a163d65c5ec3"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.848728811636774*^9},
 CellLabel->
  "Out[920]=",ExpressionUUID->"98e40258-ad18-45d7-9908-4637aa6c99f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["6871411764", "1047471629"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8487288116427402`*^9},
 CellLabel->
  "Out[921]=",ExpressionUUID->"2d916473-57d0-4d9a-a4d2-6000201b56b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    FractionBox["2706537604458550240", "8859483589781075003"]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.848728811703199*^9},
 CellLabel->
  "Out[922]=",ExpressionUUID->"9708a321-82b6-4195-97f2-7233ea347946"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", 
    FractionBox["2706537604458550240", "8859483589781075003"]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.848728823159622*^9},
 CellLabel->
  "Out[924]=",ExpressionUUID->"7b2bc00d-a9f7-4e46-bc07-6950b497a563"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FirstRoot", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"numbsolved", "/", "denbsolved"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SecondRoot", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"t", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"nicetry", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", "t"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt3", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Line25params", "/.", 
     RowBox[{"t", "\[Rule]", "FirstRoot"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt4", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Line25params", "/.", 
     RowBox[{"t", "\[Rule]", "SecondRoot"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"pt3", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "pt1", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ByteCount", "[", 
     RowBox[{"pt4", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "pt1", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.848728864735511*^9, {3.848728903714209*^9, 3.848728928298674*^9}},
 CellLabel->
  "In[925]:=",ExpressionUUID->"768be191-cc83-40c5-b8c7-b14db4e64e0c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["s1", "2"]}], " ", "s2"}], "-", "s3", "-", 
        RowBox[{"b2", " ", "s3"}], "-", 
        RowBox[{"s1", " ", "s3"}], "+", 
        RowBox[{"s3", " ", "s4"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s1", "5"], " ", 
         SuperscriptBox["s2", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["s1", "3"], " ", 
         SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s1", "2"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"2", " ", "b2", " ", 
         SuperscriptBox["s1", "2"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s1", "3"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"]}], "+", 
        RowBox[{"s1", " ", 
         SuperscriptBox["s3", "3"]}], "+", 
        RowBox[{"2", " ", "b2", " ", "s1", " ", 
         SuperscriptBox["s3", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s1", "2"], " ", 
         SuperscriptBox["s3", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["s1", "4"], " ", 
         SuperscriptBox["s2", "3"], " ", "s4"}], "-", 
        RowBox[{
         SuperscriptBox["s1", "2"], " ", 
         SuperscriptBox["s2", "2"], " ", "s3", " ", "s4"}], "+", 
        RowBox[{"2", " ", "s1", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
        RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["s1", "2"], " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
        RowBox[{
         SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
        RowBox[{"b2", " ", 
         SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
        RowBox[{"3", " ", "s1", " ", 
         SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
        RowBox[{
         SuperscriptBox["s1", "3"], " ", 
         SuperscriptBox["s2", "3"], " ", 
         SuperscriptBox["s4", "2"]}], "-", 
        RowBox[{"2", " ", "s1", " ", "s2", " ", 
         SuperscriptBox["s3", "2"], " ", 
         SuperscriptBox["s4", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["s3", "3"], " ", 
         SuperscriptBox["s4", "2"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s1", "7"], " ", 
       SuperscriptBox["s2", "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3"}], "+", 
      RowBox[{
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"]}], "-", 
      RowBox[{"6", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "+", 
      RowBox[{"9", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"]}], "-", 
      RowBox[{"4", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "7"], " ", 
       SuperscriptBox["s2", "4"], " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "5"], " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "-", 
      RowBox[{
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"8", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", "s4"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"6", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{"3", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "+", 
      RowBox[{
       SuperscriptBox["s1", "4"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"8", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"19", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", "s4"}], "-", 
      RowBox[{"s1", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"3", " ", "b2", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b2", "2"], " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"4", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"2", " ", "b2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", "s4"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "6"], " ", 
       SuperscriptBox["s2", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "5"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"3", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"5", " ", "b2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["b2", "2"], " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"8", " ", "b2", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["s1", "3"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"s1", " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"b2", " ", "s1", " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"5", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"6", " ", "b2", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "5"], " ", 
       SuperscriptBox["s2", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"b2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["s1", "4"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "4"], " ", "s3", " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["s1", "2"], " ", 
       SuperscriptBox["s2", "3"], " ", 
       SuperscriptBox["s3", "2"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"5", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"4", " ", "b2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["s1", "2"], " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"s1", " ", 
       SuperscriptBox["s2", "2"], " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"2", " ", "b2", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "-", 
      RowBox[{"4", " ", "s1", " ", 
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["s1", "3"], " ", 
       SuperscriptBox["s2", "3"], " ", "s3", " ", 
       SuperscriptBox["s4", "4"]}], "-", 
      RowBox[{"2", " ", "s1", " ", "s2", " ", 
       SuperscriptBox["s3", "3"], " ", 
       SuperscriptBox["s4", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["s3", "4"], " ", 
       SuperscriptBox["s4", "4"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8487289386878357`*^9},
 CellLabel->
  "Out[925]=",ExpressionUUID->"136ed7b8-4c15-4b72-93f5-cf1f4d2899e7"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         FractionBox[
          RowBox[{"s4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s1", "5"], " ", 
              SuperscriptBox["s2", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["s1", "3"], " ", 
              SuperscriptBox["s2", "2"], " ", "s3"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s1", "2"], " ", "s2", " ", 
              SuperscriptBox["s3", "2"]}], "-", 
             RowBox[{"2", " ", "b2", " ", 
              SuperscriptBox["s1", "2"], " ", "s2", " ", 
              SuperscriptBox["s3", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["s1", "3"], " ", "s2", " ", 
              SuperscriptBox["s3", "2"]}], "+", 
             RowBox[{"s1", " ", 
              SuperscriptBox["s3", "3"]}], "+", 
             TemplateBox[{"15"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              SuperscriptBox["s1", "3"], " ", 
              SuperscriptBox["s2", "3"], " ", 
              SuperscriptBox["s4", "2"]}], "-", 
             RowBox[{"2", " ", "s1", " ", "s2", " ", 
              SuperscriptBox["s3", "2"], " ", 
              SuperscriptBox["s4", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s3", "3"], " ", 
              SuperscriptBox["s4", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["s1", "9"], " ", 
              SuperscriptBox["s2", "5"]}], "+", 
             RowBox[{"b2", " ", 
              SuperscriptBox["s1", "9"], " ", 
              SuperscriptBox["s2", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["s1", "10"], " ", 
              SuperscriptBox["s2", "5"]}], "+", 
             TemplateBox[{"646"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["s1", "2"], " ", "s2", " ", 
              SuperscriptBox["s3", "3"], " ", 
              SuperscriptBox["s4", "6"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["s1", "2"], " ", 
              SuperscriptBox["s2", "2"], " ", 
              SuperscriptBox["s3", "3"], " ", 
              SuperscriptBox["s4", "6"]}], "-", 
             RowBox[{"6", " ", "s1", " ", "s2", " ", 
              SuperscriptBox["s3", "4"], " ", 
              SuperscriptBox["s4", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["s3", "5"], " ", 
              SuperscriptBox["s4", "6"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{
            SuperscriptBox["s1", "14"], " ", 
            SuperscriptBox["s2", "9"]}], "+", 
           RowBox[{"b2", " ", 
            SuperscriptBox["s1", "14"], " ", 
            SuperscriptBox["s2", "9"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["s1", "15"], " ", 
            SuperscriptBox["s2", "9"]}], "+", 
           TemplateBox[{"3017"},
            "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["s1", "4"], " ", 
            SuperscriptBox["s2", "3"], " ", 
            SuperscriptBox["s3", "4"], " ", 
            SuperscriptBox["s4", "9"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["s1", "4"], " ", 
            SuperscriptBox["s2", "4"], " ", 
            SuperscriptBox["s3", "4"], " ", 
            SuperscriptBox["s4", "9"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s1", "3"], " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["s3", "5"], " ", 
            SuperscriptBox["s4", "9"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["s1", "3"], " ", 
            SuperscriptBox["s2", "3"], " ", 
            SuperscriptBox["s3", "5"], " ", 
            SuperscriptBox["s4", "9"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s1", "2"], " ", "s2", " ", 
            SuperscriptBox["s3", "6"], " ", 
            SuperscriptBox["s4", "9"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["s1", "2"], " ", 
            SuperscriptBox["s2", "2"], " ", 
            SuperscriptBox["s3", "6"], " ", 
            SuperscriptBox["s4", "9"]}], "+", 
           RowBox[{"10", " ", "s1", " ", "s2", " ", 
            SuperscriptBox["s3", "7"], " ", 
            SuperscriptBox["s4", "9"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s3", "8"], " ", 
            SuperscriptBox["s4", "9"]}]}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 926, 25329325033540751207, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 926, 25329325033540751207, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 926, 25329325033540751207, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25329325033540751207 === $SessionID, 
   Out[926], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8487289403370123`*^9},
 CellLabel->
  "Out[926]=",ExpressionUUID->"2d74febb-3ab7-42e7-b8a1-42b86ba1fd21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "72", ",", "72", ",", "72", ",", "33000", ",", "49744", ",", "72048", ",", 
   "355944", ",", "173176"}], "}"}]], "Output",
 CellChangeTimes->{3.8487289841065407`*^9},
 CellLabel->
  "Out[929]=",ExpressionUUID->"8130de41-57a7-4ea6-9668-cdd2f789139f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "72", ",", "72", ",", "72", ",", "908008", ",", "1350264", ",", "1680888", 
   ",", "3302368", ",", "2385688"}], "}"}]], "Output",
 CellChangeTimes->{3.848728984146904*^9},
 CellLabel->
  "Out[930]=",ExpressionUUID->"0d90168a-a9f2-43f3-b664-fe42a52c7eb0"]
}, Open  ]],

Cell[TextData[StyleBox["We will now check the points.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.843998604699786*^9, 3.8439986909053802`*^9}, {
  3.8486919335939693`*^9, 3.848691942959132*^9}, {3.848728955664263*^9, 
  3.848728963195161*^9}, {3.848728994095107*^9, 3.8487289942734118`*^9}, {
  3.8487360123095837`*^9, 
  3.848736020655629*^9}},ExpressionUUID->"a813adda-145f-4bcd-b343-\
0bd2ba52909e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "want", " ", "to", " ", "make", " ", "sure", " ", "that", " ", 
     "the", " ", "third", " ", "point", " ", "is", " ", "on", " ", "one", " ",
      "of", " ", "the", " ", "lines", " ", "in", " ", "the", " ", "fiber"}], 
    ";", " ", 
    RowBox[{
    "and", " ", "that", " ", "we", " ", "have", " ", "the", " ", "singular", 
     " ", "points", " ", "of", " ", "the", " ", "fiber", " ", "right"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rand5", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s1", "\[Rule]", "13"}], ",", 
       RowBox[{"s2", "\[Rule]", "30"}], ",", 
       RowBox[{"s3", "\[Rule]", "5"}], ",", 
       RowBox[{"s4", "\[Rule]", "7"}], ",", 
       RowBox[{"b2", "\[Rule]", "5"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadrand", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Quadrics3111", "/.", "Rand5"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u0", "\[Rule]", "1"}], ",", 
        RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Quadrand", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt1"}], "/.", 
       "Rand5"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Quadrand", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt2"}], "/.", 
       "Rand5"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Quadrand", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt3"}], "/.", 
       "Rand5"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Quadrand", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"vs", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt4"}], "/.", 
       "Rand5"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Quadrics3111", "/.", "Rand5"}], ")"}], "/.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"uvs", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "pt1"}], "/.", "Rand5"}], 
           ")"}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"uvs", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "pt3"}], "/.", "Rand5"}], 
           ")"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "first", " ", "and", " ", "the", " ", "third", " ", "points", 
     " ", "are", " ", "connected", " ", "by", " ", "a", " ", "line"}], " ", 
    "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.843758643471204*^9, 3.843758643930636*^9}, {
   3.843759464211618*^9, 3.843759638810296*^9}, {3.843761164495256*^9, 
   3.843761190364893*^9}, {3.843761234348858*^9, 3.8437612691272306`*^9}, {
   3.843761473849764*^9, 3.843761474911664*^9}, 3.843979316731759*^9, {
   3.84399873348883*^9, 3.8439987661837807`*^9}, {3.848692542996769*^9, 
   3.8486926370694523`*^9}, {3.8486926854540863`*^9, 3.848692778467057*^9}, {
   3.848736077052473*^9, 
   3.848736094869833*^9}},ExpressionUUID->"da241171-430c-4d6e-aaa0-\
d1964a0a251b"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.843761192705799*^9, 3.843761275888097*^9, 3.8437614775191603`*^9, 
   3.8439987559671183`*^9, 3.848692248619331*^9, 3.84869265919555*^9, {
   3.848692716545435*^9, 3.8486927441301327`*^9}, 3.848729008192009*^9, 
   3.8487360263629227`*^9},
 CellLabel->
  "Out[1064]=",ExpressionUUID->"80b8882e-98e9-49b2-a1bd-cebd17306c3f"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.843761192705799*^9, 3.843761275888097*^9, 3.8437614775191603`*^9, 
   3.8439987559671183`*^9, 3.848692248619331*^9, 3.84869265919555*^9, {
   3.848692716545435*^9, 3.8486927441301327`*^9}, 3.848729008192009*^9, 
   3.8487360337630787`*^9},
 CellLabel->
  "Out[1065]=",ExpressionUUID->"8da02bfc-b59e-4378-a0c5-e6fece1acd7b"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.843761192705799*^9, 3.843761275888097*^9, 3.8437614775191603`*^9, 
   3.8439987559671183`*^9, 3.848692248619331*^9, 3.84869265919555*^9, {
   3.848692716545435*^9, 3.8486927441301327`*^9}, 3.848729008192009*^9, 
   3.84873603415639*^9},
 CellLabel->
  "Out[1066]=",ExpressionUUID->"11cdf8ea-b2fe-4d6c-912a-be17d8704ba7"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.843761192705799*^9, 3.843761275888097*^9, 3.8437614775191603`*^9, 
   3.8439987559671183`*^9, 3.848692248619331*^9, 3.84869265919555*^9, {
   3.848692716545435*^9, 3.8486927441301327`*^9}, 3.848729008192009*^9, 
   3.84873604123837*^9},
 CellLabel->
  "Out[1067]=",ExpressionUUID->"027babb0-eeb9-480e-9052-8fd5f5c6bff1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.843761192705799*^9, 3.843761275888097*^9, 3.8437614775191603`*^9, 
   3.8439987559671183`*^9, 3.848692248619331*^9, 3.84869265919555*^9, {
   3.848692716545435*^9, 3.8486927441301327`*^9}, 3.848729008192009*^9, 
   3.848736042629643*^9},
 CellLabel->
  "Out[1068]=",ExpressionUUID->"9b3552a5-5a1e-4177-a4bf-b55c66cd1d52"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["6002363814075386945174386113029315", 
   "9520103391065636036943093808860456704"]}]], "Output",
 CellChangeTimes->{
  3.843761192705799*^9, 3.843761275888097*^9, 3.8437614775191603`*^9, 
   3.8439987559671183`*^9, 3.848692248619331*^9, 3.84869265919555*^9, {
   3.848692716545435*^9, 3.8486927441301327`*^9}, 3.848729008192009*^9, 
   3.8487360430223913`*^9},
 CellLabel->
  "Out[1069]=",ExpressionUUID->"e8b4bd4d-4c74-4d75-990e-df9ba6c523cd"]
}, Open  ]],

Cell[TextData[StyleBox["We want A_2 singularities at pt2 and pt4 and nodes at \
pt1, pt2, pt4.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.848692506324242*^9, 
  3.848692528562028*^9}},ExpressionUUID->"7ad63b1b-58c1-48b0-8daa-\
fe8c45903242"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"clear", " ", "denominators", " ", "of", " ", "pts"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pt1vs", "=", 
     RowBox[{"vs", "/.", "pt1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"pt1vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt1vs", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"pt1vs", " ", "den"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt1poly", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
           RowBox[{"pt1vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<here\>\"", "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt2vs", "=", 
     RowBox[{"vs", "/.", "pt2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"pt2vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt2vs", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"pt2vs", " ", "den"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt2poly", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
           RowBox[{"pt2vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<here\>\"", "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt4vs", "=", 
     RowBox[{"vs", "/.", "pt4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "6"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"den", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"pt4vs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt4vs", " ", "=", " ", 
        RowBox[{"Factor", "[", 
         RowBox[{"pt4vs", " ", "den"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pt4poly", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
           RowBox[{"pt4vs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<here\>\"", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.843825375517905*^9, {3.843978906698257*^9, 3.8439789070581827`*^9}, {
   3.843979347350951*^9, 3.843979351995187*^9}, 3.8439987748779097`*^9, {
   3.8487361416436777`*^9, 3.84873621427677*^9}, {3.848736864913608*^9, 
   3.8487368793963003`*^9}, {3.848737464462452*^9, 3.848737486992896*^9}},
 CellLabel->
  "In[1092]:=",ExpressionUUID->"00f4527c-555e-4ee6-8a0d-72201ef1bc5c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"here\"\>"], "Print",
 CellChangeTimes->{3.848737502871088*^9},
 CellLabel->
  "During evaluation of \
In[1092]:=",ExpressionUUID->"1f9c03ce-449e-4b59-af48-a516e5b98655"],

Cell[BoxData["\<\"here\"\>"], "Print",
 CellChangeTimes->{3.848737930208023*^9},
 CellLabel->
  "During evaluation of \
In[1092]:=",ExpressionUUID->"b173b807-e876-4e1c-bfef-07b98f854c7a"],

Cell[BoxData["\<\"here\"\>"], "Print",
 CellChangeTimes->{3.8487382651024857`*^9},
 CellLabel->
  "During evaluation of \
In[1092]:=",ExpressionUUID->"bd8f0b24-966e-46e6-9a2d-8643a9db524e"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8437622767747087`*^9, 3.84376231153664*^9}, {
   3.843925237920343*^9, 3.843925241997514*^9}, {3.843998777383868*^9, 
   3.843998785158904*^9}, {3.848736152931943*^9, 3.848736156991242*^9}, {
   3.848736216478333*^9, 3.8487362361754503`*^9}, 
   3.854345911210176*^9},ExpressionUUID->"ff2a2498-7c71-498b-b885-\
13ed88aae741"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ByteCount", "[", "pt1poly", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "pt2poly", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "pt4poly", "]"}]}], "Input",
 CellChangeTimes->{{3.8487385779741583`*^9, 3.848738591773333*^9}},
 CellLabel->
  "In[1111]:=",ExpressionUUID->"433ea1e9-a675-448b-b5ce-1f282aaab170"],

Cell[BoxData["298592"], "Output",
 CellChangeTimes->{{3.848738582196691*^9, 3.848738592097291*^9}},
 CellLabel->
  "Out[1111]=",ExpressionUUID->"77a6646f-4bcb-4e0e-8ff1-e406ff51aa50"],

Cell[BoxData["2168240"], "Output",
 CellChangeTimes->{{3.848738582196691*^9, 3.848738592102449*^9}},
 CellLabel->
  "Out[1112]=",ExpressionUUID->"c6580bda-e237-487b-a4eb-0839c353e1ae"],

Cell[BoxData["2030688"], "Output",
 CellChangeTimes->{{3.848738582196691*^9, 3.848738592106801*^9}},
 CellLabel->
  "Out[1113]=",ExpressionUUID->"f61ed5a1-532e-49c7-8d63-6f0148a6e1c3"]
}, Open  ]],

Cell[TextData[StyleBox["This writes out preliminary computations, which can \
then be used to write code in C.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.854345954870735*^9},ExpressionUUID->"4ef7f643-add9-4762-9146-\
53576b68012b"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/Quadricscontainsline2\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", 
     RowBox[{"Factor", "[", 
      RowBox[{"Quadrics15", "/.", "containsline2"}], "]"}]}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}],
   FontSize->16], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/KeumFPP/transf\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "transf"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/KeumFPP/Quadrics3111\>\""}],
    ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", "Quadrics3111"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}],
   FontSize->16], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", 
    "\"\<Desktop/MumfordFPP2021/KeumFPP/ThreePointsPoly\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", " ", 
     RowBox[{"{", 
      RowBox[{"pt1poly", ",", "pt2poly", ",", "pt4poly"}], "}"}]}], "]"}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/KeumFPP/LastPoint\>\""}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "pt3"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8543458914731913`*^9, 3.854345916392153*^9}, {
  3.85434600072796*^9, 
  3.854346004110207*^9}},ExpressionUUID->"a4594163-143b-4a82-97a3-\
cb64178d1cf9"]
},
WindowSize->{1285, 723},
WindowMargins->{{10, Automatic}, {Automatic, 31}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 423, 8, 90, "Text",ExpressionUUID->"eb240f51-ea5c-468f-9a7b-22f41a7e57f5"],
Cell[CellGroupData[{
Cell[848, 25, 4889, 138, 157, "Input",ExpressionUUID->"f6f76098-6630-4a2d-a2a7-5ca598f82cea"],
Cell[5740, 165, 1657, 40, 60, "Output",ExpressionUUID->"c1fee45b-84bd-4aea-ba37-050f552761c9"]
}, Open  ]],
Cell[7412, 208, 440, 8, 64, "Text",ExpressionUUID->"34fa2f9b-c5b5-462e-b1e1-ae0e078ea7b8"],
Cell[CellGroupData[{
Cell[7877, 220, 1816, 51, 52, "Input",ExpressionUUID->"e9bac035-27dd-4322-b903-674fec289183"],
Cell[9696, 273, 1741, 46, 34, "Output",ExpressionUUID->"ecc36aa2-8876-42e9-ab58-6a1990495819"]
}, Open  ]],
Cell[11452, 322, 308, 6, 38, "Text",ExpressionUUID->"faa64e83-da89-49f4-89e9-6e71809f1133"],
Cell[CellGroupData[{
Cell[11785, 332, 13535, 391, 640, "Input",ExpressionUUID->"c1e620b9-fe81-4270-8bc3-218c1c2ddfc5"],
Cell[25323, 725, 916, 13, 34, "Output",ExpressionUUID->"4771fdd2-2c48-41d8-b427-442493c3a52c"]
}, Open  ]],
Cell[26254, 741, 279, 6, 38, "Text",ExpressionUUID->"424cc661-c514-4735-ab61-3ce7eef2e62a"],
Cell[26536, 749, 30101, 771, 1816, "Input",ExpressionUUID->"d42f9bf9-cf6f-482f-82de-6004e01ad17e"],
Cell[56640, 1522, 577, 10, 38, "Text",ExpressionUUID->"083c0777-770e-4e05-a857-00c92951ab9b"],
Cell[CellGroupData[{
Cell[57242, 1536, 23026, 675, 1144, "Input",ExpressionUUID->"859801ae-a1b9-49bf-81a2-e67cdc9066f3"],
Cell[80271, 2213, 2096, 41, 128, "Output",ExpressionUUID->"f64e7bfb-35f1-4422-b6a5-3b5f871812c2"],
Cell[82370, 2256, 2168, 41, 128, "Output",ExpressionUUID->"4be7dc03-c815-4c60-a409-cc5c36ea856b"]
}, Open  ]],
Cell[84553, 2300, 258, 5, 38, "Text",ExpressionUUID->"5000de7c-c3bb-4776-b1a4-38b1cb5a9b2a"],
Cell[84814, 2307, 10016, 239, 619, "Input",ExpressionUUID->"b7eb1690-a696-4162-8850-d6ce3810d473"],
Cell[94833, 2548, 1022, 16, 142, "Text",ExpressionUUID->"bf01aaaf-016c-4724-a146-5b1b09c6e474"],
Cell[CellGroupData[{
Cell[95880, 2568, 36847, 1062, 2740, "Input",ExpressionUUID->"2ab84f3f-6354-4eb9-8f36-8ac71cb725c1"],
Cell[132730, 3632, 1503, 23, 34, "Output",ExpressionUUID->"b36bb4e4-fe8a-4bbe-94fa-e610a724b705"],
Cell[134236, 3657, 3162, 65, 77, "Output",ExpressionUUID->"4225951d-80cc-4951-8b17-3c6e5c43662a"],
Cell[137401, 3724, 1505, 23, 34, "Output",ExpressionUUID->"927c22c3-4153-44a3-80c5-eeb91bf71c56"],
Cell[138909, 3749, 1821, 32, 34, "Output",ExpressionUUID->"b7f1e938-41e3-4f5f-b7dd-d0f2bd81e83f"],
Cell[140733, 3783, 1501, 23, 34, "Output",ExpressionUUID->"ad45db37-ca5a-473d-b6b7-d42183d77727"],
Cell[142237, 3808, 1522, 24, 34, "Output",ExpressionUUID->"f8919a46-2f23-4fbd-8a79-6b4972898b86"],
Cell[143762, 3834, 853, 16, 24, "Message",ExpressionUUID->"5b781051-41d2-439f-9531-7ba227b33d02"],
Cell[144618, 3852, 851, 16, 24, "Message",ExpressionUUID->"f4339f6d-a807-4f9c-9c26-f2d1e567ec02"],
Cell[145472, 3870, 2107, 44, 34, "Output",ExpressionUUID->"d2698bd0-eefd-4097-94bd-5a6b68151526"],
Cell[147582, 3916, 1504, 23, 34, "Output",ExpressionUUID->"9753fc2f-34e6-4948-9902-81f6278b6279"],
Cell[149089, 3941, 887, 16, 24, "Message",ExpressionUUID->"c2968a91-180e-4241-a40d-3cb85fe81f7a"],
Cell[149979, 3959, 851, 16, 24, "Message",ExpressionUUID->"6873df19-a207-4e65-9c33-96589d2d447a"],
Cell[150833, 3977, 2007, 40, 34, "Output",ExpressionUUID->"96819f15-8067-4c55-9c07-36f99836f731"],
Cell[152843, 4019, 1502, 23, 34, "Output",ExpressionUUID->"c23815db-e758-49b7-bb5d-eb10a202147c"],
Cell[154348, 4044, 889, 16, 24, "Message",ExpressionUUID->"a0f57e29-39b2-4e75-b27b-69ff434b4ae7"],
Cell[155240, 4062, 850, 16, 24, "Message",ExpressionUUID->"4617da1f-680b-4153-bac1-13a3ec3d4898"],
Cell[156093, 4080, 2467, 56, 56, "Output",ExpressionUUID->"3b8e1128-bcf0-41e1-9546-e42d7eda2526"],
Cell[158563, 4138, 1502, 23, 34, "Output",ExpressionUUID->"3ed713a0-454c-428e-ad78-a31ab0a2ed92"],
Cell[160068, 4163, 1827, 34, 51, "Output",ExpressionUUID->"84c3c51e-b659-49f0-99b8-458cf234f1c5"],
Cell[161898, 4199, 1504, 23, 34, "Output",ExpressionUUID->"87f910bb-816d-4fe8-836a-44a52c706c9c"],
Cell[163405, 4224, 1773, 33, 51, "Output",ExpressionUUID->"452cd35c-f064-48ca-9083-ee9708c2624c"],
Cell[165181, 4259, 1502, 23, 34, "Output",ExpressionUUID->"e76907c1-d86a-4099-9aa2-93cb3bbbd81a"],
Cell[166686, 4284, 1925, 37, 51, "Output",ExpressionUUID->"e47a6e80-51a2-4756-a21d-d85945ea9bd9"],
Cell[168614, 4323, 1504, 23, 34, "Output",ExpressionUUID->"2981d523-13a2-4150-ae31-c8e64f01fb88"],
Cell[170121, 4348, 1789, 33, 34, "Output",ExpressionUUID->"ee9b4ac4-dd62-47d2-806a-d765483d782d"],
Cell[171913, 4383, 1501, 23, 34, "Output",ExpressionUUID->"9e4fa8b1-718f-4f06-ab9d-a01d9fff3f82"],
Cell[173417, 4408, 2227, 42, 60, "Output",ExpressionUUID->"af5c08fe-8ef0-4076-8b4c-2c91f3a42f16"],
Cell[175647, 4452, 1502, 23, 34, "Output",ExpressionUUID->"140b7055-363c-4108-a5e1-9fffd1347ac5"],
Cell[177152, 4477, 2008, 36, 54, "Output",ExpressionUUID->"f94cb6cd-839c-4c8c-b0dc-eabd15d0195e"],
Cell[179163, 4515, 1504, 23, 34, "Output",ExpressionUUID->"79c75e64-9e85-4124-97e2-3da2abb41409"],
Cell[180670, 4540, 1948, 37, 51, "Output",ExpressionUUID->"416a7612-ac40-476b-977e-080b9246552f"],
Cell[182621, 4579, 1504, 23, 34, "Output",ExpressionUUID->"ee18402e-9f94-498e-ac39-46e32790cee2"],
Cell[184128, 4604, 2207, 42, 54, "Output",ExpressionUUID->"f7d1b057-d6a2-4a52-b49b-3ddf524bf5c6"],
Cell[186338, 4648, 1502, 23, 34, "Output",ExpressionUUID->"be462026-e485-4b3c-8b70-1b6af5bdf148"],
Cell[187843, 4673, 887, 16, 24, "Message",ExpressionUUID->"7af52ae9-0260-4825-9c86-8d710421f696"],
Cell[188733, 4691, 889, 16, 24, "Message",ExpressionUUID->"772eb800-9780-4461-b904-3070977bc621"],
Cell[189625, 4709, 889, 16, 24, "Message",ExpressionUUID->"9d714514-79d2-4973-94ec-61afe6c502dc"],
Cell[190517, 4727, 945, 17, 24, "Message",ExpressionUUID->"74edb09d-d2bd-449d-8cce-7d46bb0ea475"],
Cell[191465, 4746, 852, 16, 24, "Message",ExpressionUUID->"9219c505-22fd-4cb1-af92-18b6df3be495"],
Cell[192320, 4764, 1905, 34, 51, "Output",ExpressionUUID->"64eb0ed2-a3cf-4d14-a3dd-d79699da0bfe"],
Cell[194228, 4800, 1501, 23, 34, "Output",ExpressionUUID->"0adeac68-060c-425e-b136-dc60de51ab93"],
Cell[195732, 4825, 3981, 77, 144, "Output",ExpressionUUID->"6b621720-cf66-4403-ac11-fb6202ba48f5"],
Cell[199716, 4904, 1455, 22, 34, "Output",ExpressionUUID->"e7f981c4-0065-4cca-b8ee-b1311cec3f3f"]
}, Open  ]],
Cell[201186, 4929, 628, 11, 64, "Text",ExpressionUUID->"9680fe56-774a-4ee9-a822-220e9b49c174"],
Cell[CellGroupData[{
Cell[201839, 4944, 3375, 90, 178, "Input",ExpressionUUID->"827dfb6e-97f6-4a7a-8e96-a26a5c7c930c"],
Cell[205217, 5036, 574, 12, 34, "Output",ExpressionUUID->"3a4829f0-7586-41dc-8c3d-27834e5f781f"]
}, Open  ]],
Cell[205806, 5051, 622, 10, 64, "Text",ExpressionUUID->"dedb62db-bddb-4142-8424-f57560565245"],
Cell[CellGroupData[{
Cell[206453, 5065, 3385, 94, 157, "Input",ExpressionUUID->"c484ddd9-de3f-4a61-b37b-b2713f6b118c"],
Cell[209841, 5161, 565, 11, 34, "Output",ExpressionUUID->"5cc4dbe8-5724-437b-9e4a-aabd23625dc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210443, 5177, 1336, 36, 94, "Input",ExpressionUUID->"938d188f-f668-479c-9e35-fc939b45b1fc"],
Cell[211782, 5215, 2661, 78, 77, "Output",ExpressionUUID->"274a5e04-fa27-46a0-86e4-5760587cc133"],
Cell[214446, 5295, 776, 17, 53, "Output",ExpressionUUID->"1ee32777-00af-4b2d-8f58-88ae9cb08b57"],
Cell[215225, 5314, 565, 10, 34, "Output",ExpressionUUID->"b2e77922-707b-40b6-a634-6245abbf2f0c"],
Cell[215793, 5326, 512, 8, 34, "Output",ExpressionUUID->"a3ab55bc-b1f6-4c48-b421-6dabb08dd2dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216342, 5339, 1251, 34, 115, "Input",ExpressionUUID->"2dac5460-523f-41b1-991d-49d5425a2cf8"],
Cell[217596, 5375, 2494, 75, 77, "Output",ExpressionUUID->"c882b336-6657-4f92-aa6e-dd8ac0970aaf"],
Cell[220093, 5452, 605, 14, 50, "Output",ExpressionUUID->"c6aefd0b-789c-49f1-a9da-4dd9a3c16bb2"],
Cell[220701, 5468, 458, 9, 34, "Output",ExpressionUUID->"51288912-71b7-4abe-a224-90664f620da3"],
Cell[221162, 5479, 400, 7, 34, "Output",ExpressionUUID->"e6ecf2cd-838d-4ed6-a5ad-2a42c5e33c8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221599, 5491, 1562, 43, 115, "Input",ExpressionUUID->"3760f047-32f4-48ff-9417-47759f9d284a"],
Cell[223164, 5536, 2409, 72, 77, "Output",ExpressionUUID->"ff68d9cc-f506-4aaa-825a-d61a5918d207"],
Cell[225576, 5610, 1306, 32, 89, "Output",ExpressionUUID->"02f6a0fd-f6fe-4486-83f9-01f8dc2c1365"],
Cell[226885, 5644, 429, 8, 34, "Output",ExpressionUUID->"9cf965a7-7a69-471e-8aa1-7d9b1dd47536"],
Cell[227317, 5654, 373, 6, 34, "Output",ExpressionUUID->"07a63273-86a8-47fa-9855-c137799bb8fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227727, 5665, 1232, 34, 94, "Input",ExpressionUUID->"14092b20-ed03-436b-ba52-56e78372a567"],
Cell[228962, 5701, 2203, 66, 77, "Output",ExpressionUUID->"4712e2bb-8260-4cb0-b8ed-0a4bb1cc79c0"],
Cell[231168, 5769, 711, 17, 53, "Output",ExpressionUUID->"0c7a0deb-1b9e-43e9-b0ba-0a5c97a32338"],
Cell[231882, 5788, 400, 8, 34, "Output",ExpressionUUID->"cc46c11a-f286-4971-b7a8-c4587838b0f1"],
Cell[232285, 5798, 343, 6, 34, "Output",ExpressionUUID->"5c3014b7-776c-4bd2-94e8-37b0bf702623"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232665, 5809, 1423, 40, 115, "Input",ExpressionUUID->"bbfb3393-8f7f-4c16-b61b-cbb7d7bd9c5d"],
Cell[234091, 5851, 2057, 61, 77, "Output",ExpressionUUID->"c775ea3c-f240-4ea5-90e8-5bc3c1ef636e"],
Cell[236151, 5914, 2969, 71, 151, "Output",ExpressionUUID->"02107a16-a5e8-4910-b837-9802f45e6a5c"],
Cell[239123, 5987, 368, 7, 34, "Output",ExpressionUUID->"9b3f9e73-29cd-4664-b5a3-2c920d5683a0"],
Cell[239494, 5996, 313, 5, 34, "Output",ExpressionUUID->"3c5a71c1-4047-4211-8c25-2ae9f93c7c5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239844, 6006, 1325, 36, 115, "Input",ExpressionUUID->"a1b08c19-5a60-4184-b3c8-c7541771f85d"],
Cell[241172, 6044, 1700, 48, 56, "Output",ExpressionUUID->"14926178-6ff2-414e-a2bb-ef7d3af6701b"],
Cell[242875, 6094, 7190, 166, 188, "Output",ExpressionUUID->"ae931c6c-d12b-4d95-95bd-77489ab9981a"],
Cell[250068, 6262, 452, 8, 34, "Output",ExpressionUUID->"456438b1-d762-4cbb-ae70-bb3ffb4875b2"],
Cell[250523, 6272, 396, 6, 34, "Output",ExpressionUUID->"42e03456-ace1-4830-ba92-450520ba0fa2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250956, 6283, 1182, 34, 94, "Input",ExpressionUUID->"5e02a36d-e03c-484a-a74c-97bcc1b07bbd"],
Cell[252141, 6319, 1298, 37, 56, "Output",ExpressionUUID->"632704d4-1ada-4169-8255-250d407f4830"],
Cell[253442, 6358, 1628, 36, 79, "Output",ExpressionUUID->"83c2cf0e-d7f8-421c-b403-0c41c39752bf"],
Cell[255073, 6396, 370, 7, 34, "Output",ExpressionUUID->"ee135933-4050-4c1e-8235-6908bcf3a264"],
Cell[255446, 6405, 316, 5, 34, "Output",ExpressionUUID->"633f6d81-32b8-4a3d-8977-3ad6145857b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255799, 6415, 1050, 30, 94, "Input",ExpressionUUID->"9963800d-94be-4268-9745-5559b172bd6c"],
Cell[256852, 6447, 1288, 37, 56, "Output",ExpressionUUID->"dd6fc2ac-1d3a-4803-bab1-da0bafe9d579"],
Cell[258143, 6486, 4259, 96, 125, "Output",ExpressionUUID->"a0282659-48a3-4f21-8e67-b2e0b41dbe59"],
Cell[262405, 6584, 431, 9, 34, "Output",ExpressionUUID->"4497bc9d-6d50-4447-8d7b-e0a73fdeb062"],
Cell[262839, 6595, 373, 7, 34, "Output",ExpressionUUID->"cffb2dc6-0be2-4ac8-99a5-68a51c26ffad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263249, 6607, 2070, 57, 199, "Input",ExpressionUUID->"49173ed4-2987-41d8-b4d1-a204d3badf98"],
Cell[265322, 6666, 822, 21, 34, "Output",ExpressionUUID->"4c1b88c5-d9f4-4a1e-8367-a030cc9a6eb8"],
Cell[266147, 6689, 3660, 92, 148, "Output",ExpressionUUID->"93302353-7826-47ef-a740-91bf3672c897"],
Cell[CellGroupData[{
Cell[269832, 6785, 339, 6, 24, "Print",ExpressionUUID->"8e1e4a40-e147-456e-ba25-e496f083f765"],
Cell[270174, 6793, 339, 6, 24, "Print",ExpressionUUID->"f6ed875d-55ad-4116-bd08-4c6177cd6d2a"],
Cell[270516, 6801, 339, 6, 24, "Print",ExpressionUUID->"1173f64d-1c0a-4cd6-9cbc-16d3e0bdab41"],
Cell[270858, 6809, 339, 6, 24, "Print",ExpressionUUID->"4abdd173-8f19-4a0f-adc1-0fab7ee8d25d"],
Cell[271200, 6817, 341, 6, 24, "Print",ExpressionUUID->"3317341a-c22f-44a6-90c1-371bab4ffaf7"],
Cell[271544, 6825, 339, 6, 24, "Print",ExpressionUUID->"2505d9e1-a8fa-4bef-ae63-cd30f171e475"]
}, Open  ]],
Cell[271898, 6834, 415, 7, 34, "Output",ExpressionUUID->"a24b01a8-bb65-4116-b4ea-7d964192a024"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272350, 6846, 2521, 73, 283, "Input",ExpressionUUID->"0061f7f5-4b9a-4503-a97f-fa3eef43e53b"],
Cell[274874, 6921, 598, 15, 34, "Output",ExpressionUUID->"49104a51-5dd0-4612-8539-d48b148ab666"],
Cell[275475, 6938, 452, 9, 34, "Output",ExpressionUUID->"404b6d24-b98e-4670-bfc9-ea2235ae30ea"],
Cell[275930, 6949, 438, 9, 34, "Output",ExpressionUUID->"cc30fb51-2646-4e6a-9901-0903eead7f78"],
Cell[276371, 6960, 440, 9, 34, "Output",ExpressionUUID->"4f91e050-a2ba-41a8-944d-c1e2b4907624"],
Cell[276814, 6971, 3995, 98, 104, "Output",ExpressionUUID->"e355672d-3f6d-4bc6-bf97-412f830043bd"],
Cell[CellGroupData[{
Cell[280834, 7073, 339, 6, 24, "Print",ExpressionUUID->"839612e7-aa99-4b80-99df-981f73869ac6"],
Cell[281176, 7081, 339, 6, 24, "Print",ExpressionUUID->"70ea03d5-a6a9-43c9-b765-cbf08c0c85f3"],
Cell[281518, 7089, 337, 6, 24, "Print",ExpressionUUID->"2c9e524e-072c-4c3e-a0e4-2afbade01cb3"],
Cell[281858, 7097, 337, 6, 24, "Print",ExpressionUUID->"e410c28d-3998-4165-89ec-cd406b6798bd"]
}, Open  ]],
Cell[282210, 7106, 318, 5, 34, "Output",ExpressionUUID->"1cae228b-c392-4094-b92f-ef27b2fbcfdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282565, 7116, 1533, 45, 178, "Input",ExpressionUUID->"8341e1e9-4385-40a9-8e35-747d815e781e"],
Cell[284101, 7163, 558, 11, 34, "Output",ExpressionUUID->"af8c2000-ff28-42dd-ab2d-377368f6ab9a"],
Cell[284662, 7176, 548, 11, 34, "Output",ExpressionUUID->"58fa7389-d1f4-4f71-a446-3759fd13abab"],
Cell[285213, 7189, 546, 11, 34, "Output",ExpressionUUID->"f6dde36f-128f-43cd-b2fb-ba3a2ba124f9"],
Cell[285762, 7202, 548, 11, 34, "Output",ExpressionUUID->"22e9bc89-05b7-4e83-9acc-c6dba2e56a1f"],
Cell[286313, 7215, 482, 9, 34, "Output",ExpressionUUID->"1be38754-22eb-4b78-9ff9-6e399a124d4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286832, 7229, 215, 4, 30, "Input",ExpressionUUID->"5eddbe5a-e60f-469a-8a3e-96545c8527fe"],
Cell[287050, 7235, 385, 9, 34, "Output",ExpressionUUID->"2e122d80-26ab-4179-ad33-99262295b494"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287472, 7249, 840, 25, 52, "Input",ExpressionUUID->"e859a0fd-df55-4887-85cb-abd9f2032c8e"],
Cell[288315, 7276, 302, 6, 34, "Output",ExpressionUUID->"ab9d3ac8-20fa-407f-b6a3-04183acef946"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288654, 7287, 919, 22, 94, "Input",ExpressionUUID->"4c74021d-a680-4c35-9960-2e00db721416"],
Cell[289576, 7311, 330, 5, 34, "Output",ExpressionUUID->"4b32da42-33e3-406a-8036-bd37a710cfb1"],
Cell[289909, 7318, 415, 8, 34, "Output",ExpressionUUID->"ec77109a-e63c-4377-b706-0ed6ef74add6"],
Cell[290327, 7328, 413, 8, 34, "Output",ExpressionUUID->"91e02b85-4b25-4cb1-b553-e421f9329421"]
}, Open  ]],
Cell[290755, 7339, 355, 7, 38, "Text",ExpressionUUID->"3e367b03-ce0a-4b5c-9881-206741bc0c98"],
Cell[CellGroupData[{
Cell[291135, 7350, 1488, 41, 117, "Input",ExpressionUUID->"5c291ce6-419b-4a9a-baa4-880c99769b16"],
Cell[292626, 7393, 824, 23, 54, "Output",ExpressionUUID->"792fc973-2bdf-4652-bb15-b4eef17f5941"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293487, 7421, 926, 23, 94, "Input",ExpressionUUID->"955a88d4-d266-42b1-9bb3-f007a22598fb"],
Cell[294416, 7446, 324, 6, 34, "Output",ExpressionUUID->"e49497b3-994c-4780-9996-06c2fdd0bffe"],
Cell[294743, 7454, 6029, 161, 119, "Output",ExpressionUUID->"d1930426-611e-4ed4-8c01-4a7dae375f9e"],
Cell[300775, 7617, 382, 8, 34, "Output",ExpressionUUID->"d63249c6-842c-4c64-bb9d-38a96821e687"],
Cell[301160, 7627, 328, 6, 34, "Output",ExpressionUUID->"449bccaa-1686-4764-8fe3-406a10b30109"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301525, 7638, 292, 6, 30, "Input",ExpressionUUID->"a67bf8bc-6a3b-42e0-9fba-24781554f672"],
Cell[301820, 7646, 453, 9, 34, "Output",ExpressionUUID->"54363d17-b63c-4978-924e-92fde63ffdd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302310, 7660, 1351, 36, 136, "Input",ExpressionUUID->"a8f93a3d-1938-423a-993d-2544a5433fa8"],
Cell[CellGroupData[{
Cell[303686, 7700, 389, 8, 24, "Print",ExpressionUUID->"25ea90fe-d588-41cf-9413-c68332a1dd9c"],
Cell[304078, 7710, 390, 8, 24, "Print",ExpressionUUID->"5a9e3608-91d9-4306-8abc-7d27ffdbee46"],
Cell[304471, 7720, 390, 8, 24, "Print",ExpressionUUID->"45fd4599-803f-443a-949f-d005a7dcb79e"],
Cell[304864, 7730, 391, 8, 24, "Print",ExpressionUUID->"864327d1-f8ea-4661-8b1b-7b42ddfbdd2d"],
Cell[305258, 7740, 391, 8, 24, "Print",ExpressionUUID->"522a40d0-06af-464d-81da-51029e8edcd9"],
Cell[305652, 7750, 393, 8, 24, "Print",ExpressionUUID->"e2ccde5e-f973-4db7-bdf1-c397ea5a0896"],
Cell[306048, 7760, 391, 8, 24, "Print",ExpressionUUID->"2a614048-d8a0-45c7-98d7-35977a15cd81"],
Cell[306442, 7770, 391, 8, 24, "Print",ExpressionUUID->"42a4d0d9-194f-4e9b-87d1-0f9d52c9390d"],
Cell[306836, 7780, 392, 8, 24, "Print",ExpressionUUID->"af297a34-ef69-433e-855e-98bc420b9d0e"],
Cell[307231, 7790, 393, 8, 24, "Print",ExpressionUUID->"03fa2d75-9a9c-4480-b096-871009eaff78"],
Cell[307627, 7800, 392, 8, 24, "Print",ExpressionUUID->"4f7b1213-80b1-444e-93e5-24b1f87e8377"],
Cell[308022, 7810, 396, 8, 24, "Print",ExpressionUUID->"3071cf14-6eb2-4f36-8059-2f701dbc9f28"],
Cell[308421, 7820, 394, 8, 24, "Print",ExpressionUUID->"7a852f6d-6621-4044-95d4-d83c78747f31"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[308864, 7834, 422, 11, 30, "Input",ExpressionUUID->"b92fc234-81c0-40a5-b3a3-b5446583c1fe"],
Cell[309289, 7847, 346, 8, 34, "Output",ExpressionUUID->"21c9d862-bcac-45f7-b1ba-9460663c5677"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309672, 7860, 3416, 84, 283, "Input",ExpressionUUID->"454de24a-a278-4e5f-b6f7-6b2238ece15f"],
Cell[CellGroupData[{
Cell[313113, 7948, 296, 6, 24, "Print",ExpressionUUID->"769403ab-5ecf-4b8e-9d0c-b5edcde191ce"],
Cell[313412, 7956, 341, 8, 24, "Print",ExpressionUUID->"c125e3d1-b667-40c2-ab11-d4e5e2415a24"],
Cell[313756, 7966, 341, 8, 24, "Print",ExpressionUUID->"1332b208-9fff-4fbe-b30e-5bab579ef56b"],
Cell[314100, 7976, 343, 8, 24, "Print",ExpressionUUID->"ca2b4223-2018-4ab0-96cb-319e3d2ff550"],
Cell[314446, 7986, 343, 8, 24, "Print",ExpressionUUID->"2cfa7c99-a499-45de-8ad2-d6b86a3ca1f9"],
Cell[314792, 7996, 343, 8, 24, "Print",ExpressionUUID->"87872da2-54b6-46fa-b87a-0912769d8c3b"],
Cell[315138, 8006, 341, 8, 24, "Print",ExpressionUUID->"555deb12-01bf-4b89-8876-ea6c5336f94a"],
Cell[315482, 8016, 341, 8, 24, "Print",ExpressionUUID->"0a91db97-a2f3-48b6-99c9-805048de1e5b"],
Cell[315826, 8026, 343, 8, 24, "Print",ExpressionUUID->"94df6536-ff5b-4a31-b7e8-ae30356e1397"],
Cell[316172, 8036, 341, 8, 24, "Print",ExpressionUUID->"7f80727c-c920-46de-a4d9-1ff0d1d37143"],
Cell[316516, 8046, 341, 8, 24, "Print",ExpressionUUID->"8130d187-bce2-4ddf-888b-6ff2df83cde0"],
Cell[316860, 8056, 343, 8, 24, "Print",ExpressionUUID->"83aea0c0-e95f-4e9b-9a6a-0996e99a4491"],
Cell[317206, 8066, 341, 8, 24, "Print",ExpressionUUID->"0405d362-333f-40ff-acf1-01c99ec67223"],
Cell[317550, 8076, 343, 8, 24, "Print",ExpressionUUID->"ca77ad84-883a-4a97-8727-c3a80f4bd81c"],
Cell[317896, 8086, 341, 8, 24, "Print",ExpressionUUID->"6d4974ca-f7a3-4882-a42e-789c9882ea31"],
Cell[318240, 8096, 343, 8, 24, "Print",ExpressionUUID->"a0ee6127-2bc4-4a9f-9a62-472f639778a3"],
Cell[318586, 8106, 341, 8, 24, "Print",ExpressionUUID->"ab440c33-0fa7-4115-8e31-5d8fcfb05c25"],
Cell[318930, 8116, 341, 8, 24, "Print",ExpressionUUID->"82f18fef-93dd-404f-9d76-d9052e312766"],
Cell[319274, 8126, 341, 8, 24, "Print",ExpressionUUID->"f72e3f0b-5053-4510-a3d1-64ed74e9dc50"],
Cell[319618, 8136, 341, 8, 24, "Print",ExpressionUUID->"a9705544-e463-4cb3-b454-be46fdc5e920"],
Cell[319962, 8146, 341, 8, 24, "Print",ExpressionUUID->"d56ce4fc-ab16-41e5-83ee-e7fc702709d2"],
Cell[320306, 8156, 341, 8, 24, "Print",ExpressionUUID->"b2055c67-b4e0-43be-aa97-047464cf9edd"],
Cell[320650, 8166, 302, 6, 24, "Print",ExpressionUUID->"6e69a0a9-5705-46eb-a291-763311692f6c"],
Cell[320955, 8174, 298, 6, 24, "Print",ExpressionUUID->"96c3b78b-4dc2-4011-911f-6a18979d0570"],
Cell[321256, 8182, 341, 8, 24, "Print",ExpressionUUID->"e45267f0-fee1-4927-b4a7-47fcecc26c1d"],
Cell[321600, 8192, 341, 8, 24, "Print",ExpressionUUID->"de2b6123-dbd0-485b-8864-d9b53ca4b588"],
Cell[321944, 8202, 341, 8, 24, "Print",ExpressionUUID->"b61a212c-7510-4769-b6cc-8896ec128666"],
Cell[322288, 8212, 341, 8, 24, "Print",ExpressionUUID->"875815c8-ce1b-4d1b-9664-b742429ccc0e"],
Cell[322632, 8222, 340, 8, 24, "Print",ExpressionUUID->"c7d44558-13c0-4f26-b46b-838786ed9822"],
Cell[322975, 8232, 343, 8, 24, "Print",ExpressionUUID->"a1b27407-107b-4a94-872d-c767e2efc428"],
Cell[323321, 8242, 341, 8, 24, "Print",ExpressionUUID->"9deac29d-f2b2-4000-b2bb-0544b805cb98"],
Cell[323665, 8252, 341, 8, 24, "Print",ExpressionUUID->"735c47e3-6cf9-47fa-b83e-69d456f29a14"],
Cell[324009, 8262, 341, 8, 24, "Print",ExpressionUUID->"e1f1885c-15cc-4180-a525-440683e322d5"],
Cell[324353, 8272, 341, 8, 24, "Print",ExpressionUUID->"decac2d1-f93a-4e05-a190-434ca82eca97"],
Cell[324697, 8282, 343, 8, 24, "Print",ExpressionUUID->"d7e4c0b6-2b7d-471f-8655-73cdd7acb79e"],
Cell[325043, 8292, 343, 8, 24, "Print",ExpressionUUID->"8cad7a0f-fd4b-4cf7-b81b-be952e03c79c"],
Cell[325389, 8302, 341, 8, 24, "Print",ExpressionUUID->"22dd35d4-66cc-4f72-ae24-de6d9d4cd990"],
Cell[325733, 8312, 341, 8, 24, "Print",ExpressionUUID->"d501034f-5712-4a6a-a6e4-a1628926ed24"],
Cell[326077, 8322, 341, 8, 24, "Print",ExpressionUUID->"15787656-a4e2-4591-a914-8d0d02653e66"],
Cell[326421, 8332, 341, 8, 24, "Print",ExpressionUUID->"5fdc25e9-b417-45e7-9f2a-1cf072f1ebae"],
Cell[326765, 8342, 341, 8, 24, "Print",ExpressionUUID->"b13c116c-c1ef-4a59-80d9-83a5c82ad3cc"],
Cell[327109, 8352, 341, 8, 24, "Print",ExpressionUUID->"fb880f43-ed83-458c-8f51-59516d4798ff"],
Cell[327453, 8362, 343, 8, 24, "Print",ExpressionUUID->"5d362700-73ae-41ed-93c8-0f32645e8304"],
Cell[327799, 8372, 341, 8, 24, "Print",ExpressionUUID->"5df8bb0c-71da-48c4-b50f-e8fb646af85c"],
Cell[328143, 8382, 343, 8, 24, "Print",ExpressionUUID->"fe832094-ad15-4299-ae23-36757c763f86"],
Cell[328489, 8392, 302, 6, 24, "Print",ExpressionUUID->"bc2cf7d4-2b42-4d88-be5a-6d231269c426"],
Cell[328794, 8400, 298, 6, 24, "Print",ExpressionUUID->"b24a60c9-0eab-469d-801e-3a5bbe1649f0"],
Cell[329095, 8408, 341, 8, 24, "Print",ExpressionUUID->"cf78d6a9-8e56-4d98-b485-7f7b38ed0d65"],
Cell[329439, 8418, 341, 8, 24, "Print",ExpressionUUID->"f9ff5dda-1084-4e45-953f-fbe0f6f84aee"],
Cell[329783, 8428, 341, 8, 24, "Print",ExpressionUUID->"01234d9c-70e9-4a38-b390-ce2000d8f218"],
Cell[330127, 8438, 340, 8, 24, "Print",ExpressionUUID->"0e5f4171-12ca-4ff3-912f-c6f35cba70b3"],
Cell[330470, 8448, 343, 8, 24, "Print",ExpressionUUID->"1f850e19-b6eb-40f0-aabc-9e65b37d883b"],
Cell[330816, 8458, 341, 8, 24, "Print",ExpressionUUID->"802921bc-e0c7-4154-99f7-e792ea7e99f7"],
Cell[331160, 8468, 343, 8, 24, "Print",ExpressionUUID->"1802b242-183d-4783-a341-b3348b8dc414"],
Cell[331506, 8478, 343, 8, 24, "Print",ExpressionUUID->"5af78461-4a23-4a49-b60f-a2b5a960dc99"],
Cell[331852, 8488, 341, 8, 24, "Print",ExpressionUUID->"a49c2b4b-88aa-4b25-ab7c-8a23020baeb5"],
Cell[332196, 8498, 341, 8, 24, "Print",ExpressionUUID->"0a931700-aaa5-4a9c-8b45-5aa6e5a9126f"],
Cell[332540, 8508, 341, 8, 24, "Print",ExpressionUUID->"261514a6-b53d-47b6-8229-c31523b2eb54"],
Cell[332884, 8518, 341, 8, 24, "Print",ExpressionUUID->"5a475752-46a6-438b-bc23-80931358c9de"],
Cell[333228, 8528, 341, 8, 24, "Print",ExpressionUUID->"c437f183-38d0-4588-95c6-516608787495"],
Cell[333572, 8538, 340, 8, 24, "Print",ExpressionUUID->"ada53f58-b53f-4ea6-b0ef-ddf49c461ddc"],
Cell[333915, 8548, 341, 8, 24, "Print",ExpressionUUID->"312c3c4e-09de-4df5-abdd-7c60ebb91d38"],
Cell[334259, 8558, 340, 8, 24, "Print",ExpressionUUID->"d031ef54-52d9-48b2-8043-d60e7fdb071c"],
Cell[334602, 8568, 341, 8, 24, "Print",ExpressionUUID->"ae970ab8-2dfd-403c-a43c-afa0ea2b76c3"],
Cell[334946, 8578, 341, 8, 24, "Print",ExpressionUUID->"1670006d-ce5a-4bc9-92c8-74f0e49fb436"],
Cell[335290, 8588, 343, 8, 24, "Print",ExpressionUUID->"f4a4f025-b6be-4fec-bef6-e4d95d766468"],
Cell[335636, 8598, 341, 8, 24, "Print",ExpressionUUID->"89376255-e3a7-4287-a580-fd27e7e28ae4"],
Cell[335980, 8608, 343, 8, 24, "Print",ExpressionUUID->"6ff89692-e077-4a2d-b9b9-fe0174509f50"],
Cell[336326, 8618, 301, 6, 24, "Print",ExpressionUUID->"da1c9bdd-aacc-4369-a295-036319679af6"],
Cell[336630, 8626, 296, 6, 24, "Print",ExpressionUUID->"2883002f-6832-4915-9898-abb957674e92"],
Cell[336929, 8634, 341, 8, 24, "Print",ExpressionUUID->"5a208769-a639-4693-b1fb-68728e18995a"],
Cell[337273, 8644, 343, 8, 24, "Print",ExpressionUUID->"96aba67e-f384-4296-a0ab-4a98eb282182"],
Cell[337619, 8654, 343, 8, 24, "Print",ExpressionUUID->"76e6e091-ca20-4934-a830-4f48c2484758"],
Cell[337965, 8664, 341, 8, 24, "Print",ExpressionUUID->"7e885409-824e-4622-a365-d8a0dddc70dd"],
Cell[338309, 8674, 341, 8, 24, "Print",ExpressionUUID->"8a037a53-8c75-4ede-bf15-e768ae859caf"],
Cell[338653, 8684, 341, 8, 24, "Print",ExpressionUUID->"afebbff6-2af1-4e81-a46a-566f0b77c412"],
Cell[338997, 8694, 343, 8, 24, "Print",ExpressionUUID->"c87571d2-51e7-4493-ad8f-be3eac72be92"],
Cell[339343, 8704, 343, 8, 24, "Print",ExpressionUUID->"b25357f6-241e-41e8-b34e-291f54e92c85"],
Cell[339689, 8714, 341, 8, 24, "Print",ExpressionUUID->"e9874d1c-3da3-4c3c-bab4-ba809387f8a1"],
Cell[340033, 8724, 343, 8, 24, "Print",ExpressionUUID->"95b9fa74-0e38-4fd9-81ff-d062f3049f8b"],
Cell[340379, 8734, 341, 8, 24, "Print",ExpressionUUID->"edc40b28-2b5f-4545-bc30-972a44a805b6"],
Cell[340723, 8744, 341, 8, 24, "Print",ExpressionUUID->"90e6e1ac-c344-430e-8117-d64572ded537"],
Cell[341067, 8754, 341, 8, 24, "Print",ExpressionUUID->"320d6934-55f9-411d-877c-ecb15baaa14c"],
Cell[341411, 8764, 343, 8, 24, "Print",ExpressionUUID->"c711b309-9858-4df6-8ae6-a6ef23e0a8e2"],
Cell[341757, 8774, 341, 8, 24, "Print",ExpressionUUID->"126eb960-f4d3-4a09-931c-d0c58ed93606"],
Cell[342101, 8784, 341, 8, 24, "Print",ExpressionUUID->"7e2f3eaa-98eb-4fae-a3ff-296a2913863c"],
Cell[342445, 8794, 343, 8, 24, "Print",ExpressionUUID->"0c951002-5058-4d56-aaba-bc379c01771e"],
Cell[342791, 8804, 341, 8, 24, "Print",ExpressionUUID->"0ea98fa9-c80c-4bf3-9cbb-c765852cecdc"],
Cell[343135, 8814, 343, 8, 24, "Print",ExpressionUUID->"bfac1c9c-db8c-4f00-92fb-4139c3a044c7"],
Cell[343481, 8824, 341, 8, 24, "Print",ExpressionUUID->"ee6030fe-e710-4097-9cb5-bc2ec0de1a9d"],
Cell[343825, 8834, 343, 8, 24, "Print",ExpressionUUID->"f100a973-a036-479d-8f05-c8addc1c9b88"],
Cell[344171, 8844, 301, 6, 24, "Print",ExpressionUUID->"cbefc17e-38a0-44cc-a661-8c206a663254"],
Cell[344475, 8852, 296, 6, 24, "Print",ExpressionUUID->"ece2e909-f7ec-407a-b574-ff3859933642"],
Cell[344774, 8860, 341, 8, 24, "Print",ExpressionUUID->"aae4edfd-42c5-49ff-8fa7-e6e74fcdeadf"],
Cell[345118, 8870, 341, 8, 24, "Print",ExpressionUUID->"afed0dba-5577-45f5-84aa-fea5a966d9e1"],
Cell[345462, 8880, 341, 8, 24, "Print",ExpressionUUID->"af930847-28df-42a5-9c6e-b054e6065a0a"],
Cell[345806, 8890, 341, 8, 24, "Print",ExpressionUUID->"fbf87acf-4294-4bc8-9773-84afbb11f0a4"],
Cell[346150, 8900, 341, 8, 24, "Print",ExpressionUUID->"0587bea0-923b-4025-8e6e-18e8657ab8ba"],
Cell[346494, 8910, 341, 8, 24, "Print",ExpressionUUID->"1ad38688-139a-4f2f-b383-56619369c9aa"],
Cell[346838, 8920, 343, 8, 24, "Print",ExpressionUUID->"34b6400d-31ce-471c-b456-05998743a5f1"],
Cell[347184, 8930, 341, 8, 24, "Print",ExpressionUUID->"c58860e1-e924-4b4c-8c9e-04524123edfa"],
Cell[347528, 8940, 341, 8, 24, "Print",ExpressionUUID->"521a8826-fc4d-4bf1-99e4-ba286263a6a9"],
Cell[347872, 8950, 341, 8, 24, "Print",ExpressionUUID->"e611cefb-a832-4823-b1d1-0d35aed0eab8"],
Cell[348216, 8960, 341, 8, 24, "Print",ExpressionUUID->"07f75d2e-59b7-4f24-968f-1a1ad9eb5745"],
Cell[348560, 8970, 341, 8, 24, "Print",ExpressionUUID->"45870818-702d-4e81-b886-9b616431f642"],
Cell[348904, 8980, 343, 8, 24, "Print",ExpressionUUID->"598ae289-da08-4434-9246-765a21f3e3ed"],
Cell[349250, 8990, 340, 8, 24, "Print",ExpressionUUID->"0c862954-30c8-4fbd-b27b-704269f64088"],
Cell[349593, 9000, 341, 8, 24, "Print",ExpressionUUID->"d0b13c1f-73cb-4ee1-b77d-06e7970c666b"],
Cell[349937, 9010, 341, 8, 24, "Print",ExpressionUUID->"a91c87c7-14b2-4fbd-a41b-de478957caed"],
Cell[350281, 9020, 343, 8, 24, "Print",ExpressionUUID->"acd61032-eece-4087-8bef-b35b82899d09"],
Cell[350627, 9030, 341, 8, 24, "Print",ExpressionUUID->"204a74a6-8a66-45dd-890c-9cc8cb90c38c"],
Cell[350971, 9040, 341, 8, 24, "Print",ExpressionUUID->"85432448-0f21-4c22-a2ec-daf7e781b2f1"],
Cell[351315, 9050, 341, 8, 24, "Print",ExpressionUUID->"a4c0e75c-05ec-4e93-b865-8cb218c59f93"],
Cell[351659, 9060, 341, 8, 24, "Print",ExpressionUUID->"2bde2b67-fea1-41a6-9849-1e3a465318ed"],
Cell[352003, 9070, 304, 6, 24, "Print",ExpressionUUID->"769f7dd3-1667-413a-a1da-6aa2aefec34a"],
Cell[352310, 9078, 295, 6, 24, "Print",ExpressionUUID->"88f7f875-286e-4b26-822a-0ede88ee3dd4"],
Cell[352608, 9086, 341, 8, 24, "Print",ExpressionUUID->"c77a4403-e68b-4e10-a641-ab74b90d3496"],
Cell[352952, 9096, 341, 8, 24, "Print",ExpressionUUID->"37244a89-2fb5-4dbc-bb6d-186be5346cb3"],
Cell[353296, 9106, 341, 8, 24, "Print",ExpressionUUID->"a6da5910-7d2f-4be2-a173-ea4b965ece6e"],
Cell[353640, 9116, 341, 8, 24, "Print",ExpressionUUID->"176ead38-69c6-47f9-8216-263d5caef9ed"],
Cell[353984, 9126, 341, 8, 24, "Print",ExpressionUUID->"3cb20415-89f3-411e-a7ed-d9acfb545f53"],
Cell[354328, 9136, 340, 8, 24, "Print",ExpressionUUID->"df93154d-1302-40ff-97ca-1b7e0eabda95"],
Cell[354671, 9146, 341, 8, 24, "Print",ExpressionUUID->"f895bebb-927e-45da-a266-2cb2fc06de21"],
Cell[355015, 9156, 341, 8, 24, "Print",ExpressionUUID->"c32d6ffe-d5a4-4ce6-901d-950c82c30a44"],
Cell[355359, 9166, 341, 8, 24, "Print",ExpressionUUID->"682f7a04-23b0-4c19-b915-3fb36bbd54a2"],
Cell[355703, 9176, 341, 8, 24, "Print",ExpressionUUID->"fdb17c7f-cf97-480b-8a66-8c4bc3cfcf0d"],
Cell[356047, 9186, 340, 8, 24, "Print",ExpressionUUID->"51ac9cd7-5d3d-41fc-b564-a1b81cbc184d"],
Cell[356390, 9196, 341, 8, 24, "Print",ExpressionUUID->"41f8804c-f001-4532-a7ff-817763cb81f2"],
Cell[356734, 9206, 341, 8, 24, "Print",ExpressionUUID->"ec26b4dd-782d-4b35-905a-472e2e9abcdb"],
Cell[357078, 9216, 341, 8, 24, "Print",ExpressionUUID->"e5ff8b93-6064-4fc2-9d74-7911d2e6ca0d"],
Cell[357422, 9226, 341, 8, 24, "Print",ExpressionUUID->"74b5858c-c1f8-4dc5-88c0-9dcf5d3ae311"],
Cell[357766, 9236, 341, 8, 24, "Print",ExpressionUUID->"0d170b28-1fcb-47ba-8bee-3641a054b427"],
Cell[358110, 9246, 341, 8, 24, "Print",ExpressionUUID->"084f2f92-0b88-430d-bc77-fd1e24f1b5f0"],
Cell[358454, 9256, 341, 8, 24, "Print",ExpressionUUID->"eded2433-ac14-4606-be01-681799086f51"],
Cell[358798, 9266, 340, 8, 24, "Print",ExpressionUUID->"266ab96b-14ed-42fd-9f0c-5503ff7bf574"],
Cell[359141, 9276, 343, 8, 24, "Print",ExpressionUUID->"e2a1cede-2bba-4534-807a-ad93476edb70"],
Cell[359487, 9286, 341, 8, 24, "Print",ExpressionUUID->"b6167422-d9d8-4dc1-81ca-1519139a862e"],
Cell[359831, 9296, 302, 6, 24, "Print",ExpressionUUID->"c1931f31-b1da-4754-85c2-fcfaf89c0ced"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[360182, 9308, 4099, 100, 346, "Input",ExpressionUUID->"eae17488-3df0-47cc-8249-a8917bf233bb"],
Cell[364284, 9410, 444, 8, 34, "Output",ExpressionUUID->"cc3700c9-8c07-4adc-bf74-186272213c92"],
Cell[364731, 9420, 1731, 44, 60, "Output",ExpressionUUID->"e8f3ffbc-c962-4c24-aa6c-4bc610c4a464"],
Cell[366465, 9466, 445, 8, 34, "Output",ExpressionUUID->"6f76eb99-5c85-49b1-b62c-a5a72b67fd59"],
Cell[CellGroupData[{
Cell[366935, 9478, 446, 8, 24, "Print",ExpressionUUID->"e078cdf5-59ed-4319-a379-0482fb600040"],
Cell[367384, 9488, 556, 12, 24, "Print",ExpressionUUID->"732f41a8-2720-4fdd-96fb-bb11dc5cffd2"],
Cell[367943, 9502, 557, 12, 24, "Print",ExpressionUUID->"d59b159c-e03a-4b69-9480-f25681cde709"],
Cell[368503, 9516, 559, 12, 24, "Print",ExpressionUUID->"3f9ee983-6813-48fc-acbe-b48fd528ca84"],
Cell[369065, 9530, 557, 12, 24, "Print",ExpressionUUID->"a181691f-4ffe-4f85-a667-40de9c4de672"],
Cell[369625, 9544, 559, 12, 24, "Print",ExpressionUUID->"aa201117-b030-41c9-8ff6-a2bbb6bdd82b"],
Cell[370187, 9558, 559, 12, 24, "Print",ExpressionUUID->"755120e0-75e9-460c-8662-fb699ddd862e"],
Cell[370749, 9572, 557, 12, 24, "Print",ExpressionUUID->"144f90d9-b7fe-456b-a93e-b3f721f5ac6e"],
Cell[371309, 9586, 559, 12, 24, "Print",ExpressionUUID->"064f4d47-2e32-4d6e-b611-5241fabd09e0"],
Cell[371871, 9600, 557, 12, 24, "Print",ExpressionUUID->"4b1001a0-0173-4efc-893e-e9af85096172"],
Cell[372431, 9614, 558, 12, 24, "Print",ExpressionUUID->"097b24bc-3df3-45cd-877e-f4cf15248ce0"],
Cell[372992, 9628, 559, 12, 24, "Print",ExpressionUUID->"a05b7940-062e-46af-ab4e-ab12eb638071"],
Cell[373554, 9642, 561, 12, 24, "Print",ExpressionUUID->"ecd44704-6f6d-4c96-aca4-c1120a3670e9"],
Cell[374118, 9656, 561, 12, 24, "Print",ExpressionUUID->"d776dec9-04cd-4fc4-8251-a1f997022964"],
Cell[374682, 9670, 559, 12, 24, "Print",ExpressionUUID->"93e32602-b03b-40a6-a31c-56fa36316660"],
Cell[375244, 9684, 559, 12, 24, "Print",ExpressionUUID->"f7afefff-1c8b-4f8f-8150-606c958b3adb"],
Cell[375806, 9698, 559, 12, 24, "Print",ExpressionUUID->"5b93c09a-e85e-4945-ba91-bc34c53010c6"],
Cell[376368, 9712, 559, 12, 24, "Print",ExpressionUUID->"b2892fcf-66fd-4d47-8ae2-2dca684b218a"],
Cell[376930, 9726, 561, 12, 24, "Print",ExpressionUUID->"900d37ec-4c57-447c-aaa6-a382d5eac681"],
Cell[377494, 9740, 559, 12, 24, "Print",ExpressionUUID->"f02cad97-454d-4ee6-a795-4e87aba21679"],
Cell[378056, 9754, 559, 12, 24, "Print",ExpressionUUID->"1e964901-36ce-4314-8734-6ff758c24705"],
Cell[378618, 9768, 452, 8, 24, "Print",ExpressionUUID->"58c241a4-0d30-4aa2-8f05-952b46b3092e"],
Cell[379073, 9778, 446, 8, 24, "Print",ExpressionUUID->"2d8585f9-2708-41f1-add8-0db8c5921d25"],
Cell[379522, 9788, 557, 12, 24, "Print",ExpressionUUID->"0d794e6b-cde3-4cfc-8b31-8ccd8f9faf01"],
Cell[380082, 9802, 557, 12, 24, "Print",ExpressionUUID->"9c91f25b-51f2-4679-b05b-39758e37ee46"],
Cell[380642, 9816, 559, 12, 24, "Print",ExpressionUUID->"82ab058d-0968-4dbb-8633-131591fb4c85"],
Cell[381204, 9830, 559, 12, 24, "Print",ExpressionUUID->"05d1c1bc-9127-47bd-8874-dc9d3ec6a073"],
Cell[381766, 9844, 557, 12, 24, "Print",ExpressionUUID->"d761af30-8e40-4bfe-a5be-d66a01424c64"],
Cell[382326, 9858, 559, 12, 24, "Print",ExpressionUUID->"3dbe86b7-a7c4-44bd-a0b5-f1597c2712c4"],
Cell[382888, 9872, 557, 12, 24, "Print",ExpressionUUID->"9adb72bc-075a-4e62-99c3-0d207e42a9d0"],
Cell[383448, 9886, 559, 12, 24, "Print",ExpressionUUID->"97c4e16a-7918-4c20-86a2-8c3281455a56"],
Cell[384010, 9900, 557, 12, 24, "Print",ExpressionUUID->"290cdd1b-af99-4bba-863e-77bcec6deec1"],
Cell[384570, 9914, 558, 12, 24, "Print",ExpressionUUID->"34be8eb1-78ea-4ca6-bb6f-096bbb49dd02"],
Cell[385131, 9928, 558, 12, 24, "Print",ExpressionUUID->"a932d7b5-1905-4c1d-bb5f-46d061463382"],
Cell[385692, 9942, 559, 12, 24, "Print",ExpressionUUID->"3f7e9134-4dd7-4b63-a1f7-9acd7175624c"],
Cell[386254, 9956, 558, 12, 24, "Print",ExpressionUUID->"2bd78a59-c347-4bcb-b512-2248492e437d"],
Cell[386815, 9970, 559, 12, 24, "Print",ExpressionUUID->"6b2af6f9-6581-4e79-9772-7e2b172fa324"],
Cell[387377, 9984, 559, 12, 24, "Print",ExpressionUUID->"f2debfe0-0b9b-48d8-ae27-eed2dd097a81"],
Cell[387939, 9998, 561, 12, 24, "Print",ExpressionUUID->"40b7d956-5e44-411c-8a6b-523fb71bdc78"],
Cell[388503, 10012, 561, 12, 24, "Print",ExpressionUUID->"1b9bd78b-9752-4219-b991-ccb8553699ee"],
Cell[389067, 10026, 559, 12, 24, "Print",ExpressionUUID->"569c5062-7291-4d3f-997c-c80b2c8b7834"],
Cell[389629, 10040, 559, 12, 24, "Print",ExpressionUUID->"b3d128d2-a37c-4aa8-882d-ecb9c327aa02"],
Cell[390191, 10054, 559, 12, 24, "Print",ExpressionUUID->"cb5cf63b-2ef3-419f-94bc-c4b7785fce6d"],
Cell[390753, 10068, 452, 8, 24, "Print",ExpressionUUID->"764dce58-bd0a-425a-b29f-e87092c883c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[391254, 10082, 2141, 55, 157, "Input",ExpressionUUID->"db5a35a0-9be0-49a7-932d-ba32fed0e5ca"],
Cell[CellGroupData[{
Cell[393420, 10141, 386, 9, 24, "Print",ExpressionUUID->"a28695d6-7e4f-4a7b-8d14-cb3d606f5c57"],
Cell[393809, 10152, 386, 9, 24, "Print",ExpressionUUID->"1e934ed6-286f-48bc-9f15-5b57e0a3bcd1"],
Cell[394198, 10163, 386, 9, 24, "Print",ExpressionUUID->"17f20735-e445-4c22-b16c-2c5d16159a42"],
Cell[394587, 10174, 388, 9, 24, "Print",ExpressionUUID->"dd61859c-4a2e-4974-993f-1ab97c2e08d5"],
Cell[394978, 10185, 386, 9, 24, "Print",ExpressionUUID->"f306a20a-73a4-416f-8f15-09676423da99"],
Cell[395367, 10196, 385, 9, 24, "Print",ExpressionUUID->"6a25a8ba-0c4b-4f82-8f01-a95f4f98df82"],
Cell[395755, 10207, 386, 9, 24, "Print",ExpressionUUID->"919b6bef-e313-4ebf-b0f0-69def5358292"],
Cell[396144, 10218, 388, 9, 24, "Print",ExpressionUUID->"eedd3c73-f137-4022-8471-be52f192d000"],
Cell[396535, 10229, 386, 9, 24, "Print",ExpressionUUID->"546f5686-5471-494d-bad2-2ab4663cc4ed"],
Cell[396924, 10240, 388, 9, 24, "Print",ExpressionUUID->"cd3a97b6-1a39-4980-8f3b-1a900ca78d9d"],
Cell[397315, 10251, 388, 9, 24, "Print",ExpressionUUID->"c12554a5-b6d3-4f00-9284-084edee64ba5"],
Cell[397706, 10262, 388, 9, 24, "Print",ExpressionUUID->"26975f5b-6542-4f0e-9dcd-5e47613e32b2"],
Cell[398097, 10273, 390, 9, 24, "Print",ExpressionUUID->"d78d066d-2ba3-47e3-b206-edf4bbeb18f8"],
Cell[398490, 10284, 390, 9, 24, "Print",ExpressionUUID->"34b7ed62-5b80-4fbd-ab87-cb1c44981dca"]
}, Open  ]]
}, Open  ]],
Cell[398907, 10297, 1386, 38, 94, "Input",ExpressionUUID->"6a9c04ed-621b-49a1-8ddf-5a4a58e4963f"],
Cell[400296, 10337, 1121, 31, 52, "Input",ExpressionUUID->"57803d16-6cfc-4b65-b0fb-fbeff9514689"],
Cell[401420, 10370, 1070, 30, 52, "Input",ExpressionUUID->"2ea4b29d-ca52-4657-92ec-48b1dd2ffe74"],
Cell[402493, 10402, 1070, 30, 52, "Input",ExpressionUUID->"e7960fcd-aae5-4e5a-9bef-d436341cf1cc"],
Cell[403566, 10434, 1069, 30, 52, "Input",ExpressionUUID->"413eeb67-fb68-4e5c-a9a8-7180db92e570"],
Cell[404638, 10466, 1068, 30, 52, "Input",ExpressionUUID->"b93675ed-d954-470e-a2c7-a133c13ffe09"],
Cell[CellGroupData[{
Cell[405731, 10500, 376, 9, 52, "Input",ExpressionUUID->"d9896322-b1a7-4b8c-b7ce-d0e116bdd7c4"],
Cell[406110, 10511, 233, 4, 34, "Output",ExpressionUUID->"30fe6ed9-55bd-4fcb-9664-9cb2b21fb372"]
}, Open  ]],
Cell[406358, 10518, 306, 7, 30, "Input",ExpressionUUID->"1d08fdb8-9807-4ba6-bda8-2f08ba6d963d"],
Cell[CellGroupData[{
Cell[406689, 10529, 574, 14, 29, "Input",ExpressionUUID->"a2f36392-47a9-450b-951c-251c4b767257"],
Cell[407266, 10545, 379, 9, 34, "Output",ExpressionUUID->"9ca5178d-8906-4225-b750-9a7a28be9704"]
}, Open  ]],
Cell[407660, 10557, 334, 6, 38, "Text",ExpressionUUID->"287da8f9-deb7-4b88-a0d9-a1e16a0fa73e"],
Cell[407997, 10565, 1030, 29, 30, "Input",ExpressionUUID->"b1e0334c-363a-44e5-9b21-133209965667"],
Cell[CellGroupData[{
Cell[409052, 10598, 1373, 37, 136, "Input",ExpressionUUID->"7acc84aa-ce12-41f9-a4de-544ddad6cea8"],
Cell[CellGroupData[{
Cell[410450, 10639, 384, 8, 24, "Print",ExpressionUUID->"d64cc814-874e-4668-b63c-6e87213b695c"],
Cell[410837, 10649, 382, 8, 24, "Print",ExpressionUUID->"d4c34fd1-1636-4a4e-98a8-c66159a596e5"],
Cell[411222, 10659, 385, 8, 24, "Print",ExpressionUUID->"4d8f2b00-c906-40fb-849c-8e78029ddec9"],
Cell[411610, 10669, 383, 8, 24, "Print",ExpressionUUID->"ee3c2e28-b4fc-4c64-a7a3-278c23c70e50"],
Cell[411996, 10679, 384, 8, 24, "Print",ExpressionUUID->"d97cd0a9-ce07-4097-833f-36eb26783115"],
Cell[412383, 10689, 384, 8, 24, "Print",ExpressionUUID->"96463855-9446-4d39-a0ad-a41a4dabbaae"],
Cell[412770, 10699, 382, 8, 24, "Print",ExpressionUUID->"e3b878a3-751e-4551-b18b-569cb0694dfe"],
Cell[413155, 10709, 384, 8, 24, "Print",ExpressionUUID->"2975b555-30d4-4c2e-8bb2-c9add65deb62"],
Cell[413542, 10719, 382, 8, 24, "Print",ExpressionUUID->"d9270632-9c5c-4147-b285-2d358c53f464"],
Cell[413927, 10729, 382, 8, 24, "Print",ExpressionUUID->"bff29066-5d83-4398-b572-f63d00b141da"],
Cell[414312, 10739, 383, 8, 24, "Print",ExpressionUUID->"0ac1c11d-54fe-41dc-906c-fa1309968785"],
Cell[414698, 10749, 384, 8, 24, "Print",ExpressionUUID->"5be89035-a028-42cd-8779-af892549a673"],
Cell[415085, 10759, 385, 8, 24, "Print",ExpressionUUID->"4d4e0cc0-42af-4e51-b303-ae1a66d4a9d1"],
Cell[415473, 10769, 384, 8, 24, "Print",ExpressionUUID->"a96d6b35-8bc2-4007-a482-89636d94b4f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[415906, 10783, 1607, 46, 52, "Input",ExpressionUUID->"ba8a3727-1d4d-4f89-b49a-73e5286a7d13"],
Cell[417516, 10831, 456, 10, 34, "Output",ExpressionUUID->"6f246783-5b91-4249-94fc-4baf28c755c6"]
}, Open  ]],
Cell[417987, 10844, 248, 5, 38, "Text",ExpressionUUID->"5a70c030-0bb6-47ec-9233-d1b483a11ace"],
Cell[CellGroupData[{
Cell[418260, 10853, 1554, 41, 136, "Input",ExpressionUUID->"45182e54-8c6d-4fd5-8e1f-592b4455f72a"],
Cell[419817, 10896, 752, 16, 34, "Output",ExpressionUUID->"78d5bc5d-e425-4745-82d2-6633a6b1fcd6"],
Cell[420572, 10914, 573, 11, 34, "Output",ExpressionUUID->"520ede37-131a-45f4-93fa-06d9a990b8e3"],
Cell[421148, 10927, 576, 11, 34, "Output",ExpressionUUID->"7db49333-a444-4662-a5a1-76142c13bc0d"],
Cell[421727, 10940, 574, 11, 34, "Output",ExpressionUUID->"ceee3598-1635-47aa-aa66-1628732a7bf7"],
Cell[422304, 10953, 640, 13, 34, "Output",ExpressionUUID->"0405f0df-ee88-46aa-9e68-6543b95d05a9"],
Cell[422947, 10968, 640, 13, 34, "Output",ExpressionUUID->"31dc93c3-0928-45c9-b4db-bd4dfe667463"]
}, Open  ]],
Cell[423602, 10984, 442, 8, 64, "Text",ExpressionUUID->"13cb7358-cd8a-4577-975b-421ad31b9a7a"],
Cell[CellGroupData[{
Cell[424069, 10996, 1998, 46, 94, "Input",ExpressionUUID->"b29c3a2a-2a06-4dbc-b8d9-72113d269ebb"],
Cell[426070, 11044, 209, 5, 34, "Output",ExpressionUUID->"d64fd7c0-3107-4eb0-b2ac-0052124d308f"],
Cell[426282, 11051, 212, 5, 34, "Output",ExpressionUUID->"06e47e8f-bfac-4f6b-8476-3e7b6940beb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426531, 11061, 1547, 40, 115, "Input",ExpressionUUID->"01acb24b-548e-4732-9371-5846a7e1f757"],
Cell[428081, 11103, 369, 7, 34, "Output",ExpressionUUID->"ea18b804-8a12-49ae-bd2a-f880a94142a5"],
Cell[428453, 11112, 375, 7, 34, "Output",ExpressionUUID->"b13d912f-ae32-4d15-a236-88968eb9b7f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428865, 11124, 907, 24, 94, "Input",ExpressionUUID->"e7301e9c-d1f4-4c45-91e0-76b0c9fc6715"],
Cell[429775, 11150, 421, 8, 34, "Output",ExpressionUUID->"5f55238f-a0fa-4b5d-9bc1-620a6f270964"],
Cell[430199, 11160, 370, 6, 34, "Output",ExpressionUUID->"02a478c2-e1bc-4da9-8475-2029a3e4367b"],
Cell[430572, 11168, 421, 8, 34, "Output",ExpressionUUID->"c0c76a5f-696a-48d4-9929-4b85bca57eca"],
Cell[430996, 11178, 371, 6, 34, "Output",ExpressionUUID->"2b064441-1b0a-42f0-ae00-c649ced1ccb1"]
}, Open  ]],
Cell[431382, 11187, 519, 9, 64, "Text",ExpressionUUID->"5cf67857-b229-4edf-aa7a-7d4c5d047f87"],
Cell[CellGroupData[{
Cell[431926, 11200, 7451, 213, 619, "Input",ExpressionUUID->"74106d69-4e72-444c-9fbb-3535e0ff8716"],
Cell[CellGroupData[{
Cell[439402, 11417, 392, 8, 24, "Print",ExpressionUUID->"ef8c73cf-de50-43e2-b017-2328b7786938"],
Cell[439797, 11427, 393, 8, 24, "Print",ExpressionUUID->"1915561f-5233-4dca-ad58-550a8d3f1c6e"],
Cell[440193, 11437, 395, 8, 24, "Print",ExpressionUUID->"8b26400f-a255-43db-aae7-6a7d22d2219f"],
Cell[440591, 11447, 395, 8, 24, "Print",ExpressionUUID->"0584b3b0-3c5b-4f6c-b1a2-c85a84858fdf"],
Cell[440989, 11457, 393, 8, 24, "Print",ExpressionUUID->"89425dad-ed11-42d9-b006-dd8024dc9d07"],
Cell[441385, 11467, 393, 8, 24, "Print",ExpressionUUID->"9233203a-755c-4186-9e23-f8e37e25e116"]
}, Open  ]],
Cell[441793, 11478, 456, 9, 34, "Output",ExpressionUUID->"fc2333b6-299f-46e7-b7e7-52eef57223ad"],
Cell[442252, 11489, 801, 20, 34, "Output",ExpressionUUID->"a60beb74-0892-4334-aa7c-df8c7e91cd76"],
Cell[443056, 11511, 767, 21, 37, "Output",ExpressionUUID->"ccb768a6-9240-4bef-b051-7a71882ec07a"],
Cell[443826, 11534, 2215, 59, 60, "Output",ExpressionUUID->"f38f1f25-947c-4e1b-a4d5-18ae826b6bd9"],
Cell[446044, 11595, 9116, 259, 161, "Output",ExpressionUUID->"146d49f8-c807-46d4-b068-d0b5405ebc11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455197, 11859, 7366, 206, 556, "Input",ExpressionUUID->"399ef9fb-76b6-44df-ab41-50e5d9c344af"],
Cell[CellGroupData[{
Cell[462588, 12069, 387, 7, 24, "Print",ExpressionUUID->"89bcbfe8-081c-4265-a08d-61c49e27601a"],
Cell[462978, 12078, 387, 7, 24, "Print",ExpressionUUID->"ef1e8e1a-3b12-474f-b6e3-377db978503d"],
Cell[463368, 12087, 387, 7, 24, "Print",ExpressionUUID->"8a1ee04a-e309-49e9-85c1-a2513b887de2"],
Cell[463758, 12096, 385, 7, 24, "Print",ExpressionUUID->"08b6592f-d9d3-44ad-9500-597e9a788d62"],
Cell[464146, 12105, 385, 7, 24, "Print",ExpressionUUID->"bd0960b8-606a-4578-a1eb-813f42937c8a"],
Cell[464534, 12114, 382, 7, 24, "Print",ExpressionUUID->"83c1bf27-4600-4983-915b-d58adc82ace7"]
}, Open  ]],
Cell[464931, 12124, 473, 9, 34, "Output",ExpressionUUID->"47184757-3b25-4269-839d-b6661e8676bd"],
Cell[465407, 12135, 816, 20, 34, "Output",ExpressionUUID->"7b221a40-0c56-4ffa-8f29-e19be7e1fbd5"],
Cell[466226, 12157, 809, 22, 37, "Output",ExpressionUUID->"ad5e41cf-6b98-4e1d-b7d7-c68d978bb13e"],
Cell[467038, 12181, 2197, 58, 60, "Output",ExpressionUUID->"1e103ff5-a01a-430d-aa3f-5ba448c606ad"],
Cell[469238, 12241, 8207, 235, 140, "Output",ExpressionUUID->"0f5ce40f-5198-4859-9346-c6360392d78d"],
Cell[477448, 12478, 4297, 113, 106, "Output",ExpressionUUID->"f37adee8-124f-445f-9daf-aa21682156b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481782, 12596, 7213, 205, 556, "Input",ExpressionUUID->"53a20d0e-65d2-4852-b0b9-0e2ccbf11dd1"],
Cell[CellGroupData[{
Cell[489020, 12805, 341, 6, 24, "Print",ExpressionUUID->"2dfd1acb-5a9e-4865-8ed5-9712dce198fc"],
Cell[489364, 12813, 343, 6, 24, "Print",ExpressionUUID->"c5f2039f-9d8b-496f-af31-34b5ce0d11b3"],
Cell[489710, 12821, 343, 6, 24, "Print",ExpressionUUID->"2a0e22f7-b6f3-4db7-8559-2368c603ff17"],
Cell[490056, 12829, 341, 6, 24, "Print",ExpressionUUID->"7e6dc7f8-9298-4df6-8956-8d4cf28db28f"],
Cell[490400, 12837, 341, 6, 24, "Print",ExpressionUUID->"cb0d8ee3-d2f4-42e4-85d6-1e3bae8a7c41"],
Cell[490744, 12845, 340, 6, 24, "Print",ExpressionUUID->"78522d79-b456-43c7-9625-652fb9988cd3"]
}, Open  ]],
Cell[491099, 12854, 430, 9, 34, "Output",ExpressionUUID->"c6765718-86b8-48c5-8260-5ab5f65a9295"],
Cell[491532, 12865, 776, 20, 34, "Output",ExpressionUUID->"14e857d3-a2b3-4758-9306-dc6479c030ff"],
Cell[492311, 12887, 743, 21, 37, "Output",ExpressionUUID->"75bed8d4-81b0-4f25-9620-d776c543ae0b"],
Cell[493057, 12910, 2191, 59, 60, "Output",ExpressionUUID->"4e9021b0-8f13-4ac4-8fc2-192e3c60ccb2"],
Cell[495251, 12971, 9044, 259, 161, "Output",ExpressionUUID->"5c61657a-2b98-49ab-b58b-fc8a823fbfa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504332, 13235, 4983, 127, 241, "Input",ExpressionUUID->"22c7ecb2-885f-4435-a2e0-86abee524b73"],
Cell[509318, 13364, 903, 19, 37, "Output",ExpressionUUID->"159f803b-8eda-42ed-8659-bc900e1a1def"],
Cell[510224, 13385, 923, 19, 37, "Output",ExpressionUUID->"10523e12-f4c9-4d41-aa47-d58f8af5dce9"],
Cell[511150, 13406, 905, 19, 37, "Output",ExpressionUUID->"c80edd14-1f48-40df-92c3-8371ced619aa"],
Cell[512058, 13427, 2941, 73, 83, "Output",ExpressionUUID->"9967b3f6-c8c3-424d-9667-21e8a620af29"],
Cell[515002, 13502, 13763, 378, 245, "Output",ExpressionUUID->"f7d3f7c6-fd7a-4979-b9ed-2a8a4d3d314f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528802, 13885, 1206, 33, 73, "Input",ExpressionUUID->"01de26df-5263-438b-b524-a316ab1b697f"],
Cell[530011, 13920, 787, 19, 51, "Output",ExpressionUUID->"acd58926-92f3-41ff-b108-9d2e3ef7be9b"],
Cell[530801, 13941, 412, 7, 51, "Output",ExpressionUUID->"20fa5ad9-dd6b-487d-95b6-133c5dff2655"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531250, 13953, 1402, 34, 115, "Input",ExpressionUUID->"22fab069-604b-490f-a172-128fe8a974fa"],
Cell[532655, 13989, 397, 8, 34, "Output",ExpressionUUID->"21c7515c-83ba-459c-b702-b7cab9879faf"],
Cell[533055, 13999, 399, 8, 34, "Output",ExpressionUUID->"f0169b4c-3ad3-4c3c-bfc1-37353d734baf"],
Cell[533457, 14009, 348, 6, 34, "Output",ExpressionUUID->"9b9c62bd-463c-41e6-936b-8adcb5cff3b3"],
Cell[533808, 14017, 347, 6, 34, "Output",ExpressionUUID->"1179e663-51bd-40c6-9d74-72db1da9665c"]
}, Open  ]],
Cell[534170, 14026, 283, 6, 38, "Text",ExpressionUUID->"8a601c2a-0722-4b23-b1ed-03003aca8407"],
Cell[CellGroupData[{
Cell[534478, 14036, 275, 7, 30, "Input",ExpressionUUID->"02bb670c-34ef-45c0-a0ae-22886eea4eaa"],
Cell[534756, 14045, 209, 4, 34, "Output",ExpressionUUID->"3fc72d3d-bb7f-4905-a4fd-3c1e433188d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535002, 14054, 1933, 57, 220, "Input",ExpressionUUID->"5a2728d0-c349-463e-9f1f-dc19125e0ecb"],
Cell[536938, 14113, 301, 6, 34, "Output",ExpressionUUID->"01e3b712-d951-443f-a0d8-2289a95c4987"],
Cell[537242, 14121, 320, 7, 34, "Output",ExpressionUUID->"1101a1fc-00eb-47ef-a796-86dda658eb06"],
Cell[537565, 14130, 440, 11, 51, "Output",ExpressionUUID->"e4f25f2d-65c8-4bb9-a8cc-1f3db15b58c7"],
Cell[538008, 14143, 437, 11, 51, "Output",ExpressionUUID->"df3fc97f-dc12-4bcf-ba73-978982663cbf"],
Cell[538448, 14156, 437, 11, 51, "Output",ExpressionUUID->"bc6f66a1-bc5f-45d3-9051-680046f0ef12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[538922, 14172, 678, 18, 52, "Input",ExpressionUUID->"a5f7a605-a2f2-4ac3-a639-f3a84aacfede"],
Cell[539603, 14192, 17336, 439, 295, "Output",ExpressionUUID->"9d66c647-af10-4851-956a-a1758a1b284c"],
Cell[556942, 14633, 13605, 341, 167, "Output",ExpressionUUID->"3ceb73d8-2891-48ce-95a0-63ce76507e5c"]
}, Open  ]],
Cell[570562, 14977, 330, 7, 38, "Text",ExpressionUUID->"7a6d9214-d902-49e7-a26b-967822da4563"],
Cell[CellGroupData[{
Cell[570917, 14988, 1142, 34, 136, "Input",ExpressionUUID->"beedf8a2-93b2-438e-86d5-2bded86d45be"],
Cell[572062, 15024, 417, 9, 34, "Output",ExpressionUUID->"3fd2c5d0-b49f-4fdc-8fa6-90c589a99cbf"],
Cell[572482, 15035, 424, 9, 34, "Output",ExpressionUUID->"cd2c56cf-1af9-4ad7-8973-d9459650553e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[572943, 15049, 2260, 68, 115, "Input",ExpressionUUID->"a6820f3c-38c2-43fa-bef2-eb931661a288"],
Cell[575206, 15119, 154, 3, 34, "Output",ExpressionUUID->"2ce6c960-ce20-47ec-a169-84068a31b297"],
Cell[575363, 15124, 154, 3, 34, "Output",ExpressionUUID->"5651ed38-a476-4847-910c-fbcbc8e17a53"]
}, Open  ]],
Cell[575532, 15130, 319, 6, 38, "Text",ExpressionUUID->"735aadd2-95a0-479b-ad21-e61fec07bd31"],
Cell[CellGroupData[{
Cell[575876, 15140, 1514, 40, 157, "Input",ExpressionUUID->"6818bd60-30f5-4b84-817e-886f9cd7da93"],
Cell[577393, 15182, 278, 6, 34, "Output",ExpressionUUID->"acc0f6eb-71dc-4f97-8543-c1c484882c55"],
Cell[577674, 15190, 279, 6, 34, "Output",ExpressionUUID->"59f6ca05-bfcd-4521-ab28-be04388093fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577990, 15201, 1514, 40, 157, "Input",ExpressionUUID->"8da8d77a-26c6-4f54-a8d7-aa309660c2be"],
Cell[579507, 15243, 281, 6, 34, "Output",ExpressionUUID->"2b035926-b60e-4ed5-b57c-45b7f10d4be2"],
Cell[579791, 15251, 283, 6, 34, "Output",ExpressionUUID->"32832070-02ea-40d8-b033-8164a7595b48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[580111, 15262, 860, 24, 94, "Input",ExpressionUUID->"2cfc9109-7e9a-428f-b04c-8979f166a96b"],
Cell[580974, 15288, 282, 6, 34, "Output",ExpressionUUID->"74fa7354-5efb-470e-817d-7db03a002f5b"],
Cell[581259, 15296, 234, 4, 34, "Output",ExpressionUUID->"1120ec8b-3efd-446d-a07c-257242c9459e"],
Cell[581496, 15302, 280, 6, 34, "Output",ExpressionUUID->"d5376073-d78c-4069-a42d-79616699ba2d"],
Cell[581779, 15310, 234, 4, 34, "Output",ExpressionUUID->"046d80bd-ac97-46f4-8509-d3eef73e28ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582050, 15319, 7585, 215, 682, "Input",ExpressionUUID->"d6cd4e6d-301b-49e0-bad5-80aed99db87a"],
Cell[CellGroupData[{
Cell[589660, 15538, 295, 6, 24, "Print",ExpressionUUID->"6ad5f2df-515e-4e18-8ab0-90967f1a5760"],
Cell[589958, 15546, 295, 6, 24, "Print",ExpressionUUID->"12e2cf15-5341-4157-8b38-7d4d73ab3978"],
Cell[590256, 15554, 297, 6, 24, "Print",ExpressionUUID->"ba398dde-f6d6-41fa-b346-c963ca4f490d"],
Cell[590556, 15562, 295, 6, 24, "Print",ExpressionUUID->"d555fb98-a4af-4a61-83ca-35d42fee57d7"],
Cell[590854, 15570, 297, 6, 24, "Print",ExpressionUUID->"3abe2a39-5aac-4f18-a808-b0b7257e201a"],
Cell[591154, 15578, 295, 6, 24, "Print",ExpressionUUID->"774e5668-5907-495d-9227-ad390ce2766c"]
}, Open  ]],
Cell[591464, 15587, 357, 8, 34, "Output",ExpressionUUID->"ed0f5043-358e-4be7-a5ea-4c9e27f5a5ec"],
Cell[591824, 15597, 701, 19, 34, "Output",ExpressionUUID->"1f10d82c-488b-4192-8749-266919b04ae0"],
Cell[592528, 15618, 672, 20, 37, "Output",ExpressionUUID->"98a9be18-c428-4a50-8fda-51f8e22ff910"],
Cell[593203, 15640, 2068, 57, 60, "Output",ExpressionUUID->"6e70d215-dc2d-443b-a8a9-ac7af85b235e"],
Cell[595274, 15699, 8561, 245, 161, "Output",ExpressionUUID->"4de7ac47-6083-47d5-be59-0c51aa25f3d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[603872, 15949, 6791, 193, 493, "Input",ExpressionUUID->"aecaa17b-632e-4146-8f3d-975d8d323f05"],
Cell[CellGroupData[{
Cell[610688, 16146, 291, 6, 24, "Print",ExpressionUUID->"9e9b14d0-2b0c-4ff8-adfc-666ba10b160d"],
Cell[610982, 16154, 289, 6, 24, "Print",ExpressionUUID->"7ea26b64-5111-4831-93f4-05b9a195fe4d"],
Cell[611274, 16162, 291, 6, 24, "Print",ExpressionUUID->"3cacd92e-316e-4f1a-81a0-477884d61ec6"],
Cell[611568, 16170, 289, 6, 24, "Print",ExpressionUUID->"754720ab-e1cd-4341-9271-2cb03d063609"],
Cell[611860, 16178, 289, 6, 24, "Print",ExpressionUUID->"fba7fd3d-2c3d-4006-b013-5164c2f74dc9"],
Cell[612152, 16186, 289, 6, 24, "Print",ExpressionUUID->"f19084bb-485f-4a42-9a85-5df6d17b42c4"]
}, Open  ]],
Cell[612456, 16195, 367, 8, 34, "Output",ExpressionUUID->"8ca42dc3-6326-4dd4-88b6-9210cf1d71aa"],
Cell[612826, 16205, 711, 19, 34, "Output",ExpressionUUID->"b6ab9504-cf3a-49da-bebd-64cf075e9605"],
Cell[613540, 16226, 680, 20, 37, "Output",ExpressionUUID->"cf37a656-0158-4509-a126-8e45ddeb4d5e"],
Cell[614223, 16248, 1750, 49, 60, "Output",ExpressionUUID->"b4a3eb71-b7ea-4d1c-88d6-1568abc8de1e"],
Cell[615976, 16299, 6840, 198, 119, "Output",ExpressionUUID->"e0b8b689-53d5-47f5-a408-2e8dd6d05266"]
}, Open  ]],
Cell[622831, 16500, 516, 13, 73, "Input",ExpressionUUID->"42750ecd-b1ed-4f90-bca5-70798a451775"],
Cell[CellGroupData[{
Cell[623372, 16517, 6859, 194, 535, "Input",ExpressionUUID->"a76b95e4-a31a-4d00-8325-2480027f4c54"],
Cell[CellGroupData[{
Cell[630256, 16715, 295, 6, 24, "Print",ExpressionUUID->"4161fc5a-ca40-47ab-a013-283fd37ff8ee"],
Cell[630554, 16723, 293, 6, 24, "Print",ExpressionUUID->"58d66de0-c1fc-40fa-aba3-5f5d4729e478"],
Cell[630850, 16731, 293, 6, 24, "Print",ExpressionUUID->"8991c7c4-eff0-4cd7-b5b7-3ae2e27644ab"],
Cell[631146, 16739, 293, 6, 24, "Print",ExpressionUUID->"daa230a3-dc35-4b97-833f-f9a226be7a6f"],
Cell[631442, 16747, 293, 6, 24, "Print",ExpressionUUID->"ad157aca-7a7e-4cb7-b707-2a7eb57dbb61"],
Cell[631738, 16755, 293, 6, 24, "Print",ExpressionUUID->"a82bd1c8-2bc5-47ab-bcc2-1630d76659ee"]
}, Open  ]],
Cell[632046, 16764, 355, 8, 34, "Output",ExpressionUUID->"8b7bffc6-e688-4f7a-bbe6-3a953e450a96"],
Cell[632404, 16774, 701, 19, 34, "Output",ExpressionUUID->"a37d5319-37cd-4be1-b652-7b25c7a48ba1"],
Cell[633108, 16795, 670, 20, 37, "Output",ExpressionUUID->"98d5114d-917b-4d00-8b1a-972f2b837ee3"],
Cell[633781, 16817, 2068, 57, 60, "Output",ExpressionUUID->"b724a6b2-3e64-4be8-9237-0e70d0c92377"],
Cell[635852, 16876, 8585, 245, 161, "Output",ExpressionUUID->"686ef703-979e-4c35-974c-021bd5437c74"]
}, Open  ]],
Cell[644452, 17124, 545, 13, 73, "Input",ExpressionUUID->"fca5517c-21c2-4852-811a-4e0e1502ff5d"],
Cell[CellGroupData[{
Cell[645022, 17141, 4397, 120, 241, "Input",ExpressionUUID->"b285cbaa-80f2-43f8-a9aa-5e35c05be06c"],
Cell[649422, 17263, 303, 6, 34, "Output",ExpressionUUID->"737506da-d129-44d4-8b57-b9d4fa886b7a"],
Cell[649728, 17271, 459, 12, 37, "Output",ExpressionUUID->"9b3c347a-3698-4d78-a47f-5abcbe2bdb0e"],
Cell[650190, 17285, 301, 6, 34, "Output",ExpressionUUID->"2942f9b5-7edc-409d-bfb4-5c6f4689ee59"],
Cell[650494, 17293, 2427, 65, 60, "Output",ExpressionUUID->"8bfd2de5-b554-4a43-a6b1-571aeddb8ea5"],
Cell[652924, 17360, 12825, 358, 245, "Output",ExpressionUUID->"fb5f6fdb-45f5-4a91-aa54-f9b11468b581"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665786, 17723, 1014, 30, 94, "Input",ExpressionUUID->"cb413de3-793f-417a-8eb5-8d032621f436"],
Cell[666803, 17755, 716, 19, 51, "Output",ExpressionUUID->"a0e7340d-51fe-4297-9526-543329a5642b"],
Cell[667522, 17776, 342, 7, 51, "Output",ExpressionUUID->"01706e5f-95db-4530-8bd8-048aafe34851"]
}, Open  ]],
Cell[CellGroupData[{
Cell[667901, 17788, 1179, 31, 115, "Input",ExpressionUUID->"d57c262a-ad7f-4680-a23d-a42d46d166d6"],
Cell[669083, 17821, 278, 6, 34, "Output",ExpressionUUID->"99556797-cb07-4641-aa24-b30f5063261b"],
Cell[669364, 17829, 277, 6, 34, "Output",ExpressionUUID->"ae8300e2-b3e3-4a5f-9133-29ac5eb69196"],
Cell[669644, 17837, 228, 4, 34, "Output",ExpressionUUID->"36700d71-b020-4c7f-9e0d-7bd30dd22c5c"],
Cell[669875, 17843, 229, 4, 34, "Output",ExpressionUUID->"81f401e1-0a1c-4953-8bc9-9229767d4306"]
}, Open  ]],
Cell[CellGroupData[{
Cell[670141, 17852, 274, 7, 30, "Input",ExpressionUUID->"db73055a-4189-434b-809c-dbb3421054a3"],
Cell[670418, 17861, 303, 6, 34, "Output",ExpressionUUID->"51b2ccfd-7460-4293-9a88-a061edc6033d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[670758, 17872, 2024, 62, 241, "Input",ExpressionUUID->"f396cfed-f76e-460a-a461-94746341ba6c"],
Cell[672785, 17936, 153, 3, 34, "Output",ExpressionUUID->"fdb229f5-059d-4ebe-ae02-cbd7b89e2c1b"],
Cell[672941, 17941, 170, 4, 34, "Output",ExpressionUUID->"a3f88d17-0a09-4cfd-a06d-a163d65c5ec3"],
Cell[673114, 17947, 170, 4, 34, "Output",ExpressionUUID->"98e40258-ad18-45d7-9908-4637aa6c99f9"],
Cell[673287, 17953, 292, 8, 51, "Output",ExpressionUUID->"2d916473-57d0-4d9a-a4d2-6000201b56b2"],
Cell[673582, 17963, 290, 8, 51, "Output",ExpressionUUID->"9708a321-82b6-4195-97f2-7233ea347946"],
Cell[673875, 17973, 290, 8, 51, "Output",ExpressionUUID->"7b2bc00d-a9f7-4e46-bc07-6950b497a563"]
}, Open  ]],
Cell[CellGroupData[{
Cell[674202, 17986, 1641, 49, 178, "Input",ExpressionUUID->"768be191-cc83-40c5-b8c7-b14db4e64e0c"],
Cell[675846, 18037, 16713, 424, 295, "Output",ExpressionUUID->"136ed7b8-4c15-4b72-93f5-cf1f4d2899e7"],
Cell[692562, 18463, 13214, 334, 111, "Output",ExpressionUUID->"2d74febb-3ab7-42e7-b8a1-42b86ba1fd21"],
Cell[705779, 18799, 292, 7, 34, "Output",ExpressionUUID->"8130de41-57a7-4ea6-9668-cdd2f789139f"],
Cell[706074, 18808, 297, 7, 34, "Output",ExpressionUUID->"0d90168a-a9f2-43f3-b664-fe42a52c7eb0"]
}, Open  ]],
Cell[706386, 18818, 438, 8, 46, "Text",ExpressionUUID->"a813adda-145f-4bcd-b343-0bd2ba52909e"],
Cell[CellGroupData[{
Cell[706849, 18830, 5094, 143, 262, "Input",ExpressionUUID->"da241171-430c-4d6e-aaa0-d1964a0a251b"],
Cell[711946, 18975, 376, 7, 34, "Output",ExpressionUUID->"80b8882e-98e9-49b2-a1bd-cebd17306c3f"],
Cell[712325, 18984, 376, 7, 34, "Output",ExpressionUUID->"8da02bfc-b59e-4378-a0c5-e6fece1acd7b"],
Cell[712704, 18993, 373, 7, 34, "Output",ExpressionUUID->"11cdf8ea-b2fe-4d6c-912a-be17d8704ba7"],
Cell[713080, 19002, 373, 7, 34, "Output",ExpressionUUID->"027babb0-eeb9-480e-9052-8fd5f5c6bff1"],
Cell[713456, 19011, 496, 11, 34, "Output",ExpressionUUID->"9b3552a5-5a1e-4177-a4bf-b55c66cd1d52"],
Cell[713955, 19024, 487, 10, 51, "Output",ExpressionUUID->"e8b4bd4d-4c74-4d75-990e-df9ba6c523cd"]
}, Open  ]],
Cell[714457, 19037, 278, 6, 46, "Text",ExpressionUUID->"7ad63b1b-58c1-48b0-8daa-fe8c45903242"],
Cell[CellGroupData[{
Cell[714760, 19047, 4890, 131, 514, "Input",ExpressionUUID->"00f4527c-555e-4ee6-8a0d-72201ef1bc5c"],
Cell[CellGroupData[{
Cell[719675, 19182, 187, 4, 24, "Print",ExpressionUUID->"1f9c03ce-449e-4b59-af48-a516e5b98655"],
Cell[719865, 19188, 187, 4, 24, "Print",ExpressionUUID->"b173b807-e876-4e1c-bfef-07b98f854c7a"],
Cell[720055, 19194, 189, 4, 24, "Print",ExpressionUUID->"bd8f0b24-966e-46e6-9a2d-8643a9db524e"]
}, Open  ]]
}, Open  ]],
Cell[720271, 19202, 374, 6, 30, "Input",ExpressionUUID->"ff2a2498-7c71-498b-b885-13ed88aae741"],
Cell[CellGroupData[{
Cell[720670, 19212, 360, 6, 73, "Input",ExpressionUUID->"433ea1e9-a675-448b-b5ce-1f282aaab170"],
Cell[721033, 19220, 183, 3, 34, "Output",ExpressionUUID->"77a6646f-4bcb-4e0e-8ff1-e406ff51aa50"],
Cell[721219, 19225, 184, 3, 34, "Output",ExpressionUUID->"c6580bda-e237-487b-a4eb-0839c353e1ae"],
Cell[721406, 19230, 184, 3, 34, "Output",ExpressionUUID->"f61ed5a1-532e-49c7-8d63-6f0148a6e1c3"]
}, Open  ]],
Cell[721605, 19236, 270, 6, 46, "Text",ExpressionUUID->"4ef7f643-add9-4762-9146-53576b68012b"],
Cell[721878, 19244, 3255, 111, 535, "Input",ExpressionUUID->"a4594163-143b-4a82-97a3-cb64178d1cf9"]
}
]
*)



==> anc/SevenfoldCover.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    362623,       9285]
NotebookOptionsPosition[    344078,       9027]
NotebookOutlinePosition[    344415,       9042]
CellTagsIndexPosition[    344372,       9039]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this notebook I will study the equations of the \
special Dolgachev surface and then construct the minimal model of the 7-fold \
cover that would be a fake projective plane.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8380284153759737`*^9, 3.8380284676252527`*^9}, {
  3.83810428434965*^9, 
  3.83810428553685*^9}},ExpressionUUID->"e4bcac6e-8e6f-4b55-b223-\
1bf7a77439a3"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"fname", " ", "=", "\"\<Desktop/MumfordFPP2021/QuadricsW\>\""}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"QuadricsW", "=", 
    RowBox[{"Read", "[", "fname", "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.838028478438747*^9, 3.8380284990881987`*^9}, {
   3.838029158911399*^9, 3.838029168158202*^9}, {3.838029231310163*^9, 
   3.838029231673745*^9}, 3.838033490905457*^9, {3.838105783770875*^9, 
   3.8381058063806467`*^9}, {3.8381097601945887`*^9, 3.838109760557447*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b0b621f1-6715-4370-9a2c-068aba7f3043"],

Cell[TextData[StyleBox["We will compute the basics, such as the singular \
points. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838109830216289*^9, 3.838109866998865*^9}, {
  3.838109918169733*^9, 
  3.838109946671548*^9}},ExpressionUUID->"9404fcfe-5dd5-4ea3-85a3-\
b47fc4f7d972"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ws", "=", 
   RowBox[{"{", 
    RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", ",", "w6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uws", "=", 
    RowBox[{"{", 
     RowBox[{
     "u0", ",", "u1", ",", "w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5", 
      ",", "w6"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pt2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"uws", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], " ", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "a", " ", "smooth", " ", "intersection", " ", "of",
     " ", "a", " ", "conic", " ", "and", " ", "a", " ", "line", " ", "in", 
    " ", "the", " ", "singular", " ", "fiber"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"QuadricsW", "/.", "pt2"}], "]"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"QuadricsW", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"uws", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt2"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u0", "\[Rule]", "1"}], ",", 
     RowBox[{"u1", "\[Rule]", "1"}], ",", 
     RowBox[{"w1", "\[Rule]", "1"}], ",", 
     RowBox[{"w2", "\[Rule]", "0"}], ",", 
     RowBox[{"w3", "\[Rule]", "0"}], ",", 
     RowBox[{"w4", "\[Rule]", "0"}], ",", 
     RowBox[{"w5", "\[Rule]", "0"}], ",", 
     RowBox[{"w6", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"QuadricsW", "/.", "pt1"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "is", " ", "a", " ", "singular", " ", "point"}], " ", 
   "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"QuadricsW", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"uws", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt1"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8381098533030033`*^9, 3.838110004775106*^9}, {
   3.83811003892277*^9, 3.838110060374852*^9}, {3.838111331794958*^9, 
   3.8381113318282003`*^9}, {3.838135944992117*^9, 3.8381360936550083`*^9}, {
   3.838136208572505*^9, 3.8381363233598757`*^9}, {3.838146431594161*^9, 
   3.838146432637405*^9}, 3.839172894018302*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"9f1a1400-d4e8-4ecc-927e-3b1ceb17ae51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.83813632489732*^9, 3.83814624946097*^9, 
  3.838146433212984*^9, 3.838665220100172*^9, 3.8389122204269667`*^9, 
  3.839152277079115*^9, 3.839334357868094*^9, 3.8394090803426456`*^9, 
  3.839745844514777*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"200e5c52-739a-459c-9963-9f0fe1d61cc2"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.83813632489732*^9, 3.83814624946097*^9, 
  3.838146433212984*^9, 3.838665220100172*^9, 3.8389122204269667`*^9, 
  3.839152277079115*^9, 3.839334357868094*^9, 3.8394090803426456`*^9, 
  3.839745845026534*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b960013a-77cc-4ab8-9a17-47574f2a28fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.83813632489732*^9, 3.83814624946097*^9, 
  3.838146433212984*^9, 3.838665220100172*^9, 3.8389122204269667`*^9, 
  3.839152277079115*^9, 3.839334357868094*^9, 3.8394090803426456`*^9, 
  3.839745845029108*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"1096664b-b0ed-422f-a36d-c7ccbd418297"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.83813632489732*^9, 3.83814624946097*^9, 
  3.838146433212984*^9, 3.838665220100172*^9, 3.8389122204269667`*^9, 
  3.839152277079115*^9, 3.839334357868094*^9, 3.8394090803426456`*^9, 
  3.839745845212936*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"649d491e-cdbe-4559-8e92-2f5092d7c6b9"]
}, Open  ]],

Cell[TextData[StyleBox["We find the lines in the I9 fiber.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838136416383216*^9, 3.8381364223197927`*^9}, {
  3.838821317528234*^9, 
  3.838821321748748*^9}},ExpressionUUID->"b05333a4-f506-475b-bf98-\
e7f7906ea866"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LineInFiber", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u0", "\[Rule]", "1"}], ",", 
       RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ws", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "1", ",", "0", ",", "a1", ",", "a2", ",", "a3", ",", "a4"}], 
            "}"}], "+", 
           RowBox[{"t", 
            RowBox[{"{", 
             RowBox[{
             "0", ",", "1", ",", "a5", ",", "a6", ",", "a7", ",", "a8"}], 
             "}"}]}]}], ")"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqs", ",", 
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"QuadricsW", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", "LineInFiber"}], ",", 
          RowBox[{"t", "^", "2"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqs", ",", 
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"QuadricsW", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", "LineInFiber"}], ",", "t"}],
          "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"eqs", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "/.", "LineInFiber"}], "/.", 
        RowBox[{"t", "\[Rule]", "0"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sols", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Solve", "[", "eqs", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Line1", "=", 
   RowBox[{"LineInFiber", "/.", 
    RowBox[{"sols", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Line2", "=", 
   RowBox[{"LineInFiber", "/.", 
    RowBox[{"sols", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.838117666913293*^9, 3.8381178345588903`*^9}, {
   3.83811827535776*^9, 3.8381182798914003`*^9}, {3.838118513132015*^9, 
   3.838118519454344*^9}, {3.838133806439085*^9, 3.838133830565967*^9}, 
   3.838136136497809*^9, 3.838709131011648*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"328f6007-1c5e-4c74-b44f-80d698402de2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", "0"}], ",", 
     RowBox[{"a2", "\[Rule]", "0"}], ",", 
     RowBox[{"a3", "\[Rule]", "0"}], ",", 
     RowBox[{"a4", "\[Rule]", "0"}], ",", 
     RowBox[{"a5", "\[Rule]", "1"}], ",", 
     RowBox[{"a6", "\[Rule]", "1"}], ",", 
     RowBox[{"a7", "\[Rule]", "1"}], ",", 
     RowBox[{"a8", "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", 
         RowBox[{"11", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"11", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}]}], ",", 
     RowBox[{"a4", "\[Rule]", "0"}], ",", 
     RowBox[{"a5", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}]}], ",", 
     RowBox[{"a6", "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}]}], ",", 
     RowBox[{"a7", "\[Rule]", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}]}]}], ",", 
     RowBox[{"a8", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.838118586939074*^9, 3.838133926239065*^9, 
  3.838136211021402*^9, 3.838146328298703*^9, 3.838146517561013*^9, 
  3.8386652895469837`*^9, 3.838912307614246*^9, 3.839152358950502*^9, 
  3.8393344392020817`*^9, 3.839409155715761*^9, 3.839745936075844*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5f42b203-3b07-4086-a7a2-c3169001fe20"]
}, Open  ]],

Cell[TextData[StyleBox["We will now write down the parametric equation of S.",
 
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838119433979206*^9, 
  3.8381194587585897`*^9}},ExpressionUUID->"5b74d2a2-ca9f-49ba-a369-\
add779dbeedb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ParamS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u0", "\[Rule]", " ", 
      RowBox[{"a1", " ", "+", " ", 
       RowBox[{"a2", " ", "t"}], " ", "+", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"t", "^", "2"}]}]}]}], ",", " ", 
     RowBox[{"u1", "\[Rule]", " ", 
      RowBox[{"a4", " ", "+", " ", 
       RowBox[{"a5", " ", "t"}], " ", "+", " ", 
       RowBox[{"a6", " ", 
        RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
       RowBox[{"a7", " ", 
        RowBox[{"t", "^", "3"}]}]}]}], ",", " ", 
     RowBox[{"w1", "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{"w2", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"w3", "\[Rule]", " ", "1"}], ",", " ", 
     RowBox[{"w4", "\[Rule]", " ", "t"}], ",", " ", 
     RowBox[{"w5", "\[Rule]", " ", 
      RowBox[{"a8", " ", "+", " ", 
       RowBox[{"a9", " ", "t"}], " ", "+", " ", 
       RowBox[{"a10", " ", 
        RowBox[{"t", "^", "2"}]}]}]}], ",", " ", 
     RowBox[{"w6", "\[Rule]", " ", 
      RowBox[{"a11", " ", "+", " ", 
       RowBox[{"a12", " ", "t"}], " ", "+", " ", 
       RowBox[{"a13", " ", 
        RowBox[{"t", "^", "2"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tbz", "=", 
      RowBox[{
       RowBox[{"QuadricsW", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", "ParamS"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "0"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Exponent", "[", 
         RowBox[{"tbz", ",", "t"}], "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"eqs", ",", 
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"tbz", ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParamSsolved", "=", 
  RowBox[{"ParamS", "/.", 
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"Solve", "[", "eqs", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.838118862375167*^9, 3.8381189529773693`*^9}, {
  3.8381191450156107`*^9, 3.838119395645855*^9}, {3.838135937882379*^9, 
  3.838135941164917*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9b41be37-db73-499e-ac2a-0498335414b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u0", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}], ",", 
   RowBox[{"u1", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "47"}], "+", 
        RowBox[{"29", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"42", "-", 
        RowBox[{"42", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"43", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"31", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w1", "\[Rule]", "0"}], ",", 
   RowBox[{"w2", "\[Rule]", "1"}], ",", 
   RowBox[{"w3", "\[Rule]", "1"}], ",", 
   RowBox[{"w4", "\[Rule]", "t"}], ",", 
   RowBox[{"w5", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.838119370736376*^9, 3.838119398863635*^9}, 
   3.838119496247952*^9, 3.838135350748562*^9, 3.838146330488389*^9, 
   3.838146519893484*^9, 3.8386652916647797`*^9, 3.838912310236804*^9, 
   3.839152361399225*^9, 3.8393344416762743`*^9, 3.839409158096373*^9, 
   3.839745938637212*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"00d12da5-1e68-4121-840f-1d7f9a230b4a"]
}, Open  ]],

Cell[TextData[StyleBox["Let us now compute the intersection points of S with \
the singular fiber. We readily see two points on lines and two pairs of \
points on conics. Then we will compute a conic through the A1 and A2 \
singularity.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838135355222516*^9, 3.8381353619280367`*^9}, {
  3.838135726147245*^9, 3.838135734593713*^9}, {3.8381358064884357`*^9, 
  3.838135834085041*^9}, {3.838136833459136*^9, 3.8381368733595*^9}, {
  3.8382092503948593`*^9, 3.8382092749530354`*^9}, {3.8386648166812*^9, 
  3.838664817232419*^9}},ExpressionUUID->"6d97b557-d487-4e25-aea6-\
65e59077302f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solSfiber", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u0", "^", "3"}], "\[Equal]", 
        RowBox[{"u1", "^", "2"}]}], ")"}], "/.", "ParamSsolved"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsS", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "6"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pt", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"uws", "/.", "ParamSsolved"}], "/.", 
         RowBox[{"solSfiber", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lambda", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pt", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", 
         RowBox[{"pt", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lambda2", "=", 
       RowBox[{"pt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"lambda2", "\[Equal]", "0"}], ",", 
        RowBox[{"lambda2", "=", 
         RowBox[{
          RowBox[{"pt", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "/", 
          RowBox[{"lambda", "^", "3"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pt", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"lambda", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/", 
           RowBox[{"lambda", "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "3"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "4"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "4"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "5"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "5"}]}], "/", "lambda2"}]}], "}"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"ptsS", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"pt", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsS", "[", 
   RowBox[{"[", "1", "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"intersection", " ", "with", " ", "the", " ", "line1"}], " ", 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpanP2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ws", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"a1", 
          RowBox[{"(", 
           RowBox[{"ws", "/.", "pt1"}], " ", ")"}]}], " ", "+", " ", 
         RowBox[{"a2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ptsS", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "+", 
            RowBox[{"ptsS", "[", 
             RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}], "\[IndentingNewLine]",
          "+", " ", 
         RowBox[{"a3", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ptsS", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "-", 
              RowBox[{"ptsS", "[", 
               RowBox[{"[", "6", "]"}], "]"}]}], ")"}], ")"}], " ", "/", 
           InterpretationBox[
            TemplateBox[{"Root",RowBox[{
                TemplateBox[{"\"-0.523\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], "+", 
                RowBox[{
                  TemplateBox[{"\"0.375\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
               RowBox[{"Root", "[", 
                 RowBox[{
                   RowBox[{
                    RowBox[{"11", "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
               Short[#, 7]& ],
              Complex[-0.5231589618817711, 0.37534357513778294`]},
             "NumericalApproximation"],
            Root[11 - 17 #^2 + 64 #^4& , 2, 0]]}]}]}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "makes", " ", "it", " ", "defined", " ", "over", " ", "the", 
    " ", "quadratic", " ", "field"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqP2", "=", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"QuadricsW", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u0", "\[Rule]", "1"}], ",", 
           RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}], ")"}], "/.", "SpanP2"}],
       ",", 
      RowBox[{"Extension", "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "verifies", " ", "that", " ", "all", " ", "of", " ", "these", 
    " ", "are", " ", "multiples", " ", "of", " ", "one", " ", "equation"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"EqP2", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"EqP2", "[", 
         RowBox[{"[", "4", "]"}], "]"}], ",", 
        RowBox[{"a3", "^", "2"}]}], "]"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"EqP2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"EqP2", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", 
        RowBox[{"a3", "^", "2"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"EqP2", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a1", "^", "2"}], ",", 
         RowBox[{"a1", " ", "a2"}], ",", " ", 
         RowBox[{"a1", " ", "a3"}], ",", " ", 
         RowBox[{"a2", "^", "2"}], ",", " ", 
         RowBox[{"a2", " ", "a3"}], ",", " ", 
         RowBox[{"a3", "^", "2"}]}], "}"}], "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.83813573979537*^9, 3.8381358050166903`*^9}, {
   3.8381358381863823`*^9, 3.8381358943490667`*^9}, {3.8381367894433517`*^9, 
   3.838136818495551*^9}, {3.838136855241197*^9, 3.838137042292535*^9}, {
   3.838137113398625*^9, 3.838137147257626*^9}, {3.838137183121578*^9, 
   3.838137355806885*^9}, {3.838137402159219*^9, 3.838137432604034*^9}, {
   3.838137465944559*^9, 3.838137507868031*^9}, {3.838137582704381*^9, 
   3.838137598083805*^9}, {3.8381376464687777`*^9, 3.83813764894307*^9}, {
   3.8381377029231052`*^9, 3.838137713792617*^9}, {3.838139049034552*^9, 
   3.838139050921777*^9}, {3.8381390963709593`*^9, 3.838139096426813*^9}, {
   3.838139186686594*^9, 3.838139219084425*^9}, {3.8381392815324707`*^9, 
   3.8381392981187572`*^9}, {3.8381394054685707`*^9, 
   3.8381394398536367`*^9}, {3.8381395121209307`*^9, 3.838139514271797*^9}, {
   3.838139687945051*^9, 3.838140113646566*^9}, {3.83814038474503*^9, 
   3.8381403905944643`*^9}, {3.838140428755699*^9, 3.838140577984098*^9}, {
   3.838140673471387*^9, 3.838140719021549*^9}, {3.838140775936301*^9, 
   3.838140785838709*^9}, {3.838140852867985*^9, 3.838140912448592*^9}, {
   3.838140999566369*^9, 3.838141003538711*^9}, {3.838141148895851*^9, 
   3.838141158849948*^9}, {3.838141258493121*^9, 3.838141287859812*^9}, 
   3.8381413904335737`*^9, {3.8381414855765133`*^9, 3.838141723644923*^9}, {
   3.838141985706872*^9, 3.8381419861806*^9}, {3.83866595888129*^9, 
   3.8386659837281437`*^9}, {3.8387085003320704`*^9, 3.838708501549343*^9}, {
   3.838709303060995*^9, 3.838709348260194*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"8bbe4963-3153-4118-a579-3bdbda8e6d7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.835\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.0990\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"4", "-", 
                 RowBox[{"11", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"8", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[0.8350469391556823, -0.0990120729672586]},
       "NumericalApproximation"],
      Root[4 - 11 #^2 + 8 #^4& , 3, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.835\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.0990\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"4", "-", 
                 RowBox[{"11", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"8", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-0.8350469391556823, 0.09901207296725877]},
       "NumericalApproximation"],
      Root[4 - 11 #^2 + 8 #^4& , 2, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.11\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.380\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"16", "-", 
                 RowBox[{"44", " ", "#1"}], "+", 
                 RowBox[{"52", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"8", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[1.1128527824062133`, -0.3795056232645034]},
       "NumericalApproximation"],
      Root[16 - 44 # + 52 #^2 - 31 #^3 + 8 #^4& , 3, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.825\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.876\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"16", "-", 
                 RowBox[{"44", " ", "#1"}], "+", 
                 RowBox[{"52", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"8", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[0.8246472175937866, 0.8755839940891141]},
       "NumericalApproximation"],
      Root[16 - 44 # + 52 #^2 - 31 #^3 + 8 #^4& , 2, 0]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.838146330673215*^9, 3.838146520062005*^9, 3.838665295748227*^9, {
   3.838665965121469*^9, 3.838665984652087*^9}, 3.838675660033989*^9, 
   3.838709349909597*^9, 3.8389123104749413`*^9, 3.83915236160863*^9, 
   3.839334441863552*^9, 3.839409158309531*^9, 3.839745938830349*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"a160a50c-39cc-4714-bc30-015e9c7dfecb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.838146330673215*^9, 3.838146520062005*^9, 3.838665295748227*^9, {
   3.838665965121469*^9, 3.838665984652087*^9}, 3.838675660033989*^9, 
   3.838709349909597*^9, 3.8389123104749413`*^9, 3.83915236160863*^9, 
   3.839334441863552*^9, 3.839409158309531*^9, 3.839745939235774*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"17a1e4a2-dc0e-4088-8a92-cb76bb814b37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"w1", "\[Rule]", "a1"}], ",", 
   RowBox[{"w2", "\[Rule]", 
    RowBox[{"2", " ", "a2"}]}], ",", 
   RowBox[{"w3", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "a2"}]}], ",", 
   RowBox[{"w4", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a2"}], "+", "a3"}]}], ",", 
   RowBox[{"w5", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15"}], "+", 
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a2"}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a3"}]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a2"}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "21"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a3"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.838146330673215*^9, 3.838146520062005*^9, 3.838665295748227*^9, {
   3.838665965121469*^9, 3.838665984652087*^9}, 3.838675660033989*^9, 
   3.838709349909597*^9, 3.8389123104749413`*^9, 3.83915236160863*^9, 
   3.839334441863552*^9, 3.839409158309531*^9, 3.8397459394916058`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"02069a6c-176a-4dba-8ba2-36bc72fdec9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.838146330673215*^9, 3.838146520062005*^9, 3.838665295748227*^9, {
   3.838665965121469*^9, 3.838665984652087*^9}, 3.838675660033989*^9, 
   3.838709349909597*^9, 3.8389123104749413`*^9, 3.83915236160863*^9, 
   3.839334441863552*^9, 3.839409158309531*^9, 3.839745939778821*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"3a38d415-44fa-45a8-884d-c7c0f2524f19"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.838146330673215*^9, 3.838146520062005*^9, 3.838665295748227*^9, {
   3.838665965121469*^9, 3.838665984652087*^9}, 3.838675660033989*^9, 
   3.838709349909597*^9, 3.8389123104749413`*^9, 3.83915236160863*^9, 
   3.839334441863552*^9, 3.839409158309531*^9, 3.839745939814711*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"ec100424-e5f6-4a8a-a4de-ab3db3702988"]
}, Open  ]],

Cell[TextData[StyleBox["We will now look for other S. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838120417942678*^9, 3.838120425744391*^9}, {
   3.838120691780007*^9, 3.838120759308977*^9}, 3.83812477827705*^9, 
   3.8381464667172527`*^9},ExpressionUUID->"8393e39a-395f-4efc-83c0-\
c1a9adc23fdd"],

Cell[TextData[StyleBox["We know from the intersection data that S2 should be \
cut out by a (1,8) divisor which vanishes, among other things, at 3 x the \
other line. Let us figure out at least the double vanishing condition. This \
means that the equation vanishes on the tangent space. We can ensure it by \
looking at several points on the line. We would also like to understand the \
conics in the singular fiber.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838133712079324*^9, 3.838133781247911*^9}, {
  3.8381344564504337`*^9, 3.8381345179744673`*^9}, {3.838135178769754*^9, 
  3.838135204080351*^9}},ExpressionUUID->"b1613ccb-db59-44cd-84dd-\
9451ded9ccac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Equation18", "=", 
   RowBox[{
    RowBox[{"a1", " ", 
     RowBox[{"u0", "^", "4"}], " ", "w1"}], " ", "+", " ", 
    RowBox[{"a2", " ", "u0", " ", 
     RowBox[{"u1", "^", "2"}], " ", "w1"}], " ", "+", " ", 
    RowBox[{"a3", " ", "u0", " ", "u1", " ", "w2"}], " ", "+", " ", 
    RowBox[{"a4", " ", 
     RowBox[{"u0", "^", "2"}], " ", "w3"}], " ", "+", " ", 
    RowBox[{"a5", " ", 
     RowBox[{"u0", "^", "2"}], " ", "w4"}], " ", "+", " ", 
    RowBox[{"a6", " ", "u1", " ", "w5"}], " ", "+", " ", 
    RowBox[{"a7", " ", "u1", " ", "w6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equation18", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Equation18", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"0", "\[Equal]", " ", "Equation18"}], "/.", "Line2"}], "/.", 
          RowBox[{"t", "\[Rule]", "0"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "\[Equal]", "  ", "Equation18"}], "/.", "Line2"}], "/.", 
          RowBox[{"t", "\[Rule]", "1"}]}]}], "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Equal]", "1"}], ",", 
     RowBox[{
      RowBox[{"0", "\[Equal]", " ", "Equation18"}], "/.", "pt2"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", "Equation18"}], "/.", "ParamSsolved"}], "/.", 
      RowBox[{"solSfiber", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", "Equation18"}], "/.", "ParamSsolved"}], "/.", 
      RowBox[{"solSfiber", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "2"}], ",", 
    RowBox[{"m", "\[LessEqual]", "6"}], ",", 
    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pt", "=", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"Line2", "/.", 
        RowBox[{"t", "\[Rule]", "m"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"TanSp", "=", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"QuadricsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"uws", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "/.", "pt"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "4"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"eqs", ",", 
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"Equation18", ",", 
                  RowBox[{"uws", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pt"}], 
               ")"}], " ", 
              RowBox[{
               RowBox[{"TanSp", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Equation18", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Equation18", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", "eqs", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "get", " ", "the", " ", "desired", " ", "equation"}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.838133700431464*^9, 3.83813370172719*^9}, {
  3.838134300199151*^9, 3.838134447441674*^9}, {3.8381345246804867`*^9, 
  3.838134541897196*^9}, {3.838134609332499*^9, 3.838134687728572*^9}, {
  3.838134790329784*^9, 3.838134872103343*^9}, {3.838134903065651*^9, 
  3.838134968172003*^9}, {3.838135001060532*^9, 3.8381350451832857`*^9}, {
  3.838135121732369*^9, 3.8381351218096046`*^9}, {3.838142025225959*^9, 
  3.838142200800478*^9}, {3.838142260117807*^9, 3.8381422675285883`*^9}, {
  3.838145820896106*^9, 3.8381458256845407`*^9}, {3.838145857772468*^9, 
  3.8381458599114723`*^9}, {3.838149956730734*^9, 3.838149967265892*^9}, {
  3.838209332721294*^9, 3.8382093573514957`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"19a070b7-0ad3-4c21-97a9-7e785021d34e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", " ", 
   SuperscriptBox["u0", "4"], " ", "w1"}], "+", 
  RowBox[{"a2", " ", "u0", " ", 
   SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "28"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a1"}], "+", 
     RowBox[{
      FractionBox["1", "28"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a2"}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a4"}], "+", 
     RowBox[{
      FractionBox["1", "14"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a5"}]}], ")"}], " ", "u0", " ", "u1", 
   " ", "w2"}], "+", 
  RowBox[{"a4", " ", 
   SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
  RowBox[{"a5", " ", 
   SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "28"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a1"}], "+", 
     RowBox[{
      FractionBox["1", "28"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a2"}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "13"}], "-", 
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a4"}], "+", 
     RowBox[{
      FractionBox["1", "14"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"11", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "a5"}]}], ")"}], " ", "u1", " ", 
   "w5"}], "+", 
  RowBox[{"a7", " ", "u1", " ", "w6"}]}]], "Output",
 CellChangeTimes->{{3.838134390433979*^9, 3.8381344266436996`*^9}, {
   3.838134534263629*^9, 3.838134542355357*^9}, 3.838134639353393*^9, {
   3.838134679261503*^9, 3.8381346883123627`*^9}, 3.838134969183341*^9, 
   3.8381350050629787`*^9, 3.838135047491054*^9, 3.838135122236061*^9, {
   3.838142030272093*^9, 3.8381420652798357`*^9}, {3.8381421015008297`*^9, 
   3.838142115751169*^9}, {3.838142182112092*^9, 3.8381422010400457`*^9}, 
   3.838145860729156*^9, 3.838146331618803*^9, 3.838146608476722*^9, {
   3.838149957256513*^9, 3.838149986898575*^9}, {3.838209343255705*^9, 
   3.838209358051744*^9}, 3.8389123116946898`*^9, 3.839152362687251*^9, 
   3.839334442987385*^9, 3.83940915936434*^9, 3.8397459399761143`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"ef04d1bf-3f6f-4365-9c48-2c6d840103f8"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.838135005068829*^9, 3.838135047497034*^9, 3.83813512224093*^9, {
   3.838142030279274*^9, 3.838142065283074*^9}, {3.838142101506714*^9, 
   3.838142115754588*^9}, {3.838142182118445*^9, 3.8381422010442457`*^9}, 
   3.8381458607352467`*^9, 3.8381463316220303`*^9, 3.838146608480434*^9, {
   3.838149957259993*^9, 3.838149986909588*^9}, {3.838209343267783*^9, 
   3.838209358059758*^9}, 3.8389123116983767`*^9, 3.839152362690899*^9, 
   3.839334442994544*^9, 3.8394091593690042`*^9, 3.83974593997992*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a21b57ff-154f-4fca-9573-5e08e972aa84"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.838135005068829*^9, 3.838135047497034*^9, 3.83813512224093*^9, {
   3.838142030279274*^9, 3.838142065283074*^9}, {3.838142101506714*^9, 
   3.838142115754588*^9}, {3.838142182118445*^9, 3.8381422010442457`*^9}, 
   3.8381458607352467`*^9, 3.8381463316220303`*^9, 3.838146608480434*^9, {
   3.838149957259993*^9, 3.838149986909588*^9}, {3.838209343267783*^9, 
   3.838209358059758*^9}, 3.8389123116983767`*^9, 3.839152362690899*^9, 
   3.839334442994544*^9, 3.8394091593690042`*^9, 3.839745941936365*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"63b4d7b0-8658-4a9d-9507-592c8a594bf8"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.838135005068829*^9, 3.838135047497034*^9, 3.83813512224093*^9, {
   3.838142030279274*^9, 3.838142065283074*^9}, {3.838142101506714*^9, 
   3.838142115754588*^9}, {3.838142182118445*^9, 3.8381422010442457`*^9}, 
   3.8381458607352467`*^9, 3.8381463316220303`*^9, 3.838146608480434*^9, {
   3.838149957259993*^9, 3.838149986909588*^9}, {3.838209343267783*^9, 
   3.838209358059758*^9}, 3.8389123116983767`*^9, 3.839152362690899*^9, 
   3.839334442994544*^9, 3.8394091593690042`*^9, 3.839745943796719*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"bfe91b1d-1ed2-49fb-b578-6e1a0a5854e8"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.838135005068829*^9, 3.838135047497034*^9, 3.83813512224093*^9, {
   3.838142030279274*^9, 3.838142065283074*^9}, {3.838142101506714*^9, 
   3.838142115754588*^9}, {3.838142182118445*^9, 3.8381422010442457`*^9}, 
   3.8381458607352467`*^9, 3.8381463316220303`*^9, 3.838146608480434*^9, {
   3.838149957259993*^9, 3.838149986909588*^9}, {3.838209343267783*^9, 
   3.838209358059758*^9}, 3.8389123116983767`*^9, 3.839152362690899*^9, 
   3.839334442994544*^9, 3.8394091593690042`*^9, 3.8397459456692533`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"513b4151-9eaf-490c-855f-2ce12a434516"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.838135005068829*^9, 3.838135047497034*^9, 3.83813512224093*^9, {
   3.838142030279274*^9, 3.838142065283074*^9}, {3.838142101506714*^9, 
   3.838142115754588*^9}, {3.838142182118445*^9, 3.8381422010442457`*^9}, 
   3.8381458607352467`*^9, 3.8381463316220303`*^9, 3.838146608480434*^9, {
   3.838149957259993*^9, 3.838149986909588*^9}, {3.838209343267783*^9, 
   3.838209358059758*^9}, 3.8389123116983767`*^9, 3.839152362690899*^9, 
   3.839334442994544*^9, 3.8394091593690042`*^9, 3.839745947547348*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"34a6112d-49c6-486f-961f-675b746d4cca"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}]\\) are equal to zero. Assuming they are.\"",2,35,1,
   25270868113736420638,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8382093461544867`*^9, 3.838209366029601*^9}, 
   3.838912321945669*^9, 3.839152371881598*^9, 3.839334452743989*^9, 
   3.839409171669609*^9, 3.839745950809618*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"417aca66-94dc-4ec6-8df2-3f15cff2db0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u0", "4"], " ", "w1"}], "+", 
  RowBox[{
   FractionBox["1", "149"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "124"}], "-", 
     RowBox[{"9", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", "u0", " ", 
   SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "553"}], "+", 
      RowBox[{"509", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w2"}], "8344"], 
  "+", 
  RowBox[{
   FractionBox["1", "149"], " ", 
   RowBox[{"(", 
    RowBox[{"20", "-", 
     RowBox[{"37", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
  RowBox[{
   FractionBox["1", "596"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "155"}], "+", 
     RowBox[{"175", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3255", "+", 
      RowBox[{"1093", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w5"}], "8344"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "763"}], "-", 
      RowBox[{"369", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "u1", " ", "w6"}], "2086"]}]], "Output",
 CellChangeTimes->{{3.838134390433979*^9, 3.8381344266436996`*^9}, {
   3.838134534263629*^9, 3.838134542355357*^9}, 3.838134639353393*^9, {
   3.838134679261503*^9, 3.8381346883123627`*^9}, 3.838134969183341*^9, 
   3.8381350050629787`*^9, 3.838135047491054*^9, 3.838135122236061*^9, {
   3.838142030272093*^9, 3.8381420652798357`*^9}, {3.8381421015008297`*^9, 
   3.838142115751169*^9}, {3.838142182112092*^9, 3.8381422010400457`*^9}, 
   3.838145860729156*^9, 3.838146331618803*^9, 3.838146608476722*^9, {
   3.838149957256513*^9, 3.838149986898575*^9}, {3.838209343255705*^9, 
   3.838209358051744*^9}, 3.8389123116946898`*^9, 3.839152362687251*^9, 
   3.839334442987385*^9, 3.83940915936434*^9, 3.8397459510896797`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"f7deb614-7b39-4aad-a596-ef71a980dca2"]
}, Open  ]],

Cell[TextData[StyleBox["We can try compute the parametric equation of S2 in \
multiple ways, but some of the more straightforward approaches failed. We \
will do the following. For a given value of t we can compute the \
corresponding point on S and six points of S2 in that fiber. If we knew which \
of the six points is the right one, we could use several such calculations to \
find the coefficients of the parametrization. \n\nOne way to determine which \
points are right is by looking at field extensions.  We expect that the \
correct point on S2 will be defined over the quadratic imaginary field. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8382193920962353`*^9, 3.838219625481024*^9}, {
   3.838219965314515*^9, 3.838219997729617*^9}, 
   3.8388213931670523`*^9},ExpressionUUID->"5ab349f4-cb2e-4604-a563-\
5b0ec6b28f58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"correctpoints", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "2"}], ",", 
    RowBox[{"m", "\[LessEqual]", "10"}], ",", 
    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"samplet", "=", 
      RowBox[{"t", "\[Rule]", "m"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sixpoints", "=", 
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"uws", "/.", 
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"QuadricsW", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "\[Equal]", " ", "Equation18"}], ",", 
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"w1", "-", "1"}]}], ",", 
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"u0", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"u0", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                   ")"}]}]}], ",", " ", 
                RowBox[{"0", "\[Equal]", " ", 
                 RowBox[{"u1", "-", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"u1", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                   ")"}]}]}]}], "}"}]}], "]"}], ",", "2000"}], "]"}]}], "]"}],
         ",", "12"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"MinimalPolynomial", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"sixpoints", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "5", "]"}], "]"}], ",", "s"}], "]"}], ",", "s"}],
             "]"}], "\[LessEqual]", "2"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"correctpoints", ",", 
             RowBox[{"sixpoints", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParamS2solved", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "can", " ", "easily", " ", "solve", " ", "for", " ",
     "S2", " ", "and", " ", "verify"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "8"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"solS2", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"correctpoints", "[", 
            RowBox[{"[", 
             RowBox[{"m", "-", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", "\[Equal]", " ", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "m"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"m", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"m", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"m", "^", "5"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "10"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ParamS2solved", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
         RowBox[{"(", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "t"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"t", "^", "5"}]}]}], ")"}]}], "/.", 
        RowBox[{"solS2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "ParamS2solved", "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"QuadricsW", "/.", "ParamS2solved"}], "]"}]}], "Input",
 CellChangeTimes->{{3.838219634828562*^9, 3.8382199574073963`*^9}, {
   3.838220050897547*^9, 3.8382201015856647`*^9}, {3.838220243681632*^9, 
   3.83822031896777*^9}, {3.8382203506850023`*^9, 3.838220351213463*^9}, 
   3.838225083146791*^9, {3.838225115520039*^9, 3.838225119083826*^9}, {
   3.838225404202479*^9, 3.838225405461388*^9}, {3.838225651385066*^9, 
   3.838225652483745*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0029a81b-78c8-43b6-977d-dd52f159f20e"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.839745951165024*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"f9af2db7-cf55-43e3-b54f-bc3db06bc598"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.839745980543674*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"668d5581-d92f-437b-904e-4c7ef980bbe5"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.839746021068199*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"7f2ce5f7-1228-498c-baa2-d5f72fd0a8fb"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.8397460517955503`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"a463dabc-dfaa-4d35-b603-6bc3c22f302d"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.839746085706208*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"ab64a8e3-e12c-4346-8be1-ace0a68daae3"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.83974611748063*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"1b5cc80f-3c4b-4a76-bd3f-c367c06379e6"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.839746154994808*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"ab3a5d4f-c46a-4299-8a70-ebdd1441a0a1"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.839746188693886*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"1ad77512-6c17-4c5c-8c47-17ff885b4d25"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{{3.8382203070944757`*^9, 3.838220319916844*^9}, 
   3.83822035269372*^9, 3.8382251215868998`*^9, 3.83822943856463*^9, 
   3.838912322233089*^9, 3.8391523721608343`*^9, 3.839334453037156*^9, 
   3.839409172117882*^9, 3.8397462248009453`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"ffa5086e-f925-4b76-9e32-03d07be7acb3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u0", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "13"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"7", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}], ",", 
   RowBox[{"u1", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "47"}], "+", 
        RowBox[{"29", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"42", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["7"]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"43", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"31", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w1", "\[Rule]", "1"}], ",", 
   RowBox[{"w2", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3121", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"403", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2455", "-", 
        RowBox[{"263", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2545", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"221", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3473"}], "+", 
        RowBox[{"237", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w3", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3505", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"2963", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"2259", "-", 
        RowBox[{"1391", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2039", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"955", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12475"}], "+", 
        RowBox[{"4527", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{
      FractionBox["7", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"985", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"277", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w4", "\[Rule]", 
    RowBox[{"432", "-", 
     RowBox[{"1264", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"227", "-", 
        RowBox[{"295", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2039", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"1595", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"20", " ", 
      RowBox[{"(", 
       RowBox[{"355", "-", 
        RowBox[{"183", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"32", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"67", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"23", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w5", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2265", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"2539", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"2941", "-", 
        RowBox[{"1523", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"368", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"99", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"29", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"12453", "-", 
        RowBox[{"2033", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "-", 
     RowBox[{"24", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1323", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"95", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "15479"}], "-", 
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"(", 
       RowBox[{"295", "+", 
        RowBox[{"21", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "921"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"107", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1133", "+", 
        RowBox[{"167", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"845", "+", 
        RowBox[{"199", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18893"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"5191", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{
      FractionBox["23", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"275", "+", 
        RowBox[{"89", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.838229729270339*^9, 3.838912627504953*^9, 
  3.839152629737363*^9, 3.839334744388454*^9, 3.839409448649403*^9, 
  3.8397462583995047`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"27ccaa0e-4a9e-464b-88b6-4032014a5d85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.838229729270339*^9, 3.838912627504953*^9, 
  3.839152629737363*^9, 3.839334744388454*^9, 3.839409448649403*^9, 
  3.839746259253796*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c74e4019-8dcc-44de-a145-d8b88c123a21"]
}, Open  ]],

Cell[TextData[StyleBox["We will now construct the curve S1 as well as an \
order three automorphism of the surface. The curve S1 could be constructed as \
follows. For a given value of t we have points on S and S2. We can employ the \
group law on the elliptic curve to construct the corresponding point on S1. \
The idea is to take pick a hyperplane that\[CloseCurlyQuote]s tangent to the \
point on S, then compute four extra intersection points, then take hyperplane \
through these points and the point from S2. It\[OpenCurlyQuote]s best to do \
it numerically, with subsequent RootApproximant command.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8382222646849823`*^9, 3.838222286514188*^9}, {
   3.83822276615639*^9, 3.8382229063485327`*^9}, {3.838224200222624*^9, 
   3.8382242946358128`*^9}, {3.8382250177334623`*^9, 3.838225031346901*^9}, 
   3.838225069732226*^9},ExpressionUUID->"166d2c1d-fed1-498e-95e0-\
c86910c44e58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"correctpointsS1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "2"}], ",", 
     RowBox[{"m", "\[LessEqual]", "10"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"samplet", "=", 
       RowBox[{"t", "\[Rule]", "m"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ptS", "=", 
       RowBox[{
        RowBox[{"uws", "/.", "ParamSsolved"}], "/.", "samplet"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ns", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"QuadricsW", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"u0", "\[Rule]", " ", 
                   RowBox[{"ptS", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                  RowBox[{"u1", "\[Rule]", 
                   RowBox[{"ptS", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], ",", 
               RowBox[{"ws", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
             "ParamSsolved"}], "/.", "samplet"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"tanpl", "=", 
       RowBox[{
        RowBox[{"a1", " ", "w2"}], " ", "+", 
        RowBox[{"a2", " ", "w3"}], " ", "+", " ", "w4"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tanplsolved", "=", 
       RowBox[{"tanpl", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{"tanpl", ",", 
                    RowBox[{"ws", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   "ParamSsolved"}], "/.", "samplet"}], ")"}], 
                RowBox[{
                 RowBox[{"ns", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "\[Equal]",
              "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"0", "\[Equal]", " ", "tanpl"}], "/.", "ParamSsolved"}],
              "/.", "samplet"}]}], "}"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"QuadricsW", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", "\[Equal]", "tanplsolved"}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"w2", "-", "1"}]}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u0", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"u0", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                ")"}]}]}], ",", " ", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u1", "-", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"u1", "/.", "ParamSsolved"}], "/.", "samplet"}], 
                ")"}]}]}]}], "}"}]}], "]"}], ",", "2000"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"fourextra", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "6"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"w1", "/.", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "\[NotEqual]", "0"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"fourextra", ",", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"fivepts", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"fourextra", ",", 
         RowBox[{"ParamS2solved", "/.", "samplet"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"planew", "=", 
       RowBox[{
        RowBox[{"a1", " ", "w1"}], " ", "+", " ", 
        RowBox[{"a2", " ", "w2"}], " ", "+", 
        RowBox[{"a3", " ", "w3"}], " ", "+", " ", 
        RowBox[{"a4", " ", "w4"}], " ", "+", " ", 
        RowBox[{"a5", " ", "w5"}], " ", "+", " ", "w6"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"planewsolved", "=", 
       RowBox[{"planew", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", "planew"}], "/.", 
             RowBox[{"fivepts", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"pluss1", " ", "=", " ", "\[IndentingNewLine]", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"QuadricsW", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", "\[Equal]", "planewsolved"}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"w1", "-", "1"}]}], ",", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u0", "-", 
               RowBox[{"ptS", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}]}], ",", " ", 
             RowBox[{"0", "\[Equal]", " ", 
              RowBox[{"u1", "-", " ", 
               RowBox[{"ptS", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}]}]}], "}"}]}], "]"}], ",", 
         "1900"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "6"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"w2k", "=", 
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{"w2", "/.", 
              RowBox[{"pluss1", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", "12"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"MinimalPolynomial", "[", 
               RowBox[{"w2k", ",", "s"}], "]"}], ",", "s"}], "]"}], 
            "\[LessEqual]", "2"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"w2k", "\[NotEqual]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"w2", "/.", "ParamS2solved"}], "/.", "samplet"}], 
               ")"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"correctpointsS1", ",", 
                RowBox[{"RootApproximant", "[", 
                 RowBox[{"Chop", "[", 
                  RowBox[{"uws", "/.", 
                   RowBox[{"pluss1", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], 
              ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParamS1solved", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "can", " ", "easily", " ", "solve", " ", "for", " ",
     "S1", " ", "and", " ", "verify"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "8"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"solS1", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"correctpointsS1", "[", 
            RowBox[{"[", 
             RowBox[{"m", "-", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], " ", "\[Equal]", " ", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "m"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"m", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"m", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"m", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"m", "^", "5"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "2", ",", "10"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ParamS1solved", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "  ", 
         RowBox[{"(", 
          RowBox[{"a1", " ", "+", " ", 
           RowBox[{"a2", " ", "t"}], " ", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"a4", " ", 
            RowBox[{"t", "^", "3"}]}], " ", "+", " ", 
           RowBox[{"a5", " ", 
            RowBox[{"t", "^", "4"}]}], " ", "+", " ", 
           RowBox[{"a6", " ", 
            RowBox[{"t", "^", "5"}]}]}], ")"}]}], "/.", 
        RowBox[{"solS1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "ParamS1solved", "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"QuadricsW", "/.", "ParamS1solved"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8382251453692503`*^9, 3.838225334486288*^9}, {
  3.838225668121253*^9, 3.8382257283636827`*^9}, {3.838225758457247*^9, 
  3.838225796532708*^9}, {3.838225959188134*^9, 3.838226278867156*^9}, {
  3.8382263130708113`*^9, 3.838226425052683*^9}, {3.8382265287777433`*^9, 
  3.838226528839642*^9}, {3.838226575717655*^9, 3.838226577789085*^9}, {
  3.838226642782058*^9, 3.8382270627942047`*^9}, {3.83822710349718*^9, 
  3.838227108390098*^9}, {3.838227153380117*^9, 3.838227168242684*^9}, {
  3.8382275580062017`*^9, 3.838227586148712*^9}, {3.838227703031012*^9, 
  3.838227892259828*^9}, {3.838227929248557*^9, 3.83822798123026*^9}, {
  3.83822807998484*^9, 3.838228164142125*^9}, {3.838228697219809*^9, 
  3.8382287064231577`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"27632ec0-c009-44d9-a42b-10ed18ff7aac"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.83974625948635*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"673d6679-fe94-4684-990c-90424505a379"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746336593575*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"ba2d986f-728d-42ca-95aa-2362e3b0a26e"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746412352496*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"48bd4c47-9763-4a9d-bc19-b63bd7ab2fc7"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746493345439*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"8e2fd9fb-7569-44af-8f76-334736174191"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746568943984*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"c49b919b-f255-4bfd-81d5-d8abd697b96e"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746651241642*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"219a61eb-7c55-49b8-a423-6353d5c41c1a"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746737612412*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"f6ae4915-36a9-4936-abc3-6f7724340d9a"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746824602947*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"b8ea5e22-5163-43a4-8181-cb73e35d4338"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.838228166373595*^9, {3.838228699525799*^9, 3.8382287078469057`*^9}, 
   3.838912628853438*^9, 3.839152630667541*^9, 3.839334745445794*^9, 
   3.83940944966223*^9, 3.839746907597908*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"1571062b-eca3-461e-897a-7c8d9b92dbf8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u0", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "13"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"7", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}]}]}], ",", 
   RowBox[{"u1", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "47"}], "+", 
        RowBox[{"29", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"42", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["7"]}], ")"}], " ", "t"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"43", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"31", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w1", "\[Rule]", "1"}], ",", 
   RowBox[{"w2", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1049", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"379", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"227", "-", 
        RowBox[{"141", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"357", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"529", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "15"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"77", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}]}]}], ",", 
   RowBox[{"w3", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1271"}], "-", 
        RowBox[{"363", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "+", 
     RowBox[{"16", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "193"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"37", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2723", "+", 
        RowBox[{"265", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"4096", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4417"}], "+", 
        RowBox[{"477", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w4", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1105"}], "-", 
     RowBox[{"77", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}], "+", 
     RowBox[{"16", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "261"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"7", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"381", "-", 
        RowBox[{"13", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"997", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"113", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "965"}], "+", 
        RowBox[{"209", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}]}]}], ",", 
   RowBox[{"w5", "\[Rule]", 
    RowBox[{"224", "-", 
     RowBox[{"96", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}], "-", 
     RowBox[{"80", " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{"16", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "189"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"61", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"111", "+", 
        RowBox[{"53", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1201"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"627", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"369", "+", 
        RowBox[{"179", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"75", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"187", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", "t"}], "+", 
     RowBox[{"70", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "43"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"33", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2987", "+", 
        RowBox[{"1313", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18397"}], " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"5239", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5197"}], "-", 
        RowBox[{"967", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["t", "5"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.838228694591488*^9, 3.8382287037178288`*^9}, 
   3.838229357193326*^9, 3.838913332111515*^9, 3.839153271501892*^9, 
   3.8393354889691563`*^9, 3.839410125614867*^9, 3.839746969456073*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"dfa40431-e17f-42f7-b253-ee1801e7b8c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.838228694591488*^9, 3.8382287037178288`*^9}, 
   3.838229357193326*^9, 3.838913332111515*^9, 3.839153271501892*^9, 
   3.8393354889691563`*^9, 3.839410125614867*^9, 3.839746970208501*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"09aa5a6d-eb96-4b11-9bca-f0313c017845"]
}, Open  ]],

Cell[TextData[StyleBox["Let us now compute the degree (1,10) equation that \
vanishes on S1. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8382782977514553`*^9, 
  3.838278326867621*^9}},ExpressionUUID->"20961e5a-03df-454d-8fb3-\
4b952dbbab84"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Equation110", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"u0", "^", "5"}], " ", "w1"}], " ", "+", " ", 
    RowBox[{"a2", " ", 
     RowBox[{"u0", "^", "2"}], " ", 
     RowBox[{"u1", "^", "2"}], " ", "w1"}], " ", "+", " ", 
    RowBox[{"a3", " ", 
     RowBox[{"u0", "^", "2"}], " ", "u1", " ", "w2"}], " ", "+", " ", 
    RowBox[{"a4", " ", 
     RowBox[{"u0", "^", "3"}], " ", "w3"}], " ", "+", " ", 
    RowBox[{"a5", " ", 
     RowBox[{"u1", "^", "2"}], " ", "w3"}], " ", "+", " ", 
    RowBox[{"a6", " ", 
     RowBox[{"u0", "^", "3"}], " ", "w4"}], " ", "+", " ", 
    RowBox[{"a7", " ", 
     RowBox[{"u1", "^", "2"}], " ", "w4"}], " ", "+", " ", 
    RowBox[{"a8", " ", "u0", " ", "u1", " ", "w5"}], " ", "+", " ", 
    RowBox[{"a9", " ", "u0", " ", "u1", " ", "w6"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Equation110", "/.", "ParamS1solved"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Equation110", "=", 
  RowBox[{"Equation110", "/.", 
   RowBox[{
    RowBox[{"RootReduce", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"tbz", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Equation110", "/.", "ParamS1solved"}], "]"}]}], "Input",
 CellChangeTimes->{{3.838278332006712*^9, 3.838278660354082*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"bc0392a0-1f4b-4ea1-a967-3102d065cb3c"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ztest",
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]\\) are equal to \
zero. Assuming they are.\"",2,50,2,25270868113736420638,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.838278547068211*^9, 3.8382785959857817`*^9}, {
   3.8382786449786053`*^9, 3.8382786688240843`*^9}, 3.83891334281042*^9, 
   3.839153281209793*^9, 3.839335499863367*^9, 3.8394101346127768`*^9, 
   3.839746980309516*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"8eee1a3d-18cc-4f23-8933-d0a4e11bd46c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u0", "5"], " ", "w1"}], "-", 
  RowBox[{
   SuperscriptBox["u0", "2"], " ", 
   SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1897"}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    SuperscriptBox["u0", "2"], " ", "u1", " ", "w2"}], "7112"], "+", 
  RowBox[{
   FractionBox["1", "254"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"17", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "3"], " ", "w3"}], "+", 
  RowBox[{
   FractionBox["1", "254"], " ", 
   RowBox[{"(", 
    RowBox[{"39", "+", 
     RowBox[{"33", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u1", "2"], " ", "w3"}], "+", 
  RowBox[{
   FractionBox["1", "508"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "71"}], "-", 
     RowBox[{"21", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u0", "3"], " ", "w4"}], "+", 
  RowBox[{
   FractionBox["1", "254"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "71"}], "-", 
     RowBox[{"21", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox["u1", "2"], " ", "w4"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6559", "+", 
      RowBox[{"509", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w5"}], "7112"], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1435"}], "-", 
      RowBox[{"81", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "u0", " ", "u1", " ", "w6"}], 
   "1778"]}]], "Output",
 CellChangeTimes->{{3.838278549228237*^9, 3.8382786011483593`*^9}, {
   3.838278649993572*^9, 3.8382786735069637`*^9}, 3.838913347410408*^9, 
   3.839153285673113*^9, 3.839335504805523*^9, 3.839410138848228*^9, 
   3.83974698493652*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b0ad728f-8ab2-4dd3-9ae1-554d8c524719"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.838278549228237*^9, 3.8382786011483593`*^9}, {
   3.838278649993572*^9, 3.8382786735069637`*^9}, 3.838913347410408*^9, 
   3.839153285673113*^9, 3.839335504805523*^9, 3.839410138848228*^9, 
   3.8397469850615263`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"bd161941-33f6-44d1-adb4-6f3b193bae1c"]
}, Open  ]],

Cell[TextData[StyleBox["We would like to now compute the order three \
automorphism. Perhaps the best way of thinking about it is that we have a \
curve over C[u0,u1] and we would like to find its automorphism. Moreover, we \
know that, up to scaling, w1 -> Equation18 -> Equation110->w1.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838328239182454*^9, 3.838328343993183*^9}, {
  3.838399142280525*^9, 3.83839915013337*^9}, {3.839409591431816*^9, 
  3.839409597946292*^9}},ExpressionUUID->"4be28ef4-96f9-429e-bf95-\
9eeedd4f55e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Order3Matrices", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "2"}], ",", 
    RowBox[{"m", "\[LessEqual]", "30"}], ",", 
    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "5"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"Print", "[", "m", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"samplet", "=", 
      RowBox[{"t", "\[Rule]", "m"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sixt", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u1", "^", "2"}], "/", 
            RowBox[{"u0", "^", "3"}]}], ")"}], "/.", "ParamSsolved"}], " ", 
         ")"}], "\[Equal]", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u1", "^", "2"}], "/", 
             RowBox[{"u0", "^", "3"}]}], ")"}], "/.", "ParamSsolved"}], " ", "/.",
           "samplet"}], ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "\[Equal]", " ", "t"}], "/.", 
           RowBox[{"sixt", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", " ", 
          RowBox[{"goodindex", "=", "k"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"sixt", "=", 
      RowBox[{"N", "[", 
       RowBox[{"sixt", ",", "2000"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"ptsS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "/.", "ParamSsolved"}], "/.", 
         RowBox[{"sixt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ptsS1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "/.", "ParamS1solved"}], "/.", 
         RowBox[{"sixt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ptsS2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uws", "/.", "ParamS2solved"}], "/.", 
         RowBox[{"sixt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"normalize", " ", "to", " ", "the", " ", "good", " ", "point"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"lambda0", "=", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "goodindex", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", 
        RowBox[{
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "goodindex", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pt", "=", 
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambda", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/", 
            RowBox[{"pt", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], " ", ")"}], "/", "lambda0"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "2"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "3"}]}], ",", 
               RowBox[{"pt", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], 
                RowBox[{"lambda", "^", "3"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}]}], "}"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pt", "=", 
         RowBox[{"ptsS1", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambda", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"pt", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/", "lambda0"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ptsS1", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "2"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "3"}]}], ",", 
               RowBox[{"pt", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], 
                RowBox[{"lambda", "^", "3"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}]}], "}"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pt", "=", 
         RowBox[{"ptsS2", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lambda", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"pt", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "/", "lambda0"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ptsS2", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", " ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "2"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "3"}]}], ",", 
               RowBox[{"pt", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], 
                RowBox[{"lambda", "^", "3"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "6", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "4"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}], ",", " ", 
               RowBox[{
                RowBox[{"pt", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], " ", 
                RowBox[{"lambda", "^", "5"}]}]}], "}"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"AutoOrder3", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<a\>\"", ",", 
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{"6", " ", "k"}], " ", "+", " ", "l", "-", "6"}], 
                "]"}]}], "]"}], "]"}], 
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Eqs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "6"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"w2", " ", "will", " ", "be", " ", "nonzero"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pt1", "=", 
         RowBox[{"ptsS", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt2", "=", 
         RowBox[{"ptsS1", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pt3", "=", 
         RowBox[{"ptsS2", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"newpt1", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ws", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "/.", " ", "AutoOrder3"}], "/.",
               "pt1"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newpt2", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ws", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "/.", " ", "AutoOrder3"}], "/.",
               "pt2"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newpt3", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"ws", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "/.", " ", "AutoOrder3"}], "/.",
               "pt3"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Eqs", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Minors", "[", 
             RowBox[{
              RowBox[{"ws", "/.", 
               RowBox[{"{", 
                RowBox[{"pt1", ",", "newpt3"}], "}"}]}], ",", "2"}], "]"}], 
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Eqs", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Minors", "[", 
             RowBox[{
              RowBox[{"ws", "/.", 
               RowBox[{"{", 
                RowBox[{"pt2", ",", "newpt1"}], "}"}]}], ",", "2"}], "]"}], 
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Eqs", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Minors", "[", 
             RowBox[{
              RowBox[{"ws", "/.", 
               RowBox[{"{", 
                RowBox[{"pt3", ",", "newpt2"}], "}"}]}], ",", "2"}], "]"}], 
            "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"Eqs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"AutoOrder3", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AutoOrder3", "/.", 
          RowBox[{"sols", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "\[Rule]", " ", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"Equation18", ",", "w1"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"u0", "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"u0", "/.", "ParamSsolved"}], "/.", "samplet"}], 
               ")"}]}], ",", 
             RowBox[{"u1", "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"u1", "/.", "ParamSsolved"}], "/.", "samplet"}], 
               ")"}]}]}], "}"}]}], ")"}]}], ",", "1900"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"Order3Matrices", ",", "AutoOrder3"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.838405099009804*^9, 3.838405227594771*^9}, {
  3.8384053263395576`*^9, 3.838405562073659*^9}, {3.838405645358917*^9, 
  3.8384057746352663`*^9}, {3.838405821874693*^9, 3.838405857225294*^9}, {
  3.838405891749625*^9, 3.838406237916244*^9}, {3.838406273220324*^9, 
  3.838406604865926*^9}, {3.838408280188043*^9, 3.838408551207775*^9}, {
  3.8384086407821083`*^9, 3.838408643508726*^9}, {3.83840895149228*^9, 
  3.8384089538195677`*^9}, {3.838409053769508*^9, 3.838409147134378*^9}, {
  3.838412212925604*^9, 3.838412214448325*^9}, {3.838412558974719*^9, 
  3.838412605738504*^9}, {3.838412669919581*^9, 3.838412917949937*^9}, {
  3.838413012980143*^9, 3.8384131003458567`*^9}, {3.8384132036091633`*^9, 
  3.8384134462829313`*^9}, {3.838415514171069*^9, 3.8384155320806*^9}, {
  3.838416660156104*^9, 3.838416660290545*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"91e5c6ed-0b6d-497f-80aa-88e0e1f23b64"],

Cell[CellGroupData[{

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.838413404004292*^9, 3.838413452478159*^9, {3.838415522735365*^9, 
   3.838415538930503*^9}, 3.838416668174708*^9, 3.838913353459938*^9, 
   3.839153291090352*^9, 3.839335511064746*^9, 3.839410144211447*^9, 
   3.839746990612619*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"68065e3f-62c6-4a18-b53b-b04c571ea012"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.838413404004292*^9, 3.838413452478159*^9, {3.838415522735365*^9, 
   3.838415538930503*^9}, 3.838416668174708*^9, 3.838913353459938*^9, 
   3.839153291090352*^9, 3.839335511064746*^9, 3.839410144211447*^9, 
   3.8397469992518673`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"327deecd-d416-4106-a12f-a092868d1d5a"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.838413404004292*^9, 3.838413452478159*^9, {3.838415522735365*^9, 
   3.838415538930503*^9}, 3.838416668174708*^9, 3.838913353459938*^9, 
   3.839153291090352*^9, 3.839335511064746*^9, 3.839410144211447*^9, 
   3.839747007521079*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a78b6d1c-02e1-4512-ab22-3a82096822b4"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{
  3.838413404004292*^9, 3.838413452478159*^9, {3.838415522735365*^9, 
   3.838415538930503*^9}, 3.838416668174708*^9, 3.838913353459938*^9, 
   3.839153291090352*^9, 3.839335511064746*^9, 3.839410144211447*^9, 
   3.839747015591608*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7dd083ed-e0da-49b0-bd7f-c46046e64cca"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{
  3.838413404004292*^9, 3.838413452478159*^9, {3.838415522735365*^9, 
   3.838415538930503*^9}, 3.838416668174708*^9, 3.838913353459938*^9, 
   3.839153291090352*^9, 3.839335511064746*^9, 3.839410144211447*^9, 
   3.839747023656521*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"6e9e1ea4-5bcf-4b04-bd48-266f3bac1998"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{
  3.838413404004292*^9, 3.838413452478159*^9, {3.838415522735365*^9, 
   3.838415538930503*^9}, 3.838416668174708*^9, 3.838913353459938*^9, 
   3.839153291090352*^9, 3.839335511064746*^9, 3.839410144211447*^9, 
   3.839747031630447*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7e5f8d27-758e-4a49-a528-08a3e68f1a68"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wts", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "4", ",", "4", ",", "5", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Order3Computed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u0", "\[Rule]", "u0"}], ",", 
     RowBox[{"u1", "\[Rule]", "u1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "6"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wito", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "6"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"diff", "=", 
          RowBox[{
           RowBox[{"wts", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"wts", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", "8"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"powers", "=", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"2", "a1"}], "+", 
                RowBox[{"3", "a2"}]}], "\[Equal]", "diff"}], ",", 
              RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
              RowBox[{"a2", "\[GreaterEqual]", "0"}]}], "}"}], ",", 
            "Integers"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"term", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"StringJoin", "[", 
               RowBox[{"\"\<c\>\"", ",", 
                RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], 
             RowBox[{"u0", "^", 
              RowBox[{"(", 
               RowBox[{"a1", "/.", 
                RowBox[{"powers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], 
             RowBox[{"u1", "^", 
              RowBox[{"(", 
               RowBox[{"a2", "/.", 
                RowBox[{"powers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"sls", "=", 
          RowBox[{"Solve", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"term", "/.", "ParamSsolved"}], "/.", 
                RowBox[{"t", "\[Rule]", 
                 RowBox[{"m", "+", "1"}]}]}], ")"}], "\[Equal]", 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ws", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "/.", 
                  RowBox[{"Order3Matrices", "[", 
                   RowBox[{"[", "m", "]"}], "]"}]}], " ", ")"}], ",", 
                RowBox[{"ws", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "2", ",", "29"}], "}"}]}], "]"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"wito", "+=", 
          RowBox[{
           RowBox[{"ws", "[", 
            RowBox[{"[", "j", "]"}], "]"}], " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"RootApproximant", "[", 
               RowBox[{"Chop", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<c\>\"", ",", 
                    RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], "/.", 
                 RowBox[{"sls", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], 
              RowBox[{"u0", "^", 
               RowBox[{"(", 
                RowBox[{"a1", "/.", 
                 RowBox[{"powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], 
              RowBox[{"u1", "^", 
               RowBox[{"(", 
                RowBox[{"a2", "/.", 
                 RowBox[{"powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "powers", "]"}]}], "}"}]}], "]"}]}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Order3Computed", ",", 
        RowBox[{
         RowBox[{"ws", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "wito"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "scale", " ", "it", " ", "so", " ", "that", " ", "the", " ", 
    "cube", " ", "is", " ", "simple"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Order3Computed", " ", "=", 
   RowBox[{"RootReduce", "[", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Order3Computed", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"Order3Computed", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ws", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ws", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "Order3Computed"}], ")"}], 
          " ", "/", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "596"], " ", 
            RowBox[{"(", 
             RowBox[{"383", "+", 
              RowBox[{"29", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"u0", "^", "3"}], "-", 
              RowBox[{"u1", "^", "2"}]}], ")"}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ws", "/.", "Order3Computed"}], ")"}], "/.", "Order3Computed"}],
     ")"}], "/.", "Order3Computed"}], "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.838449196381324*^9, 3.838449206871904*^9}, {
   3.83844924656861*^9, 3.838449501409058*^9}, {3.8384495487211523`*^9, 
   3.83844965853023*^9}, {3.838449699831563*^9, 3.838449838181641*^9}, {
   3.838450167674316*^9, 3.8384501743412933`*^9}, {3.8384527907890253`*^9, 
   3.838452952955776*^9}, 3.838452983356504*^9, {3.838453020174017*^9, 
   3.838453038546463*^9}, {3.838453107636023*^9, 3.83845313548657*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d43b98af-3637-4ea0-9cf5-bd92f5953395"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["u0", "3"], "-", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w1"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["u0", "3"], "-", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w2"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["u0", "3"], "-", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w3"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["u0", "3"], "-", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w4"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["u0", "3"], "-", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w5"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["u0", "3"], "-", 
      SuperscriptBox["u1", "2"]}], ")"}], " ", "w6"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.838449839855173*^9, 3.838450176173594*^9, {3.838452928557988*^9, 
   3.838452985802388*^9}, 3.8384530411899242`*^9, 3.838453111815823*^9, 
   3.838454754493999*^9, 3.838913400523568*^9, 3.8391533362355747`*^9, 
   3.839335565857609*^9, 3.83941018990989*^9, 3.839747035547289*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"114d1142-d177-4617-82ca-e5df7ddfd911"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/Order3Computed\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "Order3Computed"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.838821633224757*^9, 3.838821646658655*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"66482d0e-ae42-4641-9982-17935afd4277"],

Cell[TextData[StyleBox["Just to be sure, we will verify that this is an \
automorphism (birationally). ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.83845632580961*^9, 3.838456364498786*^9}, {
  3.838456739199606*^9, 3.83845674428612*^9}, {3.8384645279114*^9, 
  3.838464544704193*^9}},ExpressionUUID->"d73a16ba-7762-404a-ab2e-\
6a72d4fae5f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"checking", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "9"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"blah", "=", 
      RowBox[{
       RowBox[{"QuadricsW", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", "Order3Computed"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"checking", ",", 
       RowBox[{"Expand", "[", 
        RowBox[{"blah", "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w6", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "9", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w6", " ", "w5"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "8", "]"}], "]"}]}], " ", "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w5", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "7", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w4", " ", "w5"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w3", " ", "w5"}]}], "]"}], " ", 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", 
            RowBox[{"w3", " ", "w6"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w4", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], " ", "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w4", " ", "w3"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"blah", ",", " ", 
            RowBox[{"w3", "^", "2"}]}], "]"}], 
          RowBox[{"QuadricsW", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"checking", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"no", " ", "surprises"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8384563685894623`*^9, 3.8384565412484407`*^9}, {
  3.8384566076251802`*^9, 3.8384567278994827`*^9}, {3.838464496178206*^9, 
  3.838464538040949*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4f567561-4498-4af9-acd1-1665699de3a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8384645207937517`*^9, 3.8384645480973186`*^9}, 
   3.839153337874392*^9, 3.839335568406559*^9, 3.839747037119234*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"4772ab21-1c76-4b22-95f3-c463121dd47e"]
}, Open  ]],

Cell[TextData[StyleBox["The following rational function has orders that are \
divisible by 7 at the three lines in I9 fiber that do not get contracted to \
(1,3)/7 singular points as well as the u0=0 divisor. The divisor of it is\n\
-2B - C + 3B1 + 5C1 + 7A2 + 6B2 + 3C2 - 3S + S1 + 2S2 - 7F2.\nWe also made \
some adjustments and choices to have the Z_3 action extend to the seventh \
root of the function.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.838282725491541*^9, 3.838282803475133*^9}, {
  3.838283002324622*^9, 3.838283009878068*^9}, {3.838284758123252*^9, 
  3.838284967467243*^9}, {3.838290709548119*^9, 3.838290712019388*^9}, {
  3.838464378964685*^9, 3.838464386601068*^9}, {3.838728589504717*^9, 
  3.838728622114081*^9}},ExpressionUUID->"957e8926-d2f2-4719-9fc6-\
2d2f9ea4d3ce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SeventhPower", "=", "  ", 
  RowBox[{"Factor", "[", 
   StyleBox[
    RowBox[{
     StyleBox[" ",
      FontSize->18,
      FontColor->RGBColor[1, 0, 0]], " "}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "51216"}], "-", 
      RowBox[{"78896", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Equation18", "/", 
       RowBox[{"(", 
        RowBox[{"w1", " ", 
         RowBox[{"u0", "^", "4"}]}], ")"}]}], ")"}], "^", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"Equation110", "/", 
      RowBox[{"(", 
       RowBox[{"w1", " ", 
        RowBox[{"u0", "^", "5"}]}], ")"}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"u0", "^", "6"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u0", "^", "3"}], "-", 
        RowBox[{"u1", "^", "2"}]}], ")"}], "^", "2"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeventhPowerSigma", "=", 
   RowBox[{"SeventhPower", "/.", "Order3Computed"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"SeventhPowerSigma", "/", 
    RowBox[{"SeventhPower", "^", "2"}]}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootReduce", "[", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"SeventhPowerSigma", "/", 
        RowBox[{"SeventhPower", "^", "2"}]}], ")"}], " ", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"u0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u0", "3"], "-", 
           SuperscriptBox["u1", "2"]}], ")"}], "    ", 
         RowBox[{"w1", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "112"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "217"}], " ", 
               SuperscriptBox["u0", "4"], " ", "w1"}], "-", 
              RowBox[{"245", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", 
               SuperscriptBox["u0", "4"], " ", "w1"}], "+", 
              RowBox[{"77", " ", "u0", " ", 
               SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
              RowBox[{"217", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u0", " ", 
               SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
              RowBox[{"119", " ", "u0", " ", "u1", " ", "w2"}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u0", " ", "u1", " ", "w2"}], "-", 
              RowBox[{"455", " ", 
               SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", 
               SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
              RowBox[{"560", " ", 
               SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
              RowBox[{"140", " ", "u1", " ", "w5"}], "-", 
              RowBox[{"124", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u1", " ", "w5"}], "-", 
              RowBox[{"224", " ", "u1", " ", "w6"}], "+", 
              RowBox[{"128", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u1", " ", "w6"}]}], ")"}]}], ")"}]}]}], 
        ")"}], "^", "7"}]}], ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], " ", "]"}], " ", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "tells", " ", "us", " ", "how", " ", "to", " ", "change", " ",
     "g"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Order3ComputedG", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"Order3Computed", ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{
       RowBox[{"g", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"u0", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u0", "3"], "-", 
           SuperscriptBox["u1", "2"]}], ")"}], " ", 
         RowBox[{"w1", " ", "/", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "112"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "217"}], " ", 
               SuperscriptBox["u0", "4"], " ", "w1"}], "-", 
              RowBox[{"245", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", 
               SuperscriptBox["u0", "4"], " ", "w1"}], "+", 
              RowBox[{"77", " ", "u0", " ", 
               SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
              RowBox[{"217", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u0", " ", 
               SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
              RowBox[{"119", " ", "u0", " ", "u1", " ", "w2"}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u0", " ", "u1", " ", "w2"}], "-", 
              RowBox[{"455", " ", 
               SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
              RowBox[{"21", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", 
               SuperscriptBox["u0", "2"], " ", "w3"}], "+", 
              RowBox[{"560", " ", 
               SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
              RowBox[{"140", " ", "u1", " ", "w5"}], "-", 
              RowBox[{"124", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u1", " ", "w5"}], "-", 
              RowBox[{"224", " ", "u1", " ", "w6"}], "+", 
              RowBox[{"128", " ", "\[ImaginaryI]", " ", 
               SqrtBox["7"], " ", "u1", " ", "w6"}]}], ")"}]}], ")"}]}]}], 
        ")"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g", "^", "7"}], "/", "SeventhPower"}], ")"}], "/.", 
      "Order3ComputedG"}], ")"}], "/", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g", "^", "14"}], "/", 
      RowBox[{"SeventhPower", "^", "2"}]}], ")"}]}], ",", 
   RowBox[{"Extension", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.838282807525378*^9, 3.838282867403558*^9}, {
   3.838712288768158*^9, 3.838712350069462*^9}, {3.8387199796494217`*^9, 
   3.838720010735526*^9}, {3.838724840818416*^9, 3.8387249650875807`*^9}, {
   3.838725008239097*^9, 3.838725079940053*^9}, {3.8387277372817097`*^9, 
   3.838727737818996*^9}, {3.838727768532949*^9, 3.8387278926840057`*^9}, {
   3.838727933279258*^9, 3.8387279628405037`*^9}, {3.8387285507070293`*^9, 
   3.838728581690402*^9}, {3.838728629421837*^9, 3.838728682955277*^9}, {
   3.838729092621645*^9, 3.838729150755941*^9}, {3.838729182701632*^9, 
   3.83872921074961*^9}, 3.8387292948376493`*^9, {3.838729331842565*^9, 
   3.838729373075124*^9}, {3.838729426142714*^9, 3.8387294263093357`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"66aa201d-bc1a-41ef-a865-515351dc24e9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"30947128352", " ", 
    SuperscriptBox["u0", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["u0", "3"], "-", 
       SuperscriptBox["u1", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["w1", "3"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3201"}], " ", "\[ImaginaryI]"}], "+", 
     RowBox[{"4931", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8344", " ", 
       SuperscriptBox["u0", "4"], " ", "w1"}], "-", 
      RowBox[{"6944", " ", "u0", " ", 
       SuperscriptBox["u1", "2"], " ", "w1"}], "-", 
      RowBox[{"504", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"], " ", "u0", " ", 
       SuperscriptBox["u1", "2"], " ", "w1"}], "-", 
      RowBox[{"553", " ", "u0", " ", "u1", " ", "w2"}], "+", 
      RowBox[{"509", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"], " ", "u0", " ", "u1", " ", "w2"}], "+", 
      RowBox[{"1120", " ", 
       SuperscriptBox["u0", "2"], " ", "w3"}], "-", 
      RowBox[{"2072", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"], " ", 
       SuperscriptBox["u0", "2"], " ", "w3"}], "-", 
      RowBox[{"2170", " ", 
       SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
      RowBox[{"2450", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"], " ", 
       SuperscriptBox["u0", "2"], " ", "w4"}], "+", 
      RowBox[{"3255", " ", "u1", " ", "w5"}], "+", 
      RowBox[{"1093", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"], " ", "u1", " ", "w5"}], "-", 
      RowBox[{"3052", " ", "u1", " ", "w6"}], "-", 
      RowBox[{"1476", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"], " ", "u1", " ", "w6"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "7112"}], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u0", "5"], " ", "w1"}], "+", 
     RowBox[{"7112", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u0", "2"], " ", 
      SuperscriptBox["u1", "2"], " ", "w1"}], "+", 
     RowBox[{"1897", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u0", "2"], " ", "u1", " ", "w2"}], "-", 
     RowBox[{"3", " ", 
      SqrtBox["7"], " ", 
      SuperscriptBox["u0", "2"], " ", "u1", " ", "w2"}], "+", 
     RowBox[{"84", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u0", "3"], " ", "w3"}], "+", 
     RowBox[{"476", " ", 
      SqrtBox["7"], " ", 
      SuperscriptBox["u0", "3"], " ", "w3"}], "-", 
     RowBox[{"1092", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u1", "2"], " ", "w3"}], "+", 
     RowBox[{"924", " ", 
      SqrtBox["7"], " ", 
      SuperscriptBox["u1", "2"], " ", "w3"}], "+", 
     RowBox[{"994", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u0", "3"], " ", "w4"}], "-", 
     RowBox[{"294", " ", 
      SqrtBox["7"], " ", 
      SuperscriptBox["u0", "3"], " ", "w4"}], "+", 
     RowBox[{"1988", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["u1", "2"], " ", "w4"}], "-", 
     RowBox[{"588", " ", 
      SqrtBox["7"], " ", 
      SuperscriptBox["u1", "2"], " ", "w4"}], "-", 
     RowBox[{"6559", " ", "\[ImaginaryI]", " ", "u0", " ", "u1", " ", "w5"}], 
     "+", 
     RowBox[{"509", " ", 
      SqrtBox["7"], " ", "u0", " ", "u1", " ", "w5"}], "+", 
     RowBox[{"5740", " ", "\[ImaginaryI]", " ", "u0", " ", "u1", " ", "w6"}], 
     "-", 
     RowBox[{"324", " ", 
      SqrtBox["7"], " ", "u0", " ", "u1", " ", "w6"}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.838727952497657*^9, 3.838727963296949*^9}, {
   3.838728556124077*^9, 3.8387285828067293`*^9}, 3.838728686212503*^9, 
   3.838729152406221*^9, {3.838729185239397*^9, 3.838729211379723*^9}, 
   3.838729295789809*^9, {3.838729365641859*^9, 3.838729374465283*^9}, 
   3.838729427023088*^9, 3.83915333798862*^9, 3.839335568756899*^9, 
   3.839747037201888*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"75dc0740-b578-4836-9708-7a28420643c7"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.838727952497657*^9, 3.838727963296949*^9}, {
   3.838728556124077*^9, 3.8387285828067293`*^9}, 3.838728686212503*^9, 
   3.838729152406221*^9, {3.838729185239397*^9, 3.838729211379723*^9}, 
   3.838729295789809*^9, {3.838729365641859*^9, 3.838729374465283*^9}, 
   3.838729427023088*^9, 3.83915333798862*^9, 3.839335568756899*^9, 
   3.839747038684218*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"e9bf62be-7b20-48e4-b78f-8749f35c4826"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.838727952497657*^9, 3.838727963296949*^9}, {
   3.838728556124077*^9, 3.8387285828067293`*^9}, 3.838728686212503*^9, 
   3.838729152406221*^9, {3.838729185239397*^9, 3.838729211379723*^9}, 
   3.838729295789809*^9, {3.838729365641859*^9, 3.838729374465283*^9}, 
   3.838729427023088*^9, 3.83915333798862*^9, 3.839335568756899*^9, 
   3.839747039796254*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"86ad5f07-d9a6-469d-a385-e94229df9185"]
}, Open  ]],

Cell[TextData[StyleBox["The canonical divisor on the FPP cover is given as \
the pullback of \nF  + 2/7 B + 1/7 C + 2/7 B1 _ 1/7 C1 + 2/7 B2 + 1/7 C2  + \
3/7 S + 3/7 S1 + 3/7 S2. \nWe can look at the global sections of 2K on the \
blowup of the FPP and push them forward. \n\nEigenspace of wt 0:   1.\n\n\
Eigenspace of wt -3: We are looking for g^(3) f where \ndiv(g^7) =  -2B - C + \
3B1 + 5C1 + 7A2 + 6B2 + 3C2 - 3S + S1 + 2S2 - 7F2. \nThen we have\ndiv(g^(-3) \
f) =  3/7(-2B - C + 3B1 + 5C1 + 7A2 + 6B2 + 3C2 - 3S + S1 + 2S2 - 7F2)+ \
div(f) >=  \n             -2F - 4/7 B -2/7 C  - 4/7 B1 - 2/7 C1 - 4/7 B2 - \
2/7 C2 - 6/7 S - 6/7 S1 - 6/7 S2. \ndiv(f) >= -2F - 4/7 B -2/7 C  - 4/7 B1 - \
2/7 C1 - 4/7 B2 - 2/7 C2 - 6/7 S - 6/7 S1 - 6/7 S2 +  3/7(-2B - C + 3B1 + 5C1 \
+ 7A2 + 6B2 + 3C2 - 3S + S1 + 2S2 - 7F2) =   -10/7B  -5/7 C + 5/7B1 + 13/7C1  \
+ 3A2 +2B2 + C2  - 15/7S  - 3/7 S1  -4F2 \ndiv(f) >= -B \
+B1+2C1+3A2+2B2+C2-2S-4F2.\nThe -B is a bit of a problem, we cure it by \
looking at f1 = f (u1^2-u0^3)/u0^3. Then \ndiv f1 = div f + A+...+C2 - 3F2 >= \
A + C + A1 + 2B1 + 3C1 + 4A2 + 3B2 + 2C2 -2S-7F2, so we are looking for  \
s/w1^2u0^7 where s is a section of (2,14) with vanishing at A,  A1, 4A2 (the \
other vanishing follow from it).\n",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.83828498408022*^9, 3.838285000632015*^9}, {
   3.838289160493931*^9, 3.8382892502312107`*^9}, {3.8382892847404623`*^9, 
   3.8382893413236103`*^9}, {3.838289695130219*^9, 3.8382898531228228`*^9}, {
   3.83828992946214*^9, 3.838289994091313*^9}, {3.8382905270258837`*^9, 
   3.838290645146883*^9}, {3.838290714602216*^9, 3.838290784247917*^9}, {
   3.838290817970533*^9, 3.838290875506112*^9}, 3.8382909910285053`*^9, {
   3.838292546275816*^9, 3.838292785761166*^9}, {3.838292821917466*^9, 
   3.8382928983184137`*^9}, {3.838293227744246*^9, 3.838293303737401*^9}, {
   3.8382955891622133`*^9, 3.838295589862075*^9}, {3.838295713054838*^9, 
   3.838295841917204*^9}, {3.83829589312864*^9, 3.838295905938282*^9}, {
   3.838295942269856*^9, 3.8382959449419947`*^9}, {3.838306957553957*^9, 
   3.83830695987595*^9}, {3.8383072263820457`*^9, 3.838307226610285*^9}, {
   3.838468042311182*^9, 3.838468082667325*^9}, {3.8384681249705677`*^9, 
   3.838468239289586*^9}, {3.838468543986938*^9, 3.8384686339114656`*^9}, {
   3.838468676730927*^9, 3.83846895142465*^9}, {3.8384690041855383`*^9, 
   3.838469005825604*^9}, {3.838469732215897*^9, 3.838469790689136*^9}, {
   3.8384698229446087`*^9, 3.838469849008471*^9}, {3.8384743007872868`*^9, 
   3.838474414250626*^9}, {3.8384744469108562`*^9, 3.838474489651225*^9}, {
   3.8384745210943117`*^9, 3.838474753521591*^9}, {3.838474790469219*^9, 
   3.838474880687866*^9}, {3.838476529895081*^9, 3.8384765342367067`*^9}, {
   3.838656801351451*^9, 3.838657067850032*^9}, 3.838657147794188*^9, {
   3.838657205777719*^9, 3.8386572743166523`*^9}, {3.8386573112614117`*^9, 
   3.8386573206059504`*^9}, {3.838657352476678*^9, 3.8386574460006866`*^9}, {
   3.838658208459568*^9, 3.8386584189351673`*^9}, 3.838658744192614*^9, {
   3.8386588356213923`*^9, 3.838659001165882*^9}, {3.8386604700684013`*^9, 
   3.838660601434967*^9}, {3.838661189524104*^9, 3.838661305703555*^9}, {
   3.838661555342949*^9, 3.8386617007667627`*^9}, {3.838661969939065*^9, 
   3.8386619785629387`*^9}, {3.838662347592659*^9, 3.8386623538325157`*^9}, {
   3.838662397183897*^9, 3.838662505502346*^9}, 3.838662614333642*^9, {
   3.8386626591063547`*^9, 3.8386626731908817`*^9}, {3.838662742706386*^9, 
   3.838662750846588*^9}},ExpressionUUID->"2b5c2626-185f-4405-9972-\
c9fe904a67b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"monsdeg2", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ws", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"ws", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w3", "^", "2"}], ",", 
        RowBox[{"w3", " ", "w4"}], ",", " ", 
        RowBox[{"w4", "^", "2"}], ",", " ", 
        RowBox[{"w4", " ", "w5"}], ",", " ", 
        RowBox[{"w3", " ", "w5"}], ",", " ", 
        RowBox[{"w3", " ", "w6"}], ",", " ", 
        RowBox[{"w5", "^", "2"}], ",", 
        RowBox[{"w5", " ", "w6"}], ",", " ", 
        RowBox[{"w6", "^", "2"}]}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "removing", " ", "the", " ", "ones", " ", "we", " ", "can", " ", "get", 
    " ", "rid", " ", "of", " ", "via", " ", "equations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monsuniv", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnivPoly", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", 
      RowBox[{"Length", "[", "monsdeg2", "]"}]}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"deg", "=", 
       RowBox[{"14", "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wts", "[", 
            RowBox[{"[", "l", "]"}], "]"}], " ", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"monsdeg2", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"ws", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"2", " ", "a1"}], " ", "+", " ", 
             RowBox[{"3", " ", "a2"}]}], " ", "\[Equal]", "deg"}], ",", 
           RowBox[{"a1", "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"a2", "\[GreaterEqual]", " ", "0"}]}], "}"}], ",", 
         "Integers"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"l", "\[LessEqual]", 
         RowBox[{"Length", "[", "sols", "]"}]}], ",", 
        RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UnivPoly", "+=", 
          RowBox[{
           RowBox[{"monsdeg2", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"u0", "^", 
            RowBox[{"(", 
             RowBox[{"a1", "/.", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], " ", 
           RowBox[{"u1", "^", 
            RowBox[{"(", 
             RowBox[{"a2", "/.", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], " ", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<c\>\"", ",", 
              RowBox[{"ToString", "[", "count", "]"}]}], "]"}], "]"}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"monsuniv", ",", 
           RowBox[{
            RowBox[{"monsdeg2", "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"u0", "^", 
             RowBox[{"(", 
              RowBox[{"a1", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}], " ", 
            RowBox[{"u1", "^", 
             RowBox[{"(", 
              RowBox[{"a2", "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], ")"}]}]}]}], " ", "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"count", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Mow", " ", "let", " ", "us", " ", "build", " ", "vanishing", " ", 
    RowBox[{"conditions", ".", "\[IndentingNewLine]", "First"}], " ", "it", 
    " ", "must", " ", "vanish", " ", "at", " ", "the", " ", "two", " ", 
    RowBox[{"conics", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Eqs", "=", 
    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "rebuild", " ", "the", " ", "special", " ", "points", " ", "of", " ", 
    "the", " ", "fiber", " ", "and", " ", "points", " ", "of", " ", "S", " ", 
    "in", " ", "it"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solSfiber", "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u0", "^", "3"}], "\[Equal]", 
        RowBox[{"u1", "^", "2"}]}], ")"}], "/.", "ParamSsolved"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"uws", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pt1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u0", "\[Rule]", "1"}], ",", 
     RowBox[{"u1", "\[Rule]", "1"}], ",", 
     RowBox[{"w1", "\[Rule]", "1"}], ",", 
     RowBox[{"w2", "\[Rule]", "0"}], ",", 
     RowBox[{"w3", "\[Rule]", "0"}], ",", 
     RowBox[{"w4", "\[Rule]", "0"}], ",", 
     RowBox[{"w5", "\[Rule]", "0"}], ",", 
     RowBox[{"w6", "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptsS", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "6"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pt", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"uws", "/.", "ParamSsolved"}], "/.", 
         RowBox[{"solSfiber", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lambda", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pt", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", 
         RowBox[{"pt", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lambda2", "=", 
       RowBox[{"pt", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"lambda2", "\[Equal]", "0"}], ",", 
        RowBox[{"lambda2", "=", 
         RowBox[{
          RowBox[{"pt", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "/", 
          RowBox[{"lambda", "^", "3"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pt", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"lambda", "^", "2"}]}], ",", 
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/", 
           RowBox[{"lambda", "^", "3"}]}], ",", 
          RowBox[{
           RowBox[{"pt", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "3"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "4"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "4"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "5"}]}], "/", "lambda2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"pt", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "/", 
            RowBox[{"lambda", "^", "5"}]}], "/", "lambda2"}]}], "}"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"ptsS", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"pt", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3", ",", "8"}], "}"}]}], "]"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpanP2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u0", "\[Rule]", "1"}], ",", 
       RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ws", "[", 
         RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"RootReduce", "[", 
          RowBox[{
           RowBox[{"a1", 
            RowBox[{"(", 
             RowBox[{"ws", "/.", "pt1"}], " ", ")"}]}], " ", "+", " ", 
           RowBox[{"a2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ptsS", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "+", 
              RowBox[{"ptsS", "[", 
               RowBox[{"[", "6", "]"}], "]"}]}], ")"}]}], 
           "\[IndentingNewLine]", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ptsS", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], "-", 
                RowBox[{"ptsS", "[", 
                 RowBox[{"[", "6", "]"}], "]"}]}], ")"}], ")"}], " ", "/", 
             InterpretationBox[
              TemplateBox[{"Root",RowBox[{
                  TemplateBox[{"\"-0.523\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], "+", 
                  RowBox[{
                    TemplateBox[{"\"0.375\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
                 RowBox[{"Root", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"11", "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
                 Short[#, 7]& ],
                Complex[-0.5231589618817711, 0.37534357513778294`]},
               "NumericalApproximation"],
              Root[11 - 17 #^2 + 64 #^4& , 2, 0]]}]}]}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqP2", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"QuadricsW", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}], ")"}], "/.", "SpanP2"}], 
     ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"UnivPoly", "/.", "SpanP2"}], ")"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EqP2", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "/.", "SpanP2"}], ",", 
         RowBox[{"a3", "^", "2"}]}], "]"}], " ", ")"}]}], 
     "\[IndentingNewLine]", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EqP2", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "SpanP2"}], ")"}], " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"UnivPoly", "/.", "SpanP2"}], ",", 
        RowBox[{"a3", "^", "2"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a1", "^", "2"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a2", "^", "2"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a1", " ", "a2"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a1", " ", "a3"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Eqs", ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"tbz", ",", 
       RowBox[{"a2", " ", "a3"}]}], "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"EqP2", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a1", "^", "2"}], ",", 
           RowBox[{"a1", " ", "a2"}], ",", " ", 
           RowBox[{"a1", " ", "a3"}], ",", " ", 
           RowBox[{"a2", "^", "2"}], ",", " ", 
           RowBox[{"a2", " ", "a3"}], ",", " ", 
           RowBox[{"a3", "^", "2"}]}], "}"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpanP2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u0", "\[Rule]", "1"}], ",", 
       RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ws", "[", 
         RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"RootReduce", "[", 
          RowBox[{
           RowBox[{"a1", 
            RowBox[{"(", 
             RowBox[{"ws", "/.", "pt2"}], ")"}]}], " ", "+", " ", 
           RowBox[{"a2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ptsS", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{"ptsS", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], 
           "\[IndentingNewLine]", "+", " ", 
           RowBox[{"a3", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ptsS", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "-", 
                RowBox[{"ptsS", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], ")"}], ")"}], " ", "/", 
             InterpretationBox[
              TemplateBox[{"Root",RowBox[{
                  TemplateBox[{"\"-0.287\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                   "RowDefault"], "+", 
                  RowBox[{
                    TemplateBox[{"\"1.15\"", 
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                    "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
                 RowBox[{"Root", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"4", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
                 Short[#, 7]& ],
                Complex[-0.28654280864566734`, 1.1541693035194391`]},
               "NumericalApproximation"],
              Root[4 + 5 #^2 + 2 #^4& , 2, 0]]}]}]}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqP2", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"QuadricsW", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u0", "\[Rule]", "1"}], ",", 
          RowBox[{"u1", "\[Rule]", "1"}]}], "}"}]}], ")"}], "/.", "SpanP2"}], 
     ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"UnivPoly", "/.", "SpanP2"}], ")"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EqP2", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "/.", "SpanP2"}], ",", 
         RowBox[{"a3", "^", "2"}]}], "]"}], " ", ")"}]}], 
     "\[IndentingNewLine]", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EqP2", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "/.", "SpanP2"}], ")"}], " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"UnivPoly", "/.", "SpanP2"}], ",", 
        RowBox[{"a3", "^", "2"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a1", "^", "2"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a2", "^", "2"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a1", " ", "a2"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Eqs", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"tbz", ",", 
      RowBox[{"a1", " ", "a3"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendTo", "[", 
    RowBox[{"Eqs", ",", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"tbz", ",", 
       RowBox[{"a2", " ", "a3"}]}], "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"EqP2", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a1", "^", "2"}], ",", 
           RowBox[{"a1", " ", "a2"}], ",", " ", 
           RowBox[{"a1", " ", "a3"}], ",", " ", 
           RowBox[{"a2", "^", "2"}], ",", " ", 
           RowBox[{"a2", " ", "a3"}], ",", " ", 
           RowBox[{"a3", "^", "2"}]}], "}"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols1", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", " ", 
          RowBox[{"Eqs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "2000"}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnivPoly", "=", 
   RowBox[{"UnivPoly", "/.", "sols1"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.838485647132739*^9, 3.838485652353776*^9}, {
   3.838485709576644*^9, 3.8384859581637707`*^9}, {3.8384859932803297`*^9, 
   3.838486311614654*^9}, {3.838534856660205*^9, 3.838534856830277*^9}, 
   3.8386625932277727`*^9, {3.8386627796814213`*^9, 3.838662853372348*^9}, {
   3.838663294384614*^9, 3.838663368626751*^9}, {3.838663401068975*^9, 
   3.838663474750033*^9}, {3.838664985724622*^9, 3.8386650004534693`*^9}, {
   3.8386650326017857`*^9, 3.838665066283723*^9}, {3.838665125621727*^9, 
   3.838665158685238*^9}, {3.838665401583872*^9, 3.838665403774494*^9}, {
   3.838665451079907*^9, 3.838665492752261*^9}, {3.8386655320160303`*^9, 
   3.838665763361393*^9}, {3.838665812790667*^9, 3.8386658438202753`*^9}, {
   3.838665879517025*^9, 3.838665934375678*^9}, {3.838666006362754*^9, 
   3.8386660946638603`*^9}, {3.838666215873953*^9, 3.838666253854747*^9}, {
   3.8386663072223883`*^9, 3.838666465107032*^9}, {3.838667041026252*^9, 
   3.838667092494506*^9}, {3.8386700046176567`*^9, 3.838670018290213*^9}, {
   3.838671329721353*^9, 3.838671356000407*^9}, {3.838671846825861*^9, 
   3.8386718764052963`*^9}, {3.838672177960824*^9, 3.838672178313912*^9}, {
   3.8386725896349897`*^9, 3.838672598430447*^9}, {3.8386745159166822`*^9, 
   3.838674526334137*^9}, {3.838674833070259*^9, 3.838674839777277*^9}, {
   3.838675814837302*^9, 3.838675853966893*^9}, {3.838676046084942*^9, 
   3.838676046136634*^9}, {3.838676106663185*^9, 3.838676106766616*^9}, {
   3.838708162174882*^9, 3.8387081657986307`*^9}, {3.838708328014372*^9, 
   3.838708334906925*^9}, {3.838708405760605*^9, 3.838708433212761*^9}, {
   3.8387085209959183`*^9, 3.838708570414777*^9}, {3.8387087130931873`*^9, 
   3.838708721194208*^9}, {3.8387087816874447`*^9, 3.838708788900384*^9}, {
   3.8387089929484863`*^9, 3.838708998589774*^9}, {3.838709399532095*^9, 
   3.8387094311836777`*^9}, {3.838709483498958*^9, 3.838709510638842*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"d33bd8be-4b4b-42de-8f5b-7da2b2f4c05e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "will", " ", "deal", " ", "with", " ", "the", " ", 
    "order", " ", "four", " ", "vanishing", " ", "along", " ", "Line2"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<r\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "3"}], ",", 
      RowBox[{"m", "\[LessEqual]", "9"}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "m", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"pt", "=", 
        RowBox[{"Line2", "/.", 
         RowBox[{"t", "\[Rule]", "m"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"curve", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u0", "\[Rule]", "1"}], ",", 
            RowBox[{"w1", "\[Rule]", "1"}], ",", " ", 
            RowBox[{"u1", "\[Rule]", 
             RowBox[{"1", "+", "eps"}]}], ",", 
            RowBox[{"w2", "\[Rule]", " ", 
             RowBox[{"(", 
              RowBox[{"w2", "/.", "pt"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ws", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ws", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "pt"}], ")"}], "+", 
              " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"coeffs", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"6", " ", "k"}], "+", "l", "-", "18"}], "]"}], 
                  "]"}], " ", 
                 RowBox[{"eps", "^", "l"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"curve", "=", 
        RowBox[{"curve", "/.", 
         RowBox[{
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", " ", 
                RowBox[{"SeriesCoefficient", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"QuadricsW", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "curve"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"eps", ",", "0", ",", "l"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}], ",",
             "2000"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ";",
        "\[IndentingNewLine]", " ", 
       RowBox[{"AppendTo", "[", " ", 
        RowBox[{"Eqs", ",", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"UnivPoly", "/.", "curve"}], ",", 
           RowBox[{"{", 
            RowBox[{"eps", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sls", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"Eqs", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPolySolved", "=", 
     RowBox[{"UnivPoly", "/.", "sls"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Variables", "[", "UnivPolySolved", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"section1", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RootApproximant", "[", 
          RowBox[{"Chop", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"UnivPolySolved", ",", 
             RowBox[{"c1", " ", 
              RowBox[{"monsuniv", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "]"}], "]"}], "  ", 
         
         RowBox[{"monsuniv", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "monsuniv", "]"}]}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"section2", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"RootApproximant", "[", 
          RowBox[{"Chop", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"UnivPolySolved", ",", 
             RowBox[{"c11", "  ", 
              RowBox[{"monsuniv", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "]"}], "]"}], "  ", 
         
         RowBox[{"monsuniv", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "monsuniv", "]"}]}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "modify", " ", "these", " ", "sections", " ", "in", " ", 
     "hopes", " ", "of", " ", "getting", " ", "nicer", " ", "relations"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nicer1", "=", 
     RowBox[{
      RowBox[{"RootReduce", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "\[Equal]", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a1", " ", "section1"}], " ", "+", " ", 
              RowBox[{"a2", " ", "section2"}]}], ",", 
             RowBox[{
              RowBox[{"u0", "^", "7"}], " ", 
              RowBox[{"w1", "^", "2"}]}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"a1", " ", "section1"}], " ", "+", " ", 
              RowBox[{"a2", " ", "section2"}]}], ")"}]}], "/.", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"u0", "\[Rule]", "1"}], ",", 
               RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ws", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                RowBox[{
                 RowBox[{"ptsS", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
            "]"}]}]}], "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nicer2", "=", 
     RowBox[{
      RowBox[{"RootReduce", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a1", " ", "section1"}], " ", "+", " ", 
              RowBox[{"a2", " ", "section2"}]}], ",", 
             RowBox[{
              RowBox[{"u0", "^", "7"}], " ", 
              RowBox[{"w1", "^", "2"}]}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"1", "\[Equal]", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"a1", " ", "section1"}], " ", "+", " ", 
              RowBox[{"a2", " ", "section2"}]}], ")"}]}], "/.", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"u0", "\[Rule]", "1"}], ",", 
               RowBox[{"u1", "\[Rule]", "1"}]}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ws", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", " ", 
                RowBox[{
                 RowBox[{"ptsS", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
            "]"}]}]}], "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FunctionWtminus31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w1", "^", "2"}], 
          RowBox[{"u0", "^", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u0", "^", "3"}], "-", 
            RowBox[{"u1", "^", "2"}]}], ")"}]}], ")"}]}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"a1", " ", "section1"}], " ", "+", " ", 
         RowBox[{"a2", " ", "section2"}]}], ")"}]}], "/.", "nicer1"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FunctionWtminus32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w1", "^", "2"}], 
          RowBox[{"u0", "^", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u0", "^", "3"}], "-", 
            RowBox[{"u1", "^", "2"}]}], ")"}]}], ")"}]}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"a1", " ", "section1"}], " ", "+", " ", 
         RowBox[{"a2", " ", "section2"}]}], ")"}]}], "/.", "nicer2"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.838670021276182*^9, 3.838670450365445*^9}, {
   3.8386704809765244`*^9, 3.838670484833035*^9}, {3.8386705149978657`*^9, 
   3.838670521694889*^9}, {3.838670558561454*^9, 3.838670582535303*^9}, {
   3.8386706284169807`*^9, 3.8386707251987047`*^9}, {3.8386707877798986`*^9, 
   3.838670791729051*^9}, {3.8386708801872396`*^9, 3.838670886148225*^9}, {
   3.838670937644449*^9, 3.838671010238361*^9}, {3.838671320849875*^9, 
   3.8386713256831427`*^9}, {3.838671366691523*^9, 3.838671560394793*^9}, {
   3.8386715975806513`*^9, 3.838671600250428*^9}, {3.838672300913151*^9, 
   3.838672308731255*^9}, {3.8386726160947523`*^9, 3.8386726161616783`*^9}, {
   3.838672664245193*^9, 3.838672664332397*^9}, {3.838672748811267*^9, 
   3.838672847182933*^9}, {3.838672882642421*^9, 3.838672884723463*^9}, {
   3.83867293388015*^9, 3.838672937266822*^9}, {3.838672970695635*^9, 
   3.838673007776331*^9}, {3.838673053589458*^9, 3.838673056013376*^9}, {
   3.8386731105132103`*^9, 3.838673123084255*^9}, {3.8386741238592997`*^9, 
   3.8386741273959103`*^9}, {3.8386742830419493`*^9, 3.838674298268305*^9}, {
   3.8386745317862673`*^9, 3.83867453545158*^9}, {3.838674719004878*^9, 
   3.8386747197461243`*^9}, {3.838674970612525*^9, 3.838674975716724*^9}, {
   3.838675035127758*^9, 3.838675039430949*^9}, {3.8386750960073357`*^9, 
   3.8386751013304653`*^9}, {3.838675543035653*^9, 3.838675547204632*^9}, 
   3.838708577861238*^9, {3.8387098026531467`*^9, 3.8387098231878443`*^9}, {
   3.838710179389331*^9, 3.838710394344015*^9}, {3.8387104962895107`*^9, 
   3.83871057333607*^9}, {3.8387109860090857`*^9, 3.838711011388845*^9}, {
   3.838711090024086*^9, 3.838711097402927*^9}, {3.838711133958128*^9, 
   3.838711151180333*^9}, {3.838711194217442*^9, 3.83871122696097*^9}, {
   3.838738972617751*^9, 3.838738975310712*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"bc7b00f2-6bb6-46f7-bb40-791c921497cb"],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.8386716013141603`*^9, 3.8386721979297657`*^9, 3.838672229404471*^9, 
   3.838672310295177*^9, 3.838672530355887*^9, 3.838672616938377*^9, {
   3.838672664609139*^9, 3.838672688597982*^9}, {3.838672749172299*^9, 
   3.838672774700285*^9}, {3.838672834276675*^9, 3.838672852426238*^9}, 
   3.8386728923169117`*^9, 3.838672938462059*^9, 3.838672975868154*^9, 
   3.838673008091124*^9, 3.838673060862546*^9, 3.838673125042657*^9, 
   3.838674128309869*^9, 3.838674299281159*^9, 3.838674536722591*^9, 
   3.8386747620183287`*^9, 3.83867485190938*^9, 3.838674976759122*^9, 
   3.838675039962028*^9, 3.838675102520547*^9, 3.838708179276647*^9, 
   3.8387095159780483`*^9, {3.838709818227862*^9, 3.8387098238560543`*^9}, 
   3.8387102495020847`*^9, 3.83871057454806*^9, 3.838711232316105*^9, 
   3.838738975979566*^9, 3.8391533423912497`*^9, 3.839335573869862*^9, 
   3.839747041712336*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"a4f590fb-d072-4843-88c4-9a8f5d08cc87"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.8386716013141603`*^9, 3.8386721979297657`*^9, 3.838672229404471*^9, 
   3.838672310295177*^9, 3.838672530355887*^9, 3.838672616938377*^9, {
   3.838672664609139*^9, 3.838672688597982*^9}, {3.838672749172299*^9, 
   3.838672774700285*^9}, {3.838672834276675*^9, 3.838672852426238*^9}, 
   3.8386728923169117`*^9, 3.838672938462059*^9, 3.838672975868154*^9, 
   3.838673008091124*^9, 3.838673060862546*^9, 3.838673125042657*^9, 
   3.838674128309869*^9, 3.838674299281159*^9, 3.838674536722591*^9, 
   3.8386747620183287`*^9, 3.83867485190938*^9, 3.838674976759122*^9, 
   3.838675039962028*^9, 3.838675102520547*^9, 3.838708179276647*^9, 
   3.8387095159780483`*^9, {3.838709818227862*^9, 3.8387098238560543`*^9}, 
   3.8387102495020847`*^9, 3.83871057454806*^9, 3.838711232316105*^9, 
   3.838738975979566*^9, 3.8391533423912497`*^9, 3.839335573869862*^9, 
   3.839747047226788*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"7beff649-76e4-471c-a68a-0d097ef3e269"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.8386716013141603`*^9, 3.8386721979297657`*^9, 3.838672229404471*^9, 
   3.838672310295177*^9, 3.838672530355887*^9, 3.838672616938377*^9, {
   3.838672664609139*^9, 3.838672688597982*^9}, {3.838672749172299*^9, 
   3.838672774700285*^9}, {3.838672834276675*^9, 3.838672852426238*^9}, 
   3.8386728923169117`*^9, 3.838672938462059*^9, 3.838672975868154*^9, 
   3.838673008091124*^9, 3.838673060862546*^9, 3.838673125042657*^9, 
   3.838674128309869*^9, 3.838674299281159*^9, 3.838674536722591*^9, 
   3.8386747620183287`*^9, 3.83867485190938*^9, 3.838674976759122*^9, 
   3.838675039962028*^9, 3.838675102520547*^9, 3.838708179276647*^9, 
   3.8387095159780483`*^9, {3.838709818227862*^9, 3.8387098238560543`*^9}, 
   3.8387102495020847`*^9, 3.83871057454806*^9, 3.838711232316105*^9, 
   3.838738975979566*^9, 3.8391533423912497`*^9, 3.839335573869862*^9, 
   3.8397470516969757`*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"aabd9107-ed94-4165-9dbd-a41cbdb31094"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.8386716013141603`*^9, 3.8386721979297657`*^9, 3.838672229404471*^9, 
   3.838672310295177*^9, 3.838672530355887*^9, 3.838672616938377*^9, {
   3.838672664609139*^9, 3.838672688597982*^9}, {3.838672749172299*^9, 
   3.838672774700285*^9}, {3.838672834276675*^9, 3.838672852426238*^9}, 
   3.8386728923169117`*^9, 3.838672938462059*^9, 3.838672975868154*^9, 
   3.838673008091124*^9, 3.838673060862546*^9, 3.838673125042657*^9, 
   3.838674128309869*^9, 3.838674299281159*^9, 3.838674536722591*^9, 
   3.8386747620183287`*^9, 3.83867485190938*^9, 3.838674976759122*^9, 
   3.838675039962028*^9, 3.838675102520547*^9, 3.838708179276647*^9, 
   3.8387095159780483`*^9, {3.838709818227862*^9, 3.8387098238560543`*^9}, 
   3.8387102495020847`*^9, 3.83871057454806*^9, 3.838711232316105*^9, 
   3.838738975979566*^9, 3.8391533423912497`*^9, 3.839335573869862*^9, 
   3.8397470562512836`*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"57cd4224-0100-49da-ba87-f5c426b3fa6e"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.8386716013141603`*^9, 3.8386721979297657`*^9, 3.838672229404471*^9, 
   3.838672310295177*^9, 3.838672530355887*^9, 3.838672616938377*^9, {
   3.838672664609139*^9, 3.838672688597982*^9}, {3.838672749172299*^9, 
   3.838672774700285*^9}, {3.838672834276675*^9, 3.838672852426238*^9}, 
   3.8386728923169117`*^9, 3.838672938462059*^9, 3.838672975868154*^9, 
   3.838673008091124*^9, 3.838673060862546*^9, 3.838673125042657*^9, 
   3.838674128309869*^9, 3.838674299281159*^9, 3.838674536722591*^9, 
   3.8386747620183287`*^9, 3.83867485190938*^9, 3.838674976759122*^9, 
   3.838675039962028*^9, 3.838675102520547*^9, 3.838708179276647*^9, 
   3.8387095159780483`*^9, {3.838709818227862*^9, 3.8387098238560543`*^9}, 
   3.8387102495020847`*^9, 3.83871057454806*^9, 3.838711232316105*^9, 
   3.838738975979566*^9, 3.8391533423912497`*^9, 3.839335573869862*^9, 
   3.839747060752911*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"860f276f-83c5-4bd5-8d79-c71ae556866b"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.8386716013141603`*^9, 3.8386721979297657`*^9, 3.838672229404471*^9, 
   3.838672310295177*^9, 3.838672530355887*^9, 3.838672616938377*^9, {
   3.838672664609139*^9, 3.838672688597982*^9}, {3.838672749172299*^9, 
   3.838672774700285*^9}, {3.838672834276675*^9, 3.838672852426238*^9}, 
   3.8386728923169117`*^9, 3.838672938462059*^9, 3.838672975868154*^9, 
   3.838673008091124*^9, 3.838673060862546*^9, 3.838673125042657*^9, 
   3.838674128309869*^9, 3.838674299281159*^9, 3.838674536722591*^9, 
   3.8386747620183287`*^9, 3.83867485190938*^9, 3.838674976759122*^9, 
   3.838675039962028*^9, 3.838675102520547*^9, 3.838708179276647*^9, 
   3.8387095159780483`*^9, {3.838709818227862*^9, 3.8387098238560543`*^9}, 
   3.8387102495020847`*^9, 3.83871057454806*^9, 3.838711232316105*^9, 
   3.838738975979566*^9, 3.8391533423912497`*^9, 3.839335573869862*^9, 
   3.8397470652751093`*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"a70ea993-313d-4b61-960a-f06969ed5f3f"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.8386716013141603`*^9, 3.8386721979297657`*^9, 3.838672229404471*^9, 
   3.838672310295177*^9, 3.838672530355887*^9, 3.838672616938377*^9, {
   3.838672664609139*^9, 3.838672688597982*^9}, {3.838672749172299*^9, 
   3.838672774700285*^9}, {3.838672834276675*^9, 3.838672852426238*^9}, 
   3.8386728923169117`*^9, 3.838672938462059*^9, 3.838672975868154*^9, 
   3.838673008091124*^9, 3.838673060862546*^9, 3.838673125042657*^9, 
   3.838674128309869*^9, 3.838674299281159*^9, 3.838674536722591*^9, 
   3.8386747620183287`*^9, 3.83867485190938*^9, 3.838674976759122*^9, 
   3.838675039962028*^9, 3.838675102520547*^9, 3.838708179276647*^9, 
   3.8387095159780483`*^9, {3.838709818227862*^9, 3.8387098238560543`*^9}, 
   3.8387102495020847`*^9, 3.83871057454806*^9, 3.838711232316105*^9, 
   3.838738975979566*^9, 3.8391533423912497`*^9, 3.839335573869862*^9, 
   3.8397470698084183`*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"787bac50-14e2-4e5e-bf07-56e663657f67"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "c1", ",", "c11", ",", "u0", ",", "w1", ",", "u1", ",", "w2", ",", "w3", 
   ",", "w4", ",", "w5", ",", "w6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.838670022437209*^9, {3.8386700595991163`*^9, 3.83867006673454*^9}, {
   3.8386702436229477`*^9, 3.838670358739863*^9}, 3.838670452356853*^9, 
   3.838670485483512*^9, 3.838670522640019*^9, {3.838670559847763*^9, 
   3.8386705833316813`*^9}, {3.8386706287942553`*^9, 3.838670665266487*^9}, 
   3.838670726168026*^9, 3.838670788394126*^9, 3.838670864599502*^9, {
   3.838670924204195*^9, 3.838671010852306*^9}, 3.838671548110758*^9, 
   3.838671594414871*^9, 3.838671628093306*^9, {3.838672226378542*^9, 
   3.838672255098599*^9}, 3.838672334900683*^9, 3.838672557848901*^9, 
   3.838672638125677*^9, {3.83867268057624*^9, 3.838672705316832*^9}, {
   3.8386727633567038`*^9, 3.838672789208336*^9}, {3.838672850031953*^9, 
   3.8386728689974527`*^9}, 3.838672908326747*^9, 3.838672954621542*^9, 
   3.8386729920615253`*^9, 3.838673032728943*^9, 3.83867308569069*^9, 
   3.838673167289609*^9, 3.838674175843844*^9, 3.83867434211794*^9, 
   3.8386745813705053`*^9, 3.838674805310419*^9, 3.838674890960968*^9, 
   3.838675015667601*^9, 3.838675077888844*^9, 3.838675139312813*^9, 
   3.838708244508997*^9, 3.838709570582659*^9, 3.838709819857163*^9, 
   3.838709893111988*^9, 3.838710292750544*^9, 3.838710608286655*^9, 
   3.8387112674708557`*^9, 3.838739012779767*^9, 3.839153374161544*^9, 
   3.839335617355793*^9, 3.8397470744547367`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"7e03ed4c-6dc2-444c-90e8-2d5bbd9e8844"]
}, Open  ]],

Cell[TextData[StyleBox["Eigenspace of wt = -1 \ndiv(g^(-1)f) >=  -2F - 4/7 B \
-2/7 C  - 4/7 B1 - 2/7 C1 - 4/7 B2 - 2/7 C2 - 6/7 S - 6/7 S1 - 6/7 S2\n\
div(f)>= -2F- 4/7 B -2/7 C  - 4/7 B1 - 2/7 C1 - 4/7 B2 - 2/7 C2 - 6/7 S - 6/7 \
S1 - 6/7 S2 -2/7B - 1/7C + 3/7B1 + 5/7C1 + A2 + 6/7B2 + 3/7C2 - 3/7S + 1//7S1 \
+ 2/7S2 - F2. \ndiv(f) >=  -2F2 - 6/7 B -3/7 C  - 1/7 B1 + 3/7 C1+A2 +2/7 B2 \
+1/7 C2 - 9/7 S - 5/7 S1 - 4/7 S2 \nso div(f)  >= -2F2+C1+A2+B2+C2-S; so we \
are looking for f1/(w1 u0^2) for an element f1 of weight (1,4) which vanishes \
on A2 (line2).",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.83866262256343*^9, 
  3.838662634051721*^9}},ExpressionUUID->"e5b2294f-74ec-4ea4-8dea-\
4c7c0141ec09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "one", " ", "of", " ", "these", " ", "is", " ", "related", " ", "to", " ",
      "the", " ", "section", " ", "of", " ", "S"}], "+", 
    RowBox[{
    "4", "F", " ", "which", " ", "is", " ", "zero", " ", "at", " ", "the", 
     " ", "line", " ", "A2", " ", "through", " ", "two", " ", "cusps"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EquationWtminus1", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"u0", "^", "2"}], " ", "w1"}], " ", "+", " ", 
      RowBox[{"a2", " ", "w3"}], " ", "+", " ", 
      RowBox[{"a4", " ", "w4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"FunctionWtminus1", "=", 
    RowBox[{
     RowBox[{"g", "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"EquationWtminus1", "/.", 
        RowBox[{
         RowBox[{"RootReduce", "[", 
          RowBox[{"Solve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", " ", "EquationWtminus1"}], "/.", 
               "Line2"}], "/.", 
              RowBox[{"t", "\[Rule]", "0"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "\[Equal]", " ", "EquationWtminus1"}], "/.", 
               "Line2"}], "/.", 
              RowBox[{"t", "\[Rule]", "1"}]}]}], "}"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"w1", " ", 
        RowBox[{"u0", "^", "2"}]}], ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.838307229809216*^9, 3.838307257937263*^9}, {
  3.838307296032978*^9, 3.838307470045504*^9}, {3.8384644530856047`*^9, 
  3.83846445434967*^9}, {3.83847488701388*^9, 3.8384749181562157`*^9}, {
  3.8387110582834463`*^9, 3.838711060597208*^9}, {3.839161521263144*^9, 
  3.839161528849123*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"00751d77-a621-4db5-a609-d0ac5b38b899"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["u0", "2"], " ", "w1"}], "-", "w3", "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "w4"}]}], 
  RowBox[{"g", " ", 
   SuperscriptBox["u0", "2"], " ", "w1"}]]], "Output",
 CellChangeTimes->{
  3.8383073410065527`*^9, {3.838307434908457*^9, 3.838307471988962*^9}, 
   3.83847491869131*^9, 3.838711061584148*^9, 3.8391533750240793`*^9, 
   3.839161530989596*^9, 3.839335618510461*^9, 3.839747075258119*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"cda53fbc-3b0d-4484-a69d-d769672d83ec"]
}, Open  ]],

Cell[TextData[StyleBox["The following computation is useful to be able to \
compute the values easier. In the last two cases it is best not to bother \
with the field extension to save time.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8387427616934023`*^9, 3.838742783708894*^9}, {
  3.839171112190653*^9, 
  3.839171138998252*^9}},ExpressionUUID->"56de51f0-58e2-4cb5-8880-\
100cf8d6bf68"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Order3ComputedG", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Order3ComputedG", ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus1n", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"FunctionWtminus1", "/.", "Order3ComputedG"}], ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus1nn", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"FunctionWtminus1n", "/.", "Order3ComputedG"}], ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus31n", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"FunctionWtminus31", "/.", "Order3ComputedG"}], ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus31nn", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"FunctionWtminus31n", "/.", "Order3ComputedG"}], ",", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus32n", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus32", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"ByteCount", "[", "%", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FunctionWtminus32nn", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"FunctionWtminus32n", "/.", "Order3ComputedG"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TenFunctions", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "FunctionWtminus1", ",", "FunctionWtminus1n", ",", 
     "FunctionWtminus1nn", ",", "\[IndentingNewLine]", "FunctionWtminus31", 
     ",", "FunctionWtminus31n", ",", "FunctionWtminus31nn", ",", 
     "\[IndentingNewLine]", "FunctionWtminus32", ",", "FunctionWtminus32n", 
     ",", "FunctionWtminus32nn"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mod7Weights", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "6"}], ",", 
     RowBox[{"-", "5"}]}], "}"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.838733391322464*^9, 3.8387335101263514`*^9}, {
  3.838736046988715*^9, 3.838736088218898*^9}, {3.838738522868835*^9, 
  3.838738552795429*^9}, {3.83873875838316*^9, 3.838738927945713*^9}, {
  3.8387389593378153`*^9, 3.83873900269518*^9}, {3.838739077032881*^9, 
  3.838739079087056*^9}, {3.8387391622143993`*^9, 3.838739188288047*^9}, {
  3.838739249041328*^9, 3.83873927175308*^9}, {3.838741462436574*^9, 
  3.838741478612255*^9}, {3.8391710493507977`*^9, 3.8391710728587914`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"73681dff-017b-4106-bd5f-9e1804d987ff"],

Cell[CellGroupData[{

Cell[BoxData["34256"], "Print",
 CellChangeTimes->{3.838739279348961*^9, 3.838739514160473*^9, 
  3.83874148599244*^9, 3.839153381258696*^9, 3.839161569055951*^9, 
  3.8391710807031393`*^9, 3.839335627805952*^9, 3.839747081632915*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"1b8b87f6-2c06-4ce4-a95e-6e73d88431aa"],

Cell[BoxData["2776"], "Print",
 CellChangeTimes->{3.838739279348961*^9, 3.838739514160473*^9, 
  3.83874148599244*^9, 3.839153381258696*^9, 3.839161569055951*^9, 
  3.8391710807031393`*^9, 3.839335627805952*^9, 3.8397470821541653`*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"2a13c1a0-2bfa-4062-ab1f-17c56a9be7f9"],

Cell[BoxData["6880"], "Print",
 CellChangeTimes->{3.838739279348961*^9, 3.838739514160473*^9, 
  3.83874148599244*^9, 3.839153381258696*^9, 3.839161569055951*^9, 
  3.8391710807031393`*^9, 3.839335627805952*^9, 3.839747082952119*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"cf48eb93-1bd1-4d73-8c4f-f5cde440e7b9"],

Cell[BoxData["7984"], "Print",
 CellChangeTimes->{3.838739279348961*^9, 3.838739514160473*^9, 
  3.83874148599244*^9, 3.839153381258696*^9, 3.839161569055951*^9, 
  3.8391710807031393`*^9, 3.839335627805952*^9, 3.839747086028808*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"75b12706-c010-4dad-bed8-f26b264a0167"],

Cell[BoxData["8096"], "Print",
 CellChangeTimes->{3.838739279348961*^9, 3.838739514160473*^9, 
  3.83874148599244*^9, 3.839153381258696*^9, 3.839161569055951*^9, 
  3.8391710807031393`*^9, 3.839335627805952*^9, 3.8397470872283583`*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"1177ec54-da6b-4a9c-9b28-e695a2f97d80"],

Cell[BoxData["48480"], "Print",
 CellChangeTimes->{3.838739279348961*^9, 3.838739514160473*^9, 
  3.83874148599244*^9, 3.839153381258696*^9, 3.839161569055951*^9, 
  3.8391710807031393`*^9, 3.839335627805952*^9, 3.8397470884386797`*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"688be443-16b6-4e57-ad6c-57ea6ed8075e"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We are now ready to compute the equations. The \
process is simple: we will compute a lot of values of uw-s and g to high \
accuracy, which will then give us values of ten functions to high accuracy. \
We will then compute cubic relations. If the run gives an error, redo it.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.83873613092165*^9, 3.838736191797318*^9}, {
  3.83917123743134*^9, 
  3.839171259147909*^9}},ExpressionUUID->"4cbf01ef-711a-4d79-bbb5-\
eddca9db49ce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"UWGpts", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ps", "=", 
    RowBox[{"{", 
     RowBox[{
     "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
      ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "1"}], ",", 
    RowBox[{"n", "\[LessEqual]", "50"}], ",", 
    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "10"}], "]"}], "\[Equal]", "0"}], ",", " ", 
       RowBox[{"Print", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u0", "\[Equal]", "1"}], ",", 
            RowBox[{"w1", "\[Equal]", "1"}], ",", 
            RowBox[{"u1", "\[Equal]", 
             RowBox[{
              RowBox[{"RandomInteger", "[", "30", "]"}], "+", " ", 
              RowBox[{"I", " ", 
               RowBox[{"RandomInteger", "[", "30", "]"}]}]}]}], ",", 
            RowBox[{"w2", "\[Equal]", 
             RowBox[{
              RowBox[{"RandomInteger", "[", "30", "]"}], "+", " ", 
              RowBox[{"I", " ", 
               RowBox[{"RandomInteger", "[", "30", "]"}]}]}]}]}], "}"}], ",", 
          
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "\[Equal]", 
             RowBox[{"QuadricsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}], ",", 
        "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "6"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gvalue", "=", 
         RowBox[{"g", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{"g", "/.", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"g", "^", "7"}], "\[Equal]", " ", "SeventhPower"}], "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"UWGpts", ",", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"sols", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "gvalue"}], "]"}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ppoints", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TenFunctions", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"UWGpts", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "UWGpts", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.838736029660417*^9, 3.838736031914445*^9}, {
  3.838736109116208*^9, 3.838736117244295*^9}, {3.838736194500598*^9, 
  3.838736304819694*^9}, {3.8387365824850483`*^9, 3.838736679721274*^9}, {
  3.8387367399227457`*^9, 3.838736753285862*^9}, {3.8387368046682034`*^9, 
  3.838736977368423*^9}, {3.838737071346924*^9, 3.838737368292665*^9}, {
  3.8387374397600946`*^9, 3.8387374487256823`*^9}, {3.838737984191267*^9, 
  3.8387380814883423`*^9}, {3.838738254765617*^9, 3.838738284656816*^9}, {
  3.838738316925198*^9, 3.838738323107397*^9}, {3.839328062615582*^9, 
  3.839328112608427*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"21ef1947-ae2a-4b17-8ead-475a60376724"],

Cell[CellGroupData[{

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.8387369843043118`*^9, 3.838737375895686*^9, 
  3.8387380890538692`*^9, 3.83873832770331*^9, 3.838745035740423*^9, 
  3.838746926915843*^9, 3.839171148803999*^9, 3.8391712317777443`*^9, 
  3.8393356467644176`*^9, 3.839747095420432*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"41f86f25-3cbc-4549-9a68-1c978bec973e"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.8387369843043118`*^9, 3.838737375895686*^9, 
  3.8387380890538692`*^9, 3.83873832770331*^9, 3.838745035740423*^9, 
  3.838746926915843*^9, 3.839171148803999*^9, 3.8391712317777443`*^9, 
  3.8393356467644176`*^9, 3.839747099720837*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"ead87c34-21a4-40e5-9081-d6d4a3b9ceaf"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.8387369843043118`*^9, 3.838737375895686*^9, 
  3.8387380890538692`*^9, 3.83873832770331*^9, 3.838745035740423*^9, 
  3.838746926915843*^9, 3.839171148803999*^9, 3.8391712317777443`*^9, 
  3.8393356467644176`*^9, 3.8397471040528793`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"a65fd33f-3a87-4502-8cbb-c687a1a7dafb"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.8387369843043118`*^9, 3.838737375895686*^9, 
  3.8387380890538692`*^9, 3.83873832770331*^9, 3.838745035740423*^9, 
  3.838746926915843*^9, 3.839171148803999*^9, 3.8391712317777443`*^9, 
  3.8393356467644176`*^9, 3.8397471083474913`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"7b08f91b-65ff-402a-ac8b-a96cd25bd4e9"],

Cell[BoxData["50"], "Print",
 CellChangeTimes->{3.8387369843043118`*^9, 3.838737375895686*^9, 
  3.8387380890538692`*^9, 3.83873832770331*^9, 3.838745035740423*^9, 
  3.838746926915843*^9, 3.839171148803999*^9, 3.8391712317777443`*^9, 
  3.8393356467644176`*^9, 3.839747112690681*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"30fb9517-88bf-4a7f-9f92-b712ea224176"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPP", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"allsols", "=", "\[IndentingNewLine]", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"mod7", "=", "0"}], ",", 
    RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
    RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Length", "[", "allsols", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Mod7Weights", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], " ", 
                 RowBox[{"powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
              RowBox[{"allsols", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
           "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"sols", ",", 
             RowBox[{"allsols", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Monomials", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Ps", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"powers", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TableOfValues", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Monomials", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"Ppoints", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"Length", "[", "Ppoints", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"RootApproximant", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"RowReduce", "[", 
          RowBox[{"NullSpace", "[", "TableOfValues", "]"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "900"}], ")"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EqsFPP", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"EqsFPP", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Monomials", "[", 
              RowBox[{"[", "k", "]"}], "]"}], 
             RowBox[{
              RowBox[{"ns", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "EqsFPP", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"EqsFPP", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.8387374514478283`*^9, {3.838737531242838*^9, 3.8387377340224257`*^9}, {
   3.838737813408391*^9, 3.838737981079177*^9}, {3.838738096440303*^9, 
   3.838738163330917*^9}, {3.838747034665884*^9, 3.8387470407359667`*^9}, {
   3.838748429614642*^9, 3.838748434434688*^9}, {3.838748865832417*^9, 
   3.838749012502122*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"e653c94f-9040-470a-93af-71cfea2235a1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.83873769283074*^9, 3.83873773562578*^9}, 
   3.83873790424018*^9, 3.838746952938136*^9, 3.83874704292789*^9, 
   3.838748435201727*^9, 3.8387488722027483`*^9, 3.83874896832689*^9, 
   3.838749013196155*^9, 3.839171266879727*^9, 3.839335671412491*^9, 
   3.839747116005554*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"df365af7-1c23-4498-aa36-f4cfb525d8a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.83873769283074*^9, 3.83873773562578*^9}, 
   3.83873790424018*^9, 3.838746952938136*^9, 3.83874704292789*^9, 
   3.838748435201727*^9, 3.8387488722027483`*^9, 3.83874896832689*^9, 
   3.838749013196155*^9, 3.839171266879727*^9, 3.839335671412491*^9, 
   3.839747122291134*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"f7655835-6507-4e3f-9bb2-1e23c8265c50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.83873769283074*^9, 3.83873773562578*^9}, 
   3.83873790424018*^9, 3.838746952938136*^9, 3.83874704292789*^9, 
   3.838748435201727*^9, 3.8387488722027483`*^9, 3.83874896832689*^9, 
   3.838749013196155*^9, 3.839171266879727*^9, 3.839335671412491*^9, 
   3.8397471289562273`*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"3b567530-ca09-4b4f-b796-7b54fe236461"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.83873769283074*^9, 3.83873773562578*^9}, 
   3.83873790424018*^9, 3.838746952938136*^9, 3.83874704292789*^9, 
   3.838748435201727*^9, 3.8387488722027483`*^9, 3.83874896832689*^9, 
   3.838749013196155*^9, 3.839171266879727*^9, 3.839335671412491*^9, 
   3.839747135484722*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"83a412e5-50e6-41f8-aaea-8eda7dbbf649"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.83873769283074*^9, 3.83873773562578*^9}, 
   3.83873790424018*^9, 3.838746952938136*^9, 3.83874704292789*^9, 
   3.838748435201727*^9, 3.8387488722027483`*^9, 3.83874896832689*^9, 
   3.838749013196155*^9, 3.839171266879727*^9, 3.839335671412491*^9, 
   3.839747142248719*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"8f1f6396-3433-401b-8273-4e7602f628d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.83873769283074*^9, 3.83873773562578*^9}, 
   3.83873790424018*^9, 3.838746952938136*^9, 3.83874704292789*^9, 
   3.838748435201727*^9, 3.8387488722027483`*^9, 3.83874896832689*^9, 
   3.838749013196155*^9, 3.839171266879727*^9, 3.839335671412491*^9, 
   3.839747148616832*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"2d397337-ac53-4e73-b834-a6f796883f51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.83873769283074*^9, 3.83873773562578*^9}, 
   3.83873790424018*^9, 3.838746952938136*^9, 3.83874704292789*^9, 
   3.838748435201727*^9, 3.8387488722027483`*^9, 3.83874896832689*^9, 
   3.838749013196155*^9, 3.839171266879727*^9, 3.839335671412491*^9, 
   3.839747155420936*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"9c011122-d258-4b9f-af7a-e991278aa80a"]
}, Open  ]],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.8387489682417507`*^9, 3.838749061988559*^9, 
  3.839171315360333*^9, 3.839335725556512*^9, 3.839747162218766*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"1016b310-0120-4081-af42-5d784f4c3506"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8872", ",", "6360", ",", "6264", ",", "6232", ",", "6296", ",", "7336", 
   ",", "6296", ",", "7912", ",", "6232", ",", "6296", ",", "7336", ",", 
   "6296", ",", "9208", ",", "8952", ",", "9920", ",", "9208", ",", "9720", 
   ",", "8816", ",", "8512", ",", "8728", ",", "8528", ",", "8608", ",", 
   "8896", ",", "8320", ",", "9568", ",", "10288", ",", "9008", ",", "10120", 
   ",", "8728", ",", "8480", ",", "8424", ",", "8328", ",", "8384", ",", 
   "8320", ",", "8320", ",", "8320", ",", "10040", ",", "8048", ",", "7976", 
   ",", "7880", ",", "7888", ",", "7928", ",", "7792", ",", "7792", ",", 
   "7728", ",", "7728", ",", "7728", ",", "7728", ",", "9120", ",", "7400", 
   ",", "7400", ",", "9112", ",", "7336", ",", "7400", ",", "8728", ",", 
   "7336", ",", "7400", ",", "8312", ",", "7400", ",", "6240", ",", "8200", 
   ",", "8064", ",", "8800", ",", "8536", ",", "8288", ",", "10104", ",", 
   "8128", ",", "7976", ",", "7664", ",", "7664", ",", "7728", ",", "7664", 
   ",", "10616", ",", "7800", ",", "8824", ",", "8616", ",", "8392", ",", 
   "8216", ",", "7824", ",", "7792", ",", "8256", ",", "8104", ",", "7856", 
   ",", "7792"}], "}"}]], "Output",
 CellChangeTimes->{3.8387489682417507`*^9, 3.838749061988559*^9, 
  3.839171315360333*^9, 3.839335725556512*^9, 3.839747162222966*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"4fac9f89-cc79-4923-bf0b-0da30db8ada1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EqsFPPn", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "EqsFPP", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"EqsFPPn", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8387490725517063`*^9, 3.8387491234898167`*^9}, {
  3.838749506613192*^9, 3.83874950748015*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"a00d6cae-1500-4b32-87fc-d4bacc44e223"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8464", ",", "5472", ",", "5416", ",", "5344", ",", "5352", ",", "6368", 
   ",", "5352", ",", "7736", ",", "5536", ",", "5416", ",", "6344", ",", 
   "5352", ",", "8472", ",", "8408", ",", "8984", ",", "8408", ",", "8984", 
   ",", "8408", ",", "7992", ",", "8328", ",", "7872", ",", "7880", ",", 
   "7992", ",", "7288", ",", "8472", ",", "8984", ",", "8408", ",", "9048", 
   ",", "8440", ",", "8408", ",", "8040", ",", "7904", ",", "7400", ",", 
   "7984", ",", "7312", ",", "7288", ",", "9336", ",", "7672", ",", "7280", 
   ",", "6952", ",", "7152", ",", "6856", ",", "6840", ",", "6744", ",", 
   "6736", ",", "6680", ",", "6680", ",", "6680", ",", "8696", ",", "6456", 
   ",", "6472", ",", "8712", ",", "6472", ",", "6472", ",", "7976", ",", 
   "6408", ",", "6472", ",", "7320", ",", "6472", ",", "5432", ",", "7480", 
   ",", "7072", ",", "7672", ",", "7672", ",", "7632", ",", "9208", ",", 
   "7536", ",", "7256", ",", "6920", ",", "6616", ",", "6616", ",", "6552", 
   ",", "9464", ",", "6864", ",", "7864", ",", "7928", ",", "7864", ",", 
   "7800", ",", "6944", ",", "6808", ",", "7728", ",", "7160", ",", "6936", 
   ",", "6808"}], "}"}]], "Output",
 CellChangeTimes->{3.839171316928113*^9, 3.839335727557241*^9, 
  3.83974716375778*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"250ffa45-7d17-47c7-815c-b0d64e7d9ae7"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"fname", " ", "=", "\"\<Desktop/MumfordFPP2021/EqsFPPnum\>\""}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "EqsFPPn"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.838757200854126*^9, 3.8387572480019207`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"7222b2c5-c5bd-4c82-bd04-6bdd8bbf70b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToRR", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Ret", "=", 
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}], "+", 
      RowBox[{"rr", " ", 
       RowBox[{"Rationalize", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "x", "]"}], "/", 
             SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMonomials", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"powers", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"allsols", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "allsols", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPwithrr", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToRR", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"EqsFPPn", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"AllMonomials", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "]"}], 
        RowBox[{"AllMonomials", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMonomials", "]"}]}], "}"}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "EqsFPPn", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"fname", " ", "=", "\"\<Desktop/MumfordFPP2021/EqsFPPwithrr\>\""}],
    ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "EqsFPPwithrr"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.838800766111466*^9, 3.838800766723188*^9}, {
  3.83880088928758*^9, 3.838801192457117*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"f0565f3f-4767-4227-b08a-977b100f536a"],

Cell[TextData[StyleBox["These equations are not optimal, but we will not try \
to optimize them at this point.  ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8387519384475603`*^9, 3.838752005286934*^9}, {
  3.838821257810842*^9, 3.838821278550529*^9}, {3.8391725392345753`*^9, 
  3.8391725411242228`*^9}, {3.839334507569084*^9, 
  3.8393345089081163`*^9}},ExpressionUUID->"f5c317c9-a5ba-4a91-9e5b-\
560b6453ce86"],

Cell[TextData[StyleBox["We will now compute some torsion line bundles on the \
fake projective plane. We use Magma to find some nonreduced C_3 invariant \
hyperplane cuts and points on them. We will gradually impose conditions of \
being nodal at these points to get to higher powers of the prime.\n\nAt each \
step we will look at two tangent vectors at each point, defined over \
prime^depth, and an equation which vanishes on these points and tangent \
vectors.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8391723748377438`*^9, 3.8391723784540777`*^9}, {
  3.8391725202590303`*^9, 3.839172623751153*^9}, {3.839178263276413*^9, 
  3.8391783146938133`*^9}, {3.839180472424712*^9, 3.839180490121756*^9}, {
  3.8393345129816513`*^9, 
  3.8393345137484207`*^9}},ExpressionUUID->"483e5a68-9f41-41c8-8b18-\
6ea921049325"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prime", "=", "29"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rootvalue", "=", 
   RowBox[{"rr", "\[Rule]", "14"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cut1", "=", 
   RowBox[{"P0", "+", 
    RowBox[{"5", 
     RowBox[{"(", 
      RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
    RowBox[{"15", 
     RowBox[{"(", 
      RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
    RowBox[{"(", 
     RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cut2", "=", 
   RowBox[{"P0", "+", 
    RowBox[{"22", 
     RowBox[{"(", 
      RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
    RowBox[{"22", 
     RowBox[{"(", 
      RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cut3", "=", 
   RowBox[{"P0", "+", 
    RowBox[{"24", 
     RowBox[{"(", 
      RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
    RowBox[{"0", 
     RowBox[{"(", 
      RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
    RowBox[{"28", 
     RowBox[{"(", 
      RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cuts", "=", 
    RowBox[{"{", 
     RowBox[{"cut1", ",", "cut2", ",", " ", "cut3"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsMod29", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", "P9"}], ",", "P1", ",", 
         RowBox[{"P2", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"7", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"20", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"4", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"20", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"25", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"28", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"28", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"18", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"14", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"24", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"28", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"5", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"21", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"21", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"5", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"5", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"24", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"23", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"4", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"18", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"3", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"26", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"18", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"18", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"27", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"8", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"23", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", "P9"}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"9", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", "P9"}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"15", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"26", " ", "P8"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"11", " ", "P8"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"13", " ", "P8"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"5", " ", "P8"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"4", " ", "P8"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"3", " ", "P8"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"7", " ", "P8"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"26", " ", "P8"}]}], ",", "P9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"9", " ", "P9"}]}], ",", "P2", ",", 
         RowBox[{"P3", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", "P9"}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"5", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"7", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"5", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"26", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"5", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"13", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"7", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"4", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"3", " ", "P9"}]}], ",", "P7", ",", 
         RowBox[{"P8", "+", 
          RowBox[{"26", " ", "P9"}]}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"14", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"12", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", "P9"}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"5", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"24", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"14", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"4", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"15", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"14", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"4", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"15", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"3", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"21", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"4", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"13", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"8", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"25", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"26", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", "P3", ",", 
         RowBox[{"P4", "+", 
          RowBox[{"13", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"18", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"27", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", "P3", ",", 
         RowBox[{"P4", "+", 
          RowBox[{"24", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", "P9"}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"28", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"13", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"7", " ", "P9"}]}]}], "}"}]}], "}"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", "P1", ",", 
         RowBox[{"P2", "+", 
          RowBox[{"27", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"15", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"9", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"18", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"17", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"9", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"23", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"13", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", "P9"}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"26", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"20", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"19", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"2", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"28", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"26", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"2", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"16", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"20", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"12", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"12", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"3", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", "P9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"22", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"8", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"26", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"20", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"25", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"5", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"27", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"16", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"21", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"5", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"26", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"25", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"9", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"3", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"26", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"4", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"18", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"3", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"10", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"17", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"16", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"6", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"26", " ", "P9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P0", "+", "P9"}], ",", 
         RowBox[{"P1", "+", 
          RowBox[{"3", " ", "P9"}]}], ",", 
         RowBox[{"P2", "+", 
          RowBox[{"28", " ", "P9"}]}], ",", 
         RowBox[{"P3", "+", 
          RowBox[{"11", " ", "P9"}]}], ",", 
         RowBox[{"P4", "+", 
          RowBox[{"27", " ", "P9"}]}], ",", 
         RowBox[{"P5", "+", 
          RowBox[{"21", " ", "P9"}]}], ",", 
         RowBox[{"P6", "+", 
          RowBox[{"8", " ", "P9"}]}], ",", 
         RowBox[{"P7", "+", 
          RowBox[{"26", " ", "P9"}]}], ",", 
         RowBox[{"P8", "+", 
          RowBox[{"27", " ", "P9"}]}]}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8391726276015873`*^9, 3.839172754539551*^9}, {
  3.839172790476637*^9, 3.839172893881773*^9}, {3.8391729421636753`*^9, 
  3.839173092214456*^9}, {3.839180507939406*^9, 3.8391805102780457`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"8a858ad0-2704-4387-9495-750e1cad77c3"],

Cell[TextData[StyleBox["We will now compute non-reduced cuts up to powers of \
prime.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.839232047846957*^9, 3.839232067835026*^9}, 
   3.839334523387528*^9},ExpressionUUID->"5a2c21d2-cda8-4456-8127-\
588c8ecd7f63"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pns", "=", 
    RowBox[{"{", 
     RowBox[{
     "Pn0", ",", "Pn1", ",", "Pn2", ",", "Pn3", ",", "Pn4", ",", "Pn5", ",", 
      "Pn6", ",", "Pn7", ",", "Pn8", ",", "Pn9"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "m", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "2000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxdepth", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsroot", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", "7"}], "\[Equal]", "0"}], ",", 
     RowBox[{"Modulus", "\[Rule]", 
      RowBox[{"prime", "^", "maxdepth"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mod", "[", 
   RowBox[{
    RowBox[{"x", "/.", "slsroot"}], ",", "29"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodCuts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numcut", "=", "1"}], ",", 
    RowBox[{"numcut", "\[LessEqual]", "3"}], ",", 
    RowBox[{"numcut", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<numcut=\>\"", ",", "numcut"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "building", " ", "pairs", " ", "of", " ", "tangent", " ", "vectors", 
       " ", "at", " ", "each", " ", "point"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pointscut", "=", 
      RowBox[{"PointsMod29", "[", 
       RowBox[{"[", "numcut", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ptssub", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tanvecs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Length", "[", "pointscut", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pt", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"pointscut", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "l", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"P0", "\[Equal]", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"ptssub", ",", "pt"}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"tanvector", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ps", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"Ps", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", "pt"}], ")"}], "+", " ", 
             RowBox[{"t", " ", 
              RowBox[{"Pns", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"EqsFPPwithrr", "/.", "rootvalue"}], ")"}], "/.", 
                RowBox[{"P0", "\[Rule]", "1"}]}], ")"}], "/.", "tanvector"}], 
             ",", "t"}], "]"}], ",", 
           RowBox[{"{", "Pn0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "assuming", " ", "that", " ", "these", " ", "are", " ", "possible", 
          " ", "parameters", " ", "in", " ", "the", " ", "tangent", " ", 
          "space"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sls1", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"Eqs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", 
                  RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Pn1", "\[Equal]", "0"}], ",", 
                RowBox[{"Pn2", "\[Equal]", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sls2", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"Eqs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", 
                  RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Pn1", "\[Equal]", "1"}], ",", 
                RowBox[{"Pn2", "\[Equal]", "0"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"tanvecs", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tanvector", "/.", "sls1"}], ",", 
            RowBox[{"tanvector", "/.", "sls2"}]}], "}"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"currentcut", "=", 
      RowBox[{"cuts", "[", 
       RowBox[{"[", "numcut", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"currentptssub", "=", "ptssub"}], ";", "\[IndentingNewLine]", 
     RowBox[{"currenttanvecs", "=", "tanvecs"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"depth", "=", "1"}], ",", 
       RowBox[{"depth", "\[LessEqual]", "30"}], ",", 
       RowBox[{"depth", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"depth", ",", "10"}], "]"}], "\[Equal]", "5"}], ",", 
          RowBox[{"Print", "[", "depth", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rootvalue", "=", 
         RowBox[{"rr", "\[Rule]", " ", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"x", "/.", 
             RowBox[{"slsroot", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"prime", "^", 
             RowBox[{"(", 
              RowBox[{"depth", "+", "1"}], ")"}]}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"EqsFPPnewdepth", "=", 
         RowBox[{"PolynomialMod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EqsFPPwithrr", "/.", 
              RowBox[{"P0", "\[Rule]", "1"}]}], ")"}], "/.", "rootvalue"}], 
           ",", 
           RowBox[{"prime", "^", 
            RowBox[{"(", 
             RowBox[{"depth", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"count", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"make", " ", "extensions", " ", "to", " ", 
          RowBox[{"p", "^", 
           RowBox[{"(", 
            RowBox[{"depth", "+", "1"}], ")"}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"newcut", "=", 
         RowBox[{"currentcut", " ", "+", " ", 
          RowBox[{
           RowBox[{"prime", "^", "depth"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", 
              RowBox[{"(", 
               RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
             RowBox[{"a3", 
              RowBox[{"(", 
               RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}], ")"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"newptssub", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"newtanvecs", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"Length", "[", "currentptssub", "]"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"newpt", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ps", "/.", 
               RowBox[{"currentptssub", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"prime", "^", "depth"}], "  ", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", "count", "]"}], "]"}], " ", ",", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "6"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "7"}], "]"}], "]"}]}], "  ", 
               "}"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"count", "+=", "8"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"newptssub", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Ps", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                RowBox[{"newpt", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"newvec1", "=", 
            RowBox[{"newpt", " ", "+", " ", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Ps", "/.", 
                 RowBox[{
                  RowBox[{"currenttanvecs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
             " ", "+", "  ", 
             RowBox[{
              RowBox[{"prime", "^", "depth"}], "  ", "t", " ", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", 
               "}"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
           RowBox[{"newvec2", "=", 
            RowBox[{"newpt", " ", "+", " ", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Ps", "/.", 
                 RowBox[{
                  RowBox[{"currenttanvecs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
             " ", "+", "  ", 
             RowBox[{
              RowBox[{"prime", "^", "depth"}], "  ", "t", " ", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", 
               "}"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"newtanvecs", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Ps", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{"newvec1", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Ps", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{"newvec2", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
              "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"make", " ", "equations"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"l", "=", "1"}], ",", 
          RowBox[{"l", "\[LessEqual]", 
           RowBox[{"Length", "[", "tanvecs", "]"}]}], ",", 
          RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", "1"}], ",", 
             RowBox[{"k", "\[LessEqual]", "84"}], ",", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tbz", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"EqsFPPnewdepth", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"newtanvecs", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"prime", "^", "depth"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"Eqs", ",", 
                RowBox[{"PolynomialMod", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"tbz", "/.", 
                    RowBox[{"t", "\[Rule]", "0"}]}], "]"}], ",", "prime"}], 
                 "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"Eqs", ",", 
                RowBox[{"PolynomialMod", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
                 "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"tbz", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"EqsFPPnewdepth", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"newtanvecs", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"prime", "^", "depth"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"Eqs", ",", 
                RowBox[{"PolynomialMod", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
                 "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tbz", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"newcut", "/.", 
               RowBox[{
                RowBox[{"newtanvecs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"prime", "^", "depth"}]}]}], ";", "\[IndentingNewLine]", 
           
           RowBox[{"AppendTo", "[", 
            RowBox[{"Eqs", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{"tbz", "/.", 
                 RowBox[{"t", "\[Rule]", "0"}]}], "]"}], ",", "prime"}], 
              "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Eqs", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{"Coefficient", "[", 
                 RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
              "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sls", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "\[Equal]", 
               RowBox[{"Eqs", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"currentcut", "=", 
         RowBox[{"newcut", "/.", "sls"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"currentptssub", "=", 
         RowBox[{"newptssub", "/.", "sls"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"currenttanvecs", "=", 
         RowBox[{"newtanvecs", "/.", "sls"}]}], ";"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"GoodCuts", ",", "currentcut"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwlzVsow2EYBvCNrYwiSkpSYiViThdCThdItjQiZ9aklJCRRg7lsGXNFGL+
LSnMORQXFP4kQoTEyGFGjjdIyVq+53Px9KvnfevxkVVKS+04HI4vCSwYHN8f
1b8lbJVbDmA963MMdYuGUxjJfb2AUXU99mNEm74/FM6nPyXBpqlDJfTyz9VD
VWvx9gTxt2OPepbZ6zhJ9LP0u0OVMV8EvYUPOfC8xFAI51STMpjYJV+dIn60
BTzCq96bN5jl1PkNwxgVf5rocuvlBlmJ2AN+pXWH017mFwk7KmUxMFPumgwH
xHfZcHdYk0/v+ytFMJe5rYKpRRNKqPHeUcPo5SEt/Q+a74MSncgAdUcFn3B8
r4wq+YkSzRAjYvOoL5KKWNh3b46Hxs1zKQzRirPgmH9aDSy/aFfA4Iy4ZtjA
F7TCO+HzMGTVphGo0HBmqYdNS/+9e+0a9hQbVBOTooG8jEaqVO5wCkfjZqna
YPklNJqrb+AWzxy4TrQ6W6i6a9YK+T8Md4M4xDUJYMv7iSd0sS3UQEbA1sI/
u487GQ==
  "],
 CellLabel->
  "In[162]:=",ExpressionUUID->"a0289827-9115-45c4-a213-77f83fff9296"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", "15"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8391915628435183`*^9, {3.839191691995051*^9, 3.839191735279354*^9}, {
   3.839191972806344*^9, 3.839191983285026*^9}, 3.8391923611162558`*^9, {
   3.8391924888871517`*^9, 3.8391925021628532`*^9}, 3.839228849068921*^9, 
   3.839229612942079*^9, 3.839229697637311*^9, 3.8392303037570763`*^9, 
   3.8392322221314173`*^9, 3.839335730809552*^9, 3.839747165904645*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"1cca966d-04f5-4c33-a6da-c1933671541a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numcut=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["numcut=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.8397471659518747`*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"18bb3ed0-56ef-469d-9485-47dddce87976"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.839747258264065*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"9db6d99f-548d-4935-976c-80dd621eb02d"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.839747518997754*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"20aae7af-9c27-4995-8dca-04bb0d690a34"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.8397477957323503`*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"899d9cfa-39dd-421e-bd9a-02a0aaae0ff5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numcut=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["numcut=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.839747918507188*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"9e3fee87-4b71-42e5-bdb1-a002b0599cf8"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.839747961024683*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"00f0cfec-5f4f-4ea1-a24f-79c5b69fc6e3"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.839748069336933*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"e8d309f3-4e79-4f95-9dab-52eae319e76d"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.8397481794044456`*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"52e00fc1-3b20-464e-83a4-5e1d549f83f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"numcut=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["numcut=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.8397482461531067`*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"d55ee903-9d62-4f2b-bacc-9be8e394e9c5"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.8397483151812973`*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"18671100-40be-40ea-b1c8-4ae91a1a3d39"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.839748489232622*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"e93b2d6a-ec1c-4372-adf3-07eda739ba22"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.839192502204446*^9, 3.8392288490835867`*^9, 
  3.839229612952034*^9, 3.839229697679926*^9, 3.839230303800713*^9, 
  3.839232222179576*^9, 3.8393357309210577`*^9, 3.839748665935598*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"1adff379-8768-4e8c-92bd-d0249151f10d"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We now compute minimal polynomials for the \
coefficients of the cuts. It looks like the second cut is defined over the \
quadratic field.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.839235339206605*^9, 
  3.839235370567094*^9}},ExpressionUUID->"8d68f4be-adc9-44a2-ab8f-\
2fbdbc8d46e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", 
     RowBox[{"n", "\[LessEqual]", "3"}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "n", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"r7", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"rr", "/.", "rootvalue"}], ",", 
         RowBox[{"29", "^", "31"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"whatis", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"GoodCuts", "[", 
          RowBox[{"[", "n", "]"}], "]"}], ",", "P1"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"thebasis", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"whatis", "^", "k"}], ",", 
               RowBox[{"29", "^", "31"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
               RowBox[{"29", "^", "31"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"29", "^", "31"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"smalllincomb", "=", 
       RowBox[{
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"smallpoly1", "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"smalllincomb", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"t", "^", 
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"smalllincomb", "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"t", "^", 
             RowBox[{"(", 
              RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"whatis", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"GoodCuts", "[", 
          RowBox[{"[", "n", "]"}], "]"}], ",", "P4"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"thebasis", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"whatis", "^", "k"}], ",", 
               RowBox[{"29", "^", "31"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
               RowBox[{"29", "^", "31"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"29", "^", "31"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"smalllincomb", "=", 
       RowBox[{
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"smallpoly2", "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"smalllincomb", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"t", "^", 
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"smalllincomb", "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"t", "^", 
             RowBox[{"(", 
              RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"whatis", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"GoodCuts", "[", 
          RowBox[{"[", "n", "]"}], "]"}], ",", "P7"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"thebasis", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"whatis", "^", "k"}], ",", 
               RowBox[{"29", "^", "31"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
               RowBox[{"29", "^", "31"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"29", "^", "31"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"smalllincomb", "=", 
       RowBox[{
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"smallpoly3", "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"smalllincomb", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", 
           RowBox[{"t", "^", 
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"smalllincomb", "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"t", "^", 
             RowBox[{"(", 
              RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{"smallpoly1", ",", "smallpoly2", ",", "smallpoly3"}], "}"}], 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.839230273974326*^9, 3.839230284724208*^9}, {
  3.8392311397485733`*^9, 3.83923117863192*^9}, {3.8392312103900537`*^9, 
  3.839231242777158*^9}, {3.839231303254722*^9, 3.839231305996521*^9}, {
  3.839231339860244*^9, 3.83923135030013*^9}, {3.8392315279413853`*^9, 
  3.839231674273538*^9}, {3.839231736235772*^9, 3.839231796776761*^9}, {
  3.839235045795024*^9, 3.839235134966218*^9}, {3.8392351722949553`*^9, 
  3.8392351913758297`*^9}, {3.8392352318792143`*^9, 3.8392353164503317`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"631ece9c-1693-4cb4-87b5-0fb6a75e79ee"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.839235135557446*^9, {3.839235175415575*^9, 3.839235193960484*^9}, {
   3.839235259944645*^9, 3.8392352948765383`*^9}, 3.839235383994337*^9, 
   3.8393379930279007`*^9, 3.839748772495405*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"7fd6bdfa-00e8-46bd-9bc9-381592e8aa1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"22", "-", 
    RowBox[{"18", " ", "t"}], "-", 
    RowBox[{"31", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"22", " ", "t"}], "-", 
       SuperscriptBox["t", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "223952"}], "-", 
    RowBox[{"1088", " ", "t"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2928"}], "+", 
       RowBox[{"464", " ", "t"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"1152", "-", 
    RowBox[{"784", " ", "t"}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "640"}], "-", 
       RowBox[{"176", " ", "t"}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.839235135557446*^9, {3.839235175415575*^9, 3.839235193960484*^9}, {
   3.839235259944645*^9, 3.8392352948765383`*^9}, 3.839235383994337*^9, 
   3.8393379930279007`*^9, 3.839748772498629*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"0bdeb898-6350-4327-8084-2e4ab5865ff6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.839235135557446*^9, {3.839235175415575*^9, 3.839235193960484*^9}, {
   3.839235259944645*^9, 3.8392352948765383`*^9}, 3.839235383994337*^9, 
   3.8393379930279007`*^9, 3.839748772501773*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"29e52397-e51c-403e-a1df-bdc41a84e626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["7"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "t", "+", 
      SuperscriptBox["t", "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "14"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "122"}], "-", "t"}], ")"}]}]}], ",", 
   RowBox[{"4", "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{"12", "-", "t"}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.839235135557446*^9, {3.839235175415575*^9, 3.839235193960484*^9}, {
   3.839235259944645*^9, 3.8392352948765383`*^9}, 3.839235383994337*^9, 
   3.8393379930279007`*^9, 3.8397487725034447`*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"3735ae75-f4c0-404e-baf3-87f7a2a1b228"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.839235135557446*^9, {3.839235175415575*^9, 3.839235193960484*^9}, {
   3.839235259944645*^9, 3.8392352948765383`*^9}, 3.839235383994337*^9, 
   3.8393379930279007`*^9, 3.839748772504884*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"cb7addaf-aba0-4bd8-8450-1c9e7b8a5e38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "13"}], "-", 
    RowBox[{"25", " ", "t"}], "+", 
    RowBox[{"25", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"21", " ", "t"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{"223952", "+", 
    RowBox[{"1088", " ", "t"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{"2928", "-", 
       RowBox[{"464", " ", "t"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1152"}], "+", 
    RowBox[{"784", " ", "t"}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{"640", "+", 
       RowBox[{"176", " ", "t"}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["t", "2"]}]}], ")"}]}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.839235135557446*^9, {3.839235175415575*^9, 3.839235193960484*^9}, {
   3.839235259944645*^9, 3.8392352948765383`*^9}, 3.839235383994337*^9, 
   3.8393379930279007`*^9, 3.839748772574362*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"aae21c4b-0072-408a-bf6d-a34677144358"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["We will study the second cut in more detail.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.839235405188087*^9, 3.8392354160330477`*^9}, {
  3.839235694788658*^9, 
  3.83923571612317*^9}},ExpressionUUID->"ef84b6b5-2f2a-4731-95f2-\
8d2360effca3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r7", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"rr", "/.", "rootvalue"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "P1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"whatis", "^", "k"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"smalllincomb", "[", 
        RowBox[{"[", "k", "]"}], "]"}], " ", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "k", "]"}], "]"}], " ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a1", "=", 
    RowBox[{"t", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"smallpoly1", "\[Equal]", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "P4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"whatis", "^", "k"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"smalllincomb", "[", 
        RowBox[{"[", "k", "]"}], "]"}], " ", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "k", "]"}], "]"}], " ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a2", "=", 
    RowBox[{"t", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"smallpoly2", "\[Equal]", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "P7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"whatis", "^", "k"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly3", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"smalllincomb", "[", 
        RowBox[{"[", "k", "]"}], "]"}], " ", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "k", "]"}], "]"}], " ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "3"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "3", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3", "=", 
    RowBox[{"t", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"smallpoly3", "\[Equal]", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"SecondCut", "=", " ", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"P0", "+", 
    RowBox[{"a1", 
     RowBox[{"(", 
      RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
    RowBox[{"a2", 
     RowBox[{"(", 
      RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", " ", 
    RowBox[{"a3", 
     RowBox[{"(", 
      RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.839235722383603*^9, 3.83923575983375*^9}, {
  3.839235804458653*^9, 3.839235949566703*^9}, {3.83924341192734*^9, 
  3.83924342287873*^9}, {3.839244411547839*^9, 3.8392444164809427`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"32b1a02d-1108-4c41-983c-7bd78e24e733"],

Cell[BoxData[
 RowBox[{"P0", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "122"}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"84", "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8392358602712717`*^9, {3.839235935246648*^9, 3.839235950606444*^9}, 
   3.839243424918929*^9, 3.839244417540517*^9, 3.839337993311596*^9, 
   3.839748772701538*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"ba5d1cb1-9809-459a-8067-bfdbc9b46935"]
}, Open  ]],

Cell[TextData[StyleBox["We also want to be able to get algebraic solutions \
for the first and third cuts. This involves computing a2 and a3 in terms of \
a1.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.839240835269606*^9, 
  3.83924088264144*^9}},ExpressionUUID->"18477321-3edc-4e39-94e4-\
72b72291ac0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r7", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"rr", "/.", "rootvalue"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "P1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"whatis", "^", "k"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"whatis", "^", "k"}], " ", "r7"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"smalllincomb", "[", 
        RowBox[{"[", "k", "]"}], "]"}], " ", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "k", "]"}], "]"}], " ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a1", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly1", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "P4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "whatis", ",", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"GoodCuts", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "P1"}], "]"}], ",", 
         RowBox[{"whatis", "  ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"GoodCuts", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "P1"}], "]"}]}], ",", " ", 
         "r7", ",", "  ", 
         RowBox[{"whatis", " ", "r7"}]}], " ", "}"}], ",", 
       RowBox[{"29", "^", "31"}]}], " ", "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly2", "=", 
   RowBox[{"smalllincomb", ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "t", ",", " ", "a1", ",", 
      RowBox[{"t", " ", "a1"}], ",", " ", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", " ", 
      RowBox[{"t", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", "0"}], " ", "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a2", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly2", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "P7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "whatis", ",", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"GoodCuts", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "P1"}], "]"}], ",", 
         RowBox[{"whatis", "  ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"GoodCuts", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "P1"}], "]"}]}], ",", " ", 
         "r7", ",", "  ", 
         RowBox[{"whatis", "  ", "r7"}]}], " ", "}"}], ",", 
       RowBox[{"29", "^", "31"}]}], " ", "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly3", "=", 
   RowBox[{"smalllincomb", ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "t", ",", " ", "a1", ",", 
      RowBox[{"t", " ", "a1"}], ",", "  ", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", " ", 
      RowBox[{"t", "  ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", "0"}], " ", "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly3", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FirstCut", "=", 
    RowBox[{"P0", "+", 
     RowBox[{"a1", 
      RowBox[{"(", 
       RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
     RowBox[{"a2", 
      RowBox[{"(", 
       RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", " ", 
     RowBox[{"a3", 
      RowBox[{"(", 
       RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", "P1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"whatis", "^", "k"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"whatis", "^", "k"}], "  ", "r7"}], ",", 
           RowBox[{"29", "^", "31"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"smalllincomb", "[", 
        RowBox[{"[", "k", "]"}], "]"}], " ", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "k", "]"}], "]"}], " ", 
        RowBox[{"t", "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "4"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "4", ",", "6"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a1", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly1", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", "P4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "whatis", ",", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"GoodCuts", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "P1"}], "]"}], ",", 
         RowBox[{"whatis", "  ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"GoodCuts", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "P1"}], "]"}]}], ",", " ", 
         "r7", ",", "  ", 
         RowBox[{"whatis", " ", "r7"}]}], " ", "}"}], ",", 
       RowBox[{"29", "^", "31"}]}], " ", "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly2", "=", 
   RowBox[{"smalllincomb", ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "t", ",", " ", "a1", ",", 
      RowBox[{"t", " ", "a1"}], ",", " ", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", " ", 
      RowBox[{"t", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", "0"}], " ", "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a2", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly2", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"whatis", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"GoodCuts", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", "P7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thebasis", "=", 
   RowBox[{"Append", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "whatis", ",", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"GoodCuts", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "P1"}], "]"}], ",", 
         RowBox[{"whatis", "  ", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"GoodCuts", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "P1"}], "]"}]}], ",", " ", 
         "r7", ",", "  ", 
         RowBox[{"whatis", " ", "r7"}]}], " ", "}"}], ",", 
       RowBox[{"29", "^", "31"}]}], " ", "]"}], ",", 
     RowBox[{"29", "^", "31"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smalllincomb", "=", 
   RowBox[{
    RowBox[{"LatticeReduce", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpoly3", "=", 
   RowBox[{"smalllincomb", ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "t", ",", " ", "a1", ",", 
      RowBox[{"t", " ", "a1"}], ",", " ", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", " ", 
      RowBox[{"t", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}], ",", "0"}], " ", "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"t", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"smallpoly3", "\[Equal]", "0"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ThirdCut", "=", 
   RowBox[{"P0", "+", 
    RowBox[{"a1", 
     RowBox[{"(", 
      RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}], "+", 
    RowBox[{"a2", 
     RowBox[{"(", 
      RowBox[{"P4", "+", "P5", "+", "P6"}], ")"}]}], "+", " ", 
    RowBox[{"a3", 
     RowBox[{"(", 
      RowBox[{"P7", "+", "P8", "+", "P9"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.839240906005765*^9, 3.8392409324629498`*^9}, {
   3.839241466519218*^9, 3.839241552958105*^9}, {3.8392415889331408`*^9, 
   3.839241624012844*^9}, {3.839241661487789*^9, 3.8392416723000717`*^9}, {
   3.839241710462584*^9, 3.839241853660028*^9}, {3.839241885131459*^9, 
   3.839242021730914*^9}, {3.839243336380615*^9, 3.839243336688418*^9}, {
   3.839243368266822*^9, 3.839243400963443*^9}, {3.8392434566323233`*^9, 
   3.839243460552602*^9}, {3.839243761818306*^9, 3.839243762153943*^9}, {
   3.839243872490478*^9, 3.839243905353108*^9}, 3.839243950226304*^9, {
   3.839243980337001*^9, 3.839243980408555*^9}, {3.839244257965703*^9, 
   3.8392442899633703`*^9}, {3.839244348526607*^9, 3.839244359716454*^9}, {
   3.839244427597337*^9, 3.8392444278722687`*^9}, {3.839245046427459*^9, 
   3.839245057669158*^9}, {3.839245183563027*^9, 3.83924519017736*^9}, {
   3.839245243876803*^9, 3.8392452577600317`*^9}, {3.8392454186348352`*^9, 
   3.83924544508158*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"71311b57-fccf-4f79-b38c-ec07e9f71b92"],

Cell[TextData[StyleBox["We now verify that these are non-reduced. In lieu of \
formal verification, we will do it numerically.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.839243493990583*^9, 
  3.8392435191117992`*^9}},ExpressionUUID->"1945583a-9b55-4451-996a-\
94d402be9dce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"EqsFPP", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "\[Equal]", "FirstCut"}], ",", 
         RowBox[{"P0", "\[Equal]", "1"}], ",", 
         RowBox[{"P1", "\[Equal]", 
          RowBox[{
           RowBox[{"RandomInteger", "[", "10", "]"}], "+", "1"}]}]}], "}"}]}],
       "]"}], ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"DeleteDuplicates", "[", "sols", "]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"EqsFPP", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "\[Equal]", "SecondCut"}], ",", 
         RowBox[{"P0", "\[Equal]", "1"}], ",", 
         RowBox[{"P1", "\[Equal]", 
          RowBox[{
           RowBox[{"RandomInteger", "[", "10", "]"}], "+", "1"}]}]}], "}"}]}],
       "]"}], ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"DeleteDuplicates", "[", "sols", "]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"EqsFPP", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "\[Equal]", "ThirdCut"}], ",", 
         RowBox[{"P0", "\[Equal]", "1"}], ",", 
         RowBox[{"P1", "\[Equal]", 
          RowBox[{
           RowBox[{"RandomInteger", "[", "10", "]"}], "+", "1"}]}]}], "}"}]}],
       "]"}], ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"DeleteDuplicates", "[", "sols", "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.839243477448835*^9, {3.83924353003325*^9, 3.839243611836258*^9}, {
   3.839243686055003*^9, 3.839243689222658*^9}, 3.83924477993699*^9, {
   3.839245515028571*^9, 3.839245523106556*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"59954956-e502-437a-98c3-49c0039844cc"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.839245549801386*^9, 3.8393380101317167`*^9, 
  3.8397487843426437`*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"4ae3a16f-1052-405d-bdca-343e02a88ae1"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.839245549801386*^9, 3.8393380101317167`*^9, 
  3.839748796735984*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"da928de9-4586-4985-aa4a-c165c2f66bdb"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{3.839245549801386*^9, 3.8393380101317167`*^9, 
  3.8397488080555983`*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"cf1cf651-7486-4c5b-994f-7218514f6924"]
}, Open  ]],

Cell[TextData[StyleBox["Finally, we will use these non-reduced cuts to try to \
get a nicer set of coordinates Q0,...,Q9 out of P0,...,P9. The idea is to \
have the second cut to be nice. We also try to have somewhat smaller \
coefficients in some of the equations.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8392455880553913`*^9, 3.8392456348777246`*^9}, {
  3.839250348093842*^9, 3.839250379200645*^9}, {3.839250543912249*^9, 
  3.839250550460621*^9}, {3.83932717815028*^9, 3.839327185878417*^9}, {
  3.839329514797521*^9, 
  3.8393295420385313`*^9}},ExpressionUUID->"d5369f04-7bb0-4dc6-9a97-\
38ec24ec556a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ps", "=", 
   RowBox[{"{", 
    RowBox[{
    "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
     ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qs", "=", 
   RowBox[{"{", 
    RowBox[{
    "Q0", ",", "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", 
     ",", "Q7", ",", "Q8", ",", "Q9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PtoQ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P0", "\[Rule]", "Q0"}], ",", 
      RowBox[{"P1", "\[Rule]", 
       RowBox[{"c1", " ", "Q1"}]}], ",", 
      RowBox[{"P2", "\[Rule]", 
       RowBox[{"c1", " ", "Q2"}]}], ",", " ", 
      RowBox[{"P3", "\[Rule]", " ", 
       RowBox[{"c1", " ", "Q3"}]}], ",", " ", 
      RowBox[{"P4", "\[Rule]", " ", 
       RowBox[{"c2", " ", "Q4"}]}], ",", " ", 
      RowBox[{"P5", " ", "\[Rule]", "  ", 
       RowBox[{"c2", " ", "Q5"}]}], ",", " ", 
      RowBox[{"P6", " ", "\[Rule]", "  ", 
       RowBox[{"c2", " ", "Q6"}]}], ",", " ", 
      RowBox[{"P7", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"c3", " ", "Q4"}], " ", "+", " ", 
        RowBox[{"c4", " ", "Q7"}]}]}], ",", " ", 
      RowBox[{"P8", "\[Rule]", 
       RowBox[{
        RowBox[{"c3", " ", "Q5"}], " ", "+", 
        RowBox[{"c4", " ", "Q8"}]}]}], ",", " ", 
      RowBox[{"P9", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"c3", " ", "Q6"}], " ", "+", " ", 
        RowBox[{"c4", " ", "Q9"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "choice", " ", "of", " ", "c2", " ", "is", " ", "arbitrary", 
    " ", "at", " ", "first", " ", "and", " ", "is", " ", "fixed", " ", 
    "later"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"solcs", "=", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c2", "\[Equal]", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "415"}], "-", 
          RowBox[{"387", " ", "\[ImaginaryI]", " ", 
           SqrtBox["7"]}]}], 
         RowBox[{"2", " ", "152576"}]]}], ",", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"SecondCut", "/.", "PtoQ"}], ",", "Q1"}], "]"}], "\[Equal]",
         "1"}], ",", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"SecondCut", "/.", "PtoQ"}], ",", "Q4"}], "]"}], "\[Equal]",
         "0"}], ",", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"SecondCut", "/.", "PtoQ"}], ",", "Q9"}], "]"}], "\[Equal]",
         "1"}]}], "}"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PtoQ", " ", "=", " ", 
   RowBox[{"PtoQ", "/.", "solcs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QtoP", " ", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Ps", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ps", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "PtoQ"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "Qs"}], 
      "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"change", " ", "P"}], "-", "points"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qpoints", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", 
     RowBox[{"Length", "[", "Ppoints", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"Qpoints", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Qs", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Qs", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "/.", "QtoP"}], ")"}], "/.", 
            RowBox[{"Ppoints", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "Ppoints", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Accuracy", "[", "Qpoints", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"compute", " ", "new", " ", "equations"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPPq", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unset", "[", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"allsols", "=", "\[IndentingNewLine]", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"mod7", "=", "0"}], ",", 
    RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
    RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Length", "[", "allsols", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Mod7Weights", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], " ", 
                 RowBox[{"powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
              RowBox[{"allsols", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
           "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"sols", ",", 
             RowBox[{"allsols", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Monomials", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Qs", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"powers", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "sols", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TableOfValues", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Monomials", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"Qpoints", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"Length", "[", "Ppoints", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{"RootApproximant", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"RowReduce", "[", 
          RowBox[{"NullSpace", "[", "TableOfValues", "]"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "900"}], ")"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EqsFPPq", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"EqsFPPq", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Monomials", "[", 
              RowBox[{"[", "k", "]"}], "]"}], 
             RowBox[{
              RowBox[{"ns", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "EqsFPPq", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"EqsFPPq", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "EqsFPPq", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPqn", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", "EqsFPPq", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ByteCount", "[", 
    RowBox[{"EqsFPPqn", "[", 
     RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "EqsFPPqn", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.839327288101166*^9, 3.8393273665246677`*^9}, {
  3.839327433987358*^9, 3.8393275414721746`*^9}, {3.839328597822687*^9, 
  3.8393286032702723`*^9}, {3.839328678812985*^9, 3.8393287218547373`*^9}, {
  3.8393295811530437`*^9, 3.8393296080847692`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"d1c1043a-93d7-453f-b5f5-65dd2308be3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c1", "\[Rule]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}]}]}], ",", 
   RowBox[{"c2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "415"}], "-", 
      RowBox[{"387", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], "305152"]}], ",", 
   RowBox[{"c3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "26635"}], "-", 
      RowBox[{"32191", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], "2441216"]}], ",", 
   RowBox[{"c4", "\[Rule]", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.83932874833293*^9, 3.839329021193131*^9, 
  3.8393292296495447`*^9, 3.83932972311234*^9, 3.839338043157864*^9, 
  3.8397488081793528`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"0f8b5c4c-abd2-46c7-a908-c0c79316a4fa"],

Cell[BoxData["985.6765964815419`"], "Output",
 CellChangeTimes->{3.83932874833293*^9, 3.839329021193131*^9, 
  3.8393292296495447`*^9, 3.83932972311234*^9, 3.839338043157864*^9, 
  3.8397488083113117`*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"dfeba9c8-5a75-40b4-ba8c-b769c8769cc1"],

Cell[BoxData["984.3246685658286`"], "Output",
 CellChangeTimes->{3.83932874833293*^9, 3.839329021193131*^9, 
  3.8393292296495447`*^9, 3.83932972311234*^9, 3.839338043157864*^9, 
  3.8397488083186007`*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"9190704c-ffff-41f7-91ce-dfcb1951c135"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.839328701791259*^9, 3.839328973722643*^9, 
  3.8393291824985723`*^9, 3.8393297233308983`*^9, 3.839338043413357*^9, 
  3.8397488083780727`*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"2aa398cd-69b3-4e8b-8ab7-f822d80f4a0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.839328701791259*^9, 3.839328973722643*^9, 
  3.8393291824985723`*^9, 3.8393297233308983`*^9, 3.839338043413357*^9, 
  3.839748814496314*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"e1e72e07-ce44-4d3d-9759-abea54e89290"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.839328701791259*^9, 3.839328973722643*^9, 
  3.8393291824985723`*^9, 3.8393297233308983`*^9, 3.839338043413357*^9, 
  3.8397488208039503`*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"ddbd0063-df3b-4178-9918-9276e0e0de37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.839328701791259*^9, 3.839328973722643*^9, 
  3.8393291824985723`*^9, 3.8393297233308983`*^9, 3.839338043413357*^9, 
  3.83974882722223*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"17d00bc3-43dc-4313-a708-02e9fc64346e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.839328701791259*^9, 3.839328973722643*^9, 
  3.8393291824985723`*^9, 3.8393297233308983`*^9, 3.839338043413357*^9, 
  3.839748833851942*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"bb078179-de21-4a94-b9c0-23f3d16192b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.839328701791259*^9, 3.839328973722643*^9, 
  3.8393291824985723`*^9, 3.8393297233308983`*^9, 3.839338043413357*^9, 
  3.8397488400582113`*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"cc12c299-a59c-4183-bbdc-664bf1e815bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.839328701791259*^9, 3.839328973722643*^9, 
  3.8393291824985723`*^9, 3.8393297233308983`*^9, 3.839338043413357*^9, 
  3.839748846750833*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"622c7fa7-3fd5-4c10-9538-936158f5858d"]
}, Open  ]],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.83932874833293*^9, 3.839329021193131*^9, 
  3.8393292296495447`*^9, 3.83932972311234*^9, 3.839338043157864*^9, 
  3.839748853434063*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"277168d7-8e3b-45bf-83f9-709958547a12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8392", ",", "5136", ",", "6168", ",", "6232", ",", "5912", ",", "7192", 
   ",", "3896", ",", "7848", ",", "6048", ",", "6232", ",", "6872", ",", 
   "5768", ",", "8256", ",", "8384", ",", "8768", ",", "8064", ",", "8560", 
   ",", "8320", ",", "5376", ",", "7768", ",", "8320", ",", "8200", ",", 
   "8536", ",", "8256", ",", "8384", ",", "8832", ",", "8320", ",", "8896", 
   ",", "8384", ",", "8320", ",", "8320", ",", "8328", ",", "8384", ",", 
   "8320", ",", "8320", ",", "8320", ",", "9296", ",", "7432", ",", "7728", 
   ",", "7608", ",", "7728", ",", "7432", ",", "7648", ",", "7344", ",", 
   "7728", ",", "7728", ",", "7280", ",", "7728", ",", "8632", ",", "6488", 
   ",", "7336", ",", "8760", ",", "7336", ",", "6360", ",", "8696", ",", 
   "7272", ",", "5712", ",", "8312", ",", "7336", ",", "6304", ",", "7728", 
   ",", "7728", ",", "7728", ",", "7408", ",", "7672", ",", "9088", ",", 
   "7664", ",", "7728", ",", "7664", ",", "7664", ",", "7728", ",", "7664", 
   ",", "9176", ",", "7800", ",", "7792", ",", "7856", ",", "7792", ",", 
   "7856", ",", "7792", ",", "7792", ",", "7792", ",", "7856", ",", "7856", 
   ",", "7792"}], "}"}]], "Output",
 CellChangeTimes->{3.83932874833293*^9, 3.839329021193131*^9, 
  3.8393292296495447`*^9, 3.83932972311234*^9, 3.839338043157864*^9, 
  3.839748853437923*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"4a9a98c5-57fa-46d7-a2c7-c1342c1a1329"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7352", ",", "4440", ",", "5288", ",", "5288", ",", "5024", ",", "6192", 
   ",", "3320", ",", "6856", ",", "5200", ",", "5352", ",", "5992", ",", 
   "4984", ",", "7352", ",", "7352", ",", "7800", ",", "7288", ",", "7648", 
   ",", "7288", ",", "4800", ",", "6960", ",", "7288", ",", "7344", ",", 
   "7600", ",", "7288", ",", "7352", ",", "7800", ",", "7288", ",", "7864", 
   ",", "7352", ",", "7288", ",", "7288", ",", "7344", ",", "7352", ",", 
   "7288", ",", "7288", ",", "7288", ",", "8088", ",", "6480", ",", "6744", 
   ",", "6736", ",", "6680", ",", "6480", ",", "6656", ",", "6360", ",", 
   "6680", ",", "6680", ",", "6296", ",", "6680", ",", "7592", ",", "5816", 
   ",", "6472", ",", "7592", ",", "6408", ",", "5480", ",", "7528", ",", 
   "6408", ",", "5024", ",", "7208", ",", "6472", ",", "5432", ",", "6616", 
   ",", "6616", ",", "6616", ",", "6352", ",", "6608", ",", "7808", ",", 
   "6552", ",", "6616", ",", "6552", ",", "6552", ",", "6616", ",", "6552", 
   ",", "8064", ",", "6864", ",", "6808", ",", "6872", ",", "6808", ",", 
   "6872", ",", "6808", ",", "6808", ",", "6808", ",", "6872", ",", "6872", 
   ",", "6808"}], "}"}]], "Output",
 CellChangeTimes->{3.83932874833293*^9, 3.839329021193131*^9, 
  3.8393292296495447`*^9, 3.83932972311234*^9, 3.839338043157864*^9, 
  3.83974885479156*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"147d20df-b198-4948-a289-8b19b681b3c4"]
}, Open  ]],

Cell[TextData[StyleBox["We will now write the equations to a file, after \
replacing root(-7) with rr.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8393297440181303`*^9, 
  3.8393297936295547`*^9}},ExpressionUUID->"fc7cebe4-ef3d-4b1c-ad7b-\
1c23724a78ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllMonomials", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Qs", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"powers", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"allsols", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "allsols", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPwithrrQ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToRR", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"EqsFPPqn", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"AllMonomials", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "]"}], 
        RowBox[{"AllMonomials", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMonomials", "]"}]}], "}"}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "EqsFPPqn", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
   "fname", " ", "=", "\"\<Desktop/MumfordFPP2021/EqsFPPwithrrQ\>\""}], ";"}],
  
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Write", "[", 
    RowBox[{"fname", ",", "EqsFPPwithrrQ"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.83932968165009*^9, 3.839329716986113*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"9cca6e2e-6ee8-4edf-8d36-cfc10b6ff75e"]
},
WindowSize->{1218, 719},
WindowMargins->{{Automatic, 91}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 435, 8, 64, "Text",ExpressionUUID->"e4bcac6e-8e6f-4b55-b223-1bf7a77439a3"],
Cell[996, 30, 887, 23, 95, "Input",ExpressionUUID->"b0b621f1-6715-4370-9a2c-068aba7f3043"],
Cell[1886, 55, 316, 7, 38, "Text",ExpressionUUID->"9404fcfe-5dd5-4ea3-85a3-b47fc4f7d972"],
Cell[CellGroupData[{
Cell[2227, 66, 3133, 86, 199, "Input",ExpressionUUID->"9f1a1400-d4e8-4ecc-927e-3b1ceb17ae51"],
Cell[5363, 154, 457, 9, 34, "Output",ExpressionUUID->"200e5c52-739a-459c-9963-9f0fe1d61cc2"],
Cell[5823, 165, 335, 5, 34, "Output",ExpressionUUID->"b960013a-77cc-4ab8-9a17-47574f2a28fc"],
Cell[6161, 172, 458, 9, 34, "Output",ExpressionUUID->"1096664b-b0ed-422f-a36d-c7ccbd418297"],
Cell[6622, 183, 336, 5, 34, "Output",ExpressionUUID->"649d491e-cdbe-4559-8e92-2f5092d7c6b9"]
}, Open  ]],
Cell[6973, 191, 293, 6, 38, "Text",ExpressionUUID->"b05333a4-f506-475b-bf98-e7f7906ea866"],
Cell[CellGroupData[{
Cell[7291, 201, 3084, 85, 220, "Input",ExpressionUUID->"328f6007-1c5e-4c74-b44f-80d698402de2"],
Cell[10378, 288, 2312, 65, 79, "Output",ExpressionUUID->"5f42b203-3b07-4086-a7a2-c3169001fe20"]
}, Open  ]],
Cell[12705, 356, 264, 6, 38, "Text",ExpressionUUID->"5b74d2a2-ca9f-49ba-a369-add779dbeedb"],
Cell[CellGroupData[{
Cell[12994, 366, 2789, 73, 220, "Input",ExpressionUUID->"9b41be37-db73-499e-ac2a-0498335414b9"],
Cell[15786, 441, 3080, 95, 88, "Output",ExpressionUUID->"00d12da5-1e68-4121-840f-1d7f9a230b4a"]
}, Open  ]],
Cell[18881, 539, 663, 11, 64, "Text",ExpressionUUID->"6d97b557-d487-4e25-aea6-65e59077302f"],
Cell[CellGroupData[{
Cell[19569, 554, 9972, 255, 452, "Input",ExpressionUUID->"8bbe4963-3153-4118-a579-3bdbda8e6d7e"],
Cell[29544, 811, 5204, 129, 51, "Output",ExpressionUUID->"a160a50c-39cc-4714-bc30-015e9c7dfecb"],
Cell[34751, 942, 497, 9, 34, "Output",ExpressionUUID->"17a1e4a2-dc0e-4088-8a92-cb76bb814b37"],
Cell[35251, 953, 2009, 60, 90, "Output",ExpressionUUID->"02069a6c-176a-4dba-8ba2-36bc72fdec9b"],
Cell[37263, 1015, 531, 10, 34, "Output",ExpressionUUID->"3a38d415-44fa-45a8-884d-c7c0f2524f19"],
Cell[37797, 1027, 409, 6, 34, "Output",ExpressionUUID->"ec100424-e5f6-4a8a-a4de-ab3db3702988"]
}, Open  ]],
Cell[38221, 1036, 334, 6, 38, "Text",ExpressionUUID->"8393e39a-395f-4efc-83c0-c1a9adc23fdd"],
Cell[38558, 1044, 700, 11, 90, "Text",ExpressionUUID->"b1613ccb-db59-44cd-84dd-9451ded9ccac"],
Cell[CellGroupData[{
Cell[39283, 1059, 5119, 127, 283, "Input",ExpressionUUID->"19a070b7-0ad3-4c21-97a9-7e785021d34e"],
Cell[44405, 1188, 3033, 83, 90, "Output",ExpressionUUID->"ef04d1bf-3f6f-4365-9c48-2c6d840103f8"],
Cell[CellGroupData[{
Cell[47463, 1275, 659, 11, 24, "Print",ExpressionUUID->"a21b57ff-154f-4fca-9573-5e08e972aa84"],
Cell[48125, 1288, 660, 11, 24, "Print",ExpressionUUID->"63b4d7b0-8658-4a9d-9507-592c8a594bf8"],
Cell[48788, 1301, 660, 11, 24, "Print",ExpressionUUID->"bfe91b1d-1ed2-49fb-b578-6e1a0a5854e8"],
Cell[49451, 1314, 662, 11, 24, "Print",ExpressionUUID->"513b4151-9eaf-490c-855f-2ce12a434516"],
Cell[50116, 1327, 660, 11, 24, "Print",ExpressionUUID->"34a6112d-49c6-486f-961f-675b746d4cca"]
}, Open  ]],
Cell[50791, 1341, 631, 13, 24, "Message",ExpressionUUID->"417aca66-94dc-4ec6-8df2-3f15cff2db0f"],
Cell[51425, 1356, 2239, 58, 104, "Output",ExpressionUUID->"f7deb614-7b39-4aad-a596-ef71a980dca2"]
}, Open  ]],
Cell[53679, 1417, 867, 13, 168, "Text",ExpressionUUID->"5ab349f4-cb2e-4604-a563-5b0ec6b28f58"],
Cell[CellGroupData[{
Cell[54571, 1434, 5727, 142, 493, "Input",ExpressionUUID->"0029a81b-78c8-43b6-977d-dd52f159f20e"],
Cell[CellGroupData[{
Cell[60323, 1580, 390, 7, 24, "Print",ExpressionUUID->"f9af2db7-cf55-43e3-b54f-bc3db06bc598"],
Cell[60716, 1589, 390, 7, 24, "Print",ExpressionUUID->"668d5581-d92f-437b-904e-4c7ef980bbe5"],
Cell[61109, 1598, 390, 7, 24, "Print",ExpressionUUID->"7f2ce5f7-1228-498c-baa2-d5f72fd0a8fb"],
Cell[61502, 1607, 392, 7, 24, "Print",ExpressionUUID->"a463dabc-dfaa-4d35-b603-6bc3c22f302d"],
Cell[61897, 1616, 390, 7, 24, "Print",ExpressionUUID->"ab64a8e3-e12c-4346-8be1-ace0a68daae3"],
Cell[62290, 1625, 389, 7, 24, "Print",ExpressionUUID->"1b5cc80f-3c4b-4a76-bd3f-c367c06379e6"],
Cell[62682, 1634, 390, 7, 24, "Print",ExpressionUUID->"ab3a5d4f-c46a-4299-8a70-ebdd1441a0a1"],
Cell[63075, 1643, 390, 7, 24, "Print",ExpressionUUID->"1ad77512-6c17-4c5c-8c47-17ff885b4d25"],
Cell[63468, 1652, 393, 7, 24, "Print",ExpressionUUID->"ffa5086e-f925-4b76-9e32-03d07be7acb3"]
}, Open  ]],
Cell[63876, 1662, 7982, 241, 226, "Output",ExpressionUUID->"27ccaa0e-4a9e-464b-88b6-4032014a5d85"],
Cell[71861, 1905, 387, 8, 34, "Output",ExpressionUUID->"c74e4019-8dcc-44de-a145-d8b88c123a21"]
}, Open  ]],
Cell[72263, 1916, 966, 14, 116, "Text",ExpressionUUID->"166d2c1d-fed1-498e-95e0-c86910c44e58"],
Cell[CellGroupData[{
Cell[73254, 1934, 12142, 300, 850, "Input",ExpressionUUID->"27632ec0-c009-44d9-a42b-10ed18ff7aac"],
Cell[CellGroupData[{
Cell[85421, 2238, 341, 7, 24, "Print",ExpressionUUID->"673d6679-fe94-4684-990c-90424505a379"],
Cell[85765, 2247, 342, 7, 24, "Print",ExpressionUUID->"ba2d986f-728d-42ca-95aa-2362e3b0a26e"],
Cell[86110, 2256, 342, 7, 24, "Print",ExpressionUUID->"48bd4c47-9763-4a9d-bc19-b63bd7ab2fc7"],
Cell[86455, 2265, 342, 7, 24, "Print",ExpressionUUID->"8e2fd9fb-7569-44af-8f76-334736174191"],
Cell[86800, 2274, 342, 7, 24, "Print",ExpressionUUID->"c49b919b-f255-4bfd-81d5-d8abd697b96e"],
Cell[87145, 2283, 342, 7, 24, "Print",ExpressionUUID->"219a61eb-7c55-49b8-a423-6353d5c41c1a"],
Cell[87490, 2292, 342, 7, 24, "Print",ExpressionUUID->"f6ae4915-36a9-4936-abc3-6f7724340d9a"],
Cell[87835, 2301, 342, 7, 24, "Print",ExpressionUUID->"b8ea5e22-5163-43a4-8181-cb73e35d4338"],
Cell[88180, 2310, 343, 7, 24, "Print",ExpressionUUID->"1571062b-eca3-461e-897a-7c8d9b92dbf8"]
}, Open  ]],
Cell[88538, 2320, 7728, 234, 212, "Output",ExpressionUUID->"dfa40431-e17f-42f7-b253-ee1801e7b8c9"],
Cell[96269, 2556, 439, 8, 34, "Output",ExpressionUUID->"09aa5a6d-eb96-4b11-9bca-f0313c017845"]
}, Open  ]],
Cell[96723, 2567, 279, 6, 38, "Text",ExpressionUUID->"20961e5a-03df-454d-8fb3-4b952dbbab84"],
Cell[CellGroupData[{
Cell[97027, 2577, 1801, 46, 94, "Input",ExpressionUUID->"bc0392a0-1f4b-4ea1-a967-3102d065cb3c"],
Cell[98831, 2625, 650, 13, 24, "Message",ExpressionUUID->"8eee1a3d-18cc-4f23-8933-d0a4e11bd46c"],
Cell[99484, 2640, 2123, 65, 104, "Output",ExpressionUUID->"b0ad728f-8ab2-4dd3-9ae1-554d8c524719"],
Cell[101610, 2707, 347, 5, 34, "Output",ExpressionUUID->"bd161941-33f6-44d1-adb4-6f3b193bae1c"]
}, Open  ]],
Cell[101972, 2715, 566, 9, 64, "Text",ExpressionUUID->"4be28ef4-96f9-429e-bf95-9eeedd4f55e4"],
Cell[CellGroupData[{
Cell[102563, 2728, 17532, 447, 1186, "Input",ExpressionUUID->"91e5c6ed-0b6d-497f-80aa-88e0e1f23b64"],
Cell[CellGroupData[{
Cell[120120, 3179, 389, 8, 24, "Print",ExpressionUUID->"68065e3f-62c6-4a18-b53b-b04c571ea012"],
Cell[120512, 3189, 392, 8, 24, "Print",ExpressionUUID->"327deecd-d416-4106-a12f-a092868d1d5a"],
Cell[120907, 3199, 390, 8, 24, "Print",ExpressionUUID->"a78b6d1c-02e1-4512-ab22-3a82096822b4"],
Cell[121300, 3209, 390, 8, 24, "Print",ExpressionUUID->"7dd083ed-e0da-49b0-bd7f-c46046e64cca"],
Cell[121693, 3219, 390, 8, 24, "Print",ExpressionUUID->"6e9e1ea4-5bcf-4b04-bd48-266f3bac1998"],
Cell[122086, 3229, 390, 8, 24, "Print",ExpressionUUID->"7e5f8d27-758e-4a49-a528-08a3e68f1a68"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122525, 3243, 7166, 182, 478, "Input",ExpressionUUID->"d43b98af-3637-4ea0-9cf5-bd92f5953395"],
Cell[129694, 3427, 2002, 62, 63, "Output",ExpressionUUID->"114d1142-d177-4617-82ca-e5df7ddfd911"]
}, Open  ]],
Cell[131711, 3492, 676, 20, 95, "Input",ExpressionUUID->"66482d0e-ae42-4641-9982-17935afd4277"],
Cell[132390, 3514, 378, 7, 38, "Text",ExpressionUUID->"d73a16ba-7762-404a-ab2e-6a72d4fae5f5"],
Cell[CellGroupData[{
Cell[132793, 3525, 3162, 81, 220, "Input",ExpressionUUID->"4f567561-4498-4af9-acd1-1665699de3a0"],
Cell[135958, 3608, 369, 7, 34, "Output",ExpressionUUID->"4772ab21-1c76-4b22-95f3-c463121dd47e"]
}, Open  ]],
Cell[136342, 3618, 830, 13, 116, "Text",ExpressionUUID->"957e8926-d2f2-4719-9fc6-2d2f9ea4d3ce"],
Cell[CellGroupData[{
Cell[137197, 3635, 6984, 171, 505, "Input",ExpressionUUID->"66aa201d-bc1a-41ef-a865-515351dc24e9"],
Cell[144184, 3808, 3921, 95, 157, "Output",ExpressionUUID->"75dc0740-b578-4836-9708-7a28420643c7"],
Cell[148108, 3905, 486, 7, 34, "Output",ExpressionUUID->"e9bf62be-7b20-48e4-b78f-8749f35c4826"],
Cell[148597, 3914, 486, 7, 34, "Output",ExpressionUUID->"86ad5f07-d9a6-469d-a385-e94229df9185"]
}, Open  ]],
Cell[149098, 3924, 3633, 50, 480, "Text",ExpressionUUID->"2b5c2626-185f-4405-9972-c9fe904a67b6"],
Cell[152734, 3976, 23534, 634, 1314, "Input",ExpressionUUID->"d33bd8be-4b4b-42de-8f5b-7da2b2f4c05e"],
Cell[CellGroupData[{
Cell[176293, 4614, 13605, 339, 598, "Input",ExpressionUUID->"bc7b00f2-6bb6-46f7-bb40-791c921497cb"],
Cell[CellGroupData[{
Cell[189923, 4957, 1040, 17, 24, "Print",ExpressionUUID->"a4f590fb-d072-4843-88c4-9a8f5d08cc87"],
Cell[190966, 4976, 1040, 17, 24, "Print",ExpressionUUID->"7beff649-76e4-471c-a68a-0d097ef3e269"],
Cell[192009, 4995, 1042, 17, 24, "Print",ExpressionUUID->"aabd9107-ed94-4165-9dbd-a41cbdb31094"],
Cell[193054, 5014, 1042, 17, 24, "Print",ExpressionUUID->"57cd4224-0100-49da-ba87-f5c426b3fa6e"],
Cell[194099, 5033, 1040, 17, 24, "Print",ExpressionUUID->"860f276f-83c5-4bd5-8d79-c71ae556866b"],
Cell[195142, 5052, 1042, 17, 24, "Print",ExpressionUUID->"a70ea993-313d-4b61-960a-f06969ed5f3f"],
Cell[196187, 5071, 1042, 17, 24, "Print",ExpressionUUID->"787bac50-14e2-4e5e-bf07-56e663657f67"]
}, Open  ]],
Cell[197244, 5091, 1615, 26, 34, "Output",ExpressionUUID->"7e03ed4c-6dc2-444c-90e8-2d5bbd9e8844"]
}, Open  ]],
Cell[198874, 5120, 746, 12, 168, "Text",ExpressionUUID->"e5b2294f-74ec-4ea4-8dea-4c7c0141ec09"],
Cell[CellGroupData[{
Cell[199645, 5136, 2020, 52, 94, "Input",ExpressionUUID->"00751d77-a621-4db5-a609-d0ac5b38b899"],
Cell[201668, 5190, 677, 18, 63, "Output",ExpressionUUID->"cda53fbc-3b0d-4484-a69d-d769672d83ec"]
}, Open  ]],
Cell[202360, 5211, 425, 8, 64, "Text",ExpressionUUID->"56de51f0-58e2-4cb5-8880-100cf8d6bf68"],
Cell[CellGroupData[{
Cell[202810, 5223, 3940, 104, 424, "Input",ExpressionUUID->"73681dff-017b-4106-bd5f-9e1804d987ff"],
Cell[CellGroupData[{
Cell[206775, 5331, 340, 6, 24, "Print",ExpressionUUID->"1b8b87f6-2c06-4ce4-a95e-6e73d88431aa"],
Cell[207118, 5339, 341, 6, 24, "Print",ExpressionUUID->"2a13c1a0-2bfa-4062-ab1f-17c56a9be7f9"],
Cell[207462, 5347, 339, 6, 24, "Print",ExpressionUUID->"cf48eb93-1bd1-4d73-8c4f-f5cde440e7b9"],
Cell[207804, 5355, 339, 6, 24, "Print",ExpressionUUID->"75b12706-c010-4dad-bed8-f26b264a0167"],
Cell[208146, 5363, 341, 6, 24, "Print",ExpressionUUID->"1177ec54-da6b-4a9c-9b28-e695a2f97d80"],
Cell[208490, 5371, 342, 6, 24, "Print",ExpressionUUID->"688be443-16b6-4e57-ad6c-57ea6ed8075e"]
}, Open  ]]
}, Open  ]],
Cell[208859, 5381, 530, 9, 64, "Text",ExpressionUUID->"4cbf01ef-711a-4d79-bbb5-eddca9db49ce"],
Cell[CellGroupData[{
Cell[209414, 5394, 4465, 116, 346, "Input",ExpressionUUID->"21ef1947-ae2a-4b17-8ead-475a60376724"],
Cell[CellGroupData[{
Cell[213904, 5514, 390, 7, 24, "Print",ExpressionUUID->"41f86f25-3cbc-4549-9a68-1c978bec973e"],
Cell[214297, 5523, 390, 7, 24, "Print",ExpressionUUID->"ead87c34-21a4-40e5-9081-d6d4a3b9ceaf"],
Cell[214690, 5532, 392, 7, 24, "Print",ExpressionUUID->"a65fd33f-3a87-4502-8cbb-c687a1a7dafb"],
Cell[215085, 5541, 392, 7, 24, "Print",ExpressionUUID->"7b08f91b-65ff-402a-ac8b-a96cd25bd4e9"],
Cell[215480, 5550, 390, 7, 24, "Print",ExpressionUUID->"30fb9517-88bf-4a7f-9f92-b712ea224176"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[215919, 5563, 6172, 166, 472, "Input",ExpressionUUID->"e653c94f-9040-470a-93af-71cfea2235a1"],
Cell[CellGroupData[{
Cell[222116, 5733, 551, 12, 24, "Print",ExpressionUUID->"df365af7-1c23-4498-aa36-f4cfb525d8a9"],
Cell[222670, 5747, 551, 12, 24, "Print",ExpressionUUID->"f7655835-6507-4e3f-9bb2-1e23c8265c50"],
Cell[223224, 5761, 553, 12, 24, "Print",ExpressionUUID->"3b567530-ca09-4b4f-b796-7b54fe236461"],
Cell[223780, 5775, 551, 12, 24, "Print",ExpressionUUID->"83a412e5-50e6-41f8-aaea-8eda7dbbf649"],
Cell[224334, 5789, 551, 12, 24, "Print",ExpressionUUID->"8f1f6396-3433-401b-8273-4e7602f628d5"],
Cell[224888, 5803, 551, 12, 24, "Print",ExpressionUUID->"2d397337-ac53-4e73-b834-a6f796883f51"],
Cell[225442, 5817, 551, 12, 24, "Print",ExpressionUUID->"9c011122-d258-4b9f-af7a-e991278aa80a"]
}, Open  ]],
Cell[226008, 5832, 247, 4, 34, "Output",ExpressionUUID->"1016b310-0120-4081-af42-5d784f4c3506"],
Cell[226258, 5838, 1431, 22, 98, "Output",ExpressionUUID->"4fac9f89-cc79-4923-bf0b-0da30db8ada1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227726, 5865, 637, 17, 52, "Input",ExpressionUUID->"a00d6cae-1500-4b32-87fc-d4bacc44e223"],
Cell[228366, 5884, 1379, 22, 98, "Output",ExpressionUUID->"250ffa45-7d17-47c7-815c-b0d64e7d9ae7"]
}, Open  ]],
Cell[229760, 5909, 670, 21, 95, "Input",ExpressionUUID->"7222b2c5-c5bd-4c82-bd04-6bdd8bbf70b9"],
Cell[230433, 5932, 3127, 95, 228, "Input",ExpressionUUID->"f0565f3f-4767-4227-b08a-977b100f536a"],
Cell[233563, 6029, 448, 8, 38, "Text",ExpressionUUID->"f5c317c9-a5ba-4a91-9e5b-560b6453ce86"],
Cell[234014, 6039, 853, 14, 142, "Text",ExpressionUUID->"483e5a68-9f41-41c8-8b18-6ea921049325"],
Cell[234870, 6055, 16920, 480, 640, "Input",ExpressionUUID->"8a858ad0-2704-4387-9495-750e1cad77c3"],
Cell[251793, 6537, 292, 6, 38, "Text",ExpressionUUID->"5a2c21d2-cda8-4456-8127-588c8ecd7f63"],
Cell[CellGroupData[{
Cell[252110, 6547, 22772, 537, 1795, "Input",ExpressionUUID->"a0289827-9115-45c4-a213-77f83fff9296"],
Cell[274885, 7086, 545, 10, 34, "Output",ExpressionUUID->"1cca966d-04f5-4c33-a6da-c1933671541a"],
Cell[CellGroupData[{
Cell[275455, 7100, 464, 10, 24, "Print",ExpressionUUID->"18bb3ed0-56ef-469d-9485-47dddce87976"],
Cell[275922, 7112, 339, 6, 24, "Print",ExpressionUUID->"9db6d99f-548d-4935-976c-80dd621eb02d"],
Cell[276264, 7120, 340, 6, 24, "Print",ExpressionUUID->"20aae7af-9c27-4995-8dca-04bb0d690a34"],
Cell[276607, 7128, 342, 6, 24, "Print",ExpressionUUID->"899d9cfa-39dd-421e-bd9a-02a0aaae0ff5"],
Cell[276952, 7136, 462, 10, 24, "Print",ExpressionUUID->"9e3fee87-4b71-42e5-bdb1-a002b0599cf8"],
Cell[277417, 7148, 339, 6, 24, "Print",ExpressionUUID->"00f0cfec-5f4f-4ea1-a24f-79c5b69fc6e3"],
Cell[277759, 7156, 340, 6, 24, "Print",ExpressionUUID->"e8d309f3-4e79-4f95-9dab-52eae319e76d"],
Cell[278102, 7164, 342, 6, 24, "Print",ExpressionUUID->"52e00fc1-3b20-464e-83a4-5e1d549f83f1"],
Cell[278447, 7172, 464, 10, 24, "Print",ExpressionUUID->"d55ee903-9d62-4f2b-bacc-9be8e394e9c5"],
Cell[278914, 7184, 341, 6, 24, "Print",ExpressionUUID->"18671100-40be-40ea-b1c8-4ae91a1a3d39"],
Cell[279258, 7192, 340, 6, 24, "Print",ExpressionUUID->"e93b2d6a-ec1c-4372-adf3-07eda739ba22"],
Cell[279601, 7200, 340, 6, 24, "Print",ExpressionUUID->"1adff379-8768-4e8c-92bd-d0249151f10d"]
}, Open  ]]
}, Open  ]],
Cell[279968, 7210, 346, 7, 38, "Text",ExpressionUUID->"8d68f4be-adc9-44a2-ab8f-2fbdbc8d46e9"],
Cell[CellGroupData[{
Cell[280339, 7221, 8168, 209, 513, "Input",ExpressionUUID->"631ece9c-1693-4cb4-87b5-0fb6a75e79ee"],
Cell[CellGroupData[{
Cell[288532, 7434, 348, 7, 24, "Print",ExpressionUUID->"7fd6bdfa-00e8-46bd-9bc9-381592e8aa1f"],
Cell[288883, 7443, 1487, 45, 28, "Print",ExpressionUUID->"0bdeb898-6350-4327-8084-2e4ab5865ff6"],
Cell[290373, 7490, 348, 7, 24, "Print",ExpressionUUID->"29e52397-e51c-403e-a1df-bdc41a84e626"],
Cell[290724, 7499, 879, 26, 28, "Print",ExpressionUUID->"3735ae75-f4c0-404e-baf3-87f7a2a1b228"],
Cell[291606, 7527, 348, 7, 24, "Print",ExpressionUUID->"cb7addaf-aba0-4bd8-8450-1c9e7b8a5e38"],
Cell[291957, 7536, 1467, 44, 28, "Print",ExpressionUUID->"aae21c4b-0072-408a-bf6d-a34677144358"]
}, Open  ]]
}, Open  ]],
Cell[293451, 7584, 302, 6, 38, "Text",ExpressionUUID->"ef84b6b5-2f2a-4731-95f2-8d2360effca3"],
Cell[CellGroupData[{
Cell[293778, 7594, 7874, 242, 436, "Input",ExpressionUUID->"32b1a02d-1108-4c41-983c-7bd78e24e733"],
Cell[301655, 7838, 1015, 31, 50, "Output",ExpressionUUID->"ba5d1cb1-9809-459a-8067-bfdbc9b46935"]
}, Open  ]],
Cell[302685, 7872, 341, 7, 38, "Text",ExpressionUUID->"18477321-3edc-4e39-94e4-72b72291ac0a"],
Cell[303029, 7881, 14555, 420, 882, "Input",ExpressionUUID->"71311b57-fccf-4f79-b38c-ec07e9f71b92"],
Cell[317587, 8303, 312, 6, 38, "Text",ExpressionUUID->"1945583a-9b55-4451-996a-94d402be9dce"],
Cell[CellGroupData[{
Cell[317924, 8313, 2865, 80, 199, "Input",ExpressionUUID->"59954956-e502-437a-98c3-49c0039844cc"],
Cell[320792, 8395, 205, 4, 34, "Output",ExpressionUUID->"4ae3a16f-1052-405d-bdca-343e02a88ae1"],
Cell[321000, 8401, 203, 4, 34, "Output",ExpressionUUID->"da928de9-4586-4985-aa4a-c165c2f66bdb"],
Cell[321206, 8407, 205, 4, 34, "Output",ExpressionUUID->"cf1cf651-7486-4c5b-994f-7218514f6924"]
}, Open  ]],
Cell[321426, 8414, 647, 11, 64, "Text",ExpressionUUID->"d5369f04-7bb0-4dc6-9a97-38ec24ec556a"],
Cell[CellGroupData[{
Cell[322098, 8429, 11708, 325, 966, "Input",ExpressionUUID->"d1c1043a-93d7-453f-b5f5-65dd2308be3b"],
Cell[333809, 8756, 1080, 33, 55, "Output",ExpressionUUID->"0f8b5c4c-abd2-46c7-a908-c0c79316a4fa"],
Cell[334892, 8791, 288, 5, 34, "Output",ExpressionUUID->"dfeba9c8-5a75-40b4-ba8c-b769c8769cc1"],
Cell[335183, 8798, 288, 5, 34, "Output",ExpressionUUID->"9190704c-ffff-41f7-91ce-dfcb1951c135"],
Cell[CellGroupData[{
Cell[335496, 8807, 416, 10, 24, "Print",ExpressionUUID->"2aa398cd-69b3-4e8b-8ab7-f822d80f4a0e"],
Cell[335915, 8819, 414, 10, 24, "Print",ExpressionUUID->"e1e72e07-ce44-4d3d-9759-abea54e89290"],
Cell[336332, 8831, 416, 10, 24, "Print",ExpressionUUID->"ddbd0063-df3b-4178-9918-9276e0e0de37"],
Cell[336751, 8843, 413, 10, 24, "Print",ExpressionUUID->"17d00bc3-43dc-4313-a708-02e9fc64346e"],
Cell[337167, 8855, 414, 10, 24, "Print",ExpressionUUID->"bb078179-de21-4a94-b9c0-23f3d16192b5"],
Cell[337584, 8867, 416, 10, 24, "Print",ExpressionUUID->"cc12c299-a59c-4183-bbdc-664bf1e815bb"],
Cell[338003, 8879, 414, 10, 24, "Print",ExpressionUUID->"622c7fa7-3fd5-4c10-9538-936158f5858d"]
}, Open  ]],
Cell[338432, 8892, 270, 5, 34, "Output",ExpressionUUID->"277168d7-8e3b-45bf-83f9-709958547a12"],
Cell[338705, 8899, 1449, 23, 98, "Output",ExpressionUUID->"4a9a98c5-57fa-46d7-a2c7-c1342c1a1329"],
Cell[340157, 8924, 1448, 23, 98, "Output",ExpressionUUID->"147d20df-b198-4948-a289-8b19b681b3c4"]
}, Open  ]],
Cell[341620, 8950, 290, 6, 38, "Text",ExpressionUUID->"fc7cebe4-ef3d-4b1c-ad7b-1c23724a78ce"],
Cell[341913, 8958, 2161, 67, 158, "Input",ExpressionUUID->"9cca6e2e-6ee8-4edf-8d36-cfc10b6ff75e"]
}
]
*)



==> anc/Torsion <==
p:=29;
rr:=14;
FF:=FiniteField(p);
RR<P0,P1,P2,P3,P4,P5,P6,P7,P8,P9>:=PolynomialRing(FF,10,"grevlex");
Gens:=
[1843884177983729569890304*P6*P7*P8 + 1843884177983729569890304*P5*P7*P9 + 
  1843884177983729569890304*P4*P8*P9 + 
  P4*P5*P9*(10765523704606963967983616 - 22738810358302628726702080*rr) + 
  P1*P4*P7*(-193265712694584161271808 - 516878433957748789936128*rr) + 
  P0*P1*P5*(-25331988970947262525376 - 29650177781131672520896*rr) + 
  P0*P2*P6*(-16542947758501834123328 - 14198296500781840510784*rr) + 
  P0*P1*P8*(1935159593506020808192 - 2495501410324157645312*rr) + 
  P0*P2*P9*(1941184088472973879808 - 1583758692426990894592*rr) + 
  P0*P3*P7*(-1510487178157850450432 - 1346815114686874137088*rr) + 
  P3*P9^2*(37223599841025535770624 - 375995957990156926976*rr) + 
  P0^3*(7077211377291250160 - 2293530950243416016*rr) + 
  P1*P2*P3*(1874372640385530561073 + 11371995058363135245*rr) + 
  P1^2*P9*(7258484470263107551232 + 1818292953093024514048*rr) + 
  P1^2*P6*(121723612781398802718208 + 2240157932848791004672*rr) + 
  P0*P3*P4*(-5707917978603043840448 + 10275107988853936049472*rr) + 
  P1*P7^2*(57151385614503852900352 + 18047805983527532494848*rr) + 
  P3*P6*P9*(-172453776629395837943808 + 21053482306407411744768*rr) + 
  P7*P8*P9*(45119514958818831237120 + 111294803565086450384896*rr) + 
  P1*P4^2*(251585117265169675051008 + 9015210642294593965154304*rr), 
 751991915980313853952*P5*P6*P7 + P4*P5*P9*(-277625324551891058688 - 
    549359166971554299904*rr) + P1*P4*P7*(5063062528275021824 - 
    1559988139386568704*rr) + P1^2*P6*(1298274457942359296 - 
    563049802311587584*rr) + P3*P6*P9*(11723650077894377472 - 
    320675391786188800*rr) + P0*P1*P5*(-672816853664052160 - 
    237802218175659200*rr) + P0*P2*P9*(17851740658065408 - 
    24182931133538304*rr) + P0*P2*P6*(-56608321473786880 - 
    18876839258776576*rr) + P0*P1*P8*(-3670059467106816 - 
    8029851592032768*rr) + P1*P2*P3*(2581970474925051 - 
    2243014628530193*rr) + P0^3*(105004931495856 + 59451207849712*rr) + 
  P0*P3*P7*(42193851534306816 + 2754016905885184*rr) + 
  P0*P3*P4*(302153460532383040 + 60653877251039296*rr) + 
  P1*P4^2*(222345924261411270656 + 37750942477678997504*rr), 
 187997978995078463488*P4*P6*P8 + P4*P5*P9*(-101182318476697534464 - 
    37090419934350016512*rr) + P0*P1*P5*(-8146394029551680 - 
    35958746472683328*rr) + P0*P2*P9*(-196208409688064 - 
    3564696497805312*rr) + P0^3*(21099904010864 - 5649544341840*rr) + 
  P1*P2*P3*(53221274608509 + 112966507461801*rr) + 
  P0*P1*P8*(9859705949850112 + 1875708392972800*rr) + 
  P0*P3*P7*(-11861469168413184 + 3384311955340800*rr) + 
  P0*P2*P6*(-83575625725027072 + 20787532440340736*rr) + 
  P1^2*P6*(81864012501065088 + 29222088034686848*rr) + 
  P0*P3*P4*(227524175130742336 + 38162705196006720*rr) + 
  P1*P4*P7*(-735273697355169792 + 38221007563063296*rr) + 
  P3*P6*P9*(21608926744150016 + 253031753265971200*rr) + 
  P1*P4^2*(25493069011974086656 + 6717341445333213184*rr), 
 93998989497539231744*P4*P5*P6 + P4*P5*P9*(-10173250875900821504 - 
    1293872902784942080*rr) + P1*P4^2*(1674860259236720640 - 
    63833793588203520*rr) + P3*P6*P9*(49832565487435776 - 
    8682810514604032*rr) + P1*P4*P7*(-1328699122089984 - 
    7419549857185792*rr) + P1^2*P6*(3224852749341440 - 3266623968418048*rr) + 
  P0*P1*P5*(-3445615120640576 - 1821787227318592*rr) + 
  P0*P3*P4*(7886824501915840 - 1384785027455552*rr) + 
  P0*P2*P6*(751853338731136 - 417238028048256*rr) + 
  P0*P2*P9*(-181639884121088 - 192673780274176*rr) + 
  P0*P1*P8*(144502097730048 - 65537477627392*rr) + 
  P1*P2*P3*(-1669268330175 - 15581247686179*rr) + 
  P0^3*(-1248738442288 - 1428889573744*rr) + 
  P0*P3*P7*(100469331485184 + 38163754392064*rr), 
 1232159572901888*P3*P6^2 + P0^3*(779749200 - 1004344304*rr) + 
  P1*P2*P3*(-25761813979 + 30148925873*rr) + 
  P0*P1*P8*(197615312384 + 47396496896*rr) + 
  P0*P3*P7*(-624031362560 + 138067675648*rr) + 
  P0*P2*P9*(-358574961664 + 217065200640*rr) + 
  P0*P2*P6*(6177085445248 + 1260661838464*rr) + 
  P0*P3*P4*(2795741999808 + 1356174376896*rr) + 
  P0*P1*P5*(5177526904640 + 1408703050304*rr) + 
  P1^2*P6*(-7470797367552 + 7613241481984*rr) + 
  P1*P4*P7*(-71825398562816 + 16277002977280*rr) + 
  P3*P6*P9*(-153454998880256 + 19807640911872*rr) + 
  P1*P4^2*(-1435499108839424 + 151562007367680*rr) + 
  P4*P5*P9*(1758127420817408 + 2505885127655424*rr), 
 2464319145803776*P3^2*P8 + P0*P3*P4*(2658899576639040 - 
    5539152677343936*rr) + P0*P1*P5*(2146726498608832 - 
    5536322066447424*rr) + P0*P2*P6*(6176744437238144 - 
    4036719153853568*rr) + P0*P1*P8*(73317731674624 - 309544793042432*rr) + 
  P1^2*P9*(924119679676416 - 308039893225472*rr) + 
  P1*P2*P3*(491680142509647 - 43218425757325*rr) + 
  P0^3*(-6884865797712 - 771782799760*rr) + 
  P0*P2*P9*(576462599379968 + 250182323026944*rr) + 
  P0*P3*P7*(850496015549952 + 281011200552448*rr) + 
  P3*P9^2*(13553755301920768 + 1232159572901888*rr) + 
  P1^2*P6*(46957479374950144 + 6262468441092864*rr) + 
  P3*P6*P9*(-79121124814876672 + 68470366800588800*rr) + 
  P1*P4*P7*(129537538872594432 + 87443657000611840*rr) + 
  P4*P5*P9*(14945487622956974080 + 522998501423644672*rr) + 
  P1*P4^2*(1549513776063669248 + 1189976994045643776*rr), 
 77009973306368*P3^2*P5 + P4*P5*P9*(58975779538272000 - 
    19426320161268480*rr) + P1*P4*P7*(301991403112448 - 73793458382848*rr) + 
  P0*P2*P6*(-7966648659072 - 18985590575232*rr) + 
  P0*P1*P5*(1077711166848 - 15866099200512*rr) + 
  P1^2*P6*(166728667608832 - 9472625460480*rr) + 
  P0*P3*P4*(-26201223270656 - 2772676911488*rr) + 
  P0*P1*P8*(-977827334656 - 1192359049728*rr) + 
  P0*P3*P7*(3161982829312 - 668388233984*rr) + 
  P1*P2*P3*(644126563661 - 148195616455*rr) + 
  P0^3*(-11350409636 + 5003481012*rr) + 
  P0*P2*P9*(6417835049984 + 103561823232*rr) + 
  P3*P6*P9*(808903533175808 + 224092406377472*rr) + 
  P1*P4^2*(6504024805731968 + 5692480968563584*rr), 
 375995957990156926976*P2*P8^2 + P1*P4^2*(-89797603189111762280448 - 
    87789721483071846604800*rr) + P1*P7^2*(-563993936985235390464 - 
    187997978995078463488*rr) + P0*P3*P4*(-17615550681666574784 - 
    148320374720730876608*rr) + P1^2*P9*(-115662819108300226560 - 
    17257626978063843328*rr) + P0^3*(-143631586233411248 - 
    12321361503873520*rr) + P1*P2*P3*(-11623764545555779575 + 
    1503680332643109509*rr) + P0*P2*P6*(284682264530958771904 + 
    9588154981292164032*rr) + P0*P3*P7*(26194305942970385920 + 
    11254897904758025728*rr) + P0*P2*P9*(19699348217052180992 + 
    15716082942572571136*rr) + P0*P1*P8*(2404325288356558336 + 
    33703683884153970176*rr) + P3*P9^2*(-140998484246308847616 + 
    46999494748769615872*rr) + P0*P1*P5*(808828712863984472128 + 
    144375760867048257344*rr) + P1^2*P6*(-1263029909561446974976 + 
    225692270426132582912*rr) + P3*P6*P9*(2828021563729521410048 + 
    741465116856286707712*rr) + P1*P4*P7*(7921446509505313964032 + 
    7086131675869663133696*rr) + P4*P5*P9*(381591820170546158501888 + 
    125214469957623685840896*rr), 46999494748769615872*P2*P5*P8 + 
  P4*P5*P9*(6381474847604382629888 - 217554366088364425216*rr) + 
  P0*P2*P6*(295671207467281856 - 1225827616333918528*rr) + 
  P0*P1*P5*(3482531896342343488 - 839861993827993024*rr) + 
  P0*P3*P4*(-2987217826819794624 - 48793620078347200*rr) + 
  P0*P3*P7*(137389555359436288 - 32731969724754432*rr) + 
  P0^3*(-752877722362864 + 391418447758800*rr) + 
  P1*P2*P3*(32177030275494853 + 3429818030203089*rr) + 
  P0*P1*P8*(179298098920775168 + 27929268552377856*rr) + 
  P0*P2*P9*(438368504775875072 + 67755213310292480*rr) + 
  P1^2*P6*(316002250988501504 + 2077860164340814336*rr) + 
  P1*P4*P7*(52445223884503842816 + 3933111020499959808*rr) + 
  P3*P6*P9*(25295579619174383616 + 9272604983587504128*rr) + 
  P1*P4^2*(-874495502194167275520 + 187080115029891686400*rr), 
 5874936843596201984*P2*P5^2 + P4*P5*P9*(67530073785207619584 - 
    32021745211127889920*rr) + P1*P4*P7*(485607311974006784 - 
    43071392373080064*rr) + P0*P1*P5*(38910599187743808 - 
    14998950222881984*rr) + P1^2*P6*(79117606927794688 - 
    11093249080935936*rr) + P0*P2*P6*(-13175913324747584 - 
    10473049665238592*rr) + P0*P3*P7*(1012766177445376 - 
    623392278712832*rr) + P0*P2*P9*(5434519487447552 - 557546803676672*rr) + 
  P1*P2*P3*(263845931904121 - 65518644278475*rr) + 
  P0^3*(5516160534096 + 3356812455696*rr) + 
  P0*P1*P8*(-1225002957335040 + 455982727069184*rr) + 
  P0*P3*P4*(-15841718874102208 + 12759524226839872*rr) + 
  P3*P6*P9*(635828179743801344 + 80867056424058880*rr) + 
  P1*P4^2*(5308683723137622016 + 4001008721506836480*rr), 
 616079786450944*P2^2*P7 + P4*P5*P9*(-8347254338565261824 - 
    2081198352413728256*rr) + P1*P4*P7*(-21569359572438016 - 
    74859164546802688*rr) + P3*P6*P9*(28981976397086720 - 
    26166464273940480*rr) + P0*P1*P5*(-6264918761001152 - 
    2584550353558208*rr) + P1^2*P6*(-698208485712640 - 2532523067678464*rr) + 
  P0*P2*P6*(-4079179214601344 - 943191073089664*rr) + 
  P0*P2*P9*(-123771819086848 - 281046865052672*rr) + 
  P0*P3*P7*(-215394791239168 - 178001802982912*rr) + 
  P0*P1*P8*(333762304397312 - 170502494157824*rr) + 
  P1*P2*P3*(161206576964237 - 1736586337927*rr) + 
  P0^3*(1050714295176 + 25030180280*rr) + 
  P1^2*P9*(924119679676416 + 308039893225472*rr) + 
  P0*P3*P4*(102132714445888 + 574077039158336*rr) + 
  P1*P7^2*(4004518611931136 + 2156279252578304*rr) + 
  P1*P4^2*(61250911497244672 + 346533844246990848*rr), 
 77009973306368*P2^2*P4 + P1*P4^2*(1934652813365632 - 4215719274027904*rr) + 
  P3*P6*P9*(-507351606388224 - 212408692208128*rr) + 
  P0*P1*P5*(-37814875616960 - 7569402137280*rr) + 
  P0*P3*P4*(40096590677696 - 6539198362176*rr) + 
  P1^2*P6*(-50079331179776 - 2631857003776*rr) + 
  P0*P2*P9*(-4552777995008 - 1750650290432*rr) + 
  P1*P2*P3*(-49568229575 - 30630581515*rr) + 
  P0^3*(-4191583020 - 4720607588*rr) + 
  P0*P3*P7*(-1673108730112 + 418764673280*rr) + 
  P0*P1*P8*(3447670745600 + 496455647744*rr) + 
  P0*P2*P6*(-19262863620352 + 6690187601408*rr) + 
  P1*P4*P7*(-253103230209024 + 37102251809792*rr) + 
  P4*P5*P9*(-97720901665146368 + 2460551536209408*rr), 
 700651115063991585363460096*P6^2*P7 + 
  P0*P4*P7*(-3602660143251745237270528 - 2934963248518970296795136*rr) + 
  P1*P2*P4*(2095919131626912370068864 - 648263238219408255301760*rr) + 
  P0^2*P5*(17784420415750539565952 - 219999702387941926298240*rr) + 
  P2*P8*P9*(853826712270429313040384 - 103966285469787520761856*rr) + 
  P1*P2*P7*(97552008072767600434176 - 69848552657497903289344*rr) + 
  P3^2*P9*(23458590904281220907008 - 28626362097657199067136*rr) + 
  P0^2*P8*(66232061336145197609984 - 27384570580849016904704*rr) + 
  P1^2*P3*(-1788278286569493385625 - 7831920235348651012053*rr) + 
  P0*P7^2*(-300966256995948401524736 - 4019479872396585336832*rr) + 
  P0*P2*P3*(14157999280610052842702 + 2258115635895259842646*rr) + 
  P0*P1*P9*(-101104280094677331501568 + 43626445242635135215104*rr) + 
  P2*P5*P9*(-21808105667745811677052928 + 416673436436399998369792*rr) + 
  P0*P1*P6*(17106703788783205093952 + 553927582325717866672448*rr) + 
  P6*P7*P9*(-42628304256530507318165504 + 4719417774619267621191680*rr) + 
  P1*P5^2*(283517520429630383396749312 + 27521082014759504035708928*rr) + 
  P0*P4^2*(-134473883888126411265724416 + 88202508040484940716601344*rr) + 
  P4*P6*P9*(-746496359544009706314924032 + 338882500630030643944751104*rr), 
 87581389382998948170432512*P4*P6^2 + 
  P0*P1*P6*(13350897275476896791360 - 1938541447769970141632*rr) + 
  P2*P8*P9*(2446640695455067930624 - 752944030004713357312*rr) + 
  P1*P2*P4*(4183596334433569753728 - 378792401662588997504*rr) + 
  P1*P2*P7*(142626660306355418112 - 285933042485847677952*rr) + 
  P0^2*P8*(-313109537764903230464 - 237919835731480357888*rr) + 
  P3^2*P9*(-19874720427011997696 - 105135770540026363904*rr) + 
  P1^2*P3*(-21665138487838239037 - 33280689118975214441*rr) + 
  P0*P2*P3*(89393621515395508086 - 8005749684113280674*rr) + 
  P0^2*P5*(-2899783925711565382272 + 1147329847438153600*rr) + 
  P0*P1*P9*(198235180907136243200 + 142064677318886800896*rr) + 
  P0*P7^2*(32386361092116840448 + 152825837483062722560*rr) + 
  P0*P4*P7*(-122645473931844267311104 + 1065173305239639523328*rr) + 
  P2*P5*P9*(-81701965353000148402176 + 13731753794772170964992*rr) + 
  P6*P7*P9*(-123744018530042359316480 + 36047409137505777221632*rr) + 
  P1*P5^2*(779948607359364314169344 + 182067506409431893278720*rr) + 
  P0*P4^2*(1197254097935460755517440 + 690922631682206908051456*rr) + 
  P4*P6*P9*(-8616829487669972482129920 + 2457573824010647624482816*rr), 
 1401302230127983170726920192*P3*P7*P8 + 
  P1*P5^2*(316070088742242978952253276160 - 197561936966656596847953707008*
     rr) + P0*P4*P7*(-20112754902068556843304189952 - 
    2025726395326890314120265728*rr) + 
  P1*P2*P4*(-3237624550341067044473702016 - 1785251881444783850387995776*
     rr) + P2*P8*P9*(-522473408186650393747390464 - 
    531245952248320959553994752*rr) + 
  P0^2*P5*(-1511110357829187308622314368 - 277712642687539293013589376*rr) + 
  P1*P2*P7*(-172941864650845151405917184 - 132801271156761589694936064*rr) + 
  P0^2*P8*(-95140784630741313750250496 - 90036995828737030769009664*rr) + 
  P3^2*P9*(-106320300961258786929508352 - 78376993294755538151145472*rr) + 
  P0*P2*P3*(27521882178224254261976290 - 7539659110731418423316326*rr) + 
  P1^2*P3*(-44279747710682233279791555 - 204695349795974837574551*rr) + 
  P0*P1*P9*(287697294723893395841522176 + 110773559858643093994762752*rr) + 
  P0*P7^2*(7852404548272061876273152 + 195293410182564586460807168*rr) + 
  P0*P1*P6*(4425050164610921907066520256 + 325403353946143389264162752*rr) + 
  P2*P5*P9*(-5412536219593142308739481600 + 14386434281418562296867192832*
     rr) + P4*P9^2*(-18567254549195777012131692544 + 
    17165952319067793841404772352*rr) + 
  P6*P7*P9*(-165172728194907656916077379584 + 41972235871793027572792557568*
     rr) + P0*P4^2*(402042371914330812632486744064 + 
    212506214519865614666681896960*rr) + 
  P4*P6*P9*(2743997267251433923156309442560 + 699858691861482086216632369152*
     rr), 43790694691499474085216256*P3*P5*P7 + 
  P1*P5^2*(-862473240691270405466357760 - 1047619858558421214725406720*rr) + 
  P0*P4^2*(2529651291625541233525043200 - 131294464280166186054766592*rr) + 
  P0*P1*P6*(9412183356078433251567680 - 3216242815302159654260928*rr) + 
  P1*P2*P4*(-22982570994361352737010816 - 2513668464015154361053824*rr) + 
  P2*P8*P9*(-5427933201611269157683200 - 2068600359446371510517760*rr) + 
  P0*P7^2*(975377123307364566958080 - 66261668024397901332480*rr) + 
  P1*P2*P7*(-1873439246240915012766720 - 62782819867533002480640*rr) + 
  P0*P2*P3*(-17064460667336254863166 - 54365375417120897976070*rr) + 
  P0^2*P8*(-943173256369539194840064 - 28188780100627645715456*rr) + 
  P1^2*P3*(-170591891565724785124185 + 40747338316069323320683*rr) + 
  P3^2*P9*(-671580270444604308848640 + 43373936478422087761920*rr) + 
  P0*P1*P9*(1164557965220848043777536 + 72958354819943913137664*rr) + 
  P0^2*P5*(-4340319810775124687025536 + 1300888882593929688191104*rr) + 
  P0*P4*P7*(-56783314211364982239297536 + 26140923500720423256162304*rr) + 
  P2*P5*P9*(75004576426645455615295488 + 60855626881556554839228416*rr) + 
  P6*P7*P9*(261442592221695523018506240 + 105109684393401024349470720*rr) + 
  P4*P6*P9*(8277082705270040325760352256 + 281492067439001587846610944*rr), 
 175162778765997896340865024*P3*P4*P8 + 
  P0*P4^2*(1925241179761347287697313792 - 1025286725513278762638340096*rr) + 
  P1*P5^2*(2513345305764549325214580736 - 550549780081600972276760576*rr) + 
  P0*P1*P6*(-20453940258323261370999360 - 7553007046710313334423872*rr) + 
  P1*P2*P4*(27168043545382155183840128 - 7075817961816526585258624*rr) + 
  P2*P8*P9*(-2249083511065225767944192 - 2467159826629411762864128*rr) + 
  P1*P2*P7*(-1446719863890986245960704 - 326200149240971207500800*rr) + 
  P3^2*P9*(-586441082612066841264128 - 63787082690335048990720*rr) + 
  P0*P2*P3*(-12840865542175697187798 - 36357867753708945336382*rr) + 
  P1^2*P3*(-216151696836111981145103 + 9181758747115608250317*rr) + 
  P0*P7^2*(855087962722097467752448 + 90006259155459034841088*rr) + 
  P0*P1*P9*(39497233302570030563840 + 208068770544122177305088*rr) + 
  P0^2*P8*(-722079525540855458071552 + 243366681562804722011136*rr) + 
  P0^2*P5*(3536371974380317965837952 + 1238736337734277861727360*rr) + 
  P0*P4*P7*(63704843515146351482535936 + 57683223578537011960512512*rr) + 
  P2*P5*P9*(13076516857998523459174400 + 73788452580965446056411136*rr) + 
  P4*P9^2*(963395283212988429874757632 + 87581389382998948170432512*rr) + 
  P6*P7*P9*(102694574404525734343213056 + 123248953173688495145746432*rr) + 
  P4*P6*P9*(1807536264582361640748974080 + 3879040988923062627346153472*rr), 
 5473836836437434260652032*P3*P4*P5 + 
  P0*P4^2*(6433172382891276020441088 - 4689312346548261157584896*rr) + 
  P1*P5^2*(-6528111134774194549243904 - 4617886653593498866008064*rr) + 
  P0*P1*P6*(-46320745032934144415424 - 16948786284558851208128*rr) + 
  P1*P2*P4*(-87373951506266622333824 - 13767727004016322966912*rr) + 
  P2*P8*P9*(-32711205566678520299520 - 5667486288259519610880*rr) + 
  P0*P7^2*(3973846281049976340480 - 895343077477916344320*rr) + 
  P0*P1*P9*(5410634951587518354944 - 729327392559049703936*rr) + 
  P0*P2*P3*(-405661649880486808166 - 260665743834210979470*rr) + 
  P1^2*P3*(-592400123281196742781 + 265869433109032477271*rr) + 
  P3^2*P9*(-2745908205045067284480 + 606644989138187059200*rr) + 
  P1*P2*P7*(-8459001469617667568640 + 889270433997857971200*rr) + 
  P0^2*P8*(-3206223399973456983040 + 1354169258804894522368*rr) + 
  P0^2*P5*(-890873702620832628608 + 6387822801263780859520*rr) + 
  P0*P4*P7*(297849762951322385711104 + 156659709065603497459712*rr) + 
  P2*P5*P9*(783424176184145844633600 + 246761653532086118645760*rr) + 
  P6*P7*P9*(1599368473541678436188160 + 296896174052185480888320*rr) + 
  P4*P6*P9*(74368094311156882538627072 + 1780598259264047750709248*rr), 
 71752265578301099264*P3^2*P6 + P6*P7*P9*(-2621283529868922354688 - 
    428059969626405073920*rr) + P2*P5*P9*(-1304908606247244264448 - 
    371873289004642819072*rr) + P0*P4*P7*(311848717290894754656 - 
    130577884091917955552*rr) + P0^2*P5*(32328528796006371316 - 
    11330954462224698660*rr) + P1*P2*P7*(13356190768288209408 - 
    1672830253540624896*rr) + P3^2*P9*(4269968855041340416 - 
    1051985567975416832*rr) + P1^2*P3*(707490774452457609 - 
    467268189423112571*rr) + P0^2*P8*(6097278517290650920 - 
    343671232527517064*rr) + P0*P2*P3*(976687815524069244 + 
    390090419144742700*rr) + P0*P1*P9*(-10691549043505450208 + 
    470429051056453984*rr) + P0*P7^2*(-6175854669367649280 + 
    1550293886658712576*rr) + P1*P2*P4*(286296870672631802304 + 
    3978933394805733440*rr) + P2*P8*P9*(53528443973166425088 + 
    8106984800804482048*rr) + P0*P1*P6*(-73309528561179139896 + 
    15965626534318576344*rr) + P0*P4^2*(-14445879249209879636868 + 
    2196479948035194258420*rr) + P1*P5^2*(18367234802051797369584 + 
    8249635553948588622544*rr) + P4*P6*P9*(-92322208958268720774464 + 
    19576313869997070356544*rr), 36737159976090162823168*P2*P6*P8 + 
  P4*P6*P9*(-668127225749271053139968 - 1600809754753175033413632*rr) + 
  P0*P4^2*(6216603624198461068288 - 160774587718343541476352*rr) + 
  P2*P5*P9*(-8826556456419881123840 - 21615923812271076409344*rr) + 
  P0*P1*P6*(-930254743856595540992 - 1511958027759015201792*rr) + 
  P0*P1*P9*(-6717498402138219520 - 167491535286662681600*rr) + 
  P0*P2*P3*(11903767440429985393 + 6186284136084412493*rr) + 
  P1^2*P3*(39608840640842043144 + 9606770398200111080*rr) + 
  P0*P7^2*(615925740029774200832 + 32035618960459759616*rr) + 
  P0^2*P8*(-33662906562212341248 + 55165453097290420736*rr) + 
  P3^2*P9*(47146396719382999040 + 64622747631132110848*rr) + 
  P1*P2*P7*(53256639891060853120 + 184665998076024181632*rr) + 
  P0^2*P5*(433035782907306479040 + 391124227620180496064*rr) + 
  P2*P8*P9*(-1276805738286747222016 + 585060248120199217152*rr) + 
  P0*P4*P7*(14984783286768567631872 + 2524336672789534785536*rr) + 
  P1*P2*P4*(6067752776610852115600 + 2710780478076648680528*rr) + 
  P6*P7*P9*(101986754889704847572992 + 81889400515464000831488*rr) + 
  P1*P5^2*(-560897246039806379024384 + 188198689026582857670656*rr), 
 4592144997011270352896*P2*P5*P6 + P0*P4*P7*(105565483619833208832 - 
    233656767010423169024*rr) + P2*P5*P9*(-865158877257607217152 - 
    114987036721812930560*rr) + P6*P7*P9*(-1594401674286779203584 - 
    60416578785101348864*rr) + P1*P2*P4*(107302860589177423056 - 
    15830969018161675376*rr) + P0^2*P5*(7445688204961270720 - 
    12314199842281093952*rr) + P1*P2*P7*(6389804727961223040 - 
    1753128790009663104*rr) + P0^2*P8*(4754598545205461504 - 
    964277715362256384*rr) + P3^2*P9*(1810104000818053120 - 
    837049361419337728*rr) + P1^2*P3*(311777564290762068 - 
    273117204369356668*rr) + P0*P2*P3*(752945702504521269 + 
    216954873418463105*rr) + P2*P8*P9*(32273385360091119616 + 
    894543153637490688*rr) + P0*P7^2*(-2605097467518058496 + 
    1226042533944557568*rr) + P0*P1*P9*(-3886523536159030272 + 
    1650928927240614912*rr) + P0*P1*P6*(9387889505321023744 + 
    30003163435074397440*rr) + P1*P5^2*(8166156904030388989952 + 
    2285347486602332672000*rr) + P0*P4^2*(-11638052082541372028928 + 
    3430145639049537859584*rr) + P4*P6*P9*(-9018798719319384145920 + 
    4585180302656324321280*rr), 481558829384571136*P2^3 + 
  P1*P5^2*(3317628295711659450480 - 4153420726960179205296*rr) + 
  P1*P2*P4*(-27792289956345466400 - 41571012253569218144*rr) + 
  P2*P8*P9*(-12984287642689322752 - 21036274590642265344*rr) + 
  P0*P4*P7*(-364672570133339228336 - 8363003642329299984*rr) + 
  P0*P1*P6*(62388330058827650368 - 6751703270342395968*rr) + 
  P1*P2*P7*(-8050758507162821632 - 1464283977711889408*rr) + 
  P0^2*P5*(-24058563600173654775 - 1354745013740839813*rr) + 
  P0^2*P8*(-2663647281261968572 - 1183296049231754420*rr) + 
  P3^2*P9*(-4685832790220438272 - 713209203826266368*rr) + 
  P0*P2*P3*(692130745679255848 - 232745146616965256*rr) + 
  P1^2*P3*(-720121204036398272 + 5167754326769088*rr) + 
  P0*P7^2*(6839132817780313856 + 1015212904833404160*rr) + 
  P0*P1*P9*(3960750383126762720 + 1638408225179669152*rr) + 
  P2*P5*P9*(-648389408791535650112 + 277226517160214329408*rr) + 
  P6*P7*P9*(569095277245873547520 + 1047787736058136795904*rr) + 
  P0*P4^2*(8603130823695218157654 + 2483765635228082611522*rr) + 
  P4*P6*P9*(25196445413637966468000 + 3335482703540520081120*rr), 
 50076419608281088*P1*P8^2 + P4*P6*P9*(77579880003799613440 - 
    32294948222710317056*rr) + P1*P5^2*(-22018469897256189952 - 
    8615673570123726848*rr) + P0*P4^2*(19514692591409713152 - 
    3639153873783500800*rr) + P0*P1*P6*(93192385878587968 - 
    45096140844517056*rr) + P2*P8*P9*(-82479520135774208 - 
    16321736912928768*rr) + P0*P7^2*(10588813805486080 - 
    2109349065916416*rr) + P0*P2*P3*(-482672100582994 - 419383743867466*rr) + 
  P3^2*P9*(-7801523123122176 - 236232443703296*rr) + 
  P0*P1*P9*(8888463993339392 - 34718260476416*rr) + 
  P1^2*P3*(-608303311075985 + 687100553009171*rr) + 
  P0^2*P8*(-8113049660326912 + 891913591131136*rr) + 
  P1*P2*P7*(-13567982073404416 + 1081038319391744*rr) + 
  P1*P2*P4*(-285421879017193856 + 10952951501476992*rr) + 
  P0^2*P5*(-30311141106510208 + 19397347046976640*rr) + 
  P0*P4*P7*(-407037320854929408 + 247226010035257344*rr) + 
  P2*P5*P9*(577153335505453056 + 508751914400481280*rr) + 
  P6*P7*P9*(4025610167525572608 + 849165737257861120*rr) + 
  P4*P9^2*(-726108084320075776 + 1827789315702259712*rr), 
 782444056379392*P1*P5*P8 + P4*P6*P9*(-1691139823943680 - 
    29442074502905856*rr) + P1*P5^2*(-32602950582490624 - 
    4368188030054912*rr) + P0*P4^2*(8509161621114112 - 4279217459448064*rr) + 
  P0*P1*P6*(49855248554944 - 41953548114240*rr) + 
  P0*P7^2*(4870358253568 - 2760815689728*rr) + 
  P0*P1*P9*(9518030872064 - 855875097088*rr) + 
  P0*P2*P3*(-628899878460 - 209159730892*rr) + 
  P2*P8*P9*(-68278138388480 + 396231327744*rr) + 
  P1^2*P3*(-182827181915 + 733600476721*rr) + 
  P0^2*P8*(-4148788150784 + 1395198560768*rr) + 
  P3^2*P9*(-3391408062464 + 1887101468672*rr) + 
  P1*P2*P7*(-12565296214272 + 4135680504576*rr) + 
  P6*P7*P9*(3381154659876864 + 14525618470912*rr) + 
  P0^2*P5*(-3380053694528 + 14614793010496*rr) + 
  P1*P2*P4*(-207074675980256 + 57843051842464*rr) + 
  P2*P5*P9*(799420750311424 + 82862793396224*rr) + 
  P0*P4*P7*(-86975939559424 + 181772310102016*rr), 
 9525770364618372028529901568*P5*P7^2 + 
  P0*P5*P8*(1116263007709147409391845376 - 581729172372755514414956544*rr) + 
  P1*P5*P9*(-2181886574220933089180188672 - 479280134027302971305558016*rr) + 
  P1^2*P4*(57155331987570414787016128 - 210349586756450646089648448*rr) + 
  P2*P6*P9*(-1594478640858628595409977344 - 145622952061023728935993344*rr) + 
  P2*P9^2*(126131257094612954580254720 - 80468939693172294380945408*rr) + 
  P0^2*P6*(32009625818376883291322400 - 31646962259358589368710240*rr) + 
  P0^2*P9*(16291969396852521925950208 - 630683386658008149774592*rr) + 
  P1*P2^2*(5620006058027768848708316 - 411072862871133883032340*rr) + 
  P0*P1*P3*(1372851603820518605789383 + 117060667714985250991371*rr) + 
  P0*P2*P7*(-5004827222433927256152064 + 4033253300031293558900736*rr) + 
  P1^2*P7*(-17866052554072747425364992 + 6212326182988382768002048*rr) + 
  P1*P8*P9*(-155015915478962205113188352 + 10917850613317072550625280*rr) + 
  P3*P7*P9*(-47445475667198557421568000 + 17332163157315439467429888*rr) + 
  P0*P2*P4*(-108550814374107352947173376 + 134178232109821943999133696*rr) + 
  P3*P4*P9*(965370333795415137519534080 + 1117193240133658612947877888*rr) + 
  P1*P5*P6*(-11251283505823186885851774976 + 2561381202132681362354307072*
     rr) + P0*P5^2*(-44288590956197263045605609472 + 
    6452203707610898736363139072*rr), 
 609649303335575809825913700352*P4*P7*P8 + 
  P0*P5^2*(-688668842833542962261438984192 - 477268458860017285842648150016*
     rr) + P1*P5*P9*(-115758492900757703840530104320 - 
    7532259640906315691396890624*rr) + 
  P1^2*P4*(8869647854740092907714999296 - 4904040778376812041234406400*rr) + 
  P2*P9^2*(3905179448225879857957961728 - 1931883488758272831638208512*rr) + 
  P1*P8*P9*(-6856407819836388311451566080 - 961985646876964087849811968*rr) + 
  P0*P8^2*(863083210155973878585753600 - 501505062581707334697877504*rr) + 
  P0*P2*P7*(-482889144495240490905028096 - 201747611900627675260087808*rr) + 
  P0*P1*P3*(26044584219443376960788674 - 20552296866282149310396166*rr) + 
  P1*P2^2*(175541979728206746261137013 - 16225381179317755738315071*rr) + 
  P0^2*P9*(115264164755911893115649024 + 210512394007674434650721280*rr) + 
  P1^2*P7*(-672147005215099243569954816 + 229580934389286987404656640*rr) + 
  P0*P2*P4*(-13309593285474897839585663296 + 285615633963843269991056320*
     rr) + P0^2*P6*(2240654479290284708323874432 + 
    384172876164026311552568448*rr) + 
  P3*P7*P9*(712207749552063830331228160 + 1053349137539800685802946560*rr) + 
  P0*P5*P8*(60475579672330379884067127296 + 3670610981147657563194228736*
     rr) + P2*P6*P9*(-51286644511799833906984517632 + 
    3933297322432598776789336064*rr) + 
  P3*P4*P9*(-6241180909398328059088470016 + 16772852601001269605919490048*
     rr) + P1*P5*P6*(653018095561477237578026385408 + 
    193596019576992606327824121856*rr), 
 1190721295577296503566237696*P4*P5*P7 + 
  P0*P5*P8*(4463176570487783088095232 - 5376549909039384405966848*rr) + 
  P1^2*P4*(-1552689999283729657445696 - 1425167712172043265953856*rr) + 
  P2*P9^2*(-165091616161280570949632 - 612841981532731678654464*rr) + 
  P0^2*P6*(-178514191547432467065696 - 227347527751047183841760*rr) + 
  P0^2*P9*(92218181687798073116416 - 18166840492140085376256*rr) + 
  P1*P2^2*(23229342008338870078500 - 12318098041443596745196*rr) + 
  P0*P1*P3*(9276219983893695168147 - 3930953482941891152089*rr) + 
  P0*P2*P7*(-505987542858094168064 + 8771234939324837320704*rr) + 
  P1^2*P7*(-19695284389610208713728 + 61198709068720109949952*rr) + 
  P3*P7*P9*(-33873911680050658279424 + 117041197328408566038528*rr) + 
  P1*P8*P9*(-799667079338892859015168 + 344206982823313455710208*rr) + 
  P0*P2*P4*(311868995419387955917312 + 1016538816730999483181568*rr) + 
  P2*P6*P9*(-12297718810183996625092608 + 1632174536492376286461952*rr) + 
  P1*P5*P6*(113879406164724383924715520 + 2109722120507582561878016*rr) + 
  P1*P5*P9*(-22814510087925196013371392 + 4164282644715467330355200*rr) + 
  P3*P4*P9*(18723765927022667693948928 + 4869585084723333577965568*rr) + 
  P0*P5^2*(-205470364517698553223516160 + 78180366162365804096729088*rr), 
 76206162916946976228239212544*P4^2*P8 + 
  P0*P5^2*(-3864644526471594156065632256 - 3985756387298766045421137920*rr) + 
  P2*P6*P9*(-530159234706444885957541888 - 300262196100117282414133248*rr) + 
  P1*P5*P9*(860057126260888395131977728 - 275817376666218757097455616*rr) + 
  P3*P7*P9*(23400612266500716642697216 - 20518555632826522402816000*rr) + 
  P0*P8^2*(-29126439510807872729513984 - 4977875782431774773084160*rr) + 
  P1^2*P7*(796660231579588834738176 - 1584734396014849119567872*rr) + 
  P1*P8*P9*(-44599870159012853071740928 - 1070163562080259566731264*rr) + 
  P0*P2*P7*(-5945288939005630104100352 - 536648100038188846392832*rr) + 
  P1*P2^2*(279935221604066297974537 + 221582921333465508531589*rr) + 
  P0*P1*P3*(-1223229461648194554043574 + 412129795414291655583330*rr) + 
  P0^2*P9*(-277775590557074384049152 + 1433961851440001772911616*rr) + 
  P0^2*P6*(16867920498229644889886848 + 5425520621096945064058496*rr) + 
  P0*P2*P4*(-91221188233003264081636928 + 8412785306616132547437248*rr) + 
  P2*P9^2*(53080519786467769429524480 + 21951946304963490126757888*rr) + 
  P1^2*P4*(-64871849890261972900658176 + 37343249909737688847823872*rr) + 
  P0*P5*P8*(79522511545785038884274176 + 172388052256085941356691456*rr) + 
  P3*P4*P9*(-291998682142667440221716480 + 218154339604646162327535616*rr) + 
  P1*P5*P6*(-5345121162973616947543212032 + 711602264300166057754034176*rr), 
 148840161947162062945779712*P4^2*P5 + 
  P1*P5*P6*(713576264934669811941376 - 111265614898841086754816*rr) + 
  P0*P5*P8*(-97594942308929499004928 - 13308050963054353022976*rr) + 
  P1^2*P4*(-15114926680715931061312 - 2182451214159461958464*rr) + 
  P2*P9^2*(1148345286415061090304 - 2083460738777742573568*rr) + 
  P3*P7*P9*(-1684815301678715633664 - 1474035746438837698560*rr) + 
  P0^2*P9*(-65365188230244826368 - 159950653571423971584*rr) + 
  P1*P2^2*(30039733096971130412 - 75252435092719758084*rr) + 
  P0*P1*P3*(43120455832940586895 + 1172982867852682675*rr) + 
  P0*P2*P7*(35924048033218349056 + 38640396859741218816*rr) + 
  P0^2*P6*(-3047988381009568832736 + 40488054947443993248*rr) + 
  P1^2*P7*(235138418964694156288 + 171469947103948125184*rr) + 
  P0*P2*P4*(14783950638094002476032 + 2379214362678552822784*rr) + 
  P1*P8*P9*(-3480475495998094311424 + 3512910296542782947328*rr) + 
  P1*P5*P9*(-42917691896221793189888 + 7002899733973168881664*rr) + 
  P3*P4*P9*(139617663745891284418560 + 19867952152019058163712*rr) + 
  P2*P6*P9*(-122653422837355807473664 + 21052334293362295078912*rr) + 
  P0*P5^2*(296365403761628970037248 + 613774874548326196211712*rr), 
 124865907673793676967936*P3*P6*P7 + 
  P0*P5^2*(1040235838155248699740160 - 1238087547415994903326720*rr) + 
  P3*P4*P9*(-122885285484828076539904 - 51434461431614534057984*rr) + 
  P1*P5*P9*(96422234647558262620160 - 24115301590593881243648*rr) + 
  P0*P2*P4*(-15230214617475497017280 - 8037615245782616168640*rr) + 
  P1*P8*P9*(9498680911567757770752 - 2582937859449546604544*rr) + 
  P1*P5*P6*(869447967795632688332800 - 1141074898850261630976*rr) + 
  P1^2*P7*(-31199907771834015744 - 386549909301571035136*rr) + 
  P0*P2*P7*(235614518529682488832 - 301682838568879487488*rr) + 
  P0*P1*P3*(-63007957898721703182 + 18833590556568191082*rr) + 
  P1*P2^2*(-184955147818800341017 + 74548183608257784747*rr) + 
  P0^2*P9*(-598095770595803753472 + 376052738562256126976*rr) + 
  P3*P7*P9*(-2500385510812133883904 + 693777291358412734464*rr) + 
  P0^2*P6*(3714459245756771499904 + 1836154626036185854336*rr) + 
  P2*P9^2*(-692497801001166700544 + 2819555630578050007040*rr) + 
  P1^2*P4*(17779000042924023124480 + 12366141391473357720064*rr) + 
  P2*P6*P9*(49152833582748887941120 + 16017122078449216520192*rr) + 
  P0*P5*P8*(61820466074547228475392 + 46413448446492687433728*rr), 
 15608238459224209620992*P3*P4*P6 + 
  P0*P5^2*(11720091561183928131584 - 8083731688509712384000*rr) + 
  P2*P6*P9*(724451395267684990976 - 729488595333804982272*rr) + 
  P1*P5*P9*(3267172116518951845888 - 531714548320379469824*rr) + 
  P3*P4*P9*(-2674404626920777711616 - 79789131968010256384*rr) + 
  P0*P2*P4*(-38126829725242556096 - 67726507158031956928*rr) + 
  P1*P8*P9*(-5901311534127906816 - 49643507092513095680*rr) + 
  P3*P7*P9*(70994437732742201344 - 30334165676421283840*rr) + 
  P1^2*P7*(2123005465973645312 - 6721075772860080128*rr) + 
  P0*P2*P7*(-596606906857179648 - 941636369136706048*rr) + 
  P0*P1*P3*(-1875238574532681798 + 755107442442675986*rr) + 
  P1*P2^2*(-1330438033466624637 + 1437367104956733527*rr) + 
  P0^2*P9*(-7284144748451658752 + 1713771493244089344*rr) + 
  P0^2*P6*(14280336884080520576 + 15441668668544993152*rr) + 
  P2*P9^2*(55643863830303342592 + 91423618964565000192*rr) + 
  P1*P5*P6*(-19465899268986962067456 + 95860945823317311488*rr) + 
  P1^2*P4*(30794641579202873856 + 142785490731339457024*rr) + 
  P0*P5*P8*(-329061966468607164416 + 386730334112974028800*rr), 
 204596246581693184*P3^3 + P0*P5^2*(-773665209341421876631 - 
    1730956140675295680357*rr) + P1*P5*P9*(-133951521187228607264 - 
    148534024099317683552*rr) + P0*P2*P4*(-24234719575227873912 - 
    7158971129591950184*rr) + P3*P7*P9*(-16736549962439865344 - 
    4939459641267854336*rr) + P2*P9^2*(22727860282038559744 - 
    2344513227289793536*rr) + P1^2*P7*(-2430789219716211168 - 
    613526481065433504*rr) + P0*P2*P7*(-240804476550864064 + 
    10400625784641984*rr) + P1*P2^2*(213777298813632246 + 
    61720748164028766*rr) + P0*P1*P3*(245013543251378892 + 
    141385957673358716*rr) + P1*P8*P9*(1991904016111210560 + 
    305680992272468160*rr) + P0^2*P9*(-214764643274953774 + 
    685276613708793398*rr) + P0^2*P6*(9397073041765655751 + 
    1671473318776161525*rr) + P1^2*P4*(44653307575525393640 + 
    18488006682771301816*rr) + P3*P4*P9*(-84727389408580280384 + 
    20666630781322004288*rr) + P2*P6*P9*(-275741245499123010368 + 
    34239451345714980416*rr) + P0*P5*P8*(187816972760733188684 + 
    64297264102445235044*rr) + P1*P5*P6*(1354415815141346432044 + 
    1275218089208905213188*rr), 6547079890614181888*P2*P6^2 + 
  P2*P6*P9*(-357748699383169024 - 179251056268967936*rr) + 
  P3*P7*P9*(32389195243978752 - 13932999362215936*rr) + 
  P0*P2*P4*(51392920654899648 - 6008044139337024*rr) + 
  P0^2*P9*(-3567388100808704 - 808269205960704*rr) + 
  P1^2*P7*(2923422067186688 - 478090741847040*rr) + 
  P0*P2*P7*(-2426112013614592 - 460700794734080*rr) + 
  P1*P2^2*(-297711809669791 - 55035679217283*rr) + 
  P0*P1*P3*(-921818772279366 + 96464145205010*rr) + 
  P1*P8*P9*(-29357057517649920 + 1391930366197760*rr) + 
  P0^2*P6*(-19477902188413312 + 6117423213410432*rr) + 
  P1^2*P4*(-107313542769973632 + 10525846239362176*rr) + 
  P2*P9^2*(3478169826295808 + 17130335859703808*rr) + 
  P1*P5*P9*(769222658257108992 + 20889522567397376*rr) + 
  P1*P5*P6*(-9484765689590499328 + 33504601442920448*rr) + 
  P3*P4*P9*(-87807138696167424 + 100770777411649536*rr) + 
  P0*P5*P8*(-561376520643528704 + 104601205122836480*rr) + 
  P0*P5^2*(10203050628285688832 + 1266365197713269760*rr), 
 13094159781228363776*P2*P3*P8 + P0*P5^2*(-7294480375606687334400 - 
    5490654186313202163712*rr) + P1*P5*P9*(-1542093302266595981312 - 
    905275588346472998912*rr) + P2*P9^2*(145902998355050045440 - 
    40213504673520852992*rr) + P0*P2*P4*(-54996678050822010944 - 
    7379273336899815232*rr) + P1^2*P7*(-6256553698218940416 - 
    1765841658788227072*rr) + P1*P2^2*(2374666740260045889 - 
    194624351829829411*rr) + P3*P7*P9*(-113808107623812186112 + 
    491919235648798720*rr) + P0*P1*P3*(1713286888084458890 + 
    880087060653797794*rr) + P0*P2*P7*(-2642534612956999168 + 
    1577869008167078400*rr) + P0^2*P9*(675359193518271104 + 
    2682112382104774528*rr) + P0^2*P6*(42507153456271620032 + 
    5072125085141699648*rr) + P1*P8*P9*(19671714657977610240 + 
    30148783037487190016*rr) + P1^2*P4*(96037118842363281408 + 
    66469689191517746176*rr) + P3*P4*P9*(1243529897948441735168 + 
    90553103330401177600*rr) + P0*P5*P8*(1007620850691292534016 + 
    217286694727306780416*rr) + P2*P6*P9*(-2223875626637087969280 + 
    372816800164964683776*rr) + P1*P5*P6*(4973124897807760158976 + 
    11901065718538314789632*rr), 102298123290846592*P2*P3*P5 + 
  P0*P5^2*(2986461344011047938 - 4500922313455816506*rr) + 
  P3*P4*P9*(496683059372665600 - 318333426787999488*rr) + 
  P0*P2*P4*(-45000082312714880 - 33397671977774336*rr) + 
  P2*P9^2*(-34296936411635456 - 5149537910193408*rr) + 
  P1^2*P7*(3194029045895168 - 380646800631296*rr) + 
  P1*P2^2*(-1251654640752093 - 158084913886729*rr) + 
  P0*P2*P7*(700544070734976 - 44136040521344*rr) + 
  P0*P1*P3*(469558793242711 + 23482307102955*rr) + 
  P0^2*P9*(-1175398242583304 + 1438267564224488*rr) + 
  P3*P7*P9*(-27078223349297664 + 2450931214625280*rr) + 
  P0^2*P6*(22403279947317992 + 5080798957261880*rr) + 
  P1*P8*P9*(56088132883969536 + 12451135034106368*rr) + 
  P1^2*P4*(9626615531610528 + 47214303373125280*rr) + 
  P1*P5*P9*(71276802646971392 + 112623525341215744*rr) + 
  P0*P5*P8*(455528329810680640 + 146449846012250560*rr) + 
  P2*P6*P9*(221447511044216576 + 323034438760785152*rr) + 
  P1*P5*P6*(11230129836351364192 + 741876504797919520*rr), 
 8924324036608*P1*P6*P8 + P0*P5^2*(-108141585076224 - 5086510944256*rr) + 
  P1*P5*P9*(-10155243732992 - 3443618349056*rr) + 
  P1*P5*P6*(12189329596416 - 881399816192*rr) + 
  P0*P5*P8*(5279371280384 - 730292207616*rr) + 
  P2*P9^2*(578392424448 - 232794357760*rr) + 
  P0^2*P6*(145271403648 - 46923058560*rr) + 
  P1^2*P4*(2006479677440 - 43996510208*rr) + 
  P1^2*P7*(-61198843904 + 524861440*rr) + 
  P1*P2^2*(6687954217 + 1083780901*rr) + 
  P0*P1*P3*(13375908434 + 2167561802*rr) + 
  P0*P2*P7*(-19194715648 + 4023622144*rr) + 
  P0^2*P9*(33237961728 + 7268686848*rr) + 
  P3*P7*P9*(-630888333312 + 22498246656*rr) + 
  P1*P8*P9*(45972979712 + 77923614720*rr) + 
  P0*P2*P4*(-362761404992 + 320036511424*rr) + 
  P2*P6*P9*(-8724261502976 + 1013924888576*rr) + 
  P3*P4*P9*(3249297555456 + 1064311586816*rr), 
 51114184654804782495563776*P6*P7^2 + 
  P4*P7*P9*(75317140114327904073023488 - 134629172368082287384854528*rr) + 
  P0*P5*P9*(-1340315895237151348490240 - 3533302294742448661331968*rr) + 
  P0*P8*P9*(1161422066117867200315392 - 323108507752853804154880*rr) + 
  P1*P3*P5*(3323195869982831709005440 - 222036562538906219963264*rr) + 
  P1*P3*P8*(129575935560425926426624 - 101221761890945519452160*rr) + 
  P0*P1*P7*(-129133687520230131038720 - 48849579532719128400384*rr) + 
  P1^2*P2*(3548986550457629902089 - 14481802894396305626235*rr) + 
  P2*P7*P8*(1031872814197731131129856 - 10422957719169001324544*rr) + 
  P0*P2^2*(-2649440214382012200408 - 1866612367937042103672*rr) + 
  P0^2*P3*(-1665191016760254361672 + 1557288709638295616472*rr) + 
  P2*P3*P9*(195712941653828035813376 + 117423227127573307826176*rr) + 
  P0*P1*P4*(-2322873830478511250526656 + 427946196060510289829184*rr) + 
  P1*P9^2*(552416759115957070200832 + 510724928239281064902656*rr) + 
  P0*P6*P8*(-3649450982208832168001536 + 2163519322375144670232576*rr) + 
  P7^2*P9*(1250754926300280158945280 + 3085195484874024392065024*rr) + 
  P1*P6*P9*(-20931401720949343914049536 + 8178923885470193579245568*rr) + 
  P0*P5*P6*(509772029049947588198400 + 23895676499260193476509696*rr) + 
  P1*P6^2*(531587500311705978683418624 + 100201839635936005295032320*rr) + 
  P4^2*P9*(-3839840305566837302901080064 + 950866214417170511121350656*rr), 
 166767323506704021192704*P5*P8^2 + 
  P4^2*P9*(-819036243563556585340928 - 206500751982682080018432*rr) + 
  P0*P5*P6*(90396251078706805112832 - 56913760960623465299968*rr) + 
  P1*P6^2*(-696744187068035830556672 - 5519401239488768837632*rr) + 
  P0*P6*P8*(6359903341186425225216 - 2810754386735445377024*rr) + 
  P1*P6*P9*(2925069999529589424128 - 2288225299110802079744*rr) + 
  P0*P5*P9*(11202943613854994563072 - 1465835651976359804928*rr) + 
  P2*P3*P9*(-16517625448276481536 - 31112122514559024640*rr) + 
  P0*P1*P7*(246802491609091686912 - 17185931811028567552*rr) + 
  P0*P2^2*(-20379344098810946928 - 1666135956248782256*rr) + 
  P0^2*P3*(2880120688188366588 + 194186743669574796*rr) + 
  P1^2*P2*(11823949054414831621 + 10389016816391824401*rr) + 
  P1*P3*P8*(-33481003979173416960 + 78242594363521953792*rr) + 
  P0*P1*P4*(2956150859719513468096 + 331952525046103536064*rr) + 
  P0*P8*P9*(1129560753360098033664 + 503143649353359687680*rr) + 
  P1*P3*P5*(-1163419180307377584640 + 1107500093072700812800*rr) + 
  P4*P7*P9*(37766673943051494227968 + 24392747152964927356928*rr), 
 20845915438338002649088*P5^2*P8 + P4^2*P9*(-11127739793727600721920 - 
    6492041217522338365440*rr) + P0*P5*P6*(-718480627303416692736 - 
    705298831295585157120*rr) + P1*P6*P9*(-178045855973019467776 - 
    74165374393862635520*rr) + P0*P5*P9*(82119661423173337088 - 
    29990892483584294912*rr) + P0*P6*P8*(-36909297763330359296 - 
    24919714198063742976*rr) + P0*P1*P4*(23901859181809649600 - 
    7209821967451111232*rr) + P0*P1*P7*(229764598153284096 - 
    1046220797137444352*rr) + P0^2*P3*(39995874126719980 - 
    8579435418997828*rr) + P2*P3*P9*(-2117032468754968064 + 
    5057956549773824*rr) + P1^2*P2*(338836233233255961 + 
    24643947302373973*rr) + P0*P2^2*(-59396855980350896 + 
    80352397170383632*rr) + P1*P3*P8*(1885759949017673728 + 
    738032492921204736*rr) + P0*P8*P9*(6713542042105151488 + 
    2861100308510277632*rr) + P1*P3*P5*(-10378508822226682368 + 
    7951207472620471808*rr) + P4*P7*P9*(1436614928029664149504 + 
    589603696614584614912*rr) + P1*P6^2*(-5323131079595256137728 + 
    1739413475101628225536*rr), 2605739429792250331136*P5^3 + 
  P4^2*P9*(-466511420889257476096 - 149223599426960883712*rr) + 
  P0*P5*P6*(-26176242600851243008 - 918991982513192960*rr) + 
  P1*P6*P9*(-7445220854000959488 - 823390573448380416*rr) + 
  P0*P5*P9*(-17610981121556480 - 586679185842339840*rr) + 
  P0*P1*P4*(-155037343903949120 - 150493270987449408*rr) + 
  P0*P6*P8*(-1237100763711340544 - 120672211429031936*rr) + 
  P0*P1*P7*(-22148237364268544 - 12650065460991488*rr) + 
  P1^2*P2*(8587296042481469 - 971563494155927*rr) + 
  P0^2*P3*(-306486503376228 - 173974291046996*rr) + 
  P0*P2^2*(2414722950286608 + 867935260218064*rr) + 
  P1*P3*P8*(66617789916721152 + 3046453917151232*rr) + 
  P2*P3*P9*(-40493258877429248 + 14941920106246656*rr) + 
  P0*P8*P9*(199902608790650880 + 48859250441846784*rr) + 
  P1*P3*P5*(60707066504254976 + 133473850352795136*rr) + 
  P4*P7*P9*(51879217683018809344 + 2845605038712160256*rr) + 
  P1*P6^2*(-11414510156698380288 + 47531017343021889536*rr), 
 10422957719169001324544*P4*P6*P7 + 
  P1*P6^2*(-295978964031305848832 - 1678060689391928948736*rr) + 
  P4*P7*P9*(-1818560642911802753024 - 113603432043599888384*rr) + 
  P0*P5*P6*(763415808407510515712 - 43364100235021189120*rr) + 
  P1*P3*P5*(-7071786756806142336 - 3210116014893413248*rr) + 
  P0*P8*P9*(-5112837500804530176 - 2463610394124484608*rr) + 
  P2*P3*P9*(1500291038234419200 - 572901128422449152*rr) + 
  P1*P3*P8*(-2336315066400112640 - 124518856054800384*rr) + 
  P0*P2^2*(-89282742344485592 - 30245337466838648*rr) + 
  P0^2*P3*(37953888532775096 + 19931783748585688*rr) + 
  P1^2*P2*(-316078786330344471 + 40623805421951717*rr) + 
  P0*P1*P7*(786711717993006592 + 474061604789743104*rr) + 
  P0*P1*P4*(9151840014696572480 + 7773789317521175872*rr) + 
  P0*P5*P9*(-44672978411894341632 + 9513801976118771712*rr) + 
  P0*P6*P8*(78563216488861794304 + 22647971691229609984*rr) + 
  P1*P6*P9*(314381838093789937664 + 31053527186184126464*rr) + 
  P4^2*P9*(13964812613918056775680 + 7552355025655898832896*rr), 
 1302869714896125165568*P4^2*P6 + P1*P6^2*(-2634001189729400832 - 
    11112724912003749888*rr) + P0*P5*P6*(-1273747821602209792 - 
    1134638712289427456*rr) + P0*P6*P8*(137638590281154560 - 
    117740234602971136*rr) + P1*P3*P5*(-92697152752430976 - 
    32312139488698752*rr) + P0*P5*P9*(-162340731275968512 - 
    26126855197687808*rr) + P0*P8*P9*(7066467417718784 - 
    10438025913827328*rr) + P2*P3*P9*(6083664733839360 - 
    4024678010707968*rr) + P0^2*P3*(451831914283416 - 38986467675592*rr) + 
  P1^2*P2*(-1729318568838835 + 209364465462585*rr) + 
  P0*P2^2*(-610515776977976 + 258567275887016*rr) + 
  P0*P1*P7*(-714558481768960 + 472663719880192*rr) + 
  P1*P3*P8*(-10749960393064448 + 907007556845568*rr) + 
  P0*P1*P4*(141239336063053632 + 15570818688793152*rr) + 
  P1*P6*P9*(1264066537814671360 + 255271032393547776*rr) + 
  P4*P7*P9*(-8440162437268766720 + 633123179144937472*rr) + 
  P4^2*P9*(14111715172888346624 + 45408856436771913728*rr), 
 8539152388947968*P3^2*P7 + P4*P7*P9*(-844215583171108864 - 
    6060964501368217600*rr) + P1*P6^2*(28393568220814510336 - 
    3644840467225974016*rr) + P0*P5*P9*(-164823029277975040 - 
    146997851274634752*rr) + P1*P3*P5*(62691697794405120 - 
    20910694385328384*rr) + P0*P8*P9*(58075200719348736 - 
    13545546251883520*rr) + P1*P3*P8*(-4541690275884032 - 
    8020485736406016*rr) + P1^2*P2*(-811953715291257 - 864625051372341*rr) + 
  P0*P2^2*(-400685905331880 - 112723685223688*rr) + 
  P0^2*P3*(203688499644616 + 54979958326440*rr) + 
  P0*P1*P7*(-8313585989811712 + 450157386689024*rr) + 
  P2*P3*P9*(8982317278586880 + 5636875002181632*rr) + 
  P0*P1*P4*(-19803403917772608 + 39232108468758464*rr) + 
  P0*P6*P8*(202913944132194816 + 86841887349470720*rr) + 
  P0*P5*P6*(710797407475774528 + 377861696847647936*rr) + 
  P1*P6*P9*(-994679136202950656 + 937241330089191424*rr) + 
  P4^2*P9*(-189855681415643931136 + 47254825428762679808*rr), 
 1067394048618496*P3^2*P4 + P1*P6^2*(-52634444201746176 - 
    137206191060126976*rr) + P4*P7*P9*(-101587396374274048 - 
    45378053999616000*rr) + P0*P8*P9*(-131276992731904 - 
    365482168201472*rr) + P0*P5*P9*(-6039314778447488 - 39061486996352*rr) + 
  P1*P3*P8*(-139016483148800 - 33622586160128*rr) + 
  P2*P3*P9*(128311931562496 - 28471201350144*rr) + 
  P0*P2^2*(3170498314040 - 2429549060008*rr) + 
  P0^2*P3*(-385032684616 + 65059993784*rr) + 
  P1^2*P2*(-26346680033693 + 2125184515511*rr) + 
  P1*P3*P5*(-1390520203611392 + 23739304531712*rr) + 
  P0*P1*P7*(37580038995968 + 74580962030592*rr) + 
  P0*P1*P4*(309628738704640 + 205135104002688*rr) + 
  P0*P6*P8*(493960730168704 + 961165865089152*rr) + 
  P1*P6*P9*(29614894090907136 + 6536905771584000*rr) + 
  P0*P5*P6*(4843236071035536 + 20569660567350704*rr) + 
  P4^2*P9*(405167798855787904 + 937560984814796928*rr), 
 136626438223167488*P2*P5*P7 + P4*P7*P9*(143829142211133440 - 
    1148360494411153408*rr) + P1*P6^2*(7611251909290043392 - 
    165793052907632640*rr) + P0*P5*P9*(-67174167951458304 - 
    24707411675365376*rr) + P1*P3*P5*(32871547650030208 - 
    7538657789222784*rr) + P0*P8*P9*(8795443890126848 - 
    4659144191410176*rr) + P1*P3*P8*(91857329856512 - 1471195257004032*rr) + 
  P1^2*P2*(-182036095125311 - 210696384201891*rr) + 
  P0*P2^2*(5621979751808 - 25011383763072*rr) + 
  P0^2*P3*(-11383953627984 + 10162323857392*rr) + 
  P0*P1*P7*(-1712329366914560 + 112622524043776*rr) + 
  P2*P3*P9*(2644943037324288 + 772531574336512*rr) + 
  P0*P1*P4*(-19014038976120384 + 5534715980737216*rr) + 
  P0*P6*P8*(-9553286731415552 + 21991001326043136*rr) + 
  P1*P6*P9*(-97859333113856000 + 180314608835346432*rr) + 
  P0*P5*P6*(-95703396464277504 + 222488842353956864*rr) + 
  P4^2*P9*(-25452197705358458880 + 11976941659126644736*rr), 
 17078304777895936*P2*P4*P8 + P1*P6^2*(248714489740372992 - 
    181620375796995072*rr) + P4*P7*P9*(-77522943650365440 - 
    46255172397760512*rr) + P0*P8*P9*(-249513195810816 - 
    571513334697984*rr) + P1*P3*P5*(-1117377978457328 - 213020903272240*rr) + 
  P1*P3*P8*(-169855068076160 - 79570411906688*rr) + 
  P2*P3*P9*(209775479967104 - 11918394538112*rr) + 
  P0*P2^2*(13119144828118 - 4168915542722*rr) + 
  P0^2*P3*(-4496800959413 - 714533823745*rr) + 
  P1^2*P2*(-45160875804667 - 226238055407*rr) + 
  P0*P5*P9*(-9485290726496256 + 41205514033152*rr) + 
  P0*P1*P7*(-104641902928640 + 139080973846784*rr) + 
  P0*P1*P4*(-771131423684384 + 200714007308640*rr) + 
  P0*P6*P8*(-3858488861104128 + 1265816432056320*rr) + 
  P1*P6*P9*(39995858639060992 + 13813430509125632*rr) + 
  P0*P5*P6*(-38401251621094656 + 40433387926369536*rr) + 
  P4^2*P9*(1205791955285465088 + 1284745650421499904*rr), 
 17078304777895936*P2*P4*P5 + P1*P6^2*(18849231789893632 - 
    16561011315914752*rr) + P4*P7*P9*(-18686164483178496 - 
    4434202908164096*rr) + P1*P3*P5*(10041113165952 - 39966707511680*rr) + 
  P0*P8*P9*(-86876017623040 - 39186247876608*rr) + 
  P1*P3*P8*(-24268512747520 - 5460081074176*rr) + 
  P2*P3*P9*(19974032210944 - 3220094661632*rr) + 
  P0*P2^2*(80205260760 - 617719568520*rr) + 
  P1^2*P2*(-3695719463223 + 2942811717*rr) + 
  P0^2*P3*(18598558768 + 133233572208*rr) + 
  P0*P1*P7*(3816545566208 + 8172074534400*rr) + 
  P0*P1*P4*(25384777151296 + 71424540192320*rr) + 
  P0*P5*P9*(-715773654024192 + 164163683368960*rr) + 
  P0*P6*P8*(270196767604736 + 192896214679552*rr) + 
  P1*P6*P9*(2965356819890176 + 670753212383232*rr) + 
  P0*P5*P6*(6267222396815360 + 3110762877868032*rr) + 
  P4^2*P9*(201254752172097536 + 91924295548354560*rr), 
 223866201472*P2*P3*P6 + P1*P6^2*(-39693099522112 - 4209248293056*rr) + 
  P1*P6*P9*(2789377453152 - 251563775712*rr) + 
  P0*P6*P8*(-464058169640 - 117132388984*rr) + 
  P0*P1*P4*(44346667492 - 46616077396*rr) + 
  P0*P8*P9*(-42586562544 - 7250966992*rr) + 
  P2*P3*P9*(-15474424800 - 4845093792*rr) + 
  P0^2*P3*(-350296395 - 104699185*rr) + P0*P2^2*(2346716544 + 145974256*rr) + 
  P1^2*P2*(-434400607 + 1408184701*rr) + 
  P0*P1*P7*(690470624 + 5452053664*rr) + 
  P1*P3*P8*(845824128 + 6813872512*rr) + 
  P1*P3*P5*(-318008254016 + 61444538944*rr) + 
  P0*P5*P9*(-157299930568 + 91683644328*rr) + 
  P0*P5*P6*(-5204347430803 + 457534487591*rr) + 
  P4^2*P9*(197898200354296 + 4179720394472*rr) + 
  P4*P7*P9*(326708890880 + 5327555200768*rr), 
 85762054789940910227456*P6*P8^2 + P5^2*P9*(3576951109459470232584192 - 
    1179399575350031285223424*rr) + 
  P1*P4*P5*(62618525122555491188736 - 45559002175451538063360*rr) + 
  P0*P6^2*(151395730960434822923264 - 28212193775972620323840*rr) + 
  P2*P4*P9*(6570926434842738425856 - 5637954610273638678528*rr) + 
  P2*P7*P9*(-926873756905968238592 - 856921020535706484736*rr) + 
  P1*P4*P8*(45013945754796098060288 - 432796729704924053504*rr) + 
  P1*P3*P9*(-133168193064022294528 - 148241595379520946176*rr) + 
  P0*P3*P8*(-14692698653599246336 - 49513190646847047680*rr) + 
  P0*P1*P2*(-27191774974183874565 + 834311337113517039*rr) + 
  P1^3*(-51586294154604131069 + 7320242274770567639*rr) + 
  P0^2*P7*(-64843620516816314880 + 9593529300927964672*rr) + 
  P0*P3*P5*(-159112090909443645568 + 171095990031334134144*rr) + 
  P0^2*P4*(-201888638091019742912 + 246316070697019233344*rr) + 
  P0*P9^2*(-1457460875937238679552 + 254369971397578784768*rr) + 
  P1*P7*P8*(2658203982069946646528 + 839432836443141046272*rr) + 
  P1*P3*P6*(-388518022540724557824 + 1655254977996201265152*rr) + 
  P0*P6*P9*(-8136936099875804626944 + 7072218682797155794944*rr) + 
  P5*P8*P9*(62467793578643746193408 + 62607699051384269701120*rr), 
 17488184092565438464*P5*P6*P8 + P5^2*P9*(-9516448599626481664 - 
    8049552128496107520*rr) + P1*P4*P5*(2243044559273656320 - 
    551742594372272128*rr) + P0*P6*P9*(-12738815092539392 - 
    55293371638235136*rr) + P2*P4*P9*(-85397630376476672 - 
    34301689909477376*rr) + P1*P3*P6*(-1792276229395456 - 
    6003015531512832*rr) + P0^2*P4*(-4679931441846976 - 
    3334130742208448*rr) + P0^2*P7*(672329779871232 - 462644243184128*rr) + 
  P1*P3*P9*(-430297454624768 - 51271866073088*rr) + 
  P0*P1*P2*(173393135649643 - 8333402789985*rr) + 
  P1^3*(-85155424079453 + 6222835570679*rr) + 
  P0*P3*P8*(1652227467352064 + 549339145451520*rr) + 
  P0*P9^2*(-43401079095296 + 3698211291463680*rr) + 
  P0*P3*P5*(27722656835149696 + 6706594077364608*rr) + 
  P1*P4*P8*(87407763096862720 + 57839527422590976*rr) + 
  P0*P6^2*(-1279008733928274944 + 1367201135726605312*rr), 
 2186023011570679808*P5^2*P6 + P1*P4*P8*(2190501788778496 - 
    1084263000702976*rr) + P0*P3*P5*(406793808172416 - 142365121548416*rr) + 
  P0*P3*P8*(19817248258048 - 6344399513600*rr) + 
  P0^2*P7*(-20558666820096 - 3029596832256*rr) + 
  P0*P1*P2*(-13471646297 + 151699974763*rr) + 
  P1^3*(170585498543 + 506139354451*rr) + 
  P1*P3*P9*(870092103680 + 3477022728192*rr) + 
  P0*P9^2*(181195429969920 + 27603140935680*rr) + 
  P0^2*P4*(-98066504939968 + 33527898838336*rr) + 
  P1*P3*P6*(-186050631382016 + 109044526029824*rr) + 
  P0*P6*P9*(-1851566911668224 + 354522593280000*rr) + 
  P2*P4*P9*(-1031604916977664 + 882337174781952*rr) + 
  P1*P4*P5*(-9484244375240704 + 3474876274376704*rr) + 
  P0*P6^2*(62320463128482816 + 5357426326897664*rr) + 
  P5^2*P9*(-465335435258757120 + 7307880478801920*rr), 
 2680064212185653444608*P3*P7^2 + P5^2*P9*(-7265349264810055718928384 - 
    7596680291627639074455552*rr) + P1*P4*P5*(-621660244026938357276672 - 
    335836215915595084849152*rr) + P5*P8*P9*(630031506141774056783872 - 
    75043983964209867128832*rr) + P2*P4*P9*(-108216040204451124477952 - 
    12328513052381267755008*rr) + P1*P4*P8*(106457947079062932226048 - 
    5002829956198074613760*rr) + P1*P7*P8*(5896797073711908782080 - 
    1981629859988821245952*rr) + P1*P3*P6*(-186013295875329527472 - 
    156311445468946264560*rr) + P0^2*P7*(-135614591599242818048 - 
    34569421309727549952*rr) + P0*P1*P2*(-57191456653666219885 + 
    3025894845866055975*rr) + P0*P3*P5*(7062599607775533681664 + 
    6039435408410385408*rr) + P1*P3*P9*(-1143073244800231423616 + 
    33542876497050676096*rr) + P0*P3*P8*(20418341909504451584 + 
    46899947449407689728*rr) + P1^3*(-41701200834607672729 + 
    52397341631501034539*rr) + P0^2*P4*(-651970982215019635392 + 
    473667466637927542848*rr) + P2*P7*P9*(-7261968444437798322176 + 
    668923041540628021248*rr) + P0*P9^2*(-236895917129553936384 + 
    2753564778213369970688*rr) + P0*P6*P9*(-297598955053919059968 + 
    19965944375182369734656*rr) + P0*P6^2*(524146007896693300758528 + 
    159327779062892615985152*rr), 546505752892669952*P3*P4*P7 + 
  P5^2*P9*(-89918796518181699584 - 34677355841867087872*rr) + 
  P1*P4*P5*(-5245662137326886912 - 1008055907804667904*rr) + 
  P1*P4*P8*(660479826128863232 - 53535746645229568*rr) + 
  P0*P6*P9*(-252280408118984704 - 19291612230778880*rr) + 
  P0*P3*P5*(98302757985884032 - 3950476851975808*rr) + 
  P0^2*P4*(-24762152035760384 - 3945962349892864*rr) + 
  P1*P3*P6*(-75294401234985072 - 2605178488116400*rr) + 
  P0^2*P7*(-773777230952448 - 1839736619931648*rr) + 
  P0*P1*P2*(-45673596866296 - 26704522577432*rr) + 
  P1^3*(-243935016459001 + 94557880102987*rr) + 
  P1*P3*P9*(-1433532384947840 + 626715206548352*rr) + 
  P0*P3*P8*(6664031570887680 + 714743356879872*rr) + 
  P0*P9^2*(18511329592868864 + 19127488527204352*rr) + 
  P2*P4*P9*(-1078874218710958080 + 180111493075304448*rr) + 
  P0*P6^2*(6009183980361891840 + 5053878966892593152*rr), 
 68313219111583744*P3*P4^2 + P5^2*P9*(-1244817134240268288 - 
    69093531249147904*rr) + P0*P6^2*(183034998287409152 - 
    22402190595743744*rr) + P1*P4*P8*(12520941604634624 - 
    4181405372973056*rr) + P0*P3*P5*(-161660333288064 - 409277842018432*rr) + 
  P0*P3*P8*(16467508007936 - 35251590315008*rr) + 
  P0*P1*P2*(-11107347581656 + 36001784200*rr) + 
  P1^3*(1853625976547 + 1753743417399*rr) + 
  P0^2*P7*(-61162162755584 + 3462976784384*rr) + 
  P1*P3*P9*(1907015481216 + 19111701858688*rr) + 
  P0*P9^2*(444183469621248 + 107720862859264*rr) + 
  P0^2*P4*(-147617913449728 + 136245969086208*rr) + 
  P1*P3*P6*(-682117910089264 + 165381561916560*rr) + 
  P0*P6*P9*(301270407970816 + 2837063705296896*rr) + 
  P2*P4*P9*(-8712986483228672 + 3499673238372352*rr) + 
  P1*P4*P5*(-159232354260443136 + 11520763131338752*rr), 
 41876003315400835072*P2*P6*P7 + P0*P6^2*(-2120168877284237273088 - 
    348759433783343048704*rr) + P5*P8*P9*(-60764608399753740288 - 
    183386836705046560768*rr) + P0*P6*P9*(97338768891793989632 - 
    32747954368263249920*rr) + P1*P3*P6*(21356736829971408768 - 
    4897279566701479552*rr) + P1*P7*P8*(-5704153795817242624 - 
    2903311812242309120*rr) + P1*P4*P8*(-258972987363004973056 - 
    2421395102709121024*rr) + P0*P9^2*(3395821217212694528 - 
    1748577126780010496*rr) + P0^2*P4*(5220397442541451072 - 
    1278902786649750976*rr) + P1^3*(163158078527194660 - 
    21130539408795628*rr) + P0*P1*P2*(158076634347266439 + 
    25958236027390667*rr) + P0^2*P7*(690325117907983872 + 
    138129083505157632*rr) + P1*P3*P9*(367701997178663424 + 
    312702042568501760*rr) + P0*P3*P8*(-676368547985846272 + 
    347668487239913472*rr) + P0*P3*P5*(-8479136300714104704 + 
    1179153033181845120*rr) + P2*P7*P9*(1024698286673756160 + 
    2527589107128598528*rr) + P2*P4*P9*(62595093974695084032 + 
    3786840144829153280*rr) + P1*P4*P5*(1157804560215108313088 + 
    253233868004695416832*rr) + P5^2*P9*(-5857999070408433745920 + 
    5027638288051540017152*rr), 14327436894208*P2*P4*P6 + 
  P0*P6^2*(-1801542035456 - 9551142557696*rr) + 
  P1*P4*P5*(-10246305972224 - 2071254597632*rr) + 
  P0*P3*P5*(-255695144064 - 37723843200*rr) + 
  P1*P3*P6*(53463261936 - 23382786768*rr) + 
  P0*P9^2*(-14939021312 - 16967671808*rr) + 
  P2*P4*P9*(-285119381504 - 14788886528*rr) + 
  P0*P3*P8*(-2502288384 - 3527578624*rr) + 
  P0*P1*P2*(-841408334 - 357562582*rr) + P1^3*(235371317 + 16015489*rr) + 
  P1*P3*P9*(-969921920 + 143888512*rr) + 
  P0^2*P7*(-1194998784 + 3354739712*rr) + 
  P0^2*P4*(32831547776 + 9131022720*rr) + 
  P1*P4*P8*(379098873856 + 55974641664*rr) + 
  P0*P6*P9*(586100869120 + 234895939584*rr) + 
  P5^2*P9*(76546026156032 + 31311913422848*rr), 
 751228864*P2*P3^2 + P0*P6^2*(-18706804311363 - 9655790403305*rr) + 
  P1*P4*P8*(-1778826244544 - 865501281600*rr) + 
  P0*P6*P9*(1523444561940 - 100728891460*rr) + 
  P0*P9^2*(37448681648 - 15401731056*rr) + 
  P0*P3*P8*(-15160135280 - 714978640*rr) + P1^3*(1029213776 - 87716240*rr) + 
  P0*P1*P2*(185242486 + 809956642*rr) + 
  P0^2*P4*(69779933936 + 1517320912*rr) + 
  P1*P3*P9*(9765345200 + 1772488976*rr) + 
  P0^2*P7*(5196545242 + 3483475022*rr) + 
  P0*P3*P5*(-175861802743 + 21518639227*rr) + 
  P1*P3*P6*(151976456620 + 39756338564*rr) + 
  P2*P4*P9*(799475234288 + 403286195152*rr) + 
  P1*P4*P5*(4866222520296 + 9327925931704*rr) + 
  P5^2*P9*(-41322650128088 + 47359233348216*rr), 
 17078304777895936*P2^2*P8 + P0*P6^2*(4333717276832805120 - 
    14680819738796752128*rr) + P5*P8*P9*(-5285735328758792192 - 
    3014320793298632704*rr) + P1*P4*P8*(2907423916330311680 - 
    1623892857057468416*rr) + P0*P9^2*(55864729793912832 - 
    17426500209303552*rr) + P0*P3*P5*(-177958682026618752 - 
    10027967128973696*rr) + P0*P3*P8*(-15016917095636992 - 
    7423511964180480*rr) + P1*P3*P9*(21325656386027520 - 
    1464946885312512*rr) + P1^3*(-2190473202415680 + 538811127316672*rr) + 
  P0*P1*P2*(-3154715188249821 + 1047778511197047*rr) + 
  P0^2*P7*(-3408729371020288 + 4995580584105984*rr) + 
  P0^2*P4*(51961950166316736 + 29543232087153344*rr) + 
  P1*P7*P8*(111008981056323584 + 59774066722635776*rr) + 
  P1*P3*P6*(-91411562388679232 + 177995884828997312*rr) + 
  P0*P6*P9*(1095996915098886144 + 389981997561503744*rr) + 
  P2*P4*P9*(1482554132699168768 + 696130090576822272*rr) + 
  P1*P4*P5*(-9241488865446311936 + 4925405346092865536*rr) + 
  P5^2*P9*(-129814736588132528128 + 67991833219687018496*rr), 
 223866201472*P2^2*P5 + P0*P6^2*(-42832512702694 - 11978355844338*rr) + 
  P1*P4*P8*(-5848283252032 - 806238160832*rr) + 
  P0*P6*P9*(2153556971904 - 608194083712*rr) + 
  P0*P9^2*(60979525440 - 49559478848*rr) + 
  P0^2*P4*(119514383287 - 14696091131*rr) + 
  P1*P3*P9*(14699381632 - 2327375232*rr) + P1^3*(971262311 - 355855061*rr) + 
  P0*P1*P2*(4616094392 + 1184958728*rr) + 
  P0*P3*P8*(-23542352832 + 3697288384*rr) + 
  P0^2*P7*(12574752876 + 4396005316*rr) + 
  P0*P3*P5*(-175250151288 + 36798631320*rr) + 
  P1*P3*P6*(570571707680 + 59770613344*rr) + 
  P2*P4*P9*(4373423931136 + 188771032320*rr) + 
  P1*P4*P5*(46984244109024 + 9825832382624*rr) + 
  P5^2*P9*(-3670078480800 + 130294226747168*rr), 
 23279435776*P1*P5*P7 + P0*P6^2*(-80296781824 - 89567299584*rr) + 
  P1*P4*P8*(-34919153664 - 11639717888*rr) + 
  P0*P3*P8*(-164782080 - 13426688*rr) + P0*P1*P2*(20634173 + 10522729*rr) + 
  P0^2*P7*(20679168 + 28484096*rr) + P0^2*P4*(571408320 + 69818560*rr) + 
  P0*P3*P5*(-1244657792 + 115480960*rr) + 
  P1*P3*P6*(5035971136 + 867709248*rr) + 
  P0*P6*P9*(15889874944 + 1467170816*rr) + 
  P2*P4*P9*(14549647360 + 2909929472*rr) + 
  P5^2*P9*(1152332070912 + 11639717888*rr) + 
  P5*P8*P9*(23279435776 + 69838307328*rr) + 
  P1*P4*P5*(56016142336 + 117124661248*rr), 
 1609944739377481699557376*P6^2*P8 + 
  P5*P6*P9*(-1166719953012756697841664 - 519231897108899346513920*rr) + 
  P1*P4*P6*(220075384590208249217024 - 7828074459476578091008*rr) + 
  P0*P5*P7*(241653646872337244160 - 3717622021172055941120*rr) + 
  P0*P3*P6*(1182793943830728386304 - 371008983300771255552*rr) + 
  P0*P7*P8*(-576805787365793792000 - 103157575518218813440*rr) + 
  P1*P2*P8*(-110046506582228444544 - 10188222775863410560*rr) + 
  P0^2*P2*(1856909673534530440 - 2475020570958515608*rr) + 
  P0*P1^2*(9276725908906858332 + 1729737912938839916*rr) + 
  P1*P3^2*(-1636529674885243215 + 3031939429870415757*rr) + 
  P0*P3*P9*(-20335283361910364160 + 13624824834108508160*rr) + 
  P2^2*P9*(34551934066706350080 + 15424153984411107328*rr) + 
  P1*P2*P5*(1018665211743533440240 + 328017856681644945200*rr) + 
  P1*P4*P9*(5896135316174935162880 + 1209800639780558471168*rr) + 
  P0*P4*P8*(-2210618679356598722560 + 1237153156235068006400*rr) + 
  P6*P8*P9*(6377148523044929536000 + 5122411839617629159424*rr) + 
  P0*P4*P5*(-58031093568385412787200 + 10060289981536463864832*rr), 
 201243092422185212444672*P5*P6^2 + 
  P1*P4*P6*(133156839005131948032 - 110152612575561793536*rr) + 
  P6*P8*P9*(204866269704968208384 - 86299223928061558784*rr) + 
  P0*P5*P7*(-149961375524574175232 - 55407944464981368832*rr) + 
  P1*P4*P9*(13397527318189047808 - 51686456598491824128*rr) + 
  P0*P3*P6*(4878219905921178368 - 9937292957849465088*rr) + 
  P1*P2*P5*(3135460129805932720 - 9290110194601978896*rr) + 
  P2^2*P9*(494541768824455168 - 369312837599756288*rr) + 
  P0*P7*P8*(-206905585683070976 - 290699721399533568*rr) + 
  P0*P3*P9*(-867210966720854016 - 61420242946119680*rr) + 
  P0^2*P2*(-25459153188327512 - 45113031200472568*rr) + 
  P1*P3^2*(89016187583099381 - 17234950754536383*rr) + 
  P0*P1^2*(102821539878941772 + 22571290482142876*rr) + 
  P0*P4*P8*(-4899675726732828672 + 205938178080038912*rr) + 
  P1*P2*P8*(-5256207078357888 + 571317580341297792*rr) + 
  P0*P4*P5*(-1340646857013490621440 + 274248196146391340032*rr) + 
  P5*P6*P9*(-29450447439970133082112 + 977594243653004427264*rr), 
 30704866069407330973958275072*P4*P7^2 + 
  P6*P8*P9*(-1814983470871707453602398208 - 8309323802643518624838451200*
     rr) + P1*P4*P9*(-4958587467225852584998666240 - 
    1250255699127012673613660160*rr) + 
  P1*P2*P5*(-822610138914987755274421248 - 67117683875084146343818240*rr) + 
  P0*P4*P8*(1372920731672223422598217728 - 10731954059789439359647744*rr) + 
  P1*P2*P8*(75161077704084674687967232 - 6678259638475632042565632*rr) + 
  P0*P1^2*(138742253992921143808222 - 2461436030550680984035802*rr) + 
  P1*P3^2*(-2975362134260116383781691 - 1156215668819229391383087*rr) + 
  P2^2*P9*(-53167211257986973058465792 - 482573162166444418400256*rr) + 
  P0^2*P2*(-3638134895325222178456584 + 791927532529549407362840*rr) + 
  P0*P3*P9*(20134089478120743423171328 + 13646893428837309108211456*rr) + 
  P0*P7*P8*(81598520282018156885573632 + 57347160530485732765073408*rr) + 
  P0*P3*P6*(-570982343085073244461841376 + 195111056532494468565526432*rr) + 
  P0*P5*P7*(-3076387875167687582725701632 + 1025732161983474429221928960*
     rr) + P0*P4*P5*(30290249319929792779444862976 + 
    10469815621527220552506916864*rr) + 
  P1*P4*P6*(19684017171007969842427158528 + 19822455753738701294605688832*
     rr) + P5*P6*P9*(-129630866800154764089996869632 + 
    262991885195565361230482767872*rr), 
 3838108258675916371744784384*P4^2*P7 + 
  P0*P4*P5*(315371620925975023242821632 - 43600220627941660549529600*rr) + 
  P0*P4*P8*(7008514351746773956820992 - 2843582478623238384123904*rr) + 
  P1*P2*P8*(307855546214609131462656 - 170360844983228745031680*rr) + 
  P0*P3*P9*(266296660698338059388672 - 11776681613376756528384*rr) + 
  P0*P1^2*(-32427884601300364712746 - 10260794001696558435010*rr) + 
  P1*P3^2*(-29462907361042858546151 - 7277341980190581215147*rr) + 
  P0^2*P2*(-640306404733657959976 + 12373743183012666607992*rr) + 
  P2^2*P9*(-345804918313921248493568 + 72510415374351832449024*rr) + 
  P0*P7*P8*(-94001863914576928571392 + 102734473713115860041728*rr) + 
  P1*P2*P5*(-4766757940795352860847104 + 1297723059279969002734592*rr) + 
  P0*P3*P6*(604286071243946184952992 + 2151321499734314573569568*rr) + 
  P1*P4*P6*(471370497883294567015571456 + 8998047955187366680027136*rr) + 
  P1*P4*P9*(-23764582790199458316091392 + 9762810545286919104823296*rr) + 
  P6*P8*P9*(-107498485363478425463947264 + 10104432105129336343887872*rr) + 
  P0*P5*P7*(-176229491609444407574528 + 14361513774132584593752064*rr) + 
  P5*P6*P9*(4049253410653910925760790528 + 1483531381440641960475885568*rr), 
 479763532334489546468098048*P4^3 + P1*P4*P6*(4841019294436344528789504 - 
    1308549179451995334320128*rr) + P0*P4*P5*(1053426649049520199090176 - 
    193888604667620732452864*rr) + P0*P4*P8*(-175123055545561770491904 - 
    30946196620512920207360*rr) + P1*P2*P8*(604499159697402175488 - 
    935606339324711755776*rr) + P0*P1^2*(-220450128746868483410 - 
    51291296666474106186*rr) + P1*P3^2*(-125238788856421812803 + 
    5873832895158808041*rr) + P0*P3*P9*(1860472988478932050688 + 
    30712006540718126848*rr) + P0^2*P2*(128984331217953257272 + 
    90509935642771977560*rr) + P0*P7*P8*(35918445514839818240 + 
    507285775640613093376*rr) + P2^2*P9*(-1195747248719827828736 + 
    531617017271156736000*rr) + P1*P2*P5*(-14828604085721787716608 + 
    14759307049611559435264*rr) + P0*P3*P6*(19843312463418330732320 + 
    16033198526354057465504*rr) + P1*P4*P9*(15816687283968356712448 + 
    98387228609479395573760*rr) + P6*P8*P9*(-425785906603411099353088 + 
    110919353832052631797760*rr) + P0*P5*P7*(187996208407801505513472 + 
    113157865931266015625216*rr) + P5*P6*P9*(49288914150241131739217920 + 
    2785839703208275572948992*rr), 804972369688740849778688*P3*P8^2 + 
  P1*P4*P6*(-76686642697350020145922048 - 64405978406823567457370112*rr) + 
  P5*P9^2*(10665883898375816259567616 - 9860911528687075409788928*rr) + 
  P6*P8*P9*(-71094564355252243792920576 - 7915851372307791352954880*rr) + 
  P0*P4*P8*(884353156441028051771392 - 346636731099640936521728*rr) + 
  P1*P2*P5*(969762117270101055302864 - 333111954058052157191280*rr) + 
  P1*P7*P9*(201243092422185212444672 - 201243092422185212444672*rr) + 
  P0*P3*P6*(-356432199603109251605760 - 78700594891887906386176*rr) + 
  P2^2*P9*(34944177428687286566912 - 11241281224966064963584*rr) + 
  P0*P3*P9*(-10906545310596397873152 - 5231252847231609034752*rr) + 
  P0*P1^2*(-106017171465551243660 - 1427771977378065176284*rr) + 
  P0^2*P2*(-2037436807075688186728 + 158503410878134165816*rr) + 
  P1*P3^2*(8729215645310815805843 + 1501278001143986187815*rr) + 
  P1*P2*P8*(44614226949447064018816 + 21518962731939052818816*rr) + 
  P0*P7*P8*(-104548413630020221206528 + 70010786936575191875584*rr) + 
  P1*P4*P9*(1193050674331034349207552 + 342565570311358392565760*rr) + 
  P8*P9^2*(4427348033288074673782784 + 402486184844370424889344*rr) + 
  P0*P5*P7*(-4182869416022719086551040 + 799978452625313676402688*rr) + 
  P0*P4*P5*(42057169670244478336842752 + 2537638863685810740251648*rr) + 
  P5*P6*P9*(-499318154822049819557625856 + 288573284405735370559324160*rr), 
 100621546211092606222336*P3*P5*P8 + 
  P1*P4*P6*(-1286327847061874521784320 - 132685034886333322674176*rr) + 
  P6*P8*P9*(-18371264527865135235072 - 65866663500510964744192*rr) + 
  P1*P4*P9*(10041065226710670114816 - 34511975428880875913216*rr) + 
  P1*P2*P5*(1794737906202445454096 - 5607161501783163541296*rr) + 
  P0*P3*P6*(-13651111232106757486336 - 1821159652843038407424*rr) + 
  P2^2*P9*(-224928117080901812224 - 220632681259837947904*rr) + 
  P0*P7*P8*(-405287408707877797888 - 78135296717155270656*rr) + 
  P0*P1^2*(63672055312219607204 - 23930797158867892076*rr) + 
  P1*P3^2*(11479721718872142351 - 8754579199335328205*rr) + 
  P0^2*P2*(-60034811709674899720 + 1518930048644075032*rr) + 
  P0*P3*P9*(-44772553538281629696 + 144467235328549533696*rr) + 
  P1*P2*P8*(638831986853138605440 + 219563167600381362048*rr) + 
  P0*P4*P8*(-1644772061272586379264 + 863975291964634341376*rr) + 
  P0*P5*P7*(-74188884120659867525120 + 11639254593605212479488*rr) + 
  P0*P4*P5*(2503232998073938242560 + 165780438822858745854976*rr) + 
  P5*P6*P9*(-3864124750096821887434752 + 3911159161417752311234560*rr), 
 12577693276386575777792*P3*P5^2 + P6*P8*P9*(-3368480897425295278080 - 
    357389094299684044800*rr) + P1*P2*P8*(15492231792563575680 - 
    2858578256377733760*rr) + P0*P1^2*(92887721083653300 - 
    511368317195768220*rr) + P1*P3^2*(-915113635590372405 - 
    257394293882486145*rr) + P2^2*P9*(-12489440806054133760 - 
    51495275908300800*rr) + P0^2*P2*(-627504434426717480 + 
    314855837031542392*rr) + P0*P7*P8*(-6826722124092211200 + 
    2264996759498588160*rr) + P0*P3*P9*(2707265091614423040 + 
    3663167853336483840*rr) + P1*P2*P5*(-187818052526766959792 + 
    17871172390443001872*rr) + P0*P4*P8*(30264583053046947840 + 
    17910229373993164800*rr) + P0*P3*P6*(-177517963619852589824 + 
    52313161461686071552*rr) + P1*P4*P9*(-1466679509640672706560 + 
    208640535027528499200*rr) + P0*P5*P7*(-417141188560505626624 + 
    489821388414718976000*rr) + P0*P4*P5*(8508018769074906536960 + 
    2699920453558237539328*rr) + P1*P4*P6*(5780418678128746512384 + 
    3184546755063027089408*rr) + P5*P6*P9*(93111420680349727588352 + 
    64942317248498766184448*rr), 659484756521947136*P2*P3*P7 + 
  P5*P6*P9*(5535244713615666174080 - 3510649181931909826176*rr) + 
  P0*P4*P5*(-128084757743783859760 - 190815320298995422352*rr) + 
  P1*P4*P6*(48082115963299496960 - 136784381602646701056*rr) + 
  P0*P5*P7*(50829617369788789664 - 5514909067112663328*rr) + 
  P0*P4*P8*(-3311170692848620032 - 2971987687286699520*rr) + 
  P0*P7*P8*(1174677407201510400 - 272582595342087168*rr) + 
  P1*P2*P8*(-1059931890728710144 - 210254107819344896*rr) + 
  P0*P3*P9*(98534456100513792 - 139786311488725504*rr) + 
  P0^2*P2*(39084979382033984 + 1852313043081648*rr) + 
  P0*P1^2*(-2874062041732938 + 16161729380011166*rr) + 
  P1*P3^2*(14632357356403325 + 18214242436086697*rr) + 
  P2^2*P9*(77463508873542656 + 293359611667608576*rr) + 
  P0*P3*P6*(6204183628042303344 + 686701702423620240*rr) + 
  P1*P2*P5*(11036157845919542336 + 2762848627884206400*rr) + 
  P1*P4*P9*(95442677079468643328 + 15435162786861431808*rr) + 
  P6*P8*P9*(479539748747919350784 + 86100414745764172800*rr), 
 82435594565243392*P2*P3*P4 + P5*P6*P9*(25779146457598608640 - 
    29285952278430109952*rr) + P1*P4*P6*(1092227773162565920 - 
    3033466551815209120*rr) + P0*P4*P5*(906137848582565272 - 
    1825627408837692984*rr) + P0*P5*P7*(536201538420283648 - 
    82824026341790976*rr) + P0*P4*P8*(3998549436582656 - 
    4919844472651520*rr) + P0*P3*P9*(4821881152396416 - 
    2008158626561152*rr) + P1*P2*P8*(-3825360947582208 - 
    632304941624064*rr) + P0^2*P2*(438529116325736 - 13758922896024*rr) + 
  P1*P3^2*(278260595444777 + 49087825545253*rr) + 
  P0*P1^2*(-759157053968242 + 71556871541334*rr) + 
  P0*P7*P8*(2176538270743040 + 120960297004544*rr) + 
  P2^2*P9*(1933557084950016 + 879237257751040*rr) + 
  P0*P3*P6*(84302126790832352 + 2556165930285536*rr) + 
  P1*P2*P5*(58854934419383168 + 13203612370843136*rr) + 
  P1*P4*P9*(919242175471873664 + 182931736957893504*rr) + 
  P6*P8*P9*(353774019361904128 + 291006498057781760*rr), 
 138314755981952*P2^2*P6 + P6*P8*P9*(-2170697377341568 - 
    2674319816872320*rr) + P1*P4*P6*(10785158355474832 - 
    655098436336976*rr) + P0*P3*P6*(-72370651394344 - 26579751140984*rr) + 
  P1*P2*P8*(12339093128704 - 2440069432576*rr) + 
  P0*P7*P8*(-18472565930880 - 2000403841664*rr) + 
  P0*P1^2*(-172748203732 - 233392882660*rr) + 
  P1*P3^2*(-483726300167 - 204791557707*rr) + 
  P2^2*P9*(-10659867886336 - 110249901312*rr) + 
  P0^2*P2*(-557584120232 - 57432708456*rr) + 
  P0*P3*P9*(7342847655200 + 3698371887968*rr) + 
  P1*P2*P5*(-231719266780848 + 30410952591184*rr) + 
  P0*P4*P8*(-49699567747136 + 40842430113600*rr) + 
  P0*P5*P7*(-671459633094448 + 68268463198320*rr) + 
  P1*P4*P9*(-879437163259648 + 204902820457216*rr) + 
  P0*P4*P5*(2235343573129092 + 3781017162819596*rr) + 
  P5*P6*P9*(-88246652458450304 + 30875420314318720*rr), 
 1797887229952*P1*P6*P7 + P5*P6*P9*(13912729223168 - 22168238194688*rr) + 
  P0*P4*P5*(-5063121122304 - 481076872192*rr) + 
  P0*P5*P7*(118042034176 - 138781671424*rr) + 
  P0*P4*P8*(-4539965440 - 39728111616*rr) + 
  P0*P3*P6*(29846166784 - 30237464320*rr) + 
  P0*P7*P8*(16674521088 - 1246167040*rr) + 
  P1*P2*P8*(4117901184 - 1232297600*rr) + P0^2*P2*(93464056 - 194997992*rr) + 
  P1*P3^2*(-483493549 + 45219559*rr) + P2^2*P9*(-2912980992 + 204451840*rr) + 
  P0*P1^2*(-904796172 + 229614756*rr) + 
  P0*P3*P9*(-3722299392 + 2274842624*rr) + 
  P1*P2*P5*(-216532021552 + 24484586896*rr) + 
  P1*P4*P9*(-653142458368 + 186342899712*rr) + 
  P1*P4*P6*(-6671295275008 + 1299470262272*rr) + 
  P6*P8*P9*(4566343352320 + 1773084475392*rr), 
 6445410152787732869414912*P7*P8^2 + 
  P6^2*P9*(4159935492275427886052147200 - 893665355566763878198018048*rr) + 
  P0*P4*P6*(-222496435807418804363716384 - 63859905152316631171423904*rr) + 
  P3*P5*P9*(-5765843259235973976645632 - 21939494474848393831374848*rr) + 
  P4*P8^2*(6042572018238499565076480 - 14905010978321632260521984*rr) + 
  P0*P6*P7*(-6833604392724833898046208 - 5349576944511383602853632*rr) + 
  P6*P9^2*(-139486924188336770215051264 - 3127580076727195553234944*rr) + 
  P1*P2*P6*(-1697743812108980536297285 - 1097567783381144017426001*rr) + 
  P0*P2*P5*(2932227201488044377199072 - 519997285989397721934240*rr) + 
  P3*P8*P9*(100709533637308326084608 - 302128600911924978253824*rr) + 
  P0*P7*P9*(-474238246276193384990720 - 294550718886735215454208*rr) + 
  P2*P7^2*(1107804870010391586930688 - 100709533637308326084608*rr) + 
  P0*P2*P8*(-262029112877989253938176 - 74748704728900137815040*rr) + 
  P1^2*P8*(200525489920798844510352 - 40701055171452365567920*rr) + 
  P0^2*P1*(6400661794513929901000 + 619832195899521911208*rr) + 
  P1*P2*P9*(-195839156681166857554808 + 9005432953422791712616*rr) + 
  P0*P3^2*(5382958547118278765338 + 21570097880180230045938*rr) + 
  P1*P3*P4*(2389816770297899102910176 + 681021372461856952747872*rr) + 
  P1^2*P5*(-1985367009025337553149562 + 1221479681572988922731822*rr) + 
  P0*P4*P9*(-7277183557427778283328256 + 1877984748749120362191104*rr), 
 5280491486855512064*P6^3 + P6*P9^2*(-12701096978743296 - 
    5796017628184576*rr) + P3*P5*P9*(4246285413146624 - 
    2184313761505280*rr) + P0*P4*P6*(-22007505269583104 - 
    1232608802341120*rr) + P0*P6*P7*(-2176928092665856 - 
    504578784270336*rr) + P1*P2*P6*(-731596924436 - 179853345709636*rr) + 
  P0*P4*P9*(-823590429902848 - 129918022182912*rr) + 
  P0*P7*P9*(34738843877376 - 52890075430912*rr) + 
  P0*P2*P5*(102372303515200 - 38836090622656*rr) + 
  P1^2*P5*(-251696023563600 - 8984348400144*rr) + 
  P0*P2*P8*(-3364951480832 - 5632968487424*rr) + 
  P1*P2*P9*(-23848948281248 - 2954061763872*rr) + 
  P1^2*P8*(23795631602560 - 1964150030976*rr) + 
  P0^2*P1*(-287704469699 - 101998866071*rr) + 
  P0*P3^2*(-2653464490501 + 2595471405551*rr) + 
  P1*P3*P4*(-198218787778048 + 245540184590848*rr) + 
  P6^2*P9*(59304338405408768 + 98830746925776896*rr), 
 480183056382686098771410944*P5*P7*P8 + 
  P1*P3*P4*(-4837142221015277802845440 - 2711709634408394647650560*rr) + 
  P1^2*P5*(7078180519797946029424408 - 1549611170521253847012936*rr) + 
  P1*P2*P9*(1028064641384689079736096 - 60262252873428484976992*rr) + 
  P0*P3^2*(80413944101941836602580 - 56426873170035767037436*rr) + 
  P0^2*P1*(-23689189400280591308541 - 1706828376005369631273*rr) + 
  P1^2*P8*(-808610841203011050663872 + 148273486621111628805952*rr) + 
  P0*P2*P8*(37966465223091760846848 + 391992163822469901350912*rr) + 
  P0*P2*P5*(-9577953478072141411422208 + 563889570378491227910144*rr) + 
  P0*P7*P9*(-331565652616665508683776 + 906953366665730245222400*rr) + 
  P1*P2*P6*(-4710787128829711490751596 + 3578295437000632055076292*rr) + 
  P0*P4*P9*(-4682520071434884510985216 + 5399916210176555092280320*rr) + 
  P0*P6*P7*(8807939597665276804047872 + 8820115393258727610881024*rr) + 
  P3*P5*P9*(15378412776771336288002048 + 46552963728215705840476160*rr) + 
  P6*P9^2*(299843860392429125411799040 + 149237790018766032294903808*rr) + 
  P0*P4*P6*(217932275076843478684550528 + 216175375876732668456869760*rr) + 
  P6^2*P9*(-4624277996995363234333589504 + 280464897263240252330344448*rr), 
 60022882047835762346426368*P5^2*P7 + 
  P6*P9^2*(7292659426705998952267776 - 747038125496594459525120*rr) + 
  P0*P4*P6*(12125150714674032364034944 - 636943437897387172209280*rr) + 
  P1^2*P5*(-58029293981182223090160 - 68229778085092524089392*rr) + 
  P0*P4*P9*(163191378688108164097024 - 37717721880800144976896*rr) + 
  P1*P2*P9*(4534038298972323507616 - 5442000494967037830368*rr) + 
  P1*P3*P4*(-153943598596487925211392 - 5022786163812879908096*rr) + 
  P0*P3^2*(-1878394395041235744512 - 864226423705267124992*rr) + 
  P0^2*P1*(-215811054825458402709 + 79536806437462532767*rr) + 
  P0*P2*P8*(13652469319602545588992 + 1761701595576225328896*rr) + 
  P1^2*P8*(-414604772733043345024 + 5036771320737271874432*rr) + 
  P0*P7*P9*(19929462720144959234048 + 8927104703504078135296*rr) + 
  P1*P2*P6*(125925080263191101693220 + 44415295682056904635156*rr) + 
  P0*P2*P5*(-29603232384826673291488 + 61608873122227094566560*rr) + 
  P0*P6*P7*(561048465364923982033920 + 73487644625950266876928*rr) + 
  P3*P5*P9*(2527498357522277085372416 + 531108376921731147816960*rr) + 
  P6^2*P9*(-16693831306782481949130752 + 54340436067964768728645632*rr), 
 60022882047835762346426368*P4*P5*P8 + 
  P0*P4*P6*(5518572860161595815128576 - 1589834721148042342468096*rr) + 
  P6*P9^2*(3119947467705797635473408 - 432128732726694896467968*rr) + 
  P0*P6*P7*(223248531340766087761920 - 26183119512964162842624*rr) + 
  P1^2*P5*(-51679947712980184135776 - 14921115937386620728032*rr) + 
  P1*P3*P4*(-26510775733806152344192 - 8677864876078946543744*rr) + 
  P1*P2*P9*(296570214358407235584 - 2054119253331854317568*rr) + 
  P0*P2*P8*(5482215272595848248320 - 434034394056543581184*rr) + 
  P0*P3^2*(-995451804029270636132 - 355640314516661137236*rr) + 
  P0^2*P1*(167630176537231607199 + 146557666570633815427*rr) + 
  P1^2*P8*(1396766917596207361280 + 1933398351139996834048*rr) + 
  P0*P7*P9*(20075584090474187587584 + 5012753647234402222080*rr) + 
  P1*P2*P6*(59441030115758496240616 + 19801474504234401152328*rr) + 
  P0*P2*P5*(29323407941040085988864 + 45931597283180210871808*rr) + 
  P0*P4*P9*(358032989695029022425088 + 90455931234027871272960*rr) + 
  P3*P5*P9*(683444761139487379152896 + 137146104930683384651776*rr) + 
  P6^2*P9*(8544624224231799842144256 + 10688390171966875641053184*rr), 
 7502860255979470293303296*P4*P5^2 + 
  P0*P4*P6*(22878484149589251311104 - 29224315026192345895424*rr) + 
  P6*P9^2*(33343235814689924448256 - 15763620422733006897152*rr) + 
  P3*P5*P9*(17120649660015880527872 - 2187723082536933662720*rr) + 
  P0*P6*P7*(2934935956858500190208 - 1196884402477831663616*rr) + 
  P0*P4*P9*(453707315601780637696 - 888157557469608017920*rr) + 
  P1^2*P5*(-1224600174055686314216 - 220318296536494411336*rr) + 
  P1*P2*P9*(-50661896477689482752 - 31154766221478204928*rr) + 
  P0*P2*P8*(74544256373460509440 - 26025651541644708096*rr) + 
  P0*P3^2*(-20895523009646105880 + 98926151265474632*rr) + 
  P0^2*P1*(2325917936257060647 + 555063929731671531*rr) + 
  P0*P7*P9*(386359571156044349440 + 5652214217327509504*rr) + 
  P1^2*P8*(69187297252649994816 + 22948490803696339264*rr) + 
  P1*P2*P6*(1226789955308519812808 + 92631875590783277224*rr) + 
  P1*P3*P4*(-684799564718917289088 + 136834419894455025024*rr) + 
  P0*P2*P5*(1134193609886343379104 + 285185156106599586336*rr) + 
  P6^2*P9*(560891996328649270231040 + 146063734672742781812736*rr), 
 10560982973711024128*P3*P6*P8 + P6^2*P9*(444030260186840832000 - 
    262715761996771538944*rr) + P0*P4*P6*(2233584654514459008 - 
    9437963758078995328*rr) + P3*P5*P9*(-8398088638865809408 - 
    5277695348956127232*rr) + P1*P2*P6*(462602431012798048 - 
    159406942040715040*rr) + P0*P6*P7*(-199572828654287872 - 
    144771726877111296*rr) + P0*P2*P8*(16192094606189568 - 
    26626810293101568*rr) + P1^2*P8*(22123979017685504 - 
    12582629973155328*rr) + P0^2*P1*(-269923221682408 + 589455689228728*rr) + 
  P0*P3^2*(3335442459849829 + 3419783981966065*rr) + 
  P1*P2*P9*(-62080203970443776 + 15448000211217920*rr) + 
  P0*P7*P9*(-154581501926184960 + 67009747352991744*rr) + 
  P1^2*P5*(-681697432557715392 + 94826636072675136*rr) + 
  P0*P2*P5*(-28588319577477632 + 96279508923630592*rr) + 
  P1*P3*P4*(1593299280612094720 + 311144697139750656*rr) + 
  P0*P4*P9*(939800127220755456 + 420291361347732480*rr) + 
  P6*P9^2*(7025182563832406016 + 11987222363845091328*rr), 
 330030717928469504*P3*P5*P6 + P6^2*P9*(292557482400656384 - 
    1179372956630416384*rr) + P3*P5*P9*(-71234219956176896 - 
    3825733741672448*rr) + P0*P2*P5*(779527499813488 - 775561779341776*rr) + 
  P1*P3*P4*(4224003432070976 - 634277378229696*rr) + 
  P1*P2*P6*(-3097476182794792 - 385229943664264*rr) + 
  P1^2*P8*(-99949831856032 - 101345260422432*rr) + 
  P0*P7*P9*(-1038611626710528 - 99381007204864*rr) + 
  P0^2*P1*(5093010022069 + 155186680321*rr) + 
  P0*P3^2*(60412694969724 + 6675664309516*rr) + 
  P0*P2*P8*(-276328335042176 + 9326315911552*rr) + 
  P1*P2*P9*(-3576784096512 + 122012802983680*rr) + 
  P0*P6*P7*(-11335157882002688 + 360901627652352*rr) + 
  P1^2*P5*(1745152125792772 + 1568468168036468*rr) + 
  P0*P4*P9*(-2582428454169856 + 2308619692513536*rr) + 
  P6*P9^2*(-114384169508493312 + 35472445731043328*rr) + 
  P0*P4*P6*(-191689999851560544 + 40349094385419488*rr), 
 6294345852331770380288*P2*P4*P7 + P6^2*P9*(972606917119067190579200 - 
    146122168657076218531840*rr) + P0*P4*P6*(-87663883678349355297536 - 
    13075643604850089939200*rr) + P6*P9^2*(-72179945220354476687360 - 
    12198000790934351233024*rr) + P3*P5*P9*(-4951533828471706959872 - 
    6521122377159934853120*rr) + P0*P6*P7*(-3521126366400741246976 - 
    1360515716245791152128*rr) + P1*P2*P6*(-238900983731237019472 - 
    402151084183746077712*rr) + P0*P2*P5*(782904641939566591256 - 
    376055728352289197128*rr) + P0*P7*P9*(-122301975436994957312 - 
    211398582430343163904*rr) + P1^2*P8*(52571513623991932464 - 
    27977145091057857680*rr) + P0*P2*P8*(-57084920904188623808 - 
    21626600200461628608*rr) + P0^2*P1*(1432241844331185657 - 
    105873174985273675*rr) + P0*P3^2*(2505579402223128777 + 
    7201173255853563973*rr) + P1*P2*P9*(-71530540788244037248 + 
    15318375084428340096*rr) + P0*P4*P9*(-3536672655063362738176 + 
    84637147169604122624*rr) + P1*P3*P4*(715479735231798042688 + 
    127866619215341717312*rr) + P1^2*P5*(-352240066979748711694 + 
    470411718542173767786*rr), 786793231541471297536*P2*P4^2 + 
  P6^2*P9*(-6256015386493574094848 - 1637267767082511228928*rr) + 
  P0*P2*P5*(-6257583041688872968 - 2269397425841807592*rr) + 
  P1*P2*P6*(-3528512058164562576 - 1794173955938511440*rr) + 
  P1*P3*P4*(7305326675238723904 - 1104595246607424448*rr) + 
  P0*P7*P9*(-1466794645555761152 - 409856505037811712*rr) + 
  P3*P5*P9*(-118525071115854577664 - 254824659023790080*rr) + 
  P1^2*P8*(-288651213896373520 - 173361990875282128*rr) + 
  P0^2*P1*(-6582821040548131 - 3603386154791287*rr) + 
  P0*P3^2*(130392201537841573 + 10831713364609841*rr) + 
  P0*P2*P8*(-672862941393518272 + 98908488298681408*rr) + 
  P1*P2*P9*(213672091211614080 + 214691773286930816*rr) + 
  P1^2*P5*(4158844344549365050 + 2321776407596234386*rr) + 
  P0*P4*P9*(-8009672155508103168 + 3007722144374749184*rr) + 
  P0*P6*P7*(-29973546586432690176 + 5197824663234181120*rr) + 
  P6*P9^2*(-240774973416689057792 + 27997141700241408000*rr) + 
  P0*P4*P6*(-383726896609337242880 + 189489800556667523328*rr), 
 553742815316224*P2^2*P3 + P6*P9^2*(1577142070425006272 - 
    968213903900878272*rr) + P0*P4*P9*(9185365371559080 - 
    50842149111700232*rr) + P1*P3*P4*(-20351381454822208 - 
    32086629967825344*rr) + P1^2*P5*(33489890707556224 - 
    9829265912797568*rr) + P0*P7*P9*(21706194291196976 - 
    689679800861040*rr) + P0*P3^2*(-193371560371744 - 417945906955360*rr) + 
  P1*P2*P9*(7126325868693376 - 187603087202688*rr) + 
  P0^2*P1*(-91608692946896 + 33864288531088*rr) + 
  P1^2*P8*(-3572758183696128 + 782991854295808*rr) + 
  P0*P2*P8*(4595230627378104 + 934209449979944*rr) + 
  P1*P2*P6*(32025261959116272 + 12040707395124176*rr) + 
  P0*P2*P5*(-27878174769555826 + 18756550165894378*rr) + 
  P0*P6*P7*(177871036361275368 + 53769156208635576*rr) + 
  P3*P5*P9*(96154847553404032 + 414580544631104896*rr) + 
  P0*P4*P6*(4672937803618464547 + 439941052311895177*rr) + 
  P6^2*P9*(-68128491638252641952 + 37999555155174680608*rr), 
 94350848*P1*P3*P7 + P6^2*P9*(-812514663600 - 134211221520*rr) + 
  P1*P3*P4*(-482048448 - 243330304*rr) + 
  P0*P4*P9*(2401303208 - 208748808*rr) + P1^2*P8*(-61744128 - 18482176*rr) + 
  P0*P3^2*(-1550500 - 3106964*rr) + P0^2*P1*(-510160 - 198576*rr) + 
  P0*P2*P8*(30514088 + 16391672*rr) + P1*P2*P9*(-14406720 + 21993280*rr) + 
  P0*P2*P5*(-174442506 + 92517026*rr) + P1*P2*P6*(750564528 + 110417552*rr) + 
  P1^2*P5*(80209920 + 124380928*rr) + P0*P7*P9*(146958384 + 139831952*rr) + 
  P0*P6*P7*(965636216 + 548138600*rr) + 
  P3*P5*P9*(-3712889792 + 1184791744*rr) + 
  P6*P9^2*(53161181376 + 5293967936*rr) + 
  P0*P4*P6*(25252872869 + 7899881423*rr)];

I:=Ideal(Gens);
HilbertPolynomial(I);

for a1:=0 to p-1 do
a1;
for a2:=0 to p-1 do
for a3:=0 to p-1 do

cut:= P0 + a1*(P1+P2+P3) + a2*(P4+P5+P6) + a3*(P7+P8+P9);

if not(IsDomain(RR/(I+Ideal(cut)))) then
if not(IsRadical(I+Ideal(cut))) then
[a1,a2,a3];
end if;  
end if;

end for;
end for;
end for;



cut:= P0 + 5*(P1+P2+P3) + 15*(P4+P5+P6) + 1*(P7+P8+P9);
X:=Spec(RR/(I+Ideal(cut)));
HilbertPolynomial(Radical(I+Ideal(cut)));


cut:= P0 + 22*(P1+P2+P3) + 22*(P4+P5+P6) + 4*(P7+P8+P9);
X:=Spec(RR/(I+Ideal(cut)));
HilbertPolynomial(Radical(I+Ideal(cut)));



cut:= P0 + 24*(P1+P2+P3) + 0*(P4+P5+P6) + 28*(P7+P8+P9);
X:=Spec(RR/(I+Ideal(cut)));
HilbertPolynomial(Radical(I+Ideal(cut)));

I1:=Radical(I+Ideal( P0 + 5*(P1+P2+P3) + 15*(P4+P5+P6) + 1*(P7+P8+P9)));
I2:=Radical(I+Ideal( P0 + 22*(P1+P2+P3) + 22*(P4+P5+P6) + 4*(P7+P8+P9)));
I3:=Radical(I+Ideal( P0 +24*(P1+P2+P3) + 0*(P4+P5+P6) + 28*(P7+P8+P9)));


points1:=[* *];
for k:=0 to p-1 do
  k;
  Z:=Proj(RR/(I1+Ideal(P1- k* P0)));
  IrrZ:=IrreducibleComponents(Z);
  for m:=1 to #IrrZ do
    H,n:=HilbertPolynomial(Ideal(IrrZ[m]));
    if H eq 1 then
      gns:=Generators(Ideal(IrrZ[m]));
      points1:=Append(points1,gns);
    end if;
  end for;
end for;

points2:=[* *];
for k:=5 to p-1 do
  k;
  Z:=Proj(RR/(I2+Ideal(P1- k* P0)));
  IrrZ:=IrreducibleComponents(Z);
  for m:=1 to #IrrZ do
    H,n:=HilbertPolynomial(Ideal(IrrZ[m]));
    if H eq 1 then
      gns:=Generators(Ideal(IrrZ[m]));
      points2:=Append(points2,gns); 
      [k, #points2];
    end if;
  end for;
end for;

points3:=[* *];
for k:=0 to p-1 do
  k;
  Z:=Proj(RR/(I3+Ideal(P1- k* P0)));
  IrrZ:=IrreducibleComponents(Z);
  for m:=1 to #IrrZ do
    H,n:=HilbertPolynomial(Ideal(IrrZ[m]));
    if H eq 1 then
      gns:=Generators(Ideal(IrrZ[m]));
      [k, #points3];
      points3:=Append(points3,gns);
    end if;
  end for;
end for;


[*
    [
        P0 + P9,
        P1,
        P2 + 10*P9,
        P3 + 7*P9,
        P4 + 20*P9,
        P5 + 6*P9,
        P6 + 4*P9,
        P7 + 20*P9,
        P8 + 25*P9
    ],
    [
        P0 + 28*P9,
        P1 + 28*P9,
        P2 + 18*P9,
        P3 + 19*P9,
        P4 + 14*P9,
        P5 + 24*P9,
        P6 + 28*P9,
        P7 + 16*P9,
        P8 + 5*P9
    ],
    [
        P0 + 21*P9,
        P1 + 21*P9,
        P2 + 5*P9,
        P3 + 19*P9,
        P4 + 22*P9,
        P5 + 5*P9,
        P6 + 24*P9,
        P7 + 11*P9,
        P8 + 23*P9
    ],
    [
        P0 + 11*P9,
        P1 + 4*P9,
        P2 + 18*P9,
        P3 + 3*P9,
        P4 + 10*P9,
        P5 + 17*P9,
        P6 + 16*P9,
        P7 + 6*P9,
        P8 + 26*P9
    ],
    [
        P0 + 6*P9,
        P1 + 18*P9,
        P2 + 22*P9,
        P3 + 6*P9,
        P4 + 18*P9,
        P5 + 11*P9,
        P6 + 27*P9,
        P7 + 19*P9,
        P8 + 8*P9
    ],
    [
        P0 + 16*P9,
        P1 + 22*P9,
        P2 + 23*P9,
        P3 + P9,
        P4 + 9*P9,
        P5 + 6*P9,
        P6 + P9,
        P7 + 22*P9,
        P8 + 15*P9
    ],
    [
        P0 + 26*P8,
        P1 + 11*P8,
        P2 + 13*P8,
        P3 + 5*P8,
        P4 + 4*P8,
        P5 + 3*P8,
        P6 + 7*P8,
        P7 + 26*P8,
        P9
    ],
    [
        P0 + 22*P9,
        P1 + 9*P9,
        P2,
        P3 + 17*P9,
        P4 + P9,
        P5 + 5*P9,
        P6 + 16*P9,
        P7 + 7*P9,
        P8 + 5*P9
    ],
    [
        P0 + 26*P9,
        P1 + 5*P9,
        P2 + 11*P9,
        P3 + 13*P9,
        P4 + 7*P9,
        P5 + 4*P9,
        P6 + 3*P9,
        P7,
        P8 + 26*P9
    ]
*]

[*
    [
        P0 + 14*P9,
        P1 + 12*P9,
        P2 + P9,
        P3 + 5*P9,
        P4 + 6*P9,
        P5 + 24*P9,
        P6 + 14*P9,
        P7 + 4*P9,
        P8 + 15*P9
    ],
    [
        P0 + 14*P9,
        P1 + 11*P9,
        P2 + 17*P9,
        P3 + 4*P9,
        P4 + 17*P9,
        P5 + 11*P9,
        P6 + 22*P9,
        P7 + 10*P9,
        P8 + 15*P9
    ],
    [
        P0 + 3*P9,
        P1 + 21*P9,
        P2 + 4*P9,
        P3 + 19*P9,
        P4 + 11*P9,
        P5 + 16*P9,
        P6 + 13*P9,
        P7 + 16*P9,
        P8 + 8*P9
    ],
    [
        P0 + 25*P9,
        P1 + 26*P9,
        P2 + 19*P9,
        P3,
        P4 + 13*P9,
        P5 + 6*P9,
        P6 + 18*P9,
        P7 + 17*P9,
        P8 + 27*P9
    ],
    [
        P0 + 6*P9,
        P1 + 19*P9,
        P2 + 6*P9,
        P3,
        P4 + 24*P9,
        P5 + P9,
        P6 + 28*P9,
        P7 + 13*P9,
        P8 + 7*P9
    ]
*]

[*
    [
        P0 + 16*P9,
        P1,
        P2 + 27*P9,
        P3 + 15*P9,
        P4 + 9*P9,
        P5 + 18*P9,
        P6 + 17*P9,
        P7 + 22*P9,
        P8 + 17*P9
    ],
    [
        P0 + 19*P9,
        P1 + 19*P9,
        P2 + 9*P9,
        P3 + 17*P9,
        P4 + 17*P9,
        P5 + 23*P9,
        P6 + 13*P9,
        P7 + P9,
        P8 + 26*P9
    ],
    [
        P0 + 10*P9,
        P1 + 20*P9,
        P2 + 19*P9,
        P3 + 6*P9,
        P4 + 2*P9,
        P5 + 28*P9,
        P6 + 26*P9,
        P7 + 2*P9,
        P8 + 16*P9
    ],
    [
        P0 + 10*P9,
        P1 + 20*P9,
        P2 + 12*P9,
        P3 + 10*P9,
        P4 + 6*P9,
        P5 + 16*P9,
        P6 + 12*P9,
        P7 + 3*P9,
        P8 + P9
    ],
    [
        P0 + 22*P9,
        P1 + 8*P9,
        P2 + 26*P9,
        P3 + 20*P9,
        P4 + 16*P9,
        P5 + 25*P9,
        P6 + 5*P9,
        P7 + 27*P9,
        P8 + 16*P9
    ],
    [
        P0 + 21*P9,
        P1 + 5*P9,
        P2 + 26*P9,
        P3 + 25*P9,
        P4 + 9*P9,
        P5 + 10*P9,
        P6 + 3*P9,
        P7 + 6*P9,
        P8 + 26*P9
    ],
    [
        P0 + 11*P9,
        P1 + 4*P9,
        P2 + 18*P9,
        P3 + 3*P9,
        P4 + 10*P9,
        P5 + 17*P9,
        P6 + 16*P9,
        P7 + 6*P9,
        P8 + 26*P9
    ],
    [
        P0 + P9,
        P1 + 3*P9,
        P2 + 28*P9,
        P3 + 11*P9,
        P4 + 27*P9,
        P5 + 21*P9,
        P6 + 8*P9,
        P7 + 26*P9,
        P8 + 27*P9
    ]
*]



==> anc/finitefieldnodes.c <==
#include <stdio.h>
#include<stdlib.h>

int main(int argc, char* argv[])
{
long p;
FILE  *fptr2;


long modinv[1000];
long goodrank, rk, temp, temp1;
long jm[9][8];
long v1, v2, v3, v4, v5, v6, u0, u1;
long u12,u02,u03,u04,u05;
long v1pt1, v2pt1, v3pt1, v4pt1, v5pt1, v6pt1;
long v1pt2, v2pt2, v3pt2, v4pt2, v5pt2, v6pt2;
long v1pt4, v2pt4, v3pt4, v4pt4, v5pt4, v6pt4;
long i, j, k, num;
long s1, s2, s3, s4, b2, b1, b5, r1, r5, c4den, c4, c110den, c110, c32den, c32, b6den, b6, allden;
long c123, c142, r6, r2, r4, r3, r7, r8, c103, c135, c137, c30, b4;
long s12,s13,s14,s15,s16,s17,s18,s19,s110,s111,s112,s113,s114,s115,s116,s117,s118,s119,s120,s121,s122;
long r12,r13,r14,r15,r16,r17,r18;
long b12,b13,b14,b15,b16,b17,b18;
long b52,b53,b54,b55,b56,b57,b58;
long r52,r53,r54,r55,r56,r57,r58;
long r62,r63,r64,r65,r66;
long r42,r43,r44,r45;
long s22,s23,s24,s25,s26,s27,s28,s29,s210,s211,s212;
long s32,s33,s34,s35,s36,s37,s38,s39,s310,s311,s312;
long s42,s43,s44,s45,s46,s47,s48,s49;
long b22,b23,b24,b25,b26;
long r22,r23,r24,r25,r26,r27,r28;
long v22,v12,v13;

long c42,c1102;

int nope;
int count, debug;
int done;

p=atoi(argv[1]);
printf("p=%d\n",p);
fptr2=fopen(argv[2],"a");
s1=atoi(argv[3]);
printf("s1=%d\n",s1);



u0=1;
u1=1;
u02=1;
u03=1;
u04=1;
u05=1;
u12=1;


count=0;

for(i=1; i<p; i++) {
  for(j=1; j<p; j++) {
    if(((j*i)%p)==1) {
      modinv[i]=j;
    }
  }
}

printf("\ncomputed inverses mod %d\n",p);

debug=0;


 for(s2=0;s2<p;s2++){
  printf("s2=%d\n",s2);
  for(s3=0;s3<p;s3++){
   for(s4=1;s4<p;s4++){ // s4 can not be 0
   // printf("s4=%d\n",s4);
    for(b2=0;b2<p;b2++){


    nope=0;

     if(debug==2){s1=100;break;}
//     if(debug==1){s1=8; s2= 27; s3= 15; s4 =  10; b2=  28; debug=2;}
     if(debug==1){s1=1; s2= 1; s3= 2; s4 =  19; b2=  21; debug=2;}
	b1 = s1 - s4;
	r1 = s1;
 	b5 = ((-(s1*s2) + s3 + s1*s4 + s2*s4 - s4*s4)*modinv[s4])%p;
 	r5 = ((-(s1*s2) + s3 + s1*s4)*modinv[s4])%p;

        //computing powers
        s12=(s1*s1)%p;s13=(s12*s1)%p;s14=(s13*s1)%p;s15=(s14*s1)%p;s16=(s15*s1)%p;s17=(s16*s1)%p;
	s18=(s17*s1)%p;s19=(s18*s1)%p;s110=(s19*s1)%p;s111=(s110*s1)%p;s112=(s111*s1)%p;
	s113=(s112*s1)%p;s114=(s113*s1)%p;s115=(s114*s1)%p;s116=(s115*s1)%p;
	s117=(s116*s1)%p;s118=(s117*s1)%p;s119=(s118*s1)%p;s120=(s119*s1)%p;s121=(s120*s1)%p;s122=(s121*s1)%p;
        s22=(s2*s2)%p;s23=(s22*s2)%p;s24=(s23*s2)%p;s25=(s24*s2)%p;s26=(s25*s2)%p;s27=(s26*s2)%p;s28=(s27*s2)%p;
        s29=(s28*s2)%p;s210=(s29*s2)%p;s211=(s210*s2)%p;s212=(s211*s2)%p;
        s32=(s3*s3)%p;s33=(s32*s3)%p;s34=(s33*s3)%p;s35=(s34*s3)%p;s36=(s35*s3)%p;s37=(s36*s3)%p;s38=(s37*s3)%p;
        s39=(s38*s3)%p;s310=(s39*s3)%p;s311=(s310*s3)%p;s312=(s311*s3)%p;
        s42=(s4*s4)%p;s43=(s42*s4)%p;s44=(s43*s4)%p;s45=(s44*s4)%p;s46=(s45*s4)%p;s47=(s46*s4)%p;s48=(s47*s4)%p;
	s49=(s48*s4)%p;
        b22=(b2*b2)%p;b23=(b22*b2)%p;b24=(b23*b2)%p;b25=(b24*b2)%p;b26=(b25*b2)%p;

        
        c4den=
(s12*s22*
  s4*(s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p + 
    s12*s3*(-2*(s2 + b2*s2 - s3)%p*s3 - s2*(s2 - 5*s3)%p*s4)%p + 
    s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
    s13*s2*((s2 - 3*s3)%p*s3 + s22*s42)%p)%p*(2*s17*s24 - 
    s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42 + 
    s16*s23*(-6*s3 + s4 - 5*s2*s4)%p + 
    2*s15*s22*(-2*b2*s2*s3 + 3*s32 + (-1 + 8*s2)%p*s3*s4 + 
       s2*(-1 + 2*s2)%p*s42)%p + 
    s14*s2*(2*(4*b2*s2 - s3)%p*s32 - 
       s3*(-2*s2*(s2 + b2*(-1 + 4*s2)%p)%p + s3 + 17*s2*s3)%p*s4 + 
       5*(1 - 3*s2)%p*s2*s3*s42 - (-1 + s2)%p*s22*s43)%p + 
    s13*s3*(2*b2*s2*(b2*s2 - 2*s3)%p*s3 + 
       s3*(-(s2*(3 + b2 + 4*s2 + 16*b2*s2 - 6*s3)%p)%p + 2*s3)%p*s4 + 
       s2*(2*s3 + s2*(1 + b2*(3 - 5*s2)%p - 3*s2 + 17*s3)%p)%p*s42 + 
       2*s22*(-2 + 3*s2)%p*s43)%p + 
    s12*s3*(-2*b22*s2*s32 + 
       s3*(-(s2*(1 + 2*b2 + b2*(2 + 3*b2)%p*s2)%p)%p + (3 + 2*s2 + 
             b2*(4 + 8*s2)%p)%p*s3)%p*
        s4 + (s2*(4 + b2 + 5*s2 + 10*b2*s2 - 6*s3)%p - 5*s3)%p*s3*s42 - 
       s2*(-((1 + b2)%p*(-1 + s2)%p*s2)%p + s3 + 7*s2*s3)%p*s43 - (-1 + s2)%p*
        s22*s44)%p + 
    s1*s32*(1 + b2 - s4)%p*
     s4*(s3 + 2*b2*(1 + s2)%p*s3 - 2*(2 + s2)%p*s3*s4 + 
       s2*s4*(1 + b2*s2 - s2*s4)%p)))%p;

        c4den=c4den%p;
        if(c4den==0){nope=1;c4den=1;}

        c4 =( (s32*(s16*s23*(s2 + 2*s3 - s4)%p + s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*
         s4)%p - 2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s12*s32*(-(s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p)%p + 
        s32*(-3 - 4*b2 + 5*s4)%p + s2*((3 + 2*b2*(3 + b2)%p)%p*s3 - 
          2*(7 + 6*b2)%p*s3*s4 - (1 + b2 - 11*s3)%p*s42 + s43)%p)%p + 
      s13*s3*(-2*s33 - s23*s4 + s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p + s22*(s42 + s3*(-3 + (11 - 9*s4)%p*s4 + 
            b2*(-3 + 6*s4)%p)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
      s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
        s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
      s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
        s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + s15*s2*(-2*s32*(4*s3 + s4)%p - 
        s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 21*s3*s42 + 2*(1 + b2 - 2*s4)%p*
           s42)%p - s23*s4*(-2 - 2*b2 + s4*(3 + s4)%p)%p + 
        s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
      s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
        s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3*(1 + b2)%p*(1 + b2)%p + 
            (17 + b2*(25 + 9*b2)%p)%p*s4 - 3*(10 + 9*b2)%p*s42 + 18*s43)%p)%p - 
        s2*s3*(s4*(2 + b22 + b2*(4 - 5*s4)%p + 4*(-2 + s4)%p*s4)%p + 
          s3*(11 + 12*b22 + b2*(22 - 42*s4)%p + s4*(-38 + 31*s4)%p)%p)%p)%p + 
      s14*(s24*s42*(-1 - b2 + s4)%p + 2*s33*(s3 + s4)%p - 
        s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + (5 + 3*b2 - 5*s4)%p*s4)%p - 
        s23*((1 + b2)%p*s3 - 2*s3*s4 + (5 + 7*b2)%p*s3*s42 - 
          (1 + b2 + 8*s3)%p*s43 + s44)%p + s22*s3*
         (s4 + s4*(b2 + 3*b2*s4 - s4*(1 + 4*s4)%p)%p + 
          s3*(9 + 6*b22 + b2*(13 - 39*s4)%p + s4*(-34 + 39*s4)%p)%p)%p)%p + 
      s12*s32*(1 + b2 - s4)%p*(s22*s4*(-3 + 3*b2*(-1 + s4)%p + 
          (5 - 3*s4)%p*s4)%p + s3*(s3*(4 + 6*b2 - 9*s4)%p + s4 + 
          2*(b2 - 2*s4)%p*s4)%p + s2*((2 + b2 - s4)%p*s42 - 
          s3*(3 - 17*s4 + 2*(b2*(3 + b2)%p - 8*b2*s4 + 8*s42)%p)%p)%p)%p)%p)%p*modinv[(p+c4den)%p])%p;

      r12=(r1*r1)%p;r13=(r12*r1)%p;r14=(r13*r1)%p;r15=(r14*r1)%p;r16=(r15*r1)%p;r17=(r16*r1)%p;r18=(r17*r1)%p;
      r52=(r5*r5)%p;r53=(r52*r5)%p;r54=(r53*r5)%p;r55=(r54*r5)%p;r56=(r55*r5)%p;r57=(r56*r5)%p;r58=(r57*r5)%p;
      b12=(b1*b1)%p;b13=(b12*b1)%p;b14=(b13*b1)%p;b15=(b14*b1)%p;b16=(b15*b1)%p;b17=(b16*b1)%p;b18=(b17*b1)%p;
      b52=(b5*b5)%p;b53=(b52*b5)%p;b54=(b53*b5)%p;b55=(b54*b5)%p;b56=(b55*b5)%p;b57=(b56*b5)%p;b58=(b57*b5)%p;

	c32den=  ((b1 - r1)%p*r1*(b2*b53*r13 + b14*(r13 - 2*r1*r52 + r53)%p + 
      b13*(-(r13*(3*b5 + 2*r1)%p)%p + r12*(1 + 4*b5 + 3*r1)%p*r5 - 
        r1*(2 + 2*b2 + b5 + r1)%p*r52 + (1 + b2)%p*r53)%p + 
      b1*b5*r12*(-(b2*b5*(2*r1 + r5)%p)%p - (r1 - r5)%p*((-1 + b5)%p*r1 + r5)%p)%p + 
      b12*r1*(b52*r1*(r1 - r5)%p + (r1 - r5)%p* (r1 - r5)%p*(r12 - (1 + r1)%p*r5)%p + 
        b5*(3*r13 - (1 + b2)%p*r52 + r1*r5*(2 + 4*b2 + r5)%p - 
          r12*(1 + 4*r5)%p)%p)%p)%p)%p;

	if(c32den==0){nope=1;c32den=1;}

 	c32 =(
       (-(b2*b53*c4*r15)%p + b18*(r1 - r5)%p*(r1 - r5)%p*(r1 - r5)%p*r5 - 
     b17*(r1 - r5)%p*(r14 + b5*r1*(r1 - r5)%p*(r1 - r5)%p - r12*(2 + b2 + r1)%p*r5 + 
       (5 + 5*b2 - r1)%p*r1*r52 + (-3 - 3*b2 + r1)%p*r53)%p + 
     b14*r1*(r13*(b2*b53 - b52*(-1 + b2*(4 + 3*b2 - 6*r1)%p + r1)%p - 
         r1*(3*c4 + r12*(3 + 2*r1)%p)%p + 
         b5*(-3*c4 + r1*(5 - 2*r1*(1 + r1)%p + b2*(3 + 6*r1)%p)%p)%p)%p + 
       r12*(c4 + b5*(1 - 2*b5 + b2*(5 - (-3 + b5)%p*b5 + b2*(4 + 9*b5)%p)%p + 
           4*c4)%p + (2*b5*(-8 + b5 - b2*(11 + 3*b5)%p)%p + 3*c4)%p*r1 + 
         (1 + 6*b5 - 3*b2*(1 + 4*b5)%p)%p*r12 + 2*(6 + b2 + 3*b5)%p*r13 + 7*r14)%p*
        r5 + r1*(b52*(1 + b2 - r1)%p + c4*(-2 - 2*b2 + r1)%p + 
         r1*(2 + b22*(2 + 3*r1)%p + b2*(5 - 6*(-1 + r1)%p*r1)%p - 
           r1*(3 + r1*(19 + 9*r1)%p)%p)%p - b5*(2 + 6*b23 + c4 + 
           b22*(13 - 6*r1)%p + r1*(-17 + 6*r1*(1 + r1)%p)%p + 
           b2*(9 - r1*(28 + 9*r1)%p)%p)%p)%p*r52 + 
       ((1 + b2)%p*((1 + b2)%p*(1 + 2*b2)%p*b5 + c4)%p - 
         (4 + 6*b5 + b2*(9 + 5*b2 + 9*b5 + 2*b2*b5)%p + c4)%p*r1 + 
         (3 + 2*b5 - b2*(5 + 5*b2 + 3*b5)%p)%p*r12 + 2*(7 + 3*b2 + b5)%p*r13 + 
         5*r14)%p*r53 - (1 + r1)%p*(-2*(1 + b2)%p*(1 + b2)%p + (3 + 2*b2)%p*r1 + r12)%p*
        r54)%p + b15*(r14*((1 - 3*b2)%p*b52 + c4 + 3*r12 - 
         2*b5*(1 + b2 + (-3 + b2)%p*r1)%p)%p + r13*((-2 + 3*b2)%p*b52 + 
         b5*(7 + 16*b2 + 6*b22 - 6*(3 + b2)%p*r1)%p + 
         2*r1*(-1 + r1*(-5 - 3*b2 + r1)%p)%p)%p*r5 + 
       r12*(-1 + b52 - b22*(2 + 15*b5)%p - 2*c4 + 2*b5*(-4 + 9*r1)%p + 
         r1*(9 + (13 - 6*r1)%p*r1)%p + b2*(-3 + 3*r1*(3 + 5*r1)%p + 
           2*b5*(-11 + 6*r1)%p)%p)%p*r52 + 
       r1*(2 + 3*b5 + b2*(6 + 8*b5 + b2*(6 + 2*b2 + 5*b5)%p)%p + c4 - 12*r1 - 
         (6*b5 + b2*(15 + 2*b2 + 4*b5)%p)%p*r1 - (8 + 13*b2)%p*r12 + 6*r13)%p*
        r53 + (-(1 + b2)%p*(1 + b2)%p*(1 + b2)%p + (1 + b2)%p*(5 + b2)%p*r1 + 2*(1 + 2*b2)%p*r12 - 
         2*r13)%p*r54)%p + b1*b5*r14*(b23*b53 + c4*(r1 - r5)%p*
        ((-1 + b5)%p*r1 + r5)%p + b22*b52*(b5 - b5*r1 + r5 + r1*(-r1 + r5)%p)%p + 
       b2*b5*(b5*(c4 - (1 + r1)%p*(r1 - r5)%p)%p - r1*(r1 - r5)%p*(1 + r1 - r5)%p + 
         c4*(2*r1 + r5)%p)%p)%p + b16*(2*r16 - 3*(1 + b2)%p*(1 + b2)%p*r54 + 
       2*r14*r5*(b2 + 6*r5)%p - r15*(1 + 8*r5)%p + 
       r1*r53*(7*(1 + b2)%p*(1 + b2)%p + 2*(2 + b2)%p*r5)%p + 
       r13*r5*(1 + b2 + (7 - 8*r5)%p*r5)%p + r12*r52*(-5 - 3*b22 + 
         2*(-5 + r5)%p*r5 - b2*(9 + 4*r5)%p)%p + b5*r1*(r1 - r5)%p*
        (2*r13 - (3 + 4*b2)%p*r52 + 2*r1*r5*(3 + 4*b2 + r5)%p - 
         r12*(3 + b2 + 4*r5)%p)%p)%p + b12*r13*(-2*b23*b53*(r1 + r5)%p + 
       b22*b52*((-1 + b5)%p*b5*r1 + 2*(1 + b5)%p*r12 + 3*r13 + 
         b5*(-3 + 2*r1)%p*r5 - r1*(5 + 3*r1)%p*r5)%p + 
       b2*b5*(-(r14*(1 + r1)%p)%p + b52*(1 + (-1 + r1)%p*r1)%p*(r1 - r5)%p + 
         r1*(-4*c4 + r1*(3 + r1*(4 + 3*r1)%p)%p)%p*r5 + 
         (c4 - r1*(4 + r1*(5 + 3*r1)%p)%p)%p*r52 + (1 + r1)%p*(1 + r1)%p*r53 + 
         b5*(r1*(r1 - r5)%p*(3 + r1 - r5)%p - c4*(2*r1 + r5)%p)%p)%p + 
       (r1 - r5)%p*(b52*r1*(-2*c4 + (1 + r1)%p*(r1 - r5)%p)%p - 
         c4*(r1 - r5)%p*(r12 - (1 + r1)%p*r5)%p + 
         b5*(-2*c4*r5 + c4*r1*(2 - 3*r1 + r5)%p + (1 + r1)%p*(r1 - r5)%p*
            (r12 + r5 - r1*r5)%p)%p)%p)%p + b13*r12*(6*b23*b52*r1*r5 - 
       b22*b5*(b5*(2 + b5)%p*r12 + r1*(b5*(-8 + 3*b5)%p + 4*r1 + 6*b5*r1 + 
           6*r12)%p*r5 - r1*(10 + 9*r1)%p*r52 + 3*(1 + r1)%p*r53)%p - 
       b2*(2*b53*(-1 + r1)%p*r1*(r1 - r5)%p + b52*r1*(r1 - r5)%p*
          (2 + r1*(-4 + 3*r1)%p - r5)%p + r5*(-(r14*(2 + r1)%p)%p + 
           r1*(-2*c4 + r1*(2 + 3*r1*(2 + r1)%p)%p)%p*r5 + (c4 - 3*r1*(1 + r1)%p*(1 + r1)%p)%p*
            r52 + (1 + r1)%p*(1 + r1)%p*r53)%p + 
         b5*(2*r15 - 2*r1*(2*c4 + r1*(-4 + r1 + 3*r12)%p)%p*r5 + 
           (c4 + r1*(-13 + r1 + 6*r12)%p)%p*r52 + (5 + r1 - 2*r12)%p*r53)%p)%p + 
       (r1 - r5)%p*(b52*r1*(c4 - (2 + r1)%p*(r1 - r5)%p)%p + (1 + r1)%p*(r1 - r5)%p*
          (r12 + r5 - r1*r5)%p*(r12 - (1 + r1)%p*r5)%p + 
         c4*(3*r13 - r1*(2 + 3*r1)%p*r5 + (2 + r1)%p*r52)%p + 
         b5*(c4*(r1*(-1 + 6*r1 - 2*r5)%p + r5)%p + (r1 - r5)%p*
            (r12*(-4 + (-2 + r1)%p*r1)%p - (2 + (-3 + r1)%p*r1*(1 + r1)%p)%p*r5)%p)%p)%p)%p)%p
        *modinv[(p+c32den)%p])%p;


  	c110den =
    ((c32 - c4)%p*c4*r1*
     (r13*(b2*b52 + b22*b52 + (c32 - c4)%p*(b5 + r1 - r5)%p)%p + 
      b15*(-r12 + r52)%p + b14*(r12*(-2 - b2 + 2*b5 + r1)%p - 
        2*r1*(b5 + r1)%p*r5 + (2 + 2*b2 + r1)%p*r52)%p + 
      b13*(r12*(-1 + 4*b5 + r1*(3 + r1)%p + b2*(-1 + 2*b5 + r1)%p)%p - 
        2*r1*(2*(1 + b2)%p*b5 + (2 + b2)%p*r1)%p*r5 + 
        (1 + b22 + r1 - r12 + 2*b2*(1 + r1)%p)%p*r52)%p + 
      b12*r1*(r1*(b2*b52 + c32 - c4 + 2*b5*(1 + b2 - r1*(1 + r1)%p)%p + 
          r1*(2 - r12 + b2*(2 + r1)%p)%p)%p - 2*((1 + b2)%p*(1+b2)%p*b5 + 
          (1 + b2 + (-1 + b2)%p*b5)%p*r1 - (1 + b5)%p*r12 - r13)%p*r5 + 
        (b2 + b22 - b2*r1 - r1*(2 + r1)%p)%p*r52)%p + 
      b1*r12*(-(r1*(2*c32 - 2*c4 + r1 + r12)%p)%p + 
        b2*(b52*(1 + r1)%p - (1 + r1)%p*(r1 - r5)%p*(r1 - r5)%p - 2*b5*r1*(1 + r1 - r5)%p)%p + 
        b22*b5*(b5 - 2*r5)%p + (c32 - c4 + 2*r1*(1 + r1)%p)%p*r5 - (1 + r1)%p*r52 + 
        b5*(-c32 + c4 + 2*(1 + r1)%p*(-r1 + r5)%p)%p)%p)%p)%p;


	 if(c110den==0){nope=1;c110den=1;}

 	c110 =(((b1 - r1)%p*(b1*(1 + b1 + b2)%p*(1 + b1 + b2)%p*c4 + (b1 + b2)%p*(1 + b1 + b2)%p*c4*r1 + 
      (1 + b1)%p*(c32 - c4)%p*r12 + (c32 - c4)%p*r13)%p*
     (r1*(b13 + b12*(1 + b2)%p + b2*b5*r1 - b1*r1*(1 + b2 + r1)%p)%p - 
      b1*(b1*(1 + b1 + b2)%p - r1*(1 + r1)%p)%p*r5)%p)%p
        *modinv[(p+c110den)%p])%p;

 	b6den =( (b1*(r1*(-(b1*(1 + b1 + b2)%p*b5)%p + (b5 + b1*(-b1 + b5)%p)%p*r1 + b1*r12)%p + 
      b1*(b1*(1 + b1 + b2)%p - r1*(1 + r1)%p)%p*r5)%p)%p)%p;

 	if(b6den==0){nope=1;b6den=1;}

 	b6 =( 
      (r1*(-(b13*b5)%p + b5*(-c32 + c4)%p*r1 + 
       b1*(-(b5*(b2*(1 + b2)%p*b5 - c32 + c4)%p)%p + (b5*(1 + b2 + b2*b5)%p + c32 - 
           c4)%p*r1 + (1 + b2)%p*b5*r12)%p - b12*(b5 + c32 - c4 + 
         b2*b5*(1 + b5 + r1)%p)%p)%p + b1*(1 + b2)%p*b5*(b1*(1 + b1 + b2)%p - 
       r1*(1 + r1)%p)%p*r5)*modinv[(p+b6den)%p])%p;


	allden = ((b5 + b2*b5 - b1*b6)*(c32 - c4)*c4)%p;
 	if(allden==0){nope=1;allden=1;}

	c123 = (((-b1 + b5)%p*c110*(b2*b5 + b1*b2*b5 + b22*b5 - b1*b6 - b12*b6 - 
	      b1*b2*b6 - c32 + c4)%p)%p*c4*modinv[(p+allden)%p])%p;
        
        c42 = (c4*c4)%p;

 	c142 =( (-(b1*b5)%p - b12*b5 - 2*b1*b2*b5 - b12*b2*b5 - b1*b22*b5 + 
	     b12*b6 + b13*b6 + b12*b2*b6 - b1*b2*b5*c110*c4 - b12*b2*b5*c110*c4 - 
	     b1*b22*b5*c110*c4 + b2*b52*c110*c4 + b1*b2*b52*c110*c4 + 
	     b22*b52*c110*c4 + b12*b6*c110*c4 + b13*b6*c110*c4 + 
	     b12*b2*b6*c110*c4 - b1*b5*b6*c110*c4 - b12*b5*b6*c110*c4 - 
	     b1*b2*b5*b6*c110*c4 + b1*c110*c32*c4 - b5*c110*c32*c4 - b1*c110*c42 + 
	     b5*c110*c42)%p*modinv[(p+allden)%p])%p;

        allden = ( (r12*((c123 + c110*(c123 - c142)%p*c4)%p*r1 + c110*(-c123 +  c142)%p*c4*r5)%p)%p) %p;
	if(allden==0){nope=1;allden=1;}

        r6 = ( (c123*r1*((c123 - c142)%p*(c32 - c4)%p*c4 - r12)%p*r5 - 
         c110*(r1 - r5)%p*(r12 + (c123 - c142)%p*c4*
        (-((c123 - c142)%p*(c32 - c4)%p*c4)%p + r1 + r12)%p*r5)%p)*modinv[(p+allden)%p])%p;

	allden=r1%p;
	if(allden==0){nope=1;allden=1;}
        
        r2 =( -1 + ((c123 - c142)*(c32 - c4)*c4)%p*modinv[(p+allden)%p] - r1)%p; 
        r4 =( ((-c123 + c142)*c4*r2)%p*modinv[(p+allden)%p])%p;

if(nope==0){  // else not worth it

// let's include the point definitions

 v1pt1 = -(s3*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
      s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + 
        s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 2*s15*s22*(3*s32 + 2*s2*s3*s4 + 
        s2*(s2 - s4)%p*s4)%p + s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + 
        s2*(1 + b2 - s4)%p*s42 + s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
        s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 
            6*b2*s4 - 9*s42)%p)%p)%p)%p*(-(s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42)%p + 
      s17*s24*(-s2 + s4)%p + s16*s23*(s2 - s4)%p*(-s3 + 3*s2*s4)%p + 
      s1*s33*(1 + b2 - s4)%p*s4*(s3*(1 + 2*b2 - 2*s2 - 4*s4)%p - 
        s2*s4*(-3 - 2*b2 + 2*s2 + s4)%p)%p + s15*s22*
       (-3*s32*s4 - 3*s23*s42 + s2*s3*(9*s3 + (2 + b2 - 3*s4)%p*s4)%p + 
        s22*(-(s3*(2 + b2 - 3*s4)%p)%p + 3*s43)%p)%p + 
      s14*s2*(-(s33*s4)%p + s24*s43 - 
        s23*(s44 + s3*s4*(-4 - 2*b2 + 3*s4)%p)%p + 
        s22*s3*(3*s3*(2 + 2*b2 - 7*s4)%p + s42*(-4 - 2*b2 + 3*s4)%p)%p + 
        s2*s32*(-11*s3 + s4*(1 - 2*b2 + 8*s4)%p)%p)%p + 
      s12*s32*(s32*(3 + 4*b2 - 5*s4)%p*s4 + 4*s23*(1 + b2 - s4)%p*s42 - 
        2*s22*s4*((1 + b2 - s4)%p*s4*(1 + s4)%p + s3*(-4 - 5*b2 + 6*s4)%p)%p + 
        s2*s3*(s3*(2 + 4*b2 - 6*s4)%p - s4*(3 + 6*b2 + 2*b22 - 10*s4 - 
            6*b2*s4 + 3*s42)%p)%p)%p + s13*s3*(2*s33*s4 + 
        s24*s42*(-2 - b2 + s4)%p + s2*s32*(4*s3 + 3*s4*(-2 - b2 + s4)%p)%p + 
        s23*((2 + b2 - s4)%p*s43 + 2*s3*s4*(-5 - 5*b2 + 8*s4)%p)%p - 
        s22*s3*(3*s3*(2 + 3*b2 - 7*s4)%p + s4*(-2 - 2*b2 + s4 - 4*b2*s4 + 
            7*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
      s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
        s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
      s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
        s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + s15*s2*(-2*s32*(4*s3 + s4)%p - 
        s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 
          21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
        s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
      s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
          (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
          3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
            16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
        2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
          (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
         (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
            34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
          s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
      s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
        s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
          s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
        s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
            18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p)%p; 
  v2pt1=  s3*(s1 - s4)%p*s4*(s12*s2 + s3*(1 + b2 - s4)%p + s1*(s3 - s2*s4)%p)%p*
    (s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p - 
     s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + s22*s4)%p + 
     s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
     s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + s2*(1 + b2 - s4)%p*s42 + 
       s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
       s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
     s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
         s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
     s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
     s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
       s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
     s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
       s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + 
     s15*s2*(-2*s32*(4*s3 + s4)%p - s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - 
       s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
       s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
     s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
         (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
         3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
           16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
       2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
         (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
        (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
           34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
         s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
     s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
       s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
       s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
         s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
       s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
           18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p;
 
  v3pt1= s32*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + s2*(1 + b2 - s4)%p*s42 + 
       s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
       s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
     s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
         s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(s17*s24 - s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*(s3 + s2*s4)%p - 
     s16*s23*(5*s3 + 3*s2*s4)%p + s1*s32*(1 + b2 - s4)%p*
      (s32*(1 + 2*b2 - 4*s4)%p + s2*s3*(4 + 5*b2 - 8*s4)%p*s4 + 
       s2*s42*(s2*(2 + 2*b2 - 3*s4)%p + s4)%p)%p + 
     s15*s22*(s3*(9*s3 - 2*s4)%p + 3*s22*s42 + s2*s3*(-3 - 3*b2 + 16*s4)%p)%p - 
     s14*s2*(s32*(7*s3 - 2*s4)%p + s23*s43 + 
       s22*s3*(1 + b2 - 9*s4 - 8*b2*s4 + 19*s42)%p + 
       s2*s3*((1 + b2 - 5*s4)%p*s4 + s3*(-9 - 10*b2 + 28*s4)%p)%p)%p + 
     s12*s3*(s33*(3 + 4*b2 - 5*s4)%p + s23*(1 + b2 - s4)%p*s42*(-1 + 2*s4)%p - 
       s22*((1 + b2 - s4)%p*s43 + s3*s4*(5 + 9*b2 + 4*b22 - 19*s4 - 
           19*b2*s4 + 16*s42)%p)%p - s2*s3*((2 + 3*b2 - 4*s4)%p*s42 + 
         s3*(3 + 7*b2 + 4*b22 - 19*s4 - 22*b2*s4 + 20*s42)%p)%p)%p + 
     s13*s3*(2*s33 + s23*s4*(2 + b2*(2 - 7*s4)%p - 9*s4 + 10*s42)%p + 
       s2*s3*((1 + 2*b2 - 5*s4)%p*s4 + s3*(-9 - 11*b2 + 20*s4)%p)%p + 
       s22*(2*(1 + b2 - 2*s4)%p*s42 + s3*(3 + 5*b2 + 2*b22 - 23*s4 - 
           24*b2*s4 + 32*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
     s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
     s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
       s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
     s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
       s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + 
     s15*s2*(-2*s32*(4*s3 + s4)%p - s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - 
       s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
       s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
     s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
         (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
         3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
           16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
       2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
         (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
        (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
           34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
         s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
     s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
       s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
       s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
         s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
       s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
           18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p;
 
  v4pt1= -(s3*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
      s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + 
        s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 2*s15*s22*(3*s32 + 2*s2*s3*s4 + 
        s2*(s2 - s4)%p*s4)%p + s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + 
        s2*(1 + b2 - s4)%p*s42 + s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
        s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 
            6*b2*s4 - 9*s42)%p)%p)%p)%p*(2*s18*s25 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
       (s3 + (-1 + s2)%p*s4)%p + s17*s24*(s2 - 6*s3 - 7*s2*s4)%p + 
      s16*s23*(-(s2*s3*(1 + 3*b2 - 19*s4)%p)%p + 2*s3*(2*s3 - s4)%p + 
        3*s22*s4*(-1 + 3*s4)%p)%p + s1*s33*(1 + b2 - s4)%p*
       (s32*(1 + 2*b2 - 4*s4)%p + s2*s42*(-2 + b2*(-1 + s2)%p + 3*s2 + s4 - 
          2*s2*s4)%p - s3*s4*(1 + b2*(2 - 4*s2)%p - 5*s2 - 4*s4 + 7*s2*s4)%p)%p + 
      s15*s22*(s23*(3 - 5*s4)%p*s42 + 2*s32*(2*s3 + s4)%p + 
        s22*s3*(1 + (3 + 8*b2)%p*s4 - 22*s42)%p + 
        s2*s3*(s3*(-6 + 5*b2 - 10*s4)%p + s4*(-1 - b2 + 5*s4)%p)%p)%p + 
      s14*s2*(s24*(-1 + s4)%p*s43 + 2*s33*(-3*s3 + s4)%p + 
        s2*s32*(s3*(14 + 3*b2 - 14*s4)%p + (-1 + 2*b2 - 5*s4)%p*s4)%p + 
        s23*s3*s4*(-2 - (3 + 7*b2)%p*s4 + 11*s42)%p + 
        s22*s3*(2*(1 + b2 - 2*s4)%p*s42 + s3*(-4 - 3*b2 + b22 + 14*s4 - 
            10*b2*s4 + 8*s42)%p)%p)%p + s12*s32*
       (s32*(3 + 4*b2 - 5*s4)%p*(s3 - s4)%p + (-3 + b2)%p*s23*(1 + b2 - s4)%p*
         s42 + s22*s4*((1 + b2 - s4)%p*s4*(1 + s4)%p - 
          s3*(9 + 12*b2 + b22 - 21*s4 - 10*b2*s4 + 10*s42)%p)%p + 
        s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p - 
          s3*(4 + 9*b2 + 3*b22 - 21*s4 - 18*b2*s4 + 17*s42)%p)%p)%p + 
      s13*s3*(2*s33*(s3 - s4)%p + s24*s42*(1 + s4 + 2*b2*s4 - 2*s42)%p + 
        s2*s32*((5 + 3*b2 - 5*s4)%p*s4 + s3*(-11 - 9*b2 + 17*s4)%p)%p + 
        s22*s3*(s3*(6 + 9*b2 - 30*s4 - 10*b2*s4 + 18*s42)%p + 
          s4*(-1 + s4 + 4*s42 - b2*(1 + 3*s4)%p)%p)%p + 
        s23*s4*(s42*(-1 - b2 + s4)%p + s3*(7 - 2*b22 - 11*s4 - 2*s42 + 
            b2*(5 + 6*s4)%p)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
      s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
        s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
      s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
        s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + s15*s2*(-2*s32*(4*s3 + s4)%p - 
        s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 
          21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
        s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
      s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
          (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
          3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
            16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
        2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
          (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
         (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
            34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
          s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
      s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
        s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
          s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
        s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
            18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p)%p; 
  v5pt1 = s4*(s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p - 
     s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + s22*s4)%p + 
     s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
     s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(2*s15*s22 - 
     s32*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s14*s2*(s2 - 4*s3 - 3*s2*s4)%p + 
     s1*s3*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p - s2*(-1 + s4)%p*s4)%p + 
     s13*(2*s32 - 4*s2*s3*(1 + b2 - 2*s4)%p + s22*(-1 + s4)%p*s4)%p + 
     s12*s3*(s3*(3 + 4*b2 - 5*s4)%p + s2*(-1 + 6*s4 - 5*s42 + 
         b2*(-2 + 4*s4)%p)%p)%p)%p*(2*s113*s28 + s112*s28*(1 - 11*s4)%p + 
     s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*(s32 - s3*s4 - s22*s42)%p + 
     s111*s26*((6 + b2)%p*s2*s3 - 38*s32 + 6*s3*s4 + 
       5*s22*s4*(-1 + 5*s4)%p)%p + s1*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
      (s32*(2 - 4*b2*(-1 + s2)%p + 3*s2*(-2 + s4)%p - 7*s4)%p*s4 + 
       s2*s3*(5 + b2*(4 + 6*s2)%p + s2*(2 - 11*s4)%p - 3*s4)%p*s42 + 
       s22*(1 + b2 + 4*b2*s2 + s2*(4 - 5*s4)%p)%p*s43 + 
       s33*(-2 - 4*b2 + 7*s4)%p)%p + s110*s25*(10*s23*(1 - 3*s4)%p*s42 + 
       s22*s3*(3 + b2 - 27*s4 - 4*b2*s4)%p + 2*s3*(58*s32 - 13*s3*s4 + 
         s42)%p + s2*s3*((5 + 4*b2 - 31*s4)%p*s4 + s3*(-49 - 33*b2 + 197*s4)%p)%p)%p + 
     s19*s24*(10*s24*s43*(-1 + 2*s4)%p - 2*s32*(75*s32 - 20*s3*s4 + 
         2*s42)%p + 2*s23*s3*s4*(-6 + 24*s4 + b2*(-2 + 3*s4)%p)%p + 
       s2*s3*(2*s32*(56 + 69*b2 - 292*s4)%p + (1 + b2 - 9*s4)%p*s42 + 
         s3*s4*(-17 - 22*b2 + 121*s4)%p)%p + 
       s22*s3*(s4*(1 + b2 - 23*s4 - 18*b2*s4 + 66*s42)%p - 
         s3*(13 + 21*b2 + 5*b22 - 226*s4 - 153*b2*s4 + 427*s42)%p)%p)%p + 
     s12*s34*(-(s22*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*((3 + 2*b2)%p*s2 + 
          s22*(6 + 5*b2 - 9*s4)%p + s4)%p)%p + 
       s34*(1 + 4*b23 + b22*(8 - 24*s4)%p - 13*s4 + 31*s42 - 19*s43 + 
         b2*(5 - 36*s4 + 39*s42)%p)%p - s2*s3*(1 + b2 - s4)%p*s43*
        ((1 + b2 - s4)%p*s4 + s2*(12 + 8*b22 + b2*(20 - 13*s4)%p - 19*s4 + 
           3*s42)%p + s22*(8 + 22*b22 + b2*(30 - 73*s4)%p - 57*s4 + 
           53*s42)%p)%p + s33*(1 + b2 - s4)%p*s4*(-1 + 4*b22*(-1 + 3*s2)%p + 
         12*s4 - 19*s42 + 3*s2*(4 - 15*s4 + 7*s42)%p + 
         b2*(-4 + 20*s4 - 7*s2*(-4 + 5*s4)%p)%p)%p - s2*s32*(1 + b2 - s4)%p*s42*
        (10 + 2*b22*(6 + 5*s2)%p - 40*s4 + 22*s42 + 
         s2*(-14 - 11*s4 + 49*s42)%p - b2*(-24 + 36*s4 + s2*(9 + 52*s4)%p)%p)%p)%p + 
     s18*s23*(4*s34*(22*s3 - 5*s4)%p + 2*s24*s3*(9 + b2*(3 - 2*s4)%p - 21*s4)%p*
        s42 + s25*(5 - 7*s4)%p*s44 + s2*s32*
        (-5*s32*(21 + 46*b2 - 147*s4)%p + 2*s3*(5 + 21*b2 - 85*s4)%p*s4 + 
         s42*(-3*b2 + 16*s4)%p)%p + s22*s3*(-4*(1 + b2 - 4*s4)%p*s43 + 
         s32*(15 + 40*b22 + b2*(74 - 616*s4)%p - 524*s4 + 1233*s42)%p + 
         s3*s4*(-3*b22 + 10*(7 - 23*s4)%p*s4 + b2*(-4 + 91*s4)%p)%p)%p + 
       s23*s3*(-2*s42*(2 + b2*(2 - 16*s4)%p - 21*s4 + 37*s42)%p + 
         s3*(1 + 56*s4 - 422*s42 + 499*s43 + b22*(-1 + 22*s4)%p + 
           b2*(-1 + 89*s4 - 288*s42)%p)%p)%p)%p + 
     s13*s33*(s25*(4 + 2*b2 - 7*s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44 + 
       s34*(s3 - s4)%p*(5 + 12*b22 - 26*s4 + 25*s42 - 4*b2*(-4 + 9*s4)%p)%p + 
       s24*(1 + b2 - s4)%p*s43*(s3*(12 + 41*b2 + 25*b22 - 96*s4 - 
           111*b2*s4 + 96*s42)%p + s4*(3 - 2*s4 - 2*s42 + b2*(3 + 2*s4)%p)%p)%p + 
       s22*s3*s4*(s43*(5 + 5*b22 - 12*s4 + 7*s42 - 2*b2*(-5 + 6*s4)%p)%p + 
         s3*s4*(21 + 13*b23 + b22*(52 - 58*s4)%p - 101*s4 + 104*s42 - 
           20*s43 + 3*b2*(20 - 55*s4 + 22*s42)%p)%p + 
         s32*(-30 + 7*b23 + 96*s4 + 30*s42 - 116*s43 - 
           b22*(40 + 79*s4)%p + 5*b2*(-15 + 10*s4 + 37*s42)%p)%p)%p + 
       s23*s42*(s43*(2 + b22 + b2*(3 - 2*s4)%p - 3*s4 + s42)%p + 
         s3*s4*(16 + 6*b23 - 14*b22*(-2 + s4)%p - 43*s4 + 23*s42 + 4*s43 + 
           b2*(38 - 57*s4 + 4*s42)%p)%p + s32*(-16 + 46*b23 + 
           b22*(68 - 284*s4)%p - 91*s4 + 346*s42 - 243*s43 + 
           6*b2*(1 - 61*s4 + 80*s42)%p)%p)%p + 
       s2*s32*(s43*(2 + 3*b22 + b2*(5 - 8*s4)%p - 7*s4 + 5*s42)%p - 
         s32*(6 + 8*b23 + b22*(28 - 64*s4)%p - 69*s4 + 132*s42 - 57*s43 + 
           2*b2*(12 - 73*s4 + 57*s42)%p)%p + s3*s4*(5 + 8*b23 + 
           b22*(24 - 67*s4)%p - 61*s4 + 126*s42 - 62*s43 + 
           b2*(20 - 135*s4 + 122*s42)%p)%p)%p)%p + 
     s14*s32*(4*s35*(2 + 3*b2 - 4*s4)%p*(s3 - s4)%p + s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
        s44*(-1 + 2*s4)%p - s25*(1 + b2 - s4)%p*s43*
        (s4*(1 + s4 + 3*b2*s4 - 4*s42)%p + s3*(8 + 8*b22 + b2*(24 - 69*s4)%p - 
           76*s4 + 79*s42)%p)%p - s2*s33*(s42*(1 + 2*b22 + b2*(3 - 10*s4)%p - 
           8*s4 + 9*s42)%p + s32*(27 + 64*b2 + 28*b22 - 114*s4 - 100*b2*s4 + 
           75*s42)%p - s3*s4*(24 + 30*b22 + b2*(59 - 110*s4)%p - 110*s4 + 
           84*s42)%p)%p + s23*s3*s4*(-(s43*(7 + 3*b22 + b2*(11 - 8*s4)%p - 
            14*s4 + 5*s42)%p)%p + s32*(40 - 42*b23 - 16*s4 - 545*s42 + 
           621*s43 + 6*b22*(-4 + 71*s4)%p + b2*(60 + 367*s4 - 980*s42)%p)%p - 
         s3*s4*(23 + 6*b23 - 108*s4 + 73*s42 + 30*s43 - 
           5*b22*(-7 + 3*s4)%p + b2*(53 - 127*s4 - 17*s42)%p)%p)%p + 
       s24*s42*(-((1 + b2 - s4)%p*s43*(1 + s4)%p)%p + 
         s32*(9 - 45*b23 + 198*s4 - 636*s42 + 441*s43 + 
           b22*(-98 + 387*s4)%p + b2*(-41 + 605*s4 - 777*s42)%p)%p + 
         s3*s4*(-11 + 26*s4 + 8*s42 - 25*s43 - b22*(9 + 14*s4)%p + 
           b2*(-20 + 11*s4 + 39*s42)%p)%p)%p - s22*s32*
        (s43*(7 + 7*b22 - 26*s4 + 19*s42 - 5*b2*(-3 + 5*s4)%p)%p + 
         s3*s4*(10 + 6*b23 + b22*(27 - 61*s4)%p - 117*s4 + 201*s42 - 
           52*s43 + b2*(31 - 197*s4 + 114*s42)%p)%p + 
         s32*(-15 + 2*b23 + 138*s4 - 88*s42 - 159*s43 - 
           b22*(31 + 50*s4)%p + b2*(-45 + 151*s4 + 185*s42)%p)%p)%p)%p + 
     s17*s22*(s26*(-1 + s4)%p*s45 - 2*s34*(5*s32 + 5*s3*s4 - 2*s42)%p + 
       s25*s3*s43*(b2*(-4 + s4)%p + 6*(-2 + 3*s4)%p)%p + 
       s2*s33*(s32*(14 + 165*b2 - 424*s4)%p + s42*(-6 - b2 + 2*s4)%p + 
         2*s3*s4*(15 - 11*b2 + 39*s4)%p)%p + s22*s32*
        (s32*(15 - 90*b2 - 98*b22 + 525*s4 + 978*b2*s4 - 1512*s42)%p + 
         s42*(1 + b2 + 10*b2*s4 - 25*s42)%p + s3*s4*(-15 - 5*b2 + 8*b22 - 
           40*s4 - 151*b2*s4 + 289*s42)%p)%p + 
       s23*s3*(2*(3 + 3*b2 - 7*s4)%p*s44 + s3*s4*(1 + b2 + 16*b2*s4 + 
           12*b22*s4 - 113*s42 - 148*b2*s42 + 228*s43)%p + 
         s32*(-6 + 2*b23 + b22*(8 - 164*s4)%p - 87*s4 + 1000*s42 - 
           1413*s43 + b2*s4*(-314 + 1121*s4)%p)%p)%p + 
       s24*s3*s4*(2*s42*(3 + b2*(3 - 14*s4)%p - 19*s4 + 23*s42)%p + 
         s3*(-2 + b22*(4 - 38*s4)%p - 94*s4 + 405*s42 - 337*s43 + 
           b2*(5 - 147*s4 + 280*s42)%p)%p)%p)%p + 
     s15*s3*(4*s36*(s3 - s4)%p + s2*s34*(-4*s32*(9 + 8*b2 - 12*s4)%p + 
         s3*(35 + 36*b2 - 55*s4)%p*s4 + s42*(-3 - 4*b2 + 7*s4)%p)%p + 
       s22*s33*(s32*(57 + 79*b2 - 13*b22 - 128*s4 + 97*b2*s4 - 
           127*s42)%p + s42*(3 + 7*b2 + 3*b22 - 24*s4 - 22*b2*s4 + 
           25*s42)%p - s3*s4*(45 + 80*b2 + 22*b22 - 173*s4 - 89*b2*s4 + 
           66*s42)%p)%p + s26*(-((1 + b2 - s4)%p*s45*(-1 + 2*s4)%p)%p + 
         s3*s43*(2 + b22*(4 - 13*s4)%p - 29*s4 + 53*s42 - 26*s43 + 
           b2*(7 - 44*s4 + 39*s42)%p)%p)%p + s23*s32*
        (s43*(8 + 3*b22 + b2*(13 - 11*s4)%p - 25*s4 + 9*s42)%p + 
         s3*s4*(10 + 2*b23 + b22*(14 - 4*s4)%p - 111*s4 + 119*s42 + 
           86*s43 + b2*(23 - 125*s4 - 60*s42)%p)%p + 
         s32*(-20 + 14*b23 + 110*s4 + 436*s42 - 948*s43 - 
           4*b22*(1 + 79*s4)%p + b2*(-40 - 140*s4 + 1119*s42)%p)%p)%p + 
       s25*s42*((1 + b2 - s4)%p*s44 + s3*s4*(3 + 12*b22*s4 - 34*s42 + 
           35*s43 + b2*(3 + 16*s4 - 46*s42)%p)%p + 
         s32*(12*b23 + b22*(48 - 205*s4)%p + b2*(34 - 426*s4 + 551*s42)%p - 
           2*(1 + 90*s4 - 272*s42 + 186*s43)%p)%p)%p + 
       s24*s3*s4*(s43*(3 - 7*s42 + b2*(3 + 6*s4)%p)%p + 
         s3*s4*(13 - 52*s4 - 36*s42 + 113*s43 + b22*(9 + 30*s4)%p + 
           b2*(22 - 18*s4 - 133*s42)%p)%p + s32*(35*b23 + b22*(62 - 540*s4)%p + 
           b2*(-10 - 717*s4 + 1543*s42)%p - 3*(10 + 47*s4 - 369*s42 + 
             374*s43)%p)%p)%p)%p + s16*s2*s3*(s26*(3 + b2 - 3*s4)%p*s44 - 
       2*s34*(6*s32 - 7*s3*s4 + s42)%p + s2*s33*((8 + 7*b2 - 16*s4)%p*s42 + 
         s3*s4*(-55 - 26*b2 + 41*s4)%p + s32*(49 - 21*b2 + 55*s4)%p)%p + 
       s25*s42*(4*b2*s42*(-1 + 3*s4)%p + 2*b22*s3*(-3 + 16*s4)%p + 
         s42*(-4 + 17*s4 - 15*s42)%p - 3*b2*s3*(3 - 39*s4 + 49*s42)%p + 
         2*s3*s4*(38 - 104*s4 + 65*s42)%p)%p + s22*s32*
        (-(s42*(3 + b22 + b2*(5 - 6*s4)%p - 20*s4 + 7*s42)%p)%p + 
         s32*(-55 + 92*b22 + b2*(5 - 672*s4)%p - 155*s4 + 858*s42)%p - 
         s3*s4*(-40 + b22 + 96*s4 + 118*s42 - 9*b2*(5 + 7*s4)%p)%p)%p + 
       s24*s4*(2*s44*(-2 - 2*b2 + 3*s4)%p + s32*(12 - 8*b23 + 183*s4 - 
           995*s42 + 948*s43 + b22*(-32 + 263*s4)%p + 
           b2*(-12 + 523*s4 - 1062*s42)%p)%p - s3*s4*(3 + 18*b22*s4 - 89*s42 + 
           124*s43 + b2*(3 + 24*s4 - 118*s42)%p)%p)%p + 
       s23*s3*(s43*(-3 + 19*s42 - 3*b2*(1 + 4*s4)%p)%p + 
         s3*s4*(-5 + 46*s4 + 58*s42 - 249*s43 - b22*(3 + 26*s4)%p + 
           b2*(-8 + 15*s4 + 207*s42)%p)%p + s32*(-10*b23 + 
           2*b22*(-7 + 184*s4)%p + b2*(15 + 410*s4 - 1698*s42)%p + 
           3*(5 + 5*s4 - 353*s42 + 565*s43)%p)%p)%p)%p)%p; 
  v6pt1= -(s3*s4*(s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p - 
      s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + s22*s4)%p + 
      s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
      s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(s16*s23*(s2 + 2*s3 - s4)%p + 
      s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + 
        s2*(3 + 2*b2 - 3*s4)%p*s4)%p - 2*s15*s22*(3*s32 + 2*s2*s3*s4 + 
        s2*(s2 - s4)%p*s4)%p + s12*s32*(s2*s42*(-1 - b2 + s4)%p - 
        s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p + s32*(-3 - 4*b2 + 5*s4)%p + 
        s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p + 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s13*s3*(-2*s33 - s23*s4 + s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p + s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 
            6*b2*s4 - 9*s42)%p)%p)%p)%p*(-4*s110*s25 - s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42 + 
      s1*s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*(s3*(2 + 4*b2 - 7*s4)%p + 
        s2*(4 + 4*b2 - 3*s4)%p*s4)%p + s19*s24*(12*s3 - 2*s4 + 
        s2*(-4 - 3*b2 + 16*s4)%p)%p + s18*s23*(s2*s3*(8 + 13*b2 - 48*s4)%p + 
        2*s3*(-4*s3 + s4)%p + s2*s4*(-1 - b2 + 7*s4)%p - 
        s22*(1 + b2 - 14*s4 - 10*b2*s4 + 25*s42)%p)%p - 
      s12*s33*(1 + b2 - s4)%p*(s2*(1 + b2 - s4)%p*s42*(s2*(6 + 4*b2 - 2*s4)%p + 
          s4)%p + s32*(1 + 4*b22 + b2*(4 - 20*s4)%p - 12*s4 + 19*s42)%p + 
        s2*s3*s4*(8 + 12*b22 - 33*s4 + 21*s42 - 5*b2*(-4 + 7*s4)%p)%p)%p + 
      s17*s22*(2*s32*(-4*s3 + s4)%p + s23*s4*(3 + b2*(3 - 12*s4)%p - 18*s4 + 
          19*s42)%p - s2*s3*(s3*(-8 + 9*b2 - 32*s4)%p + s4*(1 - 2*b2 + 7*s4)%p)%p + 
        s22*(3*(1 + b2 - 3*s4)%p*s42 + s3*(-1 + 3*b2 + 3*b22 - 30*s4 - 
            44*b2*s4 + 75*s42)%p)%p)%p + s16*s2*(2*s33*(6*s3 - s4)%p + 
        s2*s32*(-21*b2*s3 + 32*s3*(-1 + s4)%p + (5 + 3*b2 - 7*s4)%p*s4)%p + 
        s24*s42*(-3 + 10*s4 - 7*s42 + b2*(-3 + 6*s4)%p)%p - 
        s23*((3 + 3*b2 - 5*s4)%p*s43 + s3*(1 + b2 - s4 + 11*b2*s4 + 
            9*b22*s4 - 41*s42 - 55*b2*s42 + 57*s43)%p)%p - 
        s22*s3*(s4*(1 + b2 - 2*s4 + 5*b2*s4 - 9*s42)%p + 
          s3*(-14 + 2*b22 + 20*s4 + 50*s42 - b2*(13 + 30*s4)%p)%p)%p)%p + 
      s15*(-4*s35 - s25*(1 + b2 - s4)%p*(-1 + s4)%p*s43 + 
        s2*s33*(4*s3*(7 + 8*b2 - 12*s4)%p + s4*(-3 - 4*b2 + 7*s4)%p)%p + 
        s22*s32*(s4*(2 + 4*b2 + b22 - 13*s4 - 8*b2*s4 + 9*s42)%p - 
          s3*(26 + 47*b2 + 17*b22 - 100*s4 - 68*b2*s4 + 50*s42)%p)%p + 
        s23*s3*(s42*(2 - s4 - 5*s42 + b2*(2 + 4*s4)%p)%p + 
          s3*(4 - 34*s4 + 16*s42 + 38*s43 + b22*(4 + 6*s4)%p + 
            b2*(8 - 29*s4 - 37*s42)%p)%p)%p + s24*((1 + b2 - s4)%p*s44 + 
          s3*s4*(2 + s4 + 9*b22*s4 - 24*s42 + 21*s43 + 
            b2*(2 + 13*s4 - 30*s42)%p)%p)%p)%p + 
      s13*s32*(2*s23*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*(2 + s4)%p - 
        s33*(5 + 12*b22 - 26*s4 + 25*s42 - 4*b2*(-4 + 9*s4)%p)%p + 
        s22*(1 + b2 - s4)%p*s4*((2 + b2 - s4)%p*s42 + 
          2*s3*(6 + 4*b22 + b2*(11 - 14*s4)%p - 21*s4 + 7*s42)%p)%p + 
        s2*s3*(s42*(2 + 3*b22 + b2*(5 - 8*s4)%p - 7*s4 + 5*s42)%p + 
          s3*(4 + 8*b23 + b22*(20 - 64*s4)%p - 49*s4 + 106*s42 - 57*s43 + 
            2*b2*(8 - 57*s4 + 57*s42)%p)%p)%p)%p - 
      s14*s3*(4*s34*(2 + 3*b2 - 4*s4)%p + s23*(1 + b2 - s4)%p*s4*
         (s42*(1 + s4)%p + 2*s3*(4 + 4*b2 - 9*s4 + 3*b2*s4 - 7*s42)%p)%p + 
        s24*s42*(3*b22*s4 + (-1 + s4)%p*(-1 + s4)%p*(1 + 3*s4)%p + 
          b2*(1 + 5*s4 - 6*s42)%p)%p + s2*s32*
         (s4*(1 + 3*b2 + 2*b22 - 8*s4 - 10*b2*s4 + 9*s42)%p - 
          s3*(19 + 48*b2 + 28*b22 - 90*s4 - 100*b2*s4 + 75*s42)%p)%p + 
        s22*s3*(s42*(4 + 2*b22 - 7*b2*(-1 + s4)%p - 11*s4 + 5*s42)%p + 
          s3*(6 + 4*b23 + b22*(16 - 43*s4)%p - 66*s4 + 114*s42 - 38*s43 + 
            b2*(18 - 115*s4 + 81*s42)%p)%p)%p)%p)%p)%p; 

 v1pt2 = -(s3*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
      s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + 
        s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 2*s15*s22*(3*s32 + 2*s2*s3*s4 + 
        s2*(s2 - s4)%p*s4)%p + s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + 
        s2*(1 + b2 - s4)%p*s42 + s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
        s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 
            6*b2*s4 - 9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
      s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
        s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
      s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
        s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + s15*s2*(-2*s32*(4*s3 + s4)%p - 
        s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 
          21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
        s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
      s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
          (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
          3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
            16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
        2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
          (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
         (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
            34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
          s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
      s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
        s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
          s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
        s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
            18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
     (-6*s116*s28*(s2 - s4)%p - s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44 + 
      s1*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(s3*(3 + 7*b2 - 2*s2 - 12*s4)%p + 
        s4*(-s22 + s2*(4 + 4*b2 - 5*s4)%p + s4)%p)%p + s115*s27*(s2 - s4)%p*
       (18*s3 - 2*s4 + s2*(-5 + 37*s4)%p)%p - s12*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*
       (s32*(3 + 16*b22 - 6*s2 + b2*(14 - 14*s2 - 67*s4)%p - 33*s4 + 
          22*s2*s4 + 61*s42)%p + s2*s42*((3 + b2 - 3*s4)%p*s4 + 
          s22*(-5 - 6*b2 + 7*s4)%p + s2*(6 + 13*b2 + 4*b22 - 15*s4 - 
            11*b2*s4 + 7*s42)%p)%p + s3*s4*(-3*s22*(5 + 7*b2 - 9*s4)%p + 
          (3 + 5*b2 - 9*s4)%p*s4 + s2*(12 + 40*b2 + 24*b22 - 65*s4 - 
            77*b2*s4 + 57*s42)%p)%p)%p + s113*s25*(6*s32*(13*s3 - s4)%p*s4 + 
        5*s24*s4*(1 + b2 - 13*s4 + 28*s42)%p + 
        s2*s3*(-294*s32 + s3*s4*(19 + 23*s4)%p + s42*(-4 - b2 + 24*s4)%p)%p + 
        s22*(s32*(35 + 24*b2 - 215*s4)%p + 5*s43*(-1 + b2 + 5*s4)%p + 
          s3*s4*(-4 - 21*b2 + 101*s4 + 69*b2*s4 - 317*s42)%p)%p + 
        s23*(s3*(8 + b2*(22 - 69*s4)%p - 125*s4 + 317*s42)%p - 
          10*s42*(b2 + 2*s4*(-2 + 7*s4)%p)%p)%p)%p - 
      s114*s26*(2*s3*s4*(3*s3 + 2*s4)%p + s23*(1 + b2 - 28*s4 + 97*s42)%p + 
        s2*(-42*s32 + s3*(17 + 12*b2 - 115*s4)%p*s4 + 
          s42*(-1 + b2 + 11*s4)%p)%p - s22*(s3*(21 + 12*b2 - 115*s4)%p + 
          s4*(2*b2 + s4*(-17 + 97*s4)%p)%p)%p)%p + s112*s24*
       (10*s33*s4*(-9*s3 + 2*s4)%p - 10*s25*s42*(1 + b2 - 8*s4 + 12*s42)%p + 
        s2*s32*(630*s32 + s3*(15 + 120*b2 - 469*s4)%p*s4 + 
          s42*(-3 + 2*b2 + 29*s4)%p)%p - s22*s3*
         (s32*(371 + 396*b2 - 1633*s4)%p + s3*s4*(-3 - 36*b2 + 105*s4 + 
            15*b2*s4 + 16*s42)%p + s42*(1 + 4*b2 - 3*b22 - 22*s4 - 4*b2*s4 + 
            61*s42)%p)%p - s23*(10*s44*(-1 + b2 + 3*s4)%p + 
          s32*(-19 + 154*s4 - 443*s42 + b2*(22 + 97*s4)%p)%p + 
          2*s3*s4*(3*b22 + 4*b2*s4*(-13 + 21*s4)%p + 
            s4*(-11 + 127*s4 - 246*s42)%p)%p)%p + 
        s24*(10*s43*(2*b2 + s4*(-5 + 12*s4)%p)%p + s3*(1 + 3*b22 - 44*s4 + 
            315*s42 - 492*s43 + 4*b2*(1 - 27*s4 + 42*s42)%p)%p)%p)%p + 
      s111*s23*(-2*s34*s4*(3*s3 + 5*s4)%p + s26*s43*(10 + 10*b2 - 55*s4 + 
          61*s42)%p + s2*s33*(-714*s32 + 2*(10 + 9*b2 - 56*s4)%p*s42 + 
          5*s3*s4*(5 - 36*b2 + 113*s4)%p)%p + s22*s32*
         (5*s32*(189 + 240*b2 - 701*s4)%p + s42*(-4 + 15*b2 + 5*b22 + 
            13*s4 - 14*b2*s4 - 55*s42)%p + s3*s4*(6 + 21*b2 + 60*b22 - 
            153*s4 - 638*b2*s4 + 1213*s42)%p)%p - 
        s23*s3*(s32*(226 + 144*b22 + b2*(353 - 1936*s4)%p - 1925*s4 + 
            3861*s42)%p + s43*(-5 + 13*b22 + 50*s4 - 85*s42 + 
            2*b2*(-8 + 3*s4)%p)%p + s3*s4*(4 + 16*s4 - 249*s42 + 59*s43 + 
            b22*(-10 + 7*s4)%p + b2*(21 + 165*s4 - 80*s42)%p)%p)%p + 
        s24*(10*s45*(-1 + b2 + 2*s4)%p + 2*s3*s42*(13*b22 - 
            5*s4*(5 - 35*s4 + 47*s42)%p + b2*(1 - 105*s4 + 112*s42)%p)%p + 
          s32*(10 - 79*s4 + 252*s42 - 451*s43 + b22*(-15 + 7*s4)%p + 
            b2*(8 + 111*s4 + 130*s42)%p)%p)%p - 
        s25*s4*(s43*(20*b2 + s4*(-35 + 61*s4)%p)%p + 
          s3*(13*b22 + 2*b2*(9 - 108*s4 + 112*s42)%p + 
            5*(1 - 20*s4 + 87*s42 - 94*s43)%p)%p)%p)%p + s13*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
       s4*(s33*(1 + 12*b23 - 30*s4 + 150*s42 - 172*s43 - 
          4*b22*(-4 + 8*s2 + 29*s4)%p - 2*s2*(3 - 30*s4 + 50*s42)%p + 
          b2*(7 - 120*s4 + 266*s42 + 4*s2*(-7 + 30*s4)%p)%p)%p + 
        s22*s43*(s4*(3 - 2*b22 - 5*s4 + b2*s4 + s42)%p - 
          s22*(10 + 9*b22 - 27*s4 + 18*s42 - 3*b2*(-7 + 9*s4)%p)%p + 
          s2*(4 - b22*(-10 + s4)%p - 15*s4 + 11*s42 + 2*s43 - 
            b2*(-16 + 22*s4 + s42)%p)%p)%p + s2*s3*s42*
         (s4*(9 + 15*b2 + 2*b22 - 36*s4 - 23*b2*s4 + 27*s42)%p - 
          s22*(45 + 62*b22 + b2*(111 - 182*s4)%p - 154*s4 + 123*s42)%p + 
          s2*(18 + 20*b23 - 125*s4 + 198*s42 - 77*s43 - 
            18*b22*(-5 + 6*s4)%p + b2*(84 - 278*s4 + 165*s42)%p)%p)%p + 
        s32*s4*(s4*(3 + 8*b22 + b2*(10 - 36*s4)%p - 24*s4 + 34*s42)%p - 
          s22*(39 + 93*b22 + b2*(127 - 298*s4)%p - 209*s4 + 217*s42)%p + 
          s2*(44*b23 - 3*b22*(-36 + 95*s4)%p + b2*(68 - 461*s4 + 514*s42)%p + 
            3*(4 - 51*s4 + 139*s42 - 93*s43)%p)%p)%p)%p + s14*s34*(1 + b2 - s4)%p*
       (s25*s44*(10 + 2*b23 + b22*(19 - 21*s4)%p - 38*s4 + 48*s42 - 
          20*s43 + b2*(27 - 64*s4 + 39*s42)%p)%p - 
        s33*s4*(s4*(1 + 4*b23 + b22*(8 - 44*s4)%p - 21*s4 + 78*s42 - 
            70*s43 + b2*(5 - 62*s4 + 106*s42)%p)%p - 
          s3*(9 + 60*b23 - 120*s4 + 366*s42 - 295*s43 - 
            20*b22*(-5 + 17*s4)%p + b2*(53 - 412*s4 + 570*s42)%p)%p)%p + 
        s2*s32*(s43*(-9 + b23 + 81*s4 - 175*s42 + 103*s43 + 
            b22*(-19 + 44*s4)%p + b2*(-27 + 145*s4 - 142*s42)%p)%p + 
          2*s32*(1 + 12*b23 - 27*s4 + 120*s42 - 122*s43 - 
            4*b22*(-4 + 25*s4)%p + b2*(7 - 106*s4 + 206*s42)%p)%p - 
          s3*s4*(4 + 24*b24 + b23*(84 - 369*s4)%p - 131*s4 + 786*s42 - 
            1430*s43 + 767*s44 + b22*(84 - 907*s4 + 1335*s42)%p + 
            b2*(32 - 635*s4 + 2171*s42 - 1753*s43)%p)%p)%p + 
        s22*s3*s4*(s43*(-9 + 10*b23 + b22*(14 - 22*s4)%p + 40*s4 - 
            46*s42 + 11*s43 + b2*(-7 + 15*s4 + s42)%p)%p + 
          s32*(37 + 149*b23 + b22*(307 - 927*s4)%p - 432*s4 + 1168*s42 - 
            849*s43 + b2*(191 - 1307*s4 + 1617*s42)%p)%p - 
          s3*s4*(18 + 28*b24 - 267*s4 + 937*s42 - 1090*s43 + 370*s44 - 
            5*b23*(-35 + 61*s4)%p + b22*(259 - 1144*s4 + 887*s42)%p + 
            b2*(129 - 1071*s4 + 2045*s42 - 980*s43)%p)%p)%p + 
        s24*s43*(s3*(70 + 59*b23 + b22*(221 - 337*s4)%p - 341*s4 + 
            525*s42 - 258*s43 + b2*(228 - 713*s4 + 536*s42)%p)%p + 
          s4*(-1 + 5*s4 - 2*b23*s4 - 15*s43 + 11*s44 + 
            b22*(-8 - 5*s4 + 13*s42)%p + b2*(-9 + 9*s4 + 18*s42 - 
              22*s43)%p)%p)%p - s23*s42*(s43*(1 + 2*b22*(-2 + s4)%p - 5*s42 + 
            4*s43 + b2*(-3 + 7*s4 - 6*s42)%p)%p - s32*(105 + 188*b23 - 
            729*s4 + 1413*s42 - 821*s43 - 9*b22*(-57 + 116*s4)%p + 
            b2*(419 - 1803*s4 + 1674*s42)%p)%p + s3*s4*(12 + b23*(50 - 15*s4)%p - 
            105*s4 + 218*s42 - 113*s43 - 20*s44 + 
            b22*(126 - 237*s4 + 23*s42)%p + 3*b2*(28 - 115*s4 + 103*s42 + 
              4*s43)%p)%p)%p)%p + s110*s22*(6*s35*(13*s3 - 2*s4)%p*s4 - 
        s27*s44*(5 + 5*b2 - 20*s4 + 17*s42)%p + 
        s2*s34*(462*s32 + s3*s4*(-203 - 60*b2 + 17*s4)%p + 
          s42*(-5 - 25*b2 + 63*s4)%p)%p + s22*s33*
         (s32*(-1225 - 1740*b2 + 3943*s4)%p + s3*s4*(77 + 66*b2 - 120*b22 + 
            15*s4 + 1002*b2*s4 - 1540*s42)%p + s42*(17 + 8*b2 - 11*b22 - 
            110*s4 - 82*b2*s4 + 265*s42)%p)%p + 
        s26*(s45*(10*b2 + s4*(-13 + 17*s4)%p)%p + s3*s42*(10 + 22*b22 - 
            120*s4 + 355*s42 - 283*s43 + 16*b2*(2 - 14*s4 + 11*s42)%p)%p)%p + 
        s23*s32*(5*s32*(127 + 144*b22 + b2*(279 - 1162*s4)%p - 980*s4 + 
            1671*s42)%p + s42*(-2 + b22*(9 - 21*s4)%p + 16*s4 - 21*s42 + 
            49*s43 + b2*(1 - 62*s4 + 38*s42)%p)%p + 
          s3*s4*(5 + 12*b23 + b22*(38 - 278*s4)%p - 58*s4 + 528*s42 - 
            1761*s43 + 4*b2*(14 - 50*s4 + 357*s42)%p)%p)%p - 
        s25*(s46*(-5 + 5*b2 + 7*s4)%p + s3*s43*(44*b22 + 
            s4*(-60 + 285*s4 - 283*s42)%p + 4*b2*(2 - 55*s4 + 44*s42)%p)%p + 
          s32*(-2 + 40*s4 - 125*s42 + 162*s43 - 201*s44 + 
            b22*(-3 - 60*s4 + 31*s42)%p + b2*(-5 + 26*s4 + 236*s42 + 
              24*s43)%p)%p)%p + s24*s3*(2*s44*(11*b22 + 2*b2*(-6 + s4)%p - 
            5*(1 - 6*s4 + 7*s42)%p)%p - s32*(81 + 12*b23 + 
            b22*(89 - 620*s4)%p - 1066*s4 + 4176*s42 - 5061*s43 + 
            2*b2*(96 - 809*s4 + 1966*s42)%p)%p + 
          s3*s4*(b22*(-12 - 39*s4 + 31*s42)%p + b2*(-6 + 80*s4 + 310*s42 - 
              176*s43)%p + s4*(16 + 34*s4 - 331*s42 + 149*s43)%p)%p)%p)%p + 
      s19*s2*(2*s36*s4*(-27*s3 + 7*s4)%p + s28*s45*(1 + b2 - 3*s4 + 
          2*s42)%p + s2*s35*(-162*s32 + s3*(297 + 312*b2 - 475*s4)%p*s4 + 
          s42*(-36 - 17*b2 + 64*s4)%p)%p + s22*s34*
         (s32*(889 + 1368*b2 - 2525*s4)%p + s3*s4*(-288 - 571*b2 - 120*b22 + 
            987*s4 + 257*b2*s4 + 13*s42)%p - s42*(4 + 34*b2 + 17*b22 - 
            45*s4 - 131*b2*s4 + 169*s42)%p)%p - s27*s43*
         (2*s43*(b2 + (-1 + s4)%p*s4)%p + s3*(10 + 18*b22 - 80*s4 + 171*s42 - 
            105*s43 + b2*(28 - 126*s4 + 81*s42)%p)%p)%p - 
        s23*s33*(s32*(884 + 1440*b22 + b2*(2324 - 8235*s4)%p - 6237*s4 + 
            9333*s42)%p + s42*(-6 + 9*b23 + b22*(8 - 47*s4)%p + 75*s4 - 
            248*s42 + 343*s43 + b2*(-18 + 40*s4 - 153*s42)%p)%p + 
          s3*s4*(-51 + 36*b23 + 298*s4 + 403*s42 - 2382*s43 - 
            b22*(27 + 598*s4)%p + b2*(-119 + 54*s4 + 2381*s42)%p)%p)%p + 
        s24*s32*(s43*(7 - 25*s4 + 14*s42 - 16*s43 + b22*(-30 + 34*s4)%p + 
            b2*(-5 + 100*s4 - 52*s42)%p)%p + s32*(220 + 144*b23 + 
            b22*(614 - 3030*s4)%p - 2955*s4 + 10651*s42 - 11140*s43 + 
            b2*(700 - 6209*s4 + 11796*s42)%p)%p + s3*s4*(-2 - 23*s4 + 188*s42 - 
            900*s43 + 1569*s44 - 9*b23*(-2 + 5*s4)%p + 
            2*b22*(19 - 93*s4 + 262*s42)%p + b2*(3 - 234*s4 + 598*s42 - 
              1741*s43)%p)%p)%p + s26*(s47*(-1 + b2 + s4)%p + 
          s3*s44*(36*b22 + s4*(-40 + 137*s4 - 105*s42)%p + 
            b2*(12 - 125*s4 + 81*s42)%p)%p + s32*s4*(-7 + 62*s4 - 89*s42 - 
            17*s43 + 19*s44 + 2*b22*(-5 - 47*s4 + 27*s42)%p + 
            b2*(-17 + 28*s4 + 272*s42 - 104*s43)%p)%p)%p + 
        s25*s3*(s45*(10 - 18*b22 - b2*(-16 + s4)%p - 40*s4 + 34*s42)%p + 
          s3*s42*(b22*(40 + 60*s4 - 54*s42)%p + 2*b2*(11 - 58*s4 - 
              154*s42 + 102*s43)%p - s4*(25 + 37*s4 - 269*s42 + 155*s43)%p)%p + 
          s32*(-12 + 331*s4 - 2050*s42 + 4896*s43 - 4013*s44 + 
            9*b23*(-1 + 5*s4)%p + b22*(-42 + 363*s4 - 1072*s42)%p + 
            b2*(-41 + 756*s4 - 3011*s42 + 4283*s43)%p)%p)%p)%p + 
      s16*s32*(s27*s44*(2*b2*(-1 + s4)%p*(-1 + s4)%p*(1 + 3*s4)%p + 
          b22*(1 + 4*s4 - 3*s42)%p - (-1 + s4)%p*(-1 + s4)%p*(-1 + 3*s42)%p)%p + 
        s35*s4*(-(s4*(13 + 36*b2 + 24*b22 - 62*s4 - 80*b2*s4 + 61*s42)%p)%p + 
          s3*(51 + 160*b2 + 120*b22 - 222*s4 - 320*b2*s4 + 207*s42)%p)%p + 
        s22*s33*(-(s32*(95 + 396*b23 + b22*(791 - 2568*s4)%p - 1154*s4 + 
             3286*s42 - 2521*s43 + b2*(488 - 3530*s4 + 4644*s42)%p)%p)%p + 
          s3*s4*(62 + 114*b24 + b23*(554 - 1237*s4)%p - 934*s4 + 3520*s42 - 
            4501*s43 + 1725*s44 + b22*(777 - 4054*s4 + 3761*s42)%p + 
            b2*(396 - 3652*s4 + 7892*s42 - 4363*s43)%p)%p + 
          s42*(-3 + 6*b24 + b23*(20 - 60*s4)%p + 59*s4 - 251*s42 + 
            337*s43 - 122*s44 + b22*(12 - 68*s4 + 73*s42)%p + 
            4*b2*(-1 + 16*s4 - 47*s42 + 24*s43)%p)%p)%p + 
        s26*(s45*((-1 + s4)%p*(-1 + s4)%p*s4*(1 + 3*s4)%p - 2*b2*(-1 + s4)%p*(-1 + s4)%p*(2 + 3*s4)%p + 
            b22*(-4 - 3*s4 + 3*s42)%p)%p + s3*s43*(27 - 154*s4 + 316*s42 - 
            286*s43 + 97*s44 - 6*b23*(-3 + 2*s4)%p + 
            b22*(77 - 154*s4 + 103*s42)%p - 4*b2*(-21 + 78*s4 - 101*s42 + 
              47*s43)%p)%p)%p + s2*s34*(2*s32*(23 + 72*b22 + b2*(84 - 208*s4)%p - 
            130*s4 + 143*s42)%p + s42*(18 + 8*b23 + b22*(49 - 144*s4)%p - 
            174*s4 + 411*s42 - 269*s43 + b2*(57 - 344*s4 + 389*s42)%p)%p + 
          s3*s4*(-360*b23 + b22*(-861 + 1838*s4)%p + 
            b2*(-620 + 2938*s4 - 2848*s42)%p + 3*(-45 + 362*s4 - 764*s42 + 
              461*s43)%p)%p)%p + s24*s3*s4*
         (s43*(18*b23*s4 + b22*(10 + 15*s4 - 23*s42)%p + 
            b2*(8 - 30*s4 + 34*s42 - 24*s43)%p + s4*(-15 + 51*s4 - 65*s42 + 
              29*s43)%p)%p + s32*(130 + 125*b24 + b23*(688 - 2052*s4)%p - 
            1772*s4 + 6870*s42 - 10131*s43 + 5025*s44 + 
            b22*(1067 - 6490*s4 + 8005*s42)%p - 2*b2*(-318 + 3054*s4 - 
              7651*s42 + 5541*s43)%p)%p - s3*s4*(3 - 69*s4 + 24*b24*s4 + 
            210*s42 + 26*s43 - 676*s44 + 534*s45 + 
            b23*(56 + 45*s4 - 232*s42)%p + b22*(107 - 244*s4 - 311*s42 + 
              833*s43)%p + b2*(52 - 323*s4 + 276*s42 + 865*s43 - 
              1157*s44)%p)%p)%p + s23*s32*
         (s32*(30 + 90*b24 + b23*(342 - 1911*s4)%p - 880*s4 + 5189*s42 - 
            10010*s43 + 5993*s44 + b22*(399 - 4782*s4 + 8365*s42)%p + 
            b2*(185 - 3666*s4 + 13515*s42 - 12485*s43)%p)%p + 
          s43*(-3 + 3*s4 + 49*s42 - 150*s43 + 115*s44 - 
            4*b23*(-7 + 4*s4)%p + b22*(49 - 147*s4 + 115*s42)%p - 
            4*b2*(-4 + 30*s4 - 63*s42 + 53*s43)%p)%p - 
          s3*s4*(4 + b24*(30 - 49*s4)%p - 167*s4 + 1131*s42 - 2363*s43 + 
            1366*s44 + 171*s45 + 2*b23*(58 - 325*s4 + 165*s42)%p + 
            b22*(128 - 1413*s4 + 2727*s42 - 493*s43)%p + 
            b2*(48 - 942*s4 + 3590*s42 - 3572*s43 + 48*s44)%p)%p)%p + 
        s25*s42*(s44*(-(b22*(-3 + s4)%p)%p + 2*b2*(-1 + s4)%p*(-1 + s4)%p - 
            (-1 + s4)%p*(-1 + s4)%p*(1 + s4)%p)%p + s32*(120 + 24*b24 + 
            b23*(281 - 536*s4)%p - 1024*s4 + 2925*s42 - 3472*s43 + 
            1465*s44 + b22*(618 - 2392*s4 + 2266*s42)%p + 
            b2*(475 - 2885*s4 + 5403*s42 - 3216*s43)%p)%p - 
          s3*s4*(-12*b23*(-3 + s4)%p*s4 + b22*(10 + 74*s4 - 127*s42 + 
              71*s43)%p + b2*(8 + 22*s4 - 144*s42 + 208*s43 - 118*s44)%p + 
            s4*(-2 - 23*s4 + 95*s42 - 129*s43 + 59*s44)%p)%p)%p)%p - 
      s17*s3*(s28*s45*(b22 + 2*b2*(-1 + s4)%p*(-1 + s4)%p - (-1 + s4)%p*(-1 + s4)%p*
           (-1 + 2*s4)%p)%p + 4*s36*s4*((3 + 4*b2 - 6*s4)%p*s4 + 
          s3*(-10 - 15*b2 + 19*s4)%p)%p + s2*s35*(-8*s32*(7 + 12*b2 - 16*s4)%p - 
          s42*(40 + 83*b2 + 36*b22 - 197*s4 - 194*b2*s4 + 199*s42)%p + 
          s3*s4*(226 + 645*b2 + 420*b22 - 985*s4 - 1272*b2*s4 + 909*s42)%p)%p + 
        s22*s34*(s32*(274 + 720*b22 + b2*(913 - 2522*s4)%p - 1659*s4 + 
            2003*s42)%p + s3*s4*(-226 - 348*b23 + 1808*s4 - 3611*s42 + 
            1867*s43 + b22*(-1111 + 2095*s4)%p + b2*(-949 + 4275*s4 - 
              3594*s42)%p)%p + s42*(16 - 19*b23 - 149*s4 + 330*s42 - 
            173*s43 + 8*b22*(-3 + 5*s4)%p + b2*(16 - 122*s4 + 115*s42)%p)%p)%p + 
        s23*s33*(-(s32*(234 + 624*b23 + b22*(1481 - 5465*s4)%p - 2961*s4 + 
             9086*s42 - 7643*s43 + b2*(1056 - 8271*s4 + 12098*s42)%p)%p)%p + 
          s42*(-1 + s4 + 47*s42 - 197*s43 + 220*s44 - 
            2*b23*(-6 + 5*s4)%p + 2*b22*(11 - 62*s4 + 66*s42)%p + 
            b2*(7 - 106*s4 + 286*s42 - 329*s43)%p)%p + 
          s3*s4*(48 + 18*b24 + b23*(221 - 273*s4)%p - 710*s4 + 2452*s42 - 
            2174*s43 - 198*s44 + b22*(466 - 1979*s4 + 694*s42)%p + 
            b2*(296 - 2424*s4 + 4062*s42 - 301*s43)%p)%p)%p + 
        s26*((b22 - (-1 + s4)%p*(-1 + s4)%p)%p*s47 + s32*s42*(51 - 411*s4 + 
            1120*s42 - 1329*s43 + 585*s44 - 6*b23*(-6 + 7*s4)%p + 
            b22*(157 - 433*s4 + 443*s42)%p + b2*(164 - 867*s4 + 1513*s42 - 
              974*s43)%p)%p + s3*s44*(b22*(-24 - 18*s4 + 19*s42)%p + 
            b2*(-18 + 23*s4 + 55*s42 - 44*s43)%p + s4*(7 + 7*s4 - 39*s42 + 
              25*s43)%p)%p)%p + s27*(-2*s46*(b22 + b2*(-1 + s4)%p*(-1 + s4)%p - 
            (-1 + s4)%p*(-1 + s4)%p*s4)%p + s3*s43*(5 - 16*s4 - 4*s42 + 38*s43 - 
            23*s44 + b22*(6 + 27*s4 - 19*s42)%p + b2*(11 + 4*s4 - 65*s42 + 
              42*s43)%p)%p)%p + s24*s32*(s32*(40 + 42*b24 + 
            b23*(248 - 1553*s4)%p - 1185*s4 + 7316*s42 - 15229*s43 + 
            9976*s44 + b22*(376 - 4803*s4 + 9440*s42)%p + 
            b2*(210 - 4326*s4 + 17185*s42 - 17603*s43)%p)%p + 
          s43*(36*b23*s4 + b22*(14 + 29*s4 - 62*s42)%p + 
            b2*(10 - 63*s4 + 74*s42 - 82*s43)%p + s4*(-27 + 116*s4 - 
              191*s42 + 118*s43)%p)%p - s3*s4*(1 - 57*s4 + 20*b24*s4 + 
            302*s42 - 215*s43 - 1130*s44 + 1401*s45 + 
            b23*(24 + 31*s4 - 272*s42)%p + b22*(46 - 225*s4 - 205*s42 + 
              1360*s43)%p + b2*(21 - 288*s4 + 533*s42 + 969*s43 - 
              2463*s44)%p)%p)%p + s25*s3*s4*(s44*(-5 - 9*b22*(-2 + s4)%p + 7*s4 + 
            3*s42 - 5*s43 + b2*(7 - 29*s4 + 14*s42)%p)%p + 
          s32*(100 + 20*b24 + b23*(253 - 768*s4)%p - 1368*s4 + 5488*s42 - 
            8643*s43 + 4655*s44 + b22*(561 - 3387*s4 + 4628*s42)%p + 
            b2*(414 - 4004*s4 + 10554*s42 - 8434*s43)%p)%p - 
          s3*s4*(6*b23*(12 - 7*s4)%p*s4 + b22*(14 + 144*s4 - 307*s42 + 
              269*s43)%p + b2*(10 + 29*s4 - 335*s42 + 593*s43 - 522*s44)%p + 
            s4*(-6 - 44*s4 + 235*s42 - 456*s43 + 303*s44)%p)%p)%p)%p + 
      s18*s3*(4*s36*(3*s3 - s4)%p*s4 + s2*s35*(24*s32 + 
          (39 + 40*b2 - 81*s4)%p*s42 + s3*s4*(-179 - 240*b2 + 337*s4)%p)%p + 
        s28*s44*(5 + 7*b22 - 28*s4 + 45*s42 - 22*s43 + 
          4*b2*(3 - 9*s4 + 5*s42)%p)%p + s22*s34*
         (s32*(-345 - 564*b2 + 875*s4)%p + s42*(-35 - 32*b2 + 8*b22 + 
            170*s4 + 70*b2*s4 - 143*s42)%p + s3*s4*(381 + 952*b2 + 480*b22 - 
            1591*s4 - 1627*b2*s4 + 1252*s42)%p)%p + 
        s23*s33*(s32*(677 + 1440*b22 + b2*(2028 - 6301*s4)%p - 4410*s4 + 
            5893*s42)%p + s42*(-2*b23 + b22*(-38 + 75*s4)%p + 
            b2*(-34 + 158*s4 - 285*s42)%p + 2*s4*(11 - 68*s4 + 125*s42)%p)%p - 
          s3*s4*(84*b23 + b22*(559 - 464*s4)%p + b2*(636 - 2390*s4 + 
              420*s42)%p + 2*(87 - 659*s4 + 999*s42 + 57*s43)%p)%p)%p + 
        s27*(2*s45*(-7*b22 - 2*b2*(2 - 9*s4 + 5*s42)%p + 
            s4*(7 - 18*s4 + 11*s42)%p)%p + s3*s42*(9 - 46*s4 + 22*s42 + 
            78*s43 - 59*s44 + b22*(12 + 72*s4 - 46*s42)%p + 
            b2*(21 - 8*s4 - 180*s42 + 107*s43)%p)%p)%p + 
        s26*(s46*(-5 - 4*b2 + 7*b22 + 14*s4 - 9*s42)%p + 
          s3*s43*(b22*(-48 - 46*s4 + 46*s42)%p + b2*(-30 + 78*s4 + 
              174*s42 - 131*s43)%p + s4*(19 + 22*s4 - 135*s42 + 86*s43)%p)%p + 
          s32*s4*(41 + b23*(30 - 64*s4)%p - 529*s4 + 2050*s42 - 3343*s43 + 
            1969*s44 + 3*b22*(45 - 191*s4 + 315*s42)%p - 
            2*b2*(-68 + 581*s4 - 1449*s42 + 1346*s43)%p)%p)%p + 
        s24*s32*(-(s32*(305 + 456*b23 + b22*(1371 - 5780*s4)%p - 4000*s4 + 
             13269*s42 - 12350*s43 + 4*b2*(295 - 2484*s4 + 4086*s42)%p)%p)%p + 
          s42*(30*b23*s4 + b22*(6 + 25*s4 - 78*s42)%p + 
            b2*(4 - 56*s4 + 78*s42 - 150*s43)%p + s4*(-21 + 132*s4 - 
              293*s42 + 262*s43)%p)%p + s3*s4*(17 - 6*b24 - 201*s4 + 
            416*s42 + 999*s43 - 2289*s44 + b23*(-8 + 157*s4)%p + 
            b22*(72 + 9*s4 - 1238*s42)%p + b2*(92 - 419*s4 - 414*s42 + 
              3132*s43)%p)%p)%p + s25*s3*(-(s44*(9 - 19*s4 + s42 + 5*s43 + 
             b22*(-36 + 26*s4)%p + b2*(-9 + 78*s4 - 38*s42)%p)%p)%p + 
          s32*(30 + 6*b24 + b23*(82 - 533*s4)%p - 880*s4 + 5594*s42 - 
            12552*s43 + 9090*s44 + 2*b22*(92 - 1157*s4 + 2595*s42)%p + 
            b2*(130 - 2684*s4 + 11239*s42 - 13015*s43)%p)%p - 
          s3*s4*(4*b23*(15 - 16*s4)%p*s4 + b22*(6 + 122*s4 - 347*s42 + 
              511*s43)%p + b2*(4 + 16*s4 - 394*s42 + 832*s43 - 1246*s44)%p + 
            s4*(-6 - 44*s4 + 291*s42 - 852*s43 + 879*s44)%p)%p)%p)%p + 
      s15*s33*(s26*s44*(b23*(-3 + s4)%p - (-1 + s4)%p*(-1 + s4)%p*(-1 + s4)%p*(-5 + 7*s4)%p + 
          b22*(-13 + 20*s4 - 9*s42)%p + b2*(-15 + 43*s4 - 43*s42 + 
            15*s43)%p)%p + s34*s4*(s4*(-6 - 16*b23 + 57*s4 - 132*s42 + 
            85*s43 + 12*b22*(-3 + 8*s4)%p - 2*b2*(13 - 75*s4 + 82*s42)%p)%p + 
          s3*(31 + 120*b23 - 246*s4 + 519*s42 - 316*s43 - 
            40*b22*(-6 + 13*s4)%p + b2*(153 - 728*s4 + 715*s42)%p)%p)%p + 
        s2*s33*(2*s32*(8 + 48*b23 + b22*(84 - 240*s4)%p - 93*s4 + 
            246*s42 - 173*s43 + b2*(46 - 306*s4 + 364*s42)%p)%p - 
          s3*s4*(38 + 150*b24 + b23*(503 - 1252*s4)%p - 561*s4 + 2142*s42 - 
            2920*s43 + 1297*s44 + b22*(562 - 3117*s4 + 3294*s42)%p + 
            b2*(251 - 2384*s4 + 5482*s42 - 3488*s43)%p)%p + 
          s42*(3 - 2*b24 + b23*(5 - 30*s4)%p - 66*s4 + 300*s42 - 453*s43 + 
            216*s44 + b22*(17 - 165*s4 + 231*s42)%p + 
            b2*(13 - 197*s4 + 566*s42 - 413*s43)%p)%p)%p - 
        s25*(1 + b2 - s4)%p*s43*(s3*(60 + 12*b23 - 304*s4 + 493*s42 - 
            260*s43 - 7*b22*(-17 + 24*s4)%p + 2*b2*(84 - 261*s4 + 
              205*s42)%p)%p + s4*(b22*(-6 + s4)%p*s4 + 5*(-1 + s4)%p*(-1 + s4)%p*s42 - 
            2*b2*(1 + 4*s4 - 6*s42 + 3*s43)%p)%p)%p + 
        s24*s42*(-(s32*(150 + 133*b24 + b23*(681 - 1306*s4)%p - 1256*s4 + 
             3454*s42 - 3879*s43 + 1535*s44 + b22*(1079 - 4188*s4 + 3697*
                s42)%p + b2*(683 - 4101*s4 + 7338*s42 - 4059*s43)%p)%p)%p - 
          s43*(3*b23*s4 + 3*(-1 + s4)%p*(-1 + s4)%p*(-1 + s4)%p*s4 + b22*(2 + 3*s4 - 3*s42)%p + 
            b2*(2 - 5*s4 + 6*s42 - 3*s43)%p)%p + s3*s4*(3 - 35*s4 + 
            12*b24*s4 + 63*s42 + 61*s43 - 208*s44 + 116*s45 + 
            b23*(40 + 29*s4 - 96*s42)%p + b22*(78 - 103*s4 - 178*s42 + 
              268*s43)%p + b2*(41 - 150*s4 + 34*s42 + 353*s43 - 
              300*s44)%p)%p)%p - s23*s3*s4*
         (s32*(95 + 222*b24 + b23*(829 - 2240*s4)%p - 1258*s4 + 4607*s42 - 
            6305*s43 + 2885*s44 + b22*(1035 - 5869*s4 + 6548*s42)%p + 
            b2*(529 - 4828*s4 + 11208*s42 - 7414*s43)%p)%p + 
          s43*(-3 - 10*b23*(-2 + s4)%p + 3*s4 + 25*s42 - 58*s43 + 33*s44 + 
            b22*(34 - 74*s4 + 49*s42)%p + b2*(11 - 58*s4 + 108*s42 - 
              72*s43)%p)%p - s3*s4*(12 + b24*(70 - 45*s4)%p - 213*s4 + 873*s42 - 
            1237*s43 + 492*s44 + 81*s45 + b23*(256 - 687*s4 + 178*s42)%p + 
            b22*(292 - 1543*s4 + 1811*s42 - 157*s43)%p + 
            b2*(120 - 1088*s4 + 2563*s42 - 1701*s43 - 57*s44)%p)%p)%p + 
        s22*s32*(-(s32*(12 + 78*b24 + b23*(223 - 1070*s4)%p - 345*s4 + 
             1926*s42 - 3438*s43 + 1889*s44 + b22*(214 - 2327*s4 + 3624*
                s42)%p + b2*(85 - 1592*s4 + 5392*s42 - 4518*s43)%p)%p)%p + 
          s43*(9 - 14*b24 - 81*s4 + 209*s42 - 191*s43 + 50*s44 + 
            b23*(-40 + 68*s4)%p + b22*(-20 + 64*s4 - 61*s42)%p + 
            b2*(14 - 95*s4 + 148*s42 - 43*s43)%p)%p + 
          s3*s4*(6 + 12*b25 + b24*(98 - 322*s4)%p - 219*s4 + 1516*s42 - 
            3594*s43 + 3328*s44 - 1013*s45 + b23*(209 - 1573*s4 + 
              1732*s42)%p + b22*(173 - 2300*s4 + 5812*s42 - 3556*s43)%p + 
            b2*(58 - 1262*s4 + 5506*s42 - 7659*s43 + 3147*s44)%p)%p)%p)%p)%p)%p; 
  v2pt2=  s3*(s1 - s4)%p*s4*(s15*s23 - 2*s14*s23*s4 + 
     s33*s4*(-1 - b2 + s4)%p - s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + 
       s22*s4)%p + s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
     s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + s2*(1 + b2 - s4)%p*s42 + 
       s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
       s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
     s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
         s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
     s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
     s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
       s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
     s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
       s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + 
     s15*s2*(-2*s32*(4*s3 + s4)%p - s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - 
       s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
       s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
     s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
         (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
         3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
           16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
       2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
         (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
        (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
           34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
         s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
     s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
       s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
       s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
         s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
       s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
           18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
    (6*s111*s25 + s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42 + 
     s110*s24*(s2*(5 - 25*s4)%p + 2*(-9*s3 + s4)%p)%p - 
     s1*s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*(s3*(2 + 5*b2 - 9*s4)%p + 
       s4*(s2*(3 + 2*b2 - 3*s4)%p + s4)%p)%p + s19*s23*(4*s3*(3*s3 - s4)%p - 
       s2*s4*(-1 + b2 + 7*s4)%p + s2*s3*(-15 - 12*b2 + 79*s4)%p + 
       s22*(1 + b2 - 18*s4 + 41*s42)%p)%p + s12*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
      (s32*(1 + 6*b22 + b2*(5 - 32*s4)%p - 16*s4 + 32*s42)%p + 
       s2*s42*(-(s4*(-2 + b2 + s4)%p)%p + s2*(3 + 3*b2 - 5*s4 - b2*s4 + s42)%p)%p + 
       s3*s4*((2 + 3*b2 - 6*s4)%p*s4 + s2*(6 + 17*b2 + 8*b22 - 33*s4 - 
           30*b2*s4 + 25*s42)%p)%p)%p - s18*s22*(-12*s33 + 
       3*s23*s4*(1 + b2 - 8*s4 + 11*s42)%p + 
       s2*s3*((2 + b2 - 16*s4)%p*s4 + s3*(2 - 12*b2 + 58*s4)%p)%p + 
       s22*(-3*s42*(-1 + b2 + 3*s4)%p + s3*(3 + 14*b2 - 64*s4 - 45*b2*s4 + 
           141*s42)%p)%p)%p + s16*(2*s34*(3*s3 - s4)%p - 
       s25*s43*(1 + b2 - 3*s4 + 2*s42)%p + s2*s33*((10 + 5*b2 - 16*s4)%p*s4 + 
         s3*(-51 - 60*b2 + 83*s4)%p)%p + s22*s32*
        (s4*(-4 + 2*b2 + 3*b22 + 9*s4 - 12*b2*s4 + 7*s42)%p + 
         s3*(50 + 91*b2 + 36*b22 - 164*s4 - 121*b2*s4 + 84*s42)%p)%p + 
       s24*(s44*(-1 + b2 + s4)%p + s3*s4*(1 + 7*b22 - 25*s4 + 85*s42 - 
           67*s43 + b2*(8 - 50*s4 + 47*s42)%p)%p)%p + 
       s23*s3*(s42*(1 - 7*b22 - b2*(-2 + s4)%p - 14*s4 + 19*s42)%p + 
         s3*(-7 + b22*(1 - 7*s4)%p + 32*s4 + 50*s42 - 123*s43 + 
           2*b2*(-6 - 6*s4 + 47*s42)%p)%p)%p)%p - 
     s17*s2*(2*s33*(9*s3 - 2*s4)%p + 3*b22*s22*s3*(s2 - s4)%p + 
       s24*s42*(-3 + 14*s4 - 13*s42)%p + 2*s2*s32*(s4*(2 + s4)%p + 
         s3*(-23 + 25*s4)%p)%p + s23*s4*(s42*(-3 + 5*s4)%p + 
         s3*(-15 + 106*s4 - 131*s42)%p)%p + s22*s3*(s42*(-9 + 25*s4)%p - 
         2*s3*(-7 - 6*s4 + 58*s42)%p)%p + b2*s2*(-3*s23*s42 - 
         3*s32*(12*s3 + s4)%p + s2*s3*(s3 + s4 + 53*s3*s4 - 2*s42)%p + 
         s22*(3*s43 + s3*(3 - 44*s4 + 66*s42)%p)%p)%p)%p - 
     s13*s32*(1 + b2 - s4)%p*(-(s23*(-1 + s4)%p*s42*(1 + b2 + 3*b2*s4 - 
          3*s42)%p)%p + s32*(s4*(1 + 3*b2 + 2*b22 - 10*s4 - 13*b2*s4 + 
           14*s42)%p - s3*(7 + 27*b2 + 24*b22 - 48*s4 - 78*b2*s4 + 
           58*s42)%p)%p + s22*(-(s43*(-1 + b2 - b2*s4 + s42)%p)%p + 
         s3*s4*(6 - 37*s4 + 43*s42 - 9*s43 - 2*b22*(-6 + 5*s4)%p + 
           b2*(18 - 50*s4 + 19*s42)%p)%p)%p + 
       s2*s3*(s42*(4 - 4*b22 - 14*s4 + 7*s42 + b2*(3 + s4)%p)%p + 
         s3*(3 + 6*b23 + b22*(20 - 65*s4)%p - 51*s4 + 140*s42 - 86*s43 + 
           b2*(15 - 129*s4 + 142*s42)%p)%p)%p)%p + 
     s14*s3*(s24*s43*(b22 + 2*b2*(-1 + s4)%p*(-1 + s4)%p - (-1 + s4)%p*(-1 + s4)%p*(-1 + 2*s4)%p)%p + 
       s33*(-(s4*(4 + 10*b2 + 6*b22 - 18*s4 - 21*b2*s4 + 16*s42)%p)%p + 
         s3*(17 + 51*b2 + 36*b22 - 68*s4 - 92*b2*s4 + 57*s42)%p)%p - 
       s2*s32*(s4*(-2 + 3*b23 + b22*(1 - 6*s4)%p + 21*s4 - 40*s42 + 
           19*s43 + b2*(-4 + 21*s4 - 14*s42)%p)%p + 
         s3*(21 + 36*b23 + b22*(103 - 201*s4)%p - 163*s4 + 302*s42 - 
           156*s43 + b2*(86 - 379*s4 + 320*s42)%p)%p)%p + 
       s22*s3*(s42*(2 - 6*s4 + b2*(7 - 10*s4)%p*s4 - s42 + 5*s43 + 
           b22*(-4 + 5*s4)%p)%p + s3*(3 + b23*(9 - 21*s4)%p - 53*s4 + 168*s42 - 
           155*s43 + 35*s44 + b22*(21 - 113*s4 + 82*s42)%p + 
           b2*(15 - 149*s4 + 259*s42 - 96*s43)%p)%p)%p + 
       s23*((-b22 + (-1 + s4)%p*(-1 + s4)%p)%p*s44 + s3*s4*(2 - 11*s4 + 32*s43 - 
           23*s44 + b22*(4 + 5*s4 - 13*s42)%p + b2*(6 - 10*s4 - 29*s42 + 
             36*s43)%p)%p)%p)%p - s15*s3*
      (s33*((5 + 6*b2 - 9*s4)%p*s4 + s3*(-17 - 24*b2 + 29*s4)%p)%p + 
       s24*s42*(2 + 5*b22 - 17*s4 + 33*s42 - 18*s43 + 
         b2*(7 - 24*s4 + 16*s42)%p)%p + s2*s32*
        (s4*(-8 - 9*b2 + 2*b22 + 33*s4 + 14*b2*s4 - 25*s42)%p + 
         s3*(51 + 128*b2 + 72*b22 - 198*s4 - 221*b2*s4 + 157*s42)%p)%p + 
       s22*s3*(s4*(1 - 9*s4 + b2*(7 - 17*s4)%p*s4 + 5*s42 + 9*s43 + 
           b22*(-3 + 7*s4)%p)%p - s3*(21 + 12*b23 + b22*(54 - 92*s4)%p - 
           152*s4 + 228*s42 - 73*s43 + b2*(67 - 255*s4 + 156*s42)%p)%p)%p + 
       s23*(s43*(2 + b2 - 5*b22 - 9*s4 + 7*s42)%p + 
         s3*(1 - 16*s4 + 20*s42 + 62*s43 - 73*s44 + 
           b22*(3 + 4*s4 - 17*s42)%p + b2*(4 - 22*s4 - 34*s42 + 
             83*s43)%p)%p)%p)%p)%p; 
  v3pt2=  s32*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + s2*(1 + b2 - s4)%p*s42 + 
       s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
       s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
     s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
         s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
     s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
     s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
       s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
     s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
       s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + 
     s15*s2*(-2*s32*(4*s3 + s4)%p - s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - 
       s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
       s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
     s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
         (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
         3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
           16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
       2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
         (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
        (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
           34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
         s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
     s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
       s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
       s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
         s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
       s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
           18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
    (6*s116*s28 - s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(s3 + s2*s4)%p + 
     s1*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*(s32*(3 + 7*b2 - 12*s4)%p + 
       s22*(5 + 4*b2 - 6*s4)%p*s42 + s3*s4*(s2*(9 + 12*b2 - 20*s4)%p + s4)%p)%p - 
     s115*s27*(54*s3 - 14*s4 + s2*(7 + 37*s4)%p)%p + 
     s114*s26*(210*s32 - 64*s3*s4 + s2*(7 + 7*b2 - 85*s4)%p*s4 + 4*s42 + 
       s2*s3*(3 - 36*b2 + 343*s4)%p + s22*(-9 - 7*b2 + 46*s4 + 97*s42)%p)%p + 
     s113*s25*(-6*s3*(77*s32 - 19*s3*s4 + 2*s42)%p + 
       s23*(-2 + 51*s4 - 129*s42 - 140*s43 + b2*(-2 + 39*s4)%p)%p + 
       s2*(s32*(169 + 276*b2 - 1357*s4)%p + 2*(1 + b2 - 11*s4)%p*s42 + 
         5*s3*s4*(-6 - 13*b2 + 78*s4)%p)%p + s22*(3*s42*(-13 - 13*b2 + 73*s4)%p + 
         s3*(25 + 34*b2 - 25*s4 + 205*b2*s4 - 936*s42)%p)%p)%p - 
     s12*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*(-(s2*s45)%p + 
       s23*s43*(10 + 14*b2 + 4*b22 - 23*s4 - 17*b2*s4 + 14*s42)%p + 
       s33*(3 + 16*b22 + b2*(14 - 67*s4)%p - 33*s4 + 61*s42)%p + 
       s2*s3*s42*((4 + 3*b2 - 3*s4)%p*s4 + s2*(30 + 66*b2 + 32*b22 - 118*s4 - 
           119*b2*s4 + 97*s42)%p)%p + s32*s4*((3 + 5*b2 - 9*s4)%p*s4 + 
         s2*(21 + 67*b2 + 47*b22 - 130*s4 - 179*b2*s4 + 154*s42)%p)%p)%p + 
     s112*s24*(2*s32*(315*s32 - 50*s3*s4 + 4*s42)%p + 
       10*s24*s4*(1 + b2 - 12*s4 - 9*b2*s4 + 20*s42 + 12*s43)%p + 
       s2*s3*(s3*(45 + 174*b2 - 695*s4)%p*s4 + 2*s42*(-2 - 7*b2 + 34*s4)%p + 
         s32*(-685 - 900*b2 + 3011*s4)%p)%p + s22*(-10*(1 + b2 - 5*s4)%p*s43 + 
         s32*(90 + 84*b22 + b2*(116 - 1589*s4)%p - 1042*s4 + 3796*s42)%p + 
         s3*s4*(1 - 13*b22 + 180*s4 - 1013*s42 + 6*b2*(-2 + 59*s4)%p)%p)%p + 
       s23*(10*(9 + 9*b2 - 31*s4)%p*s43 + s3*(3 + 13*b22 - 145*s4 + 
           93*s42 + 1429*s43 - 2*b2*(-10 + 97*s4 + 245*s42)%p)%p)%p)%p + 
     s13*s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s34*(1 + 12*b23 - 30*s4 + 150*s42 - 
         172*s43 - 4*b22*(-4 + 29*s4)%p + b2*(7 - 120*s4 + 266*s42)%p)%p + 
       s22*s44*(2*s2*s42*(-b2 + s4)%p + s42*(-3 - 2*b2 + 2*s4)%p + 
         s22*(10 + b22*(8 - 10*s4)%p - 32*s4 + 37*s42 - 16*s43 + 
           2*b2*(9 - 20*s4 + 13*s42)%p)%p)%p + s2*s3*s43*
        (s42*(-4 - 6*b2 + 9*s4)%p + s2*s4*(6 + 2*b22 + b2*(8 - 7*s4)%p - 7*s4 + 
           5*s42)%p + s22*(50 + 24*b23 - 269*s4 + 422*s42 - 212*s43 - 
           6*b22*(-19 + 32*s4)%p + b2*(140 - 477*s4 + 377*s42)%p)%p)%p + 
       s33*s4*(s4*(3 + 8*b22 + b2*(10 - 36*s4)%p - 24*s4 + 34*s42)%p + 
         s2*(19 + 72*b23 + b22*(154 - 530*s4)%p - 255*s4 + 783*s42 - 
           634*s43 + b2*(98 - 765*s4 + 1064*s42)%p)%p)%p + 
       s2*s32*s42*(s4*(12 + 12*b22 + b2*(26 - 39*s4)%p - 44*s4 + 27*s42)%p + 
         s2*(60 + 88*b23 + b22*(263 - 608*s4)%p - 489*s4 + 1054*s42 - 
           657*s43 + b2*(230 - 1133*s4 + 1159*s42)%p)%p)%p)%p + 
     s110*s22*(6*s34*(49*s32 - 4*s3*s4 - 2*s42)%p + 
       s26*s43*(20 + b2*(20 - 75*s4)%p - 105*s4 + 102*s42 + 17*s43)%p + 
       s2*s33*(3*s3*(11 + 41*b2 - 97*s4)%p*s4 + 2*(14 + 9*b2 - 22*s4)%p*s42 + 
         s32*(-1343 - 1740*b2 + 3557*s4)%p)%p + 
       s22*s32*(5*s32*(242 + 288*b22 + b2*(517 - 1858*s4)%p - 1540*s4 + 
           2348*s42)%p + 2*s42*(-4 + 3*b22 + 15*s4 + 61*s42 - 
           5*b2*(1 + 7*s4)%p)%p + s3*s4*(9 - 123*b22 + 226*s4 - 1567*s42 + 
           6*b2*(-6 + 175*s4)%p)%p)%p - s23*s3*
        (s43*(3 - 13*b22 + 58*s4 - 205*s42 + 2*b2*(-5 + 67*s4)%p)%p + 
         s3*s4*(1 - 6*b23 - 20*s4 - 798*s42 + 2635*s43 + 
           b22*(-4 + 335*s4)%p + b2*(3 + 208*s4 - 2080*s42)%p)%p + 
         s32*(281 + 96*b23 + b22*(419 - 2754*s4)%p - 3071*s4 + 11012*s42 - 
           13812*s43 + b2*(633 - 5410*s4 + 12795*s42)%p)%p)%p + 
       s24*(-20*(1 + b2 - 2*s4)%p*s45 - 4*s3*s43*(4 + 33*b22 + 
           b2*(37 - 245*s4)%p - 151*s4 + 315*s42)%p + 
         s32*(15 - 6*b23 - 250*s4 + 1088*s42 - 3908*s43 + 5893*s44 + 
           b22*(2 + 30*s4 + 921*s42)%p + b2*(25 - 220*s4 + 1390*s42 - 
             5222*s43)%p)%p)%p + s25*(3*(25 + 25*b2 - 43*s4)%p*s45 + 
         s3*s4*(3 + 58*s4 - 483*s42 + 247*s43 + 769*s44 + 
           b22*(-13 + 132*s4)%p - 2*b2*(5 - 115*s4 + 304*s42 + 238*s43)%p)%p)%p)%p + 
     s111*s23*(-546*s35 + 50*s34*s4 + 8*s33*s42 - 
       s25*s42*(20 + b2*(20 - 110*s4)%p - 150*s4 + 185*s42 + 61*s43)%p + 
       s2*s32*(5*s32*(255 + 324*b2 - 823*s4)%p + 2*(-4 + 7*b2 - 24*s4)%p*s42 + 
         2*s3*s4*(-16 - 101*b2 + 302*s4)%p)%p + 
       s22*s3*(s42*(1 - 2*b2 - 3*b22 + 24*s4 + 68*b2*s4 - 161*s42)%p + 
         s3*s4*(-8 + 35*b2 + 71*b22 - 295*s4 - 930*b2*s4 + 1813*s42)%p - 
         s32*(561 + 1005*b2 + 540*b22 - 4197*s4 - 5190*b2*s4 + 
           8542*s42)%p)%p + s23*(20*(1 + b2 - 3*s4)%p*s44 + 
         s3*s42*(1 + 65*b22 + b2*(66 - 804*s4)%p - 450*s4 + 1457*s42)%p + 
         s32*(55 - 487*s4 + 2723*s42 - 6007*s43 - b22*(5 + 433*s4)%p + 
           b2*(50 - 627*s4 + 3882*s42)%p)%p)%p - 
       s24*(10*(11 + 11*b2 - 26*s4)%p*s44 + s3*(1 + 21*s4 - 357*s42 + 
           195*s43 + 1330*s44 + b22*(-3 + 65*s4)%p - 
           2*b2*(1 - 53*s4 + 233*s42 + 317*s43)%p)%p)%p)%p - 
     s14*s33*(1 + b2 - s4)%p*(s25*s44*(5 - 18*s4 + 27*s42 - 23*s43 + 
         9*s44 + b22*(5 - 8*s4 + 8*s42)%p + b2*(10 - 26*s4 + 30*s42 - 
           17*s43)%p)%p + s34*(s4*(1 + 4*b23 + b22*(8 - 44*s4)%p - 21*s4 + 
           78*s42 - 70*s43 + b2*(5 - 62*s4 + 106*s42)%p)%p - 
         s3*(9 + 60*b23 - 120*s4 + 366*s42 - 295*s43 - 
           20*b22*(-5 + 17*s4)%p + b2*(53 - 412*s4 + 570*s42)%p)%p)%p + 
       s22*s3*s4*(-2*s44*(6 + 13*b2 + 6*b22 - 18*s4 - 16*b2*s4 + 
           10*s42)%p + s3*s42*(18 + 6*b23 + b22*(34 - 46*s4)%p - 71*s4 + 
           80*s42 - 43*s43 + b2*(46 - 113*s4 + 83*s42)%p)%p + 
         s32*(50 + 96*b24 + b23*(394 - 1245*s4)%p - 789*s4 + 3298*s42 - 
           4989*s43 + 2482*s44 + b22*(524 - 3446*s4 + 4339*s42)%p + 
           b2*(278 - 2955*s4 + 7743*s42 - 5658*s43)%p)%p)%p + 
       s23*(-((3 + b2)%p*(1 + b2 - s4)%p*s46)%p + s3*s44*(4 + b22*(3 - 18*s4)%p - 
           3*s4 + 19*s42 - 28*s43 + b2*(7 - 16*s4 + 46*s42)%p)%p + 
         s32*s42*(90 + 48*b24 + b23*(310 - 698*s4)%p - 894*s4 + 2704*s42 - 
           3247*s43 + 1371*s44 + b22*(560 - 2504*s4 + 2471*s42)%p + 
           b2*(388 - 2694*s4 + 5304*s42 - 3189*s43)%p)%p)%p + 
       s24*(-2*s46*(2*b22 + b2*(2 - 5*s4)%p + 3*(-1 + s4)%p*s4)%p + 
         s3*s43*(45 + b23*(48 - 82*s4)%p - 296*s4 + 659*s42 - 647*s43 + 
           243*s44 + b22*(147 - 465*s4 + 383*s42)%p + 
           b2*(144 - 685*s4 + 1042*s42 - 544*s43)%p)%p)%p + 
       s2*s32*(-(s44*(6 + 13*b22 + b2*(18 - 44*s4)%p - 32*s4 + 34*s42)%p)%p + 
         s3*s42*(12 + 15*b23 + b22*(47 - 106*s4)%p - 102*s4 + 201*s42 - 
           103*s43 + b2*(43 - 218*s4 + 194*s42)%p)%p + 
         s32*(36*b24 + b23*(108 - 613*s4)%p + b22*(107 - 1355*s4 + 
             2409*s42)%p + b2*(43 - 931*s4 + 3607*s42 - 3393*s43)%p + 
           2*(3 - 100*s4 + 642*s42 - 1294*s43 + 789*s44)%p)%p)%p)%p + 
     s19*s2*(2*s35*(-45*s32 + 7*s3*s4 + 2*s42)%p - 
       s27*s44*(10 + b2*(10 - 27*s4)%p - 39*s4 + 31*s42 + 2*s43)%p + 
       s2*s34*(s32*(827 + 1116*b2 - 1903*s4)%p + 
         2*s42*(-13 - 16*b2 + 35*s4)%p + s3*s4*(-54 - 69*b2 + 134*s4)%p)%p + 
       s22*s33*(s42*(18 + 42*b2 + 13*b22 - 134*s4 - 84*b2*s4 + 
           100*s42)%p + s3*s4*(24 + 54*b2 + 97*b22 - 185*s4 - 605*b2*s4 + 
           729*s42)%p - s32*(1401 + 3408*b2 + 2040*b22 - 7969*s4 - 
           9865*b2*s4 + 10132*s42)%p)%p + s23*s32*
        (s3*s4*(-2 - 21*b23 - 29*s4 - 650*s42 + 2277*s43 + 
           b22*(-8 + 545*s4)%p + b2*(4 + 230*s4 - 2291*s42)%p)%p - 
         s42*(1 - 32*s4 + 37*s42 + 170*s43 + 3*b22*(1 + 8*s4)%p - 
           2*b2*(-2 + 17*s4 + 72*s42)%p)%p + s32*(615 + 504*b23 + 
           b22*(1706 - 7206*s4)%p - 6545*s4 + 19992*s42 - 19174*s43 + 
           b2*(1855 - 13583*s4 + 22875*s42)%p)%p)%p - 
       s26*((27 + 27*b2 - 35*s4)%p*s46 + s3*s42*(2 + 82*s4 - 387*s42 + 
           191*s43 + 268*s44 + 2*b22*(-11 + 69*s4)%p - 
           b2*(20 - 260*s4 + 462*s42 + 205*s43)%p)%p)%p + 
       s24*s3*(2*s44*(1 - 11*b22 + 36*s4 - 75*s42 + 2*b2*(-5 + 34*s4)%p)%p + 
         s3*s42*(5 - 26*b23 + 7*s4 - 1154*s42 + 2326*s43 + 
           b22*(-22 + 642*s4)%p + b2*(9 + 492*s4 - 2514*s42)%p)%p + 
         s32*(-69 + 1344*s4 - 7064*s42 + 16099*s43 - 13990*s44 + 
           b23*(-45 + 439*s4)%p + b22*(-191 + 1969*s4 - 5860*s42)%p + 
           b2*(-217 + 2992*s4 - 12179*s42 + 17557*s43)%p)%p)%p + 
       s25*(2*(5 + 5*b2 - 7*s4)%p*s46 + s3*s44*(34 + 138*b22 + 
           b2*(172 - 685*s4)%p - 466*s4 + 664*s42)%p + 
         s32*(1 - 61*s4 + 26*b23*s4 + 451*s42 - 1279*s43 + 3329*s44 - 
           3689*s45 - b22*(-3 + 4*s4 + 78*s42 + 1036*s43)%p + 
           b2*(4 - 99*s4 + 372*s42 - 1610*s43 + 4192*s44)%p)%p)%p)%p - 
     s18*(4*s37*(-3*s3 + s4)%p + 2*s28*(1 + b2 - s4)%p*s45*(-1 + 2*s4)%p + 
       s2*s35*(s32*(279 + 396*b2 - 577*s4)%p + 4*s42*(-2 - 3*b2 + 6*s4)%p + 
         s3*s4*(-43 - 48*b2 + 81*s4)%p)%p + s22*s34*
        (2*s42*(8 + 23*b2 + 14*b22 - 66*s4 - 78*b2*s4 + 86*s42)%p + 
         s3*s4*(61 + 116*b2 + 68*b22 - 268*s4 - 324*b2*s4 + 319*s42)%p - 
         s32*(930 + 2506*b2 + 1620*b22 - 4810*s4 - 6225*b2*s4 + 
           5376*s42)%p)%p - s24*s32*(2*s43*(2 - 24*s4 + 4*s42 + 70*s43 + 
           b22*(5 + 19*s4)%p + b2*(7 - 20*s4 - 78*s42)%p)%p + 
         s32*(155 + 54*b24 + b23*(402 - 2209*s4)%p - 2935*s4 + 14922*s42 - 
           29077*s43 + 19725*s44 + b22*(837 - 7726*s4 + 15140*s42)%p + 
           b2*(640 - 8583*s4 + 29991*s42 - 31536*s43)%p)%p - 
         s3*s4*(1 - 3*s4 - 80*b23*s4 - 15*s42 - 991*s43 + 2024*s44 + 
           b22*(1 - 47*s4 + 982*s42)%p + b2*(2 + 12*s4 + 568*s42 - 
             2716*s43)%p)%p)%p + s27*(-4*(1 + b2 - s4)%p*s47 + 
         s3*s43*(2 + b22*(18 - 77*s4)%p - 63*s4 + 183*s42 - 87*s43 - 
           51*s44 + 2*b2*(10 - 80*s4 + 101*s42 + 23*s43)%p)%p)%p + 
       s23*s33*(s42*(-3 - 3*b23 + 78*s4 - 259*s42 + 120*s43 + 
           3*b22*(-5 + 17*s4)%p + b2*(-13 + 166*s4 - 157*s42)%p)%p + 
         s32*(743 + 1056*b23 + b22*(2989 - 9944*s4)%p - 7429*s4 + 
           20339*s42 - 16541*s43 + 2*b2*(1339 - 8689*s4 + 12020*s42)%p)%p + 
         s3*s4*(-24*b23 + b22*(-25 + 393*s4)%p + b2*(-32 + 260*s4 - 
             1251*s42)%p + 2*(-9 + 50*s4 - 222*s42 + 513*s43)%p)%p)%p + 
       s26*(2*(1 + b2 - s4)%p*s47 + s3*s45*(31 + 77*b22 - 204*s4 + 
           205*s42 - 54*b2*(-2 + 5*s4)%p)%p + s32*s4*(4 - 95*s4 + 44*b23*s4 + 
           402*s42 - 827*s43 + 1690*s44 - 1458*s45 - 
           2*b22*(-5 - 2*s4 + 55*s42 + 327*s43)%p + 
           b2*(14 - 147*s4 + 288*s42 - 1018*s43 + 2029*s44)%p)%p)%p + 
       s25*s3*(-2*s45*(1 + 9*b22 + b2*(10 - 37*s4)%p - 24*s4 + 31*s42)%p + 
         s3*s43*(9 - 44*b23 + 67*s4 - 961*s42 + 1273*s43 + 
           b22*(-46 + 636*s4)%p + b2*(7 + 594*s4 - 1766*s42)%p)%p + 
         s32*(6 - 292*s4 + 2624*s42 - 8808*s43 + 14274*s44 - 9176*s45 + 
           b23*(15 - 184*s4 + 808*s42)%p + b22*(38 - 772*s4 + 3747*s42 - 
             6709*s43)%p + b2*(29 - 886*s4 + 5753*s42 - 14784*s43 + 
             14608*s44)%p)%p)%p)%p + s15*s32*(s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*
        (1 + 2*b2*s4 - 2*s42 - 2*s43)%p + 
       s35*(s4*(-6 - 16*b23 + 57*s4 - 132*s42 + 85*s43 + 
           12*b22*(-3 + 8*s4)%p - 2*b2*(13 - 75*s4 + 82*s42)%p)%p + 
         s3*(31 + 120*b23 - 246*s4 + 519*s42 - 316*s43 - 
           40*b22*(-6 + 13*s4)%p + b2*(153 - 728*s4 + 715*s42)%p)%p)%p - 
       s2*s33*(s43*(4 + 12*b23 + b22*(26 - 75*s4)%p - 42*s4 + 104*s42 - 
           70*s43 + 6*b2*(3 - 19*s4 + 22*s42)%p)%p + 
         s32*(55 + 234*b24 + b23*(711 - 2092*s4)%p - 850*s4 + 3486*s42 - 
           5161*s43 + 2498*s44 + b22*(765 - 4845*s4 + 5816*s42)%p + 
           b2*(345 - 3592*s4 + 9148*s42 - 6452*s43)%p)%p - 
         s3*s4*(4 + 6*b24 + b23*(25 - 102*s4)%p - 84*s4 + 357*s42 - 
           497*s43 + 216*s44 + b22*(35 - 305*s4 + 381*s42)%p + 
           b2*(20 - 285*s4 + 755*s42 - 501*s43)%p)%p)%p + s25*(1 + b2 - s4)%p*s43*
        (-2*s43*(b2 + b22 - 4*b2*s4 + 3*(-1 + s4)%p*s4)%p + 
         s3*(21 - 133*s4 + 280*s42 - 302*s43 + 148*s44 + 
           b22*(30 - 73*s4 + 91*s42)%p + b2*(51 - 215*s4 + 328*s42 - 
             237*s43)%p)%p)%p + s24*s42*(-((1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(1 + 2*s4)%p)%p + 
         s3*s42*(1 + 3*s4 - 29*b23*s4 + 36*s42 - 113*s43 + 73*s44 + 
           b22*(1 - 45*s4 + 127*s42)%p + b2*(2 - 13*s4 + 154*s42 - 
             171*s43)%p)%p + s32*(75 - 866*s4 + 3289*s42 - 5733*s43 + 
           4807*s44 - 1576*s45 - 48*b24*(-2 + 5*s4)%p + 
           b23*(395 - 1719*s4 + 1822*s42)%p + b22*(573 - 3657*s4 + 
             7106*s42 - 4470*s43)%p + b2*(349 - 3040*s4 + 8615*s42 - 
             10261*s43 + 4464*s44)%p)%p)%p + s23*s3*s4*
        (-2*s44*(6 + 3*b23 + b22*(14 - 9*s4)%p - 21*s4 + 17*s42 - 2*s43 + 
           b2*(17 - 32*s4 + 8*s42)%p)%p + s3*s42*(12 + b23*(9 - 60*s4)%p - 
           39*s4 + 82*s42 - 204*s43 + 157*s44 + 
           b22*(31 - 112*s4 + 263*s42)%p + b2*(34 - 94*s4 + 295*s42 - 
             360*s43)%p)%p + s32*(70 + 40*b25 + b24*(334 - 1110*s4)%p - 
           1268*s4 + 6607*s42 - 14339*s43 + 13918*s44 - 5008*s45 + 
           b23*(824 - 5205*s4 + 6574*s42)%p + b22*(872 - 8310*s4 + 
             20656*s42 - 14846*s43)%p + b2*(412 - 5479*s4 + 20663*s42 - 
             29570*s43 + 14349*s44)%p)%p)%p + s22*s32*
        (s3*s42*(18 + 6*b24 + b23*(44 - 94*s4)%p - 153*s4 + 364*s42 - 
           373*s43 + 160*s44 + b22*(88 - 340*s4 + 321*s42)%p + 
           b2*(68 - 403*s4 + 664*s42 - 393*s43)%p)%p + 
         s44*(-26*b23 + b22*(-75 + 124*s4)%p - 2*b2*(33 - 122*s4 + 
             90*s42)%p + 2*(-9 + 56*s4 - 90*s42 + 41*s43)%p)%p + 
         s32*(15 + 36*b25 - 553*s4 + 4309*s42 - 12177*s43 + 14189*s44 - 
           5815*s45 - 12*b24*(-16 + 91*s4)%p + b23*(354 - 4043*s4 + 
             6834*s42)%p + b22*(293 - 5269*s4 + 18283*s42 - 16106*s43)%p + 
           b2*(110 - 2875*s4 + 15685*s42 - 28394*s43 + 16139*s44)%p)%p)%p)%p + 
     s17*s3*(4*s36*(s3*(10 + 15*b2 - 19*s4)%p + s4*(-3 - 4*b2 + 6*s4)%p)%p + 
       s2*s34*(s42*(5 + 16*b2 + 12*b22 - 42*s4 - 60*b2*s4 + 61*s42)%p + 
         s3*s4*(48 + 111*b2 + 60*b22 - 217*s4 - 234*b2*s4 + 199*s42)%p - 
         s32*(335 + 981*b2 + 684*b22 - 1587*s4 - 2164*b2*s4 + 1606*s42)%p)%p + 
       s27*s44*(3 + b22*(7 - 21*s4)%p - 25*s4 + 47*s42 - 21*s43 - 4*s44 + 
         2*b2*(5 - 25*s4 + 23*s42 + 2*s43)%p)%p + 
       s22*s33*(s3*s4*(-32 - 25*b23 + 259*s4 - 552*s42 + 421*s43 + 
           b22*(-78 + 262*s4)%p + b2*(-90 + 482*s4 - 633*s42)%p)%p + 
         s42*(-3 - 8*b23 + 72*s4 - 275*s42 + 230*s43 + 
           10*b22*(-2 + 11*s4)%p - 2*b2*(7 - 95*s4 + 155*s42)%p)%p + 
         s32*(517 + 1104*b23 + b22*(2723 - 7641*s4)%p - 4805*s4 + 
           11999*s42 - 8683*s43 + b2*(2120 - 12349*s4 + 14880*s42)%p)%p)%p - 
       s23*s32*(s32*(195 + 222*b24 + b23*(1036 - 4393*s4)%p - 3475*s4 + 
           16583*s42 - 29103*s43 + 17030*s44 + b22*(1583 - 12891*s4 + 
             20380*s42)%p + b2*(960 - 11962*s4 + 37247*s42 - 32841*s43)%p)%p - 
         s3*s4*(4 + b23*(3 - 78*s4)%p - 61*s4 + 172*s42 - 587*s43 + 
           886*s44 + b22*(11 - 100*s4 + 648*s42)%p + 
           b2*(12 - 112*s4 + 515*s42 - 1409*s43)%p)%p + 
         s43*(10*b23 + b22*(48 - 77*s4)%p + 2*b2*(23 - 127*s4 + 74*s42)%p + 
           4*(3 - 33*s4 + 64*s42 - 20*s43)%p)%p)%p + 
       s26*(s46*(13 + 21*b22 + b2*(34 - 54*s4)%p - 46*s4 + 33*s42)%p + 
         s3*s42*(6 - 69*s4 + 36*b23*s4 + 175*s42 - 272*s43 + 481*s44 - 
           345*s45 + b22*(12 + 16*s4 - 87*s42 - 225*s43)%p + 
           b2*(18 - 97*s4 + 82*s42 - 325*s43 + 566*s44)%p)%p)%p + 
       s25*(-(s46*(3 + 7*b22 + b2*(10 - 20*s4)%p - 16*s4 + 13*s42)%p)%p + 
         s3*s44*(7 - 36*b23 + 79*s4 - 459*s42 + 421*s43 + 
           b22*(-46 + 341*s4)%p + b2*(-3 + 385*s4 - 718*s42)%p)%p + 
         s32*s4*(23 - 485*s4 + 2663*s42 - 6385*s43 + 7810*s44 - 
           3882*s45 + b23*(50 - 290*s4 + 758*s42)%p + 
           b22*(127 - 1211*s4 + 3663*s42 - 4432*s43)%p + 
           b2*(100 - 1412*s4 + 5719*s42 - 10373*s43 + 7508*s44)%p)%p)%p + 
       s24*s3*(-2*s44*(3 - 16*s4 - 9*s42 + 34*s43 + 3*b22*(2 + 5*s4)%p + 
           b2*(9 - 8*s4 - 47*s42)%p)%p + s3*s42*(3 + 3*s4 - 118*b23*s4 + 
           45*s42 - 865*s43 + 1126*s44 + b22*(3 - 99*s4 + 920*s42)%p + 
           b2*(6 + 7*s4 + 704*s42 - 1888*s43)%p)%p + 
         s32*(15 + b24*(24 - 214*s4)%p - 650*s4 + 5737*s42 - 18536*s43 + 
           25837*s44 - 13231*s45 + b23*(107 - 1561*s4 + 3936*s42)%p + 
           b22*(153 - 3259*s4 + 14251*s42 - 17272*s43)%p + 
           b2*(85 - 2550*s4 + 16230*s42 - 35962*s43 + 26571*s44)%p)%p)%p)%p + 
     s16*s3*(s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(-1 + 2*s4)%p + 
       s36*(-(s4*(13 + 36*b2 + 24*b22 - 62*s4 - 80*b2*s4 + 61*s42)%p)%p + 
         s3*(51 + 160*b2 + 120*b22 - 222*s4 - 320*b2*s4 + 207*s42)%p)%p + 
       s2*s34*(s42*(1 + 4*b23 + b22*(8 - 48*s4)%p - 23*s4 + 91*s42 - 
           85*s43 + b2*(5 - 68*s4 + 123*s42)%p)%p + 
         s3*s4*(23 + 32*b23 + b22*(93 - 240*s4)%p - 208*s4 + 452*s42 - 
           269*s43 + b2*(83 - 460*s4 + 471*s42)%p)%p - 
         s32*(576*b23 - 141*b22*(-9 + 22*s4)%p + 
           b2*(885 - 4654*s4 + 5027*s42)%p + 3*(65 - 559*s4 + 1282*s42 - 
             846*s43)%p)%p)%p + s22*s33*
        (2*s43*(6 + 12*b23 + b22*(32 - 84*s4)%p - 64*s4 + 150*s42 - 
           90*s43 + b2*(25 - 154*s4 + 160*s42)%p)%p + 
         s32*(141 + 342*b24 + b23*(1236 - 4315*s4)%p - 2344*s4 + 
           10400*s42 - 16722*s43 + 8815*s44 + b22*(1544 - 11092*s4 + 
             15085*s42)%p + b2*(793 - 9062*s4 + 25469*s42 - 19861*s43)%p)%p - 
         s3*s4*(6 + 2*b24 + b23*(16 - 78*s4)%p - 115*s4 + 436*s42 - 
           605*s43 + 334*s44 + b22*(32 - 266*s4 + 407*s42)%p + 
           b2*(24 - 312*s4 + 800*s42 - 662*s43)%p)%p)%p - s26*(1 + b2 - s4)%p*s43*
        (2*(1 + b2 - s4)%p*s44 + s3*(4 - 18*s4 + 14*b22*s4 + 10*s42 - 
           21*s43 + 43*s44 + b2*(6 - 22*s42 - 37*s43)%p)%p)%p + 
       s24*s3*s4*(2*s44*(2 - 4*s4 - 7*s42 + 9*s43 + b22*(3 + 6*s4)%p + 
           b2*(5 + s4 - 15*s42)%p)%p - s3*s42*(3 + 7*s4 - 84*b23*s4 + 
           70*s42 - 431*s43 + 383*s44 + b22*(3 - 97*s4 + 473*s42)%p + 
           b2*(6 - 10*s4 + 464*s42 - 770*s43)%p)%p + 
         s32*(-55 + 1072*s4 - 5862*s42 + 13498*s43 - 14313*s44 + 
           5774*s45 + 8*b24*(-10 + 41*s4)%p + b23*(-341 + 2359*s4 - 
             3634*s42)%p + b22*(-489 + 4956*s4 - 13644*s42 + 11519*s43)%p + 
           b2*(-283 + 3985*s4 - 15993*s42 + 25195*s43 - 13975*s44)%p)%p)%p + 
       s25*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s47 + s3*s45*(-2 + 14*b23 + 
           b22*(22 - 93*s4)%p - 37*s4 + 116*s42 - 77*s43 + 
           6*b2*(1 - 21*s4 + 26*s42)%p)%p - s32*s42*(33 - 393*s4 + 1470*s42 - 
           2663*s43 + 2553*s44 - 1016*s45 + 4*b23*(15 - 54*s4 + 
             94*s42)%p + b22*(155 - 909*s4 + 1912*s42 - 1672*s43)%p + 
           b2*(128 - 1088*s4 + 3065*s42 - 4160*s43 + 2311*s44)%p)%p)%p - 
       s23*s32*(s3*s42*(12 + b23*(9 - 98*s4)%p - 75*s4 + 158*s42 - 
           456*s43 + 479*s44 + b22*(32 - 154*s4 + 557*s42)%p + 
           b2*(35 - 150*s4 + 531*s42 - 932*s43)%p)%p + 
         s44*(-12*b23 + b22*(-56 + 55*s4)%p - 6*b2*(10 - 31*s4 + 12*s42)%p + 
           2*(-9 + 54*s4 - 67*s42 + 14*s43)%p)%p + 
         s32*(20 + 12*b25 + b24*(112 - 797*s4)%p - 795*s4 + 6638*s42 - 
           20147*s43 + 25471*s44 - 11445*s45 + b23*(282 - 3726*s4 + 
             7450*s42)%p + b22*(292 - 5812*s4 + 22640*s42 - 22723*s43)%p + 
           b2*(130 - 3670*s4 + 21795*s42 - 43388*s43 + 27457*s44)%p)%p)%p)%p)%p;
 
  v4pt2=  -(s3*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
      s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + 
        s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 2*s15*s22*(3*s32 + 2*s2*s3*s4 + 
        s2*(s2 - s4)%p*s4)%p + s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + 
        s2*(1 + b2 - s4)%p*s42 + s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
        s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 
            6*b2*s4 - 9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
      s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
        s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
      s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
        s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + s15*s2*(-2*s32*(4*s3 + s4)%p - 
        s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 
          21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
        s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
      s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
          (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
          3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
            16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
        2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
          (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
         (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
            34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
          s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
      s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
        s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
          s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
        s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
            18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
     (12*s117*s29 + 4*s116*s28*(-21*s3 + s2*(4 - 20*s4)%p + s4)%p - 
      s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(s3 + (-1 + s2)%p*s4)%p + 
      s1*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*(s32*(3 + 7*b2 - 12*s4)%p + 
        s3*s4*(-3 + 10*s2 + b2*(-7 + 11*s2)%p + 13*s4 - 19*s2*s4)%p - 
        s42*(s2*(5 + 5*b2 - 6*s4)%p + s4 + s22*(-6 - 4*b2 + 6*s4)%p)%p)%p + 
      s115*s27*(12*s3*(20*s3 - 3*s4)%p + s22*(7 + 2*b2 - 98*s4 + 231*s42)%p - 
        2*s2*(s3*(56 + 27*b2 - 278*s4)%p + s4*(-2 + b2 + 12*s4)%p)%p)%p + 
      s114*s26*(-4*s3*(84*s32 - 29*s3*s4 + s42)%p + 
        s23*(1 + b2 - 39*s4 - 11*b2*s4 + 255*s42 - 377*s43)%p + 
        2*s2*s3*(s3*(148 + 159*b2 - 788*s4)%p + s4*(-20 - 11*b2 + 106*s4)%p)%p + 
        s22*(s3*(-49 - 67*b2 + 694*s4 + 323*b2*s4 - 1605*s42)%p + 
          s4*(1 - b2 - 22*s4 + 11*b2*s4 + 61*s42)%p)%p)%p - 
      s12*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*(s33*(3 + 16*b22 + b2*(14 - 67*s4)%p - 
          33*s4 + 61*s42)%p + s2*s43*(s4*(-4 - 2*b2 + 3*s4)%p - 
          s2*(10 + 19*b2 + 6*b22 - 24*s4 - 18*b2*s4 + 12*s42)%p + 
          s22*(15 + 3*b22 + b2*(19 - 15*s4)%p - 29*s4 + 13*s42)%p)%p + 
        s3*s42*(s4*(-3 - 5*b2 + 9*s4)%p - s2*(15 + 28*b22 + b2*(47 - 96*s4)%p - 
            84*s4 + 72*s42)%p + s22*(39 + 25*b22 + b2*(74 - 104*s4)%p - 
            131*s4 + 89*s42)%p)%p + s32*s4*(-3 + b22*(-16 + 41*s2)%p + 36*s4 - 
          70*s42 + s2*(24 - 138*s4 + 143*s42)%p - 
          2*b2*(7 - 36*s4 + 9*s2*(-4 + 9*s4)%p)%p)%p)%p + 
      s113*s25*(4*s32*(42*s32 - 41*s3*s4 + 4*s42)%p + 
        5*s24*s4*(-1 + 18*s4 - 73*s42 + 76*s43 + b2*(-1 + 5*s4)%p)%p - 
        2*s2*s3*(7*s32*(20 + 51*b2 - 156*s4)%p + 2*(1 + b2 - 5*s4)%p*s42 + 
          s3*s4*(-64 - 83*b2 + 342*s4)%p)%p + 
        s22*s3*(s4*(-13 - 19*b2 + 3*b22 + 218*s4 + 111*b2*s4 - 533*s42)%p + 
          s3*(96 + 335*b2 + 96*b22 - 1860*s4 - 1869*b2*s4 + 4536*s42)%p)%p - 
        s23*(5*s42*(1 - 10*s4 + 17*s42 + b2*(-1 + 5*s4)%p)%p + 
          s3*(7 + 3*b22 - 288*s4 + 1847*s42 - 2646*s43 + 
            4*b2*(6 - 92*s4 + 207*s42)%p)%p)%p)%p - s13*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
       (-(s34*(1 + 12*b23 - 30*s4 + 150*s42 - 172*s43 - 
           4*b22*(-4 + 29*s4)%p + b2*(7 - 120*s4 + 266*s42)%p)%p)%p + 
        s33*s4*(1 + b23*(12 - 61*s2)%p - 33*s4 + 174*s42 - 206*s43 + 
          s2*(-22 + 282*s4 - 802*s42 + 583*s43)%p + 
          b22*(16 - 124*s4 + s2*(-163 + 467*s4)%p)%p + 
          b2*(7 - 130*s4 + 302*s42 + s2*(-111 + 791*s4 - 961*s42)%p)%p)%p + 
        s2*s3*s43*(s4*(12 + 8*b22 + b2*(24 - 33*s4)%p - 45*s4 + 28*s42)%p + 
          s2*(30 + 26*b23 - 207*s4 + 325*s42 - 138*s43 - 
            4*b22*(-29 + 41*s4)%p + 2*b2*(58 - 209*s4 + 138*s42)%p)%p - 
          s22*(80 + 7*b23 - 366*s4 + 464*s42 - 173*s43 - 
            7*b22*(-18 + 17*s4)%p + b2*(203 - 528*s4 + 282*s42)%p)%p)%p + 
        s32*s42*(s4*(3 + 8*b22 + b2*(10 - 36*s4)%p - 24*s4 + 34*s42)%p + 
          s2*(15 + 49*b23 + b22*(121 - 348*s4)%p - 201*s4 + 557*s42 - 
            369*s43 + b2*(79 - 574*s4 + 662*s42)%p)%p - 
          s22*(81 + 57*b23 + b22*(275 - 463*s4)%p - 591*s4 + 1095*s42 - 
            570*s43 + b2*(289 - 1178*s4 + 958*s42)%p)%p)%p + 
        s22*s44*(s4*(6 + 6*b2 + b22 - 8*s4 - 3*b2*s4 + 2*s42)%p + 
          s2*(10 + b22*(15 - 6*s4)%p - 36*s4 + 33*s42 - 7*s43 + 
            b2*(27 - 47*s4 + 13*s42)%p)%p + s22*(-12*b22 + 2*b23 - 
            4*b2*(9 - 13*s4 + 3*s42)%p + 5*(-4 + 11*s4 - 9*s42 + 2*s43)%p)%p)%p)%p - 
      s112*s24*(-4*s33*(42*s32 + 15*s3*s4 - 5*s42)%p + 
        2*s25*s42*(-5 + 55*s4 - 155*s42 + 121*s43)%p + 
        4*s2*s32*(s3*(32 - 245*s4)%p*s4 + 14*s32*(5 + 19*s4)%p + 
          s42*(-4 + 21*s4)%p)%p + b22*s22*s3*(456*s32 + s22*(2 - 16*s4)%p - 
          55*s3*s4 + s42 + s2*s4*(-3 + 16*s4)%p + s2*s3*(-82 + 509*s4)%p)%p + 
        s22*s3*(s3*s4*(-37 + 718*s4 - 1733*s42)%p + 
          s42*(1 - 18*s4 + 41*s42)%p + 4*s32*(-28 - 463*s4 + 1560*s42)%p)%p - 
        2*s24*s4*(5*s42*(1 - 6*s4 + 7*s42)%p + s3*(21 - 357*s4 + 1375*s42 - 
            1369*s43)%p)%p + s23*s3*(s4 - 66*s42 + 497*s43 - 744*s44 + 
          2*s3*(5 + 311*s4 - 2523*s42 + 3755*s43)%p)%p + 
        b2*s2*(10*s24*s42*(-1 + 3*s4)%p - 2*s32*(315*s32 - 177*s3*s4 + 
            10*s42)%p + s2*s3*(s32*(555 - 4111*s4)%p + 2*(1 - 9*s4)%p*s42 + 
            s3*s4*(-147 + 857*s4)%p)%p + s22*s3*
           (s3*(-90 + 1843*s4 - 4735*s42)%p + 2*s4*(2 - 43*s4 + 115*s42)%p)%p - 
          2*s23*(5*s43*(-1 + 3*s4)%p + s3*(-1 + 61*s4 - 424*s42 + 
              592*s43)%p)%p)%p)%p + s14*s34*(1 + b2 - s4)%p*
       (s25*s44*(b23*(1 - 9*s4)%p + 5*(-1 + s4)%p*(-1 + s4)%p*(-3 + 4*s4 + s42)%p + 
          2*b22*(-9 - s4 + 12*s42)%p - 2*b2*(17 - 31*s4 + 4*s42 + 
            10*s43)%p)%p + s33*(s3*s4*(-10 - 64*b23 + 141*s4 - 444*s42 + 
            365*s43 + 12*b22*(-9 + 32*s4)%p + b2*(-58 + 474*s4 - 676*s42)%p)%p + 
          s42*(1 + 4*b23 + b22*(8 - 44*s4)%p - 21*s4 + 78*s42 - 70*s43 + 
            b2*(5 - 62*s4 + 106*s42)%p)%p + s32*(9 + 60*b23 - 120*s4 + 
            366*s42 - 295*s43 - 20*b22*(-5 + 17*s4)%p + 
            b2*(53 - 412*s4 + 570*s42)%p)%p)%p + 
        s2*s32*(s43*(12 + 10*b23 + b22*(42 - 88*s4)%p - 105*s4 + 211*s42 - 
            110*s43 + b2*(42 - 212*s4 + 185*s42)%p)%p - 
          s32*(7 + 30*b24 + b23*(115 - 534*s4)%p - 226*s4 + 1374*s42 - 
            2578*s43 + 1447*s44 + b22*(122 - 1379*s4 + 2148*s42)%p + 
            b2*(50 - 1018*s4 + 3616*s42 - 3074*s43)%p)%p + 
          s3*s4*(5 + 26*b24 + b23*(91 - 444*s4)%p - 174*s4 + 1074*s42 - 
            1973*s43 + 1056*s44 + 3*b22*(31 - 367*s4 + 571*s42)%p + 
            b2*(37 - 796*s4 + 2843*s42 - 2347*s43)%p)%p)%p + 
        s22*s3*s4*(s43*(18 + 3*b23 + b22*(25 - 22*s4)%p - 78*s4 + 81*s42 - 
            21*s43 + b2*(42 - 99*s4 + 40*s42)%p)%p - 
          s32*(69 + 54*b24 + b23*(396 - 859*s4)%p - 1002*s4 + 3728*s42 - 
            4897*s43 + 2078*s44 + b22*(647 - 3387*s4 + 3295*s42)%p + 
            b2*(372 - 3445*s4 + 7586*s42 - 4554*s43)%p)%p + 
          s3*s4*(30 + 34*b24 + b23*(209 - 435*s4)%p - 447*s4 + 1575*s42 - 
            1863*s43 + 689*s44 + b22*(321 - 1617*s4 + 1415*s42)%p + 
            b2*(175 - 1594*s4 + 3232*s42 - 1703*s43)%p)%p)%p + 
        s24*s43*(s4*(5 - 24*s4 + 7*b23*s4 + 26*s42 - 7*s44 + 
            b22*(12 + 2*s4 - 21*s42)%p + b2*(17 - 36*s4 - 2*s42 + 
              21*s43)%p)%p + s3*(-95 + 12*b24 + 530*s4 - 924*s42 + 612*s43 - 
            123*s44 - 42*b23*(1 + s4)%p + b22*(-255 + 428*s4 - 51*s42)%p + 
            2*b2*(-146 + 521*s4 - 488*s42 + 102*s43)%p)%p)%p + 
        s23*s42*((b22 - 3*b2*(-1 + s4)%p + 2*(-1 + s4)%p*(-1 + s4)%p)%p*s43*(2 + s4)%p + 
          s3*s4*(30 + b23*(65 - 36*s4)%p - 248*s4 + 533*s42 - 395*s43 + 
            80*s44 + b22*(175 - 428*s4 + 149*s42)%p + 
            b2*(136 - 659*s4 + 755*s42 - 193*s43)%p)%p + 
          s32*(-150 + b24 + 1299*s4 - 3298*s42 + 3173*s43 - 1016*s44 + 
            b23*(-290 + 288*s4)%p + b22*(-761 + 2384*s4 - 1443*s42)%p + 
            b2*(-609 + 3421*s4 - 5127*s42 + 2167*s43)%p)%p)%p)%p + 
      s111*s23*(4*s35*(-84*s3 + 29*s4)%p + s26*s43*(-10 + 75*s4 - 
          156*s42 + 95*s43 + 10*b2*(-1 + 2*s4)%p)%p + 
        2*s2*s33*(7*s32*(76 + 15*b2 - 80*s4)%p + 2*s42*(-3 - 8*b2 + 28*s4)%p - 
          5*s3*s4*(16 - 19*b2 + 38*s4)%p)%p + s22*s32*
         (2*s42*(2 + 3*b22 + b2*(5 - 45*s4)%p - 40*s4 + 92*s42)%p + 
          s32*(-826 + 720*b22 + 1432*s4 + 2958*s42 - 5*b2*(41 + 701*s4)%p)%p + 
          s3*s4*(39 - 242*b22 + 798*s4 - 2529*s42 + b2*(-247 + 1851*s4)%p)%p)%p - 
        s23*s3*(-4*s43*(1 + b22 + b2*(2 - 8*s4)%p - 8*s4 + 11*s42)%p + 
          s3*s4*(1 + b23 + 212*s4 - 1695*s42 + 2462*s43 + 
            6*b22*(-6 + 41*s4)%p + b2*(-38 + 709*s4 - 1853*s42)%p)%p + 
          s32*(-182 + 84*b23 + b22*(290 - 2333*s4)%p + 378*s4 + 5258*s42 - 
            10298*s43 + b2*(-61 - 3106*s4 + 10233*s42)%p)%p)%p + 
        s25*(-2*s44*(5 - 20*s4 + 17*s42 + 5*b2*(-1 + 2*s4)%p)%p + 
          s3*s4*(1 + b22*(9 - 35*s4)%p - 103*s4 + 965*s42 - 2497*s43 + 
            1838*s44 - 2*b2*(-5 + 127*s4 - 529*s42 + 514*s43)%p)%p)%p + 
        s24*s3*(s42*(5 - 137*s4 + 611*s42 - 627*s43 + 
            b22*(-13 + 35*s4)%p + 2*b2*(8 - 77*s4 + 125*s42)%p)%p + 
          s3*(-9 + b23 + 11*s4 + 1686*s42 - 7717*s43 + 7885*s44 + 
            3*b22*(6 - 133*s4 + 379*s42)%p - b2*(5 + 481*s4 - 4288*s42 + 
              6752*s43)%p)%p)%p)%p - s110*s22*(s27*s44*(-5 + 7*s4)%p*
         (1 + b2 - 4*s4 + 3*s42)%p - 4*s35*(60*s32 - 41*s3*s4 + 5*s42)%p + 
        2*s2*s34*(7*s32*(92 + 69*b2 - 156*s4)%p + 4*s42*(4 + s4)%p + 
          s3*s4*(-268 - 171*b2 + 338*s4)%p)%p + s22*s33*
         (s32*(-1638 - 2063*b2 + 120*b22 + 6072*s4 + 1335*b2*s4 - 
            3294*s42)%p + s3*s4*(365 + 263*b2 - 214*b22 - 682*s4 + 
            1039*b2*s4 - 1043*s42)%p + s42*(-7 + 8*b2 + 12*b22 - 78*s4 - 
            152*b2*s4 + 265*s42)%p)%p + s23*s32*
         (s43*(21 + 23*b22 + b2*(44 - 164*s4)%p - 162*s4 + 217*s42)%p + 
          s32*(616 - 300*b23 - 4116*s4 + 3124*s42 + 4744*s43 + 
            5*b22*(-17 + 702*s4)%p + b2*(1038 - 733*s4 - 8405*s42)%p)%p + 
          s3*s4*(-57 + 51*b23 + 70*s4 + 2067*s42 - 3684*s43 - 
            29*b22*(-5 + 38*s4)%p + b2*(-9 - 1298*s4 + 4093*s42)%p)%p)%p + 
        s26*(s45*(-5 + b2*(5 - 7*s4)%p + 14*s4 - 9*s42)%p + 
          s3*s42*(4 - 132*s4 + 765*s42 - 1410*s43 + 797*s44 - 
            8*b22*(-2 + 5*s4)%p + b2*(20 - 276*s4 + 767*s42 - 551*s43)%p)%p)%p + 
        s24*s3*(2*s44*(3 + 3*b22 + b2*(6 - 14*s4)%p - 14*s4 + 13*s42)%p + 
          s3*s4*(1 + 6*s4 - 5*b23*s4 - 491*s42 + 2180*s43 - 2144*s44 - 
            2*b22*(5 - 74*s4 + 221*s42)%p + b2*(-3 + 174*s4 - 1394*s42 + 
              2169*s43)%p)%p - s32*(63 - 797*s4 + 312*s42 + 8383*s43 - 
            10837*s44 + b23*(-37 + 389*s4)%p + b22*(6 + 1384*s4 - 
              5047*s42)%p + b2*(134 - 109*s4 - 7341*s42 + 14404*s43)%p)%p)%p + 
        s25*s3*(2*s43*(5 - 74*s4 + 217*s42 - 162*s43 + 
            b22*(-11 + 20*s4)%p + b2*(12 - 68*s4 + 75*s42)%p)%p + 
          s3*(1 - 35*s4 + 5*b23*s4 - 68*s42 + 2482*s43 - 7277*s44 + 
            5449*s45 + b22*(2 + 76*s4 - 798*s42 + 1385*s43)%p + 
            b2*(3 - 10*s4 - 1060*s42 + 5467*s43 - 5928*s44)%p)%p)%p)%p + 
      s19*s2*(s28*(-1 + s4)%p*s45*(1 + b2 - 3*s4 + 2*s42)%p - 
        4*s36*(21*s32 - 21*s3*s4 + 4*s42)%p + 2*s2*s35*
         (s32*(412 + 441*b2 - 772*s4)%p + 2*(17 + 13*b2 - 27*s4)%p*s42 + 
          s3*s4*(-280 - 299*b2 + 494*s4)%p)%p - s22*s34*
         (2*s42*(24 + 26*b2 + b22 - 64*s4 + 8*b2*s4 - 20*s42)%p - 
          s3*s4*(729 + 1303*b2 + 359*b22 - 2746*s4 - 1715*b2*s4 + 
            1697*s42)%p + s32*(1736 + 3243*b2 + 960*b22 - 7396*s4 - 
            5497*b2*s4 + 6240*s42)%p)%p + s23*s33*
         (-(s3*s4*(235 - 99*b23 - 1558*s4 + 1143*s42 + 1620*s43 + 
             2*b22*(57 + 500*s4)%p + b2*(515 - 893*s4 - 2418*s42)%p)%p)%p + 
          s42*(6 - 13*s4 - 196*s42 + 343*s43 + b22*(2 + 49*s4)%p + 
            b2*(8 + 54*s4 - 298*s42)%p)%p + s32*(1064 - 240*b23 - 8386*s4 + 
            15040*s42 - 5618*s43 + 5*b22*(253 + 74*s4)%p + 
            b2*(2679 - 10124*s4 + 3705*s42)%p)%p)%p - 
        s27*s43*((-1 + s4)%p*s43*(-1 + b2 + s4)%p + 
          s3*(-6 + 93*s4 - 354*s42 + 481*s43 - 214*s44 + 
            b22*(-14 + 25*s4)%p + 4*b2*(-5 + 41*s4 - 80*s42 + 44*s43)%p)%p)%p + 
        s25*s3*(4*s45*(1 + b22 + b2*(2 - 3*s4)%p - 3*s4 + 2*s42)%p + 
          s3*s42*(3 + 30*s4 - 10*b23*s4 - 589*s42 + 1648*s43 - 
            1172*s44 + b22*(-34 + 236*s4 - 404*s42)%p + 
            b2*(-13 + 313*s4 - 1424*s42 + 1480*s43)%p)%p + 
          s32*(7 - 263*s4 + 1400*s42 + 343*s43 - 8225*s44 + 7558*s45 + 
            b23*(3 + 152*s4 - 738*s42)%p + b22*(27 - 8*s4 - 2718*s42 + 
              5993*s43)%p + b2*(27 - 514*s4 - 158*s42 + 9510*s43 - 
              12569*s44)%p)%p)%p + s26*s3*s4*(s43*(10 - 87*s4 + 176*s42 - 
            99*s43 + b22*(-18 + 25*s4)%p + b2*(16 - 59*s4 + 47*s42)%p)%p + 
          s3*(4 - 51*s4 + 10*b23*s4 - 185*s42 + 2145*s43 - 4335*s44 + 
            2482*s45 + b22*(7 + 128*s4 - 838*s42 + 992*s43)%p + 
            b2*(11 + 7*s4 - 1232*s42 + 4125*s43 - 3283*s44)%p)%p)%p + 
        s24*s32*(s43*(-1 + 42*s4 - 169*s42 + 148*s43 + 
            b22*(-1 + 34*s4)%p - 2*b2*(1 - 38*s4 + 77*s42)%p)%p + 
          s3*s4*(15 - 202*s4 - 107*s42 + 2892*s43 - 3318*s44 + 
            b23*(-25 + 204*s4)%p + b22*(-13 + 628*s4 - 2058*s42)%p + 
            b2*(34 + 67*s4 - 2773*s42 + 4964*s43)%p)%p + 
          s32*(36*b24 + b23*(63 - 1294*s4)%p + b22*(-383 - 495*s4 + 
              7212*s42)%p - b2*(587 - 4425*s4 + 991*s42 + 11359*s43)%p + 
            3*(-63 + 943*s4 - 2882*s42 + 1267*s43 + 1615*s44)%p)%p)%p)%p + 
      s18*s3*(4*s36*(3*s32 - 4*s3*s4 + s42)%p - 
        2*s2*s35*(s32*(140 + 183*b2 - 268*s4)%p + 2*(12 + 13*b2 - 23*s4)%p*
           s42 + s3*s4*(-136 - 177*b2 + 258*s4)%p)%p - 
        2*s28*s44*(b22*(3 - 4*s4)%p - 5*b2*(-1 + s4)%p*(-1 + s4)%p*(-1 + 3*s4)%p + 
          (-1 + s4)%p*(-1 + s4)%p*(2 - 13*s4 + 16*s42)%p)%p + s22*s34*
         (s42*(77 + 134*b2 + 45*b22 - 322*s4 - 234*b2*s4 + 245*s42)%p - 
          s3*s4*(697 + 1639*b2 + 829*b22 - 2974*s4 - 3085*b2*s4 + 
            2569*s42)%p + s32*(1064 + 2495*b2 + 1224*b22 - 4700*s4 - 
            4891*b2*s4 + 4344*s42)%p)%p - s23*s33*
         (s3*s4*(-425 - 155*b23 + 3322*s4 - 5937*s42 + 2400*s43 + 
            b22*(-1083 + 1528*s4)%p - 2*b2*(675 - 2825*s4 + 1814*s42)%p)%p + 
          s32*(360*b23 + b22*(2812 - 4775*s4)%p + b2*(3446 - 15867*s4 + 
              13567*s42)%p + 2*(539 - 4431*s4 + 9179*s42 - 5147*s43)%p)%p + 
          s42*(2*b23 + 3*b22*(8 + s4)%p - 2*b2*(-25 + 86*s4 + 33*s42)%p + 
            2*(12 - 91*s4 + 98*s42 + 41*s43)%p)%p)%p - 
        s26*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s46 + s3*s43*(3 + 44*s4 - 10*b23*s4 - 
            386*s42 + 732*s43 - 393*s44 - 3*b22*(14 - 60*s4 + 65*s42)%p + 
            b2*(-21 + 275*s4 - 793*s42 + 587*s43)%p)%p + 
          s32*s4*(27 - 431*s4 + 1248*s42 + 831*s43 - 5097*s44 + 
            3502*s45 + b23*(11 + 246*s4 - 734*s42)%p + 
            b22*(89 + 20*s4 - 2814*s42 + 4230*s43)%p + 
            b2*(95 - 767*s4 - 565*s42 + 7309*s43 - 6984*s44)%p)%p)%p - 
        s27*(s45*(b22*(-7 + 8*s4)%p - (-1 + s4)%p*(-1 + s4)%p*(-5 + 16*s4)%p + 
            2*b2*(2 - 5*s4 + 3*s42)%p)%p + s3*s42*(6 - 33*s4 + 10*b23*s4 - 
            187*s42 + 1089*s43 - 1595*s44 + 720*s45 + 
            3*b22*(3 + 36*s4 - 162*s42 + 139*s43)%p + 
            b2*(15 + 31*s4 - 796*s42 + 1843*s43 - 1121*s44)%p)%p)%p + 
        s24*s32*(s42*(1 - 18*s4 + b23*s4 - 9*s42 + 248*s43 - 262*s44 + 
            b22*(1 - 81*s42)%p + b2*(2 - 19*s4 - 124*s42 + 309*s43)%p)%p + 
          s3*s4*(-60 + 15*b24 + 919*s4 - 2677*s42 + 921*s43 + 1557*s44 - 
            b23*(7 + 394*s4)%p + b22*(-211 + 283*s4 + 1937*s42)%p - 
            b2*(234 - 1841*s4 + 1080*s42 + 3103*s43)%p)%p + 
          s32*(-84*b24 + b23*(258 + 886*s4)%p + b22*(1335 - 5292*s4 - 
              208*s42)%p + b2*(1240 - 11565*s4 + 21242*s42 - 5869*s43)%p + 
            5*(63 - 977*s4 + 3636*s42 - 4233*s43 + 1227*s44)%p)%p)%p + 
        s25*s3*(s44*(3 + b22*(3 - 24*s4)%p - 40*s4 + 95*s42 - 58*s43 + 
            b2*(6 - 64*s4 + 78*s42)%p)%p - s32*(21 - 787*s4 + 5326*s42 - 
            9942*s43 + 2829*s44 + 3273*s45 + b24*(-5 + 143*s4)%p + 
            b23*(45 + 246*s4 - 2280*s42)%p + b22*(136 - 1403*s4 - 
              1060*s42 + 8105*s43)%p + b2*(99 - 2266*s4 + 7754*s42 - 
              600*s43 - 9479*s44)%p)%p + s3*s4*(1 - 51*s4 + 
            2*b23*(43 - 159*s4)%p*s4 + 264*s42 + 377*s43 - 2367*s44 + 
            1896*s45 + b22*(7 + 57*s4 - 1067*s42 + 2016*s43)%p - 
            2*b2*(-3 + 50*s4 + 145*s42 - 1541*s43 + 1785*s44)%p)%p)%p)%p - 
      s15*s33*(2*s26*(-1 + s4)%p*s44*(b23*(1 + 7*s4)%p + 
          b22*(6 + 11*s4 - 21*s42)%p - (-1 + s4)%p*(-1 + s4)%p*(-3 + s4 + 7*s42)%p + 
          b2*(8 - 4*s4 - 25*s42 + 21*s43)%p)%p - 
        s34*(s3*s4*(-37 - 136*b23 + 303*s4 - 651*s42 + 401*s43 + 
            4*b22*(-69 + 154*s4)%p + b2*(-179 + 878*s4 - 879*s42)%p)%p + 
          s42*(6 + 16*b23 + b22*(36 - 96*s4)%p - 57*s4 + 132*s42 - 
            85*s43 + 2*b2*(13 - 75*s4 + 82*s42)%p)%p + 
          s32*(31 + 120*b23 - 246*s4 + 519*s42 - 316*s43 - 
            40*b22*(-6 + 13*s4)%p + b2*(153 - 728*s4 + 715*s42)%p)%p)%p + 
        s2*s33*(s32*(63 + 204*b24 + b23*(715 - 1862*s4)%p - 932*s4 + 
            3612*s42 - 5032*s43 + 2293*s44 + b22*(831 - 4779*s4 + 
              5246*s42)%p + b2*(389 - 3784*s4 + 8952*s42 - 5877*s43)%p)%p - 
          s3*s4*(51 + 180*b24 + b23*(605 - 1608*s4)%p - 780*s4 + 3027*s42 - 
            4154*s43 + 1848*s44 + b22*(688 - 4049*s4 + 4429*s42)%p + 
            b2*(318 - 3177*s4 + 7507*s42 - 4848*s43)%p)%p + 
          s42*(4 + 4*b24 + b23*(22 - 86*s4)%p - 87*s4 + 378*s42 - 
            535*s43 + 236*s44 + b22*(34 - 292*s4 + 360*s42)%p + 
            b2*(20 - 289*s4 + 770*s42 - 513*s43)%p)%p)%p - 
        s25*(1 + b2 - s4)%p*s43*(s4*(b22*s4*(-11 + 12*s4)%p + 
            (-1 + s4)%p*(-1 + s4)%p*(-1 + 3*s4 + 12*s42)%p - b2*(3 + 5*s4 - 32*s42 + 
              24*s43)%p)%p + s3*(66 - 349*s4 + 486*s42 - 134*s43 - 69*s44 + 
            b23*(-8 + 62*s4)%p + b22*(92 + 19*s4 - 229*s42)%p + 
            b2*(167 - 460*s4 + 87*s42 + 238*s43)%p)%p)%p + 
        s24*s42*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(1 + (2 + b2)%p*s4 - 3*s42)%p + 
          s32*(-165 + 24*b25 + 1620*s4 - 5005*s42 + 6528*s43 - 
            3652*s44 + 674*s45 - b24*(46 + 213*s4)%p + 
            b23*(-611 + 1060*s4 + 219*s42)%p + b22*(-1115 + 4790*s4 - 
              4863*s42 + 749*s43)%p + b2*(-741 + 5096*s4 - 10334*s42 + 
              7472*s43 - 1453*s44)%p)%p + s3*s4*(36*b24*s4 + 
            b23*(52 + 26*s4 - 187*s42)%p + (-1 + s4)%p*(-1 + s4)%p*(15 - 117*s4 + 
              115*s42 + 76*s43)%p + 3*b22*(38 - 101*s4 - 33*s42 + 
              114*s43)%p + b2*(77 - 435*s4 + 515*s42 + 110*s43 - 
              267*s44)%p)%p)%p + s23*s3*s4*(s43*(3*b23*(2 + s4)%p + 
            b22*(26 - 28*s4 - 20*s42)%p - 2*(-1 + s4)%p*(-1 + s4)%p*(-6 + 15*s4 + 
              8*s42)%p + b2*(32 - 87*s4 + 22*s42 + 33*s43)%p)%p + 
          s32*(-120 + 11*b25 + 1931*s4 - 8663*s42 + 15675*s43 - 
            12285*s44 + 3458*s45 + b24*(-277 + 297*s4)%p + 
            b23*(-1082 + 4347*s4 - 3045*s42)%p + b22*(-1353 + 9841*s4 - 
              17596*s42 + 8473*s43)%p + b2*(-685 + 7659*s4 - 23250*s42 + 
              25677*s43 - 9193*s44)%p)%p + s3*s4*(30 + b24*(85 - 76*s4)%p - 
            498*s4 + 2078*s42 - 3265*s43 + 2058*s44 - 403*s45 + 
            b23*(321 - 1131*s4 + 541*s42)%p + b22*(395 - 2626*s4 + 
              3879*s42 - 1254*s43)%p + b2*(191 - 2043*s4 + 5476*s42 - 
              4888*s43 + 1192*s44)%p)%p)%p + s22*s32*
         (s43*(3*b24 + b23*(32 - 48*s4)%p + 2*b22*(39 - 142*s4 + 86*s42)%p + 
            b2*(66 - 411*s4 + 596*s42 - 219*s43)%p + 
            2*(9 - 84*s4 + 205*s42 - 176*s43 + 46*s44)%p)%p + 
          s3*s4*(10 + 14*b25 + b24*(112 - 442*s4)%p - 369*s4 + 2592*s42 - 
            6221*s43 + 5944*s44 - 1948*s45 + b23*(243 - 2151*s4 + 
              2671*s42)%p + b22*(211 - 3234*s4 + 8923*s42 - 5990*s43)%p + 
            b2*(78 - 1888*s4 + 8746*s42 - 12799*s43 + 5695*s44)%p)%p - 
          s32*(21 + 18*b25 + b24*(190 - 709*s4)%p - 725*s4 + 5132*s42 - 
            12923*s43 + 13273*s44 - 4766*s45 + b23*(441 - 3816*s4 + 
              4920*s42)%p + b22*(397 - 5978*s4 + 17065*s42 - 12310*s43)%p + 
            b2*(153 - 3590*s4 + 17044*s42 - 26486*s43 + 12843*s44)%p)%p)%p)%p + 
      s16*s32*(s35*(s3 - s4)%p*(-(s4*(13 + 24*b22 + b2*(36 - 80*s4)%p - 
             62*s4 + 61*s42)%p)%p + s3*(51 + 160*b2 + 120*b22 - 222*s4 - 
            320*b2*s4 + 207*s42)%p)%p - s27*s44*(b23*s4 + 
          (-1 + s4)%p*(-1 + s4)%p*(-1 + s4)%p*(-1 - 3*s4 + 9*s42)%p - b2*(-1 + s4)%p*(-1 + s4)%p*
           (-2 - 11*s4 + 18*s42)%p + b22*(1 + 8*s4 - 18*s42 + 9*s43)%p)%p - 
        s2*s34*(s3*s4*(-191 - 468*b23 + 1570*s4 - 3347*s42 + 2028*s43 + 
            b22*(-1131 + 2518*s4)%p + b2*(-837 + 4102*s4 - 4055*s42)%p)%p + 
          s42*(24 + 28*b23 + b22*(92 - 234*s4)%p - 223*s4 + 494*s42 - 
            299*s43 + b2*(86 - 480*s4 + 494*s42)%p)%p + 
          s32*(217 + 516*b23 + b22*(1275 - 2812*s4)%p - 1763*s4 + 
            3787*s42 - 2337*s43 + b2*(951 - 4614*s4 + 4597*s42)%p)%p)%p + 
        s22*s33*(s32*(189 + 216*b24 + b23*(1227 - 3059*s4)%p - 2871*s4 + 
            11304*s42 - 15803*s43 + 7145*s44 + b22*(1852 - 10648*s4 + 
              11385*s42)%p + b2*(1030 - 10199*s4 + 24159*s42 - 15622*s43)%p)%p - 
          s3*s4*(105 + 153*b24 + b23*(751 - 1901*s4)%p - 1624*s4 + 
            6215*s42 - 8190*s43 + 3406*s44 + b22*(1085 - 6243*s4 + 
              6391*s42)%p + b2*(589 - 5852*s4 + 13342*s42 - 8041*s43)%p)%p + 
          s42*(6 + b24 - 128*s4 + 516*s42 - 632*s43 + 218*s44 - 
            6*b23*(-2 + 7*s4)%p + b22*(30 - 244*s4 + 239*s42)%p + 
            b2*(24 - 337*s4 + 794*s42 - 413*s43)%p)%p)%p + 
        s24*s3*s4*(s43*(3*b23*s4 + b22*(3 + 12*s4 - 29*s42)%p - 
            (-1 + s4)%p*(-1 + s4)%p*(-3 + 29*s42)%p + b2*(6 + 3*s4 - 64*s42 + 55*s43)%p)%p + 
          s32*(-125 + 20*b25 + 2060*s4 - 9105*s42 + 15390*s43 - 
            10404*s44 + 2160*s45 - 2*b24*(17 + 182*s4)%p + 
            b23*(-573 + 1374*s4 + 832*s42)%p + b22*(-1017 + 6744*s4 - 
              8872*s42 + 1041*s43)%p + b2*(-625 + 6936*s4 - 19457*s42 + 
              17495*s43 - 3677*s44)%p)%p + s3*s4*(15 - 267*s4 + 66*b24*s4 + 
            1027*s42 - 1120*s43 - 12*s44 + 357*s45 + 
            b23*(68 + 18*s4 - 486*s42)%p + b22*(143 - 677*s4 - 66*s42 + 
              1137*s43)%p + b2*(88 - 873*s4 + 1661*s42 + 68*s43 - 
              1074*s44)%p)%p)%p + s26*(s45*(4*b22*(-1 + s4)%p*(-1 + s4)%p + b23*s4 + 
            6*(-1 + s4)%p*(-1 + s4)%p*(-1 + s4)%p*s4 - b2*(-1 + s4)%p*(-1 + s4)%p*(-4 + 11*s4)%p)%p - 
          s3*s43*(b23*(9 + 77*s4 - 117*s42)%p + (-1 + s4)%p*(-1 + s4)%p*
             (25 - 84*s4 - 62*s42 + 181*s43)%p + b22*(59 + 38*s4 - 
              498*s42 + 417*s43)%p + b2*(73 - 189*s4 - 250*s42 + 847*s43 - 
              481*s44)%p)%p)%p + s23*s32*(s32*(-35 + 6*b25 + 1249*s4 - 
            8992*s42 + 22490*s43 - 22333*s44 + 7517*s45 + 
            b24*(-100 + 143*s4)%p + b23*(-414 + 3223*s4 - 3030*s42)%p + 
            b22*(-490 + 7322*s4 - 19503*s42 + 11960*s43)%p + 
            b2*(-225 + 5390*s4 - 25412*s42 + 37653*s43 - 16550*s44)%p)%p + 
          s43*(b23*(6 + s4)%p + b22*(28 - 67*s4 - 35*s42)%p + 
            b2*(34 - 179*s4 + 112*s42 + 85*s43)%p - 2*(-6 + 51*s4 - 90*s42 + 
              19*s43 + 26*s44)%p)%p + s3*s4*(10 + b24*(35 - 68*s4)%p - 386*s4 + 
            2698*s42 - 6046*s43 + 4932*s44 - 1164*s45 + 
            b23*(138 - 1041*s4 + 782*s42)%p + b22*(163 - 2361*s4 + 
              5554*s42 - 2448*s43)%p + b2*(72 - 1729*s4 + 7549*s42 - 
              9403*s43 + 2897*s44)%p)%p)%p + s25*s42*
         (-((1 + b2 - s4)%p*(1 + b2 - s4)%p*(-1 + s4)%p*s44)%p + s3*s4*(29*b23*(2 - 3*s4)%p*s4 + 
            (-1 + s4)%p*(-1 + s4)%p*(3 - 27*s4 - 26*s42 + 136*s43)%p + 
            b22*(13 + 63*s4 - 356*s42 + 310*s43)%p + 
            b2*(14 - 38*s4 - 213*s42 + 596*s43 - 359*s44)%p)%p - 
          s32*(6*b24*(-3 + 28*s4)%p + b23*(162 + 262*s4 - 1075*s42)%p + 
            b22*(496 - 1471*s4 - 594*s42 + 2133*s43)%p + 
            b2*(418 - 2606*s4 + 3724*s42 + 31*s43 - 1645*s44)%p + 
            2*(54 - 522*s4 + 1443*s42 - 1377*s43 + 193*s44 + 
              209*s45)%p)%p)%p)%p + s17*s3*
       (-(s28*(-1 + s4)%p*s45*(b22 + 2*b2*(-1 + s4)%p*(-1 + s4)%p - 
           (-1 + s4)%p*(-1 + s4)%p*(-1 + 2*s4)%p)%p)%p + 4*s36*(s3 - s4)%p*
         (s3*(10 + 15*b2 - 19*s4)%p + s4*(-3 - 4*b2 + 6*s4)%p)%p - 
        s2*s35*(2*s42*(26 + 59*b2 + 30*b22 - 120*s4 - 125*b2*s4 + 
            112*s42)%p - s3*s4*(333 + 915*b2 + 584*b22 - 1470*s4 - 
            1847*b2*s4 + 1365*s42)%p + s32*(357 + 985*b2 + 624*b22 - 
            1578*s4 - 1989*b2*s4 + 1485*s42)%p)%p + 
        s22*s34*(s3*s4*(-399 - 534*b23 + 3252*s4 - 6671*s42 + 3766*s43 + 
            2*b22*(-859 + 1795*s4)%p + b2*(-1536 + 7301*s4 - 6727*s42)%p)%p + 
          s42*(36 + 14*b23 + b22*(78 - 165*s4)%p - 318*s4 + 624*s42 - 
            302*s43 + 2*b2*(51 - 260*s4 + 215*s42)%p)%p + 
          s32*(650 + 780*b23 + b22*(2708 - 5751*s4)%p - 5358*s4 + 
            11514*s42 - 7010*s43 + b2*(2475 - 11982*s4 + 11665*s42)%p)%p)%p + 
        s23*s33*(-(s32*(315 + 24*b24 + b23*(957 - 1616*s4)%p - 4873*s4 + 
             19086*s42 - 25745*s43 + 10817*s44 + b22*(2148 - 11507*s4 + 
               10143*s42)%p + b2*(1483 - 14613*s4 + 32930*s42 - 19002*
                s43)%p)%p)%p + s3*s4*(110 + 22*b24 + b23*(350 - 556*s4)%p - 
            1711*s4 + 6193*s42 - 7029*s43 + 2097*s44 + 
            b22*(777 - 3910*s4 + 2666*s42)%p + b2*(536 - 5098*s4 + 
              10052*s42 - 4206*s43)%p)%p + s42*(-4 + 82*s4 - 264*s42 + 
            138*s43 + 88*s44 + b23*(-2 + 3*s4)%p + 
            b22*(-10 + 67*s4 + 24*s42)%p - b2*(12 - 157*s4 + 210*s42 + 
              107*s43)%p)%p)%p + s26*s3*s42*
         (s42*(-5*b23*s4 + b22*(-22 + 64*s4 - 46*s42)%p - 
            (-1 + s4)%p*(-1 + s4)%p*(-1 - 29*s4 + 74*s42)%p + b2*(-15 + 117*s4 - 
              227*s42 + 125*s43)%p)%p + s3*(39 - 345*s4 + 584*s42 + 633*s43 - 
            1953*s44 + 1042*s45 + b23*(15 + 196*s4 - 404*s42)%p + 
            b22*(109 + 50*s4 - 1624*s42 + 1782*s43)%p + 
            b2*(125 - 552*s4 - 567*s42 + 3344*s43 - 2422*s44)%p)%p)%p - 
        s24*s32*(s43*(3 - 18*s4 + 3*b23*s4 - 35*s42 + 168*s43 - 
            118*s44 + b22*(3 + 10*s4 - 68*s42)%p + 
            b2*(6 - 11*s4 - 130*s42 + 179*s43)%p)%p + 
          s32*(-35 + 6*b25 + 1285*s4 - 9200*s42 + 21675*s43 - 
            18555*s44 + 4458*s45 - 5*b24*(2 + 57*s4)%p + 
            b23*(-201 + 928*s4 + 1260*s42)%p + b22*(-345 + 4759*s4 - 
              9306*s42 + 555*s43)%p + b2*(-195 + 4670*s4 - 20599*s42 + 
              24810*s43 - 5808*s44)%p)%p + s3*s4*(5 - 209*s4 + 52*b24*s4 + 
            1397*s42 - 2359*s43 + 318*s44 + 948*s45 + 
            b23*(28 - 6*s4 - 622*s42)%p + b22*(58 - 631*s4 + 177*s42 + 
              1988*s43)%p + b2*(33 - 749*s4 + 2532*s42 - 469*s43 - 
              2369*s44)%p)%p)%p + s27*((b22 - (-1 + s4)%p*(-1 + s4)%p)%p*(-1 + s4)%p*s46 + 
          s3*s43*(5*b23*s4 + b22*(5 + 46*s4 - 147*s42 + 95*s43)%p + 
            (-1 + s4)%p*(-1 + s4)%p*(4 - 90*s42 + 121*s43)%p + b2*(9 + 26*s4 - 271*s42 + 
              452*s43 - 216*s44)%p)%p)%p + s25*s3*s4*
         (s44*(3*(-1 + s4)%p*(-1 + s4)%p*(-1 + 4*s4)%p + b22*(-3 + 8*s4)%p + 
            b2*(-6 + 26*s4 - 20*s42)%p)%p - s3*s4*(3 - 63*s4 + 150*s42 + 
            374*s43 - 1137*s44 + 673*s45 - 12*b23*s4*(-9 + 20*s4)%p + 
            b22*(17 + 91*s4 - 885*s42 + 1092*s43)%p + 
            b2*(16 - 101*s4 - 385*s42 + 1879*s43 - 1525*s44)%p)%p + 
          s32*(2*b24*(-8 + 111*s4)%p + b23*(140 + 368*s4 - 2103*s42)%p + 
            b22*(425 - 2036*s4 - 1101*s42 + 5393*s43)%p + 
            b2*(333 - 3455*s4 + 7178*s42 - 121*s43 - 5013*s44)%p + 
            2*(39 - 646*s4 + 2632*s42 - 3390*s43 + 663*s44 + 
              732*s45)%p)%p)%p)%p)%p)%p; 
  v5pt2=  -(s4*(s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p - 
      s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + s22*s4)%p + 
      s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
      s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(2*s15*s22 - 
      s32*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s14*s2*(s2 - 4*s3 - 3*s2*s4)%p + 
      s1*s3*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p - s2*(-1 + s4)%p*s4)%p + 
      s13*(2*s32 - 4*s2*s3*(1 + b2 - 2*s4)%p + s22*(-1 + s4)%p*s4)%p + 
      s12*s3*(s3*(3 + 4*b2 - 5*s4)%p + s2*(-1 + 6*s4 - 5*s42 + 
          b2*(-2 + 4*s4)%p)%p)%p)%p*(-12*s122*s212 + s310*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*
       (-s32 + s3*s4 + 2*s2*s42)%p + 4*s121*s211*(2*(6*s3 + s4)%p + 
        s2*(-7 + 26*s4)%p)%p - s1*s39*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*
       (s3*s42*(s2*(16 + 22*b2 - 39*s4)%p + 5*s22*(b2 - s4)%p + s4)%p + 
        s2*s43*(s2*(13 + 9*b2 - 13*s4)%p + 2*s22*(b2 - s4)%p + 2*s4)%p + 
        s33*(-4 - 9*b2 + 15*s4)%p + s32*s4*(4 + b2*(9 - 6*s2)%p - 9*s2 - 
          16*s4 + 7*s2*s4)%p)%p + s120*s210*
       (2*s2*(s3*(80 + 15*b2 - 212*s4)%p + (-5 + 5*b2 - 39*s4)%p*s4)%p + 
        4*(39*s32 - 27*s3*s4 + 4*s42)%p - s22*(17 + 10*b2 - 240*s4 + 
          403*s42)%p)%p + s119*s29*(4*(-390*s33 + 145*s32*s4 - 24*s3*s42 + 
          s43)%p + s23*(-3 + 139*s4 - 919*s42 + 919*s43 + 
          b2*(-3 + 83*s4)%p)%p + 2*s2*(s32*(-22 + 57*b2 - 628*s4)%p + 
          (4 + 5*b2 - 66*s4)%p*s42 + s3*s4*(3 - 55*b2 + 459*s4)%p)%p + 
        s22*(s4*(-11 - 7*b2 + 76*s4 - 83*b2*s4 + 339*s42)%p + 
          s3*(96 + 159*b2 - 1390*s4 - 247*b2*s4 + 1690*s42)%p)%p)%p + 
      s12*s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*
       (-(s34*(6 + 30*b22 - 56*s4 + 99*s42 - 3*b2*(-9 + 38*s4)%p)%p)%p + 
        s22*s44*(2*(5 + 3*b2 - 4*s4)%p*s4 + 2*s2*(18 + 23*b2 + 6*b22 - 
            34*s4 - 19*b2*s4 + 14*s42)%p + s22*(9*b22 + b2*(11 - 24*s4)%p + 
            s4*(-13 + 15*s4)%p)%p)%p + s2*s3*s43*(2*(7 + 9*b2 - 15*s4)%p*s4 + 
          s2*(80 + 77*b22 + b2*(172 - 270*s4)%p - 307*s4 + 217*s42)%p + 
          s22*(42*b22 + b2*(39 - 114*s4)%p + 2*s4*(-23 + 36*s4)%p)%p)%p + 
        s32*s42*((4 + 7*b2 - 12*s4)%p*s4 + s22*(-36 + 25*b22 + 32*s4 + 
            59*s42 - 6*b2*(5 + 14*s4)%p)%p + s2*(44 + 98*b22 - 276*s4 + 
            335*s42 - 4*b2*(-35 + 94*s4)%p)%p)%p + 
        s33*s4*(6 - 6*b22*(-5 + 8*s2)%p - 60*s4 + 111*s42 + 
          s2*(-36 + 161*s4 - 103*s42)%p + b2*(27 - 121*s4 + 
            s2*(-99 + 146*s4)%p)%p)%p)%p + s118*s28*
       (s24*s4*(23 + b2*(23 - 305*s4)%p - 503*s4 + 2069*s42 - 1365*s43)%p + 
        8*s3*(630*s33 - 210*s32*s4 + 29*s3*s42 - 2*s43)%p + 
        2*s2*(-2*s33*(523 + 558*b2 - 3259*s4)%p + 
          2*s32*(81 + 177*b2 - 1169*s4)%p*s4 + (1 + b2 - 15*s4)%p*s43 + 
          s3*s42*(-16 - 47*b2 + 380*s4)%p)%p + 
        s22*(2*s43*(-31 - 38*b2 + 241*s4)%p + s3*s4*(30 + 61*b2 - 27*b22 - 
            68*s4 + 881*b2*s4 - 3494*s42)%p + s32*(49 - 389*b2 + 12*b22 + 
            622*s4 - 841*b2*s4 + 4457*s42)%p)%p + 
        s23*(s4*(-2 + 83*s4 - 252*s42 - 865*s43 + 
            b2*(-2 + 53*s4 + 305*s42)%p)%p + s3*(10 + 27*b22 - 803*s4 + 
            5408*s42 - 4015*s43 + 2*b2*(31 - 631*s4 + 455*s42)%p)%p)%p)%p + 
      s117*s27*(16*s32*(-576*s33 + 180*s32*s4 - 17*s3*s42 + s43)%p + 
        7*s25*s42*(-11 + 151*s4 - 433*s42 + 197*s43 + b2*(-11 + 93*s4)%p)%p + 
        2*s2*s3*(6*s33*(689 + 834*b2 - 3527*s4)%p + s3*(4 + 151*b2 - 880*s4)%p*
           s42 + s43*(-1 - 8*b2 + 59*s4)%p + 2*s32*s4*(-372 - 671*b2 + 
            3332*s4)%p)%p + s22*(-14*(1 + b2 - 7*s4)%p*s44 + 
          2*s3*s42*(4 - 2*b2 - 10*b22 + 123*s4 + 347*b2*s4 - 1333*s42)%p + 
          s32*s4*(169 + 88*b2 + 243*b22 - 2430*s4 - 5322*b2*s4 + 
            16793*s42)%p - 2*s33*(907 + 970*b2 + 468*b22 - 8314*s4 - 
            8652*b2*s4 + 24447*s42)%p)%p + s23*(14*(15 + 18*b2 - 73*s4)%p*s44 + 
          s3*s4*(-6 - 251*s4 + 308*s42 + 7845*s43 + b22*(13 + 204*s4)%p + 
            b2*(21 - 439*s4 - 3128*s42)%p)%p - s32*(-123 + 158*s4 + 3369*s42 + 
            9092*s43 + b22*(218 + 77*s4)%p - 3*b2*(-25 + 1039*s4 + 
              888*s42)%p)%p)%p + s24*(7*s42*(2 - 39*s4 + 68*s42 + 205*s43 + 
            b2*(2 - 25*s4 - 93*s42)%p)%p + s3*(-2 + b22*(7 - 204*s4)%p - 88*s4 + 
            2979*s42 - 12414*s43 + 6325*s44 + b2*(5 - 465*s4 + 4439*s42 - 
              1977*s43)%p)%p)%p)%p - s13*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
       (-(s35*(4 + 44*b23 + b22*(60 - 312*s4)%p - 78*s4 + 340*s42 - 
           379*s43 + 3*b2*(9 - 105*s4 + 209*s42)%p)%p)%p + 
        s34*s4*(4 + b23*(44 - 138*s2)%p - 84*s4 + 384*s42 - 442*s43 + 
          s2*(-54 + 538*s4 - 1247*s42 + 671*s43)%p + 
          b22*(60 - 330*s4 + s2*(-372 + 777*s4)%p)%p + 
          b2*(27 - 336*s4 + 698*s42 + s2*(-261 + 1441*s4 - 1300*s42)%p)%p)%p + 
        s22*s45*(s42*(-1 - b2 + s4)%p + 2*s2*s4*(10 + 11*b2 + 2*b22 - 
            14*s4 - 6*b2*s4 + 4*s42)%p + s22*(55 + 4*b23 + 
            b22*(46 - 20*s4)%p - 143*s4 + 101*s42 - 13*s43 + 
            b2*(97 - 142*s4 + 29*s42)%p)%p + s23*(12*b23 + b22*(37 - 63*s4)%p - 
            9*s4*(4 - 9*s4 + 5*s42)%p + b2*(25 - 114*s4 + 96*s42)%p)%p)%p + 
        s2*s3*s44*(s42*(-1 - b2 + s4)%p + s2*s4*(55 + 43*b22 + 
            b2*(109 - 144*s4)%p - 179*s4 + 109*s42)%p + 
          s22*(200 + 88*b23 + b22*(426 - 499*s4)%p - 981*s4 + 1248*s42 - 
            437*s43 + 2*b2*(273 - 766*s4 + 420*s42)%p)%p + 
          s23*(110*b23 + b22*(244 - 536*s4)%p + s4*(-178 + 530*s4 - 
              367*s42)%p + b2*(126 - 747*s4 + 793*s42)%p)%p)%p + 
        s2*s32*s43*(s4*(36 + 62*b22 + b2*(98 - 231*s4)%p - 183*s4 + 
            197*s42)%p + s22*(-84 + 218*b23 + b22*(269 - 1114*s4)%p + 
            778*s42 - 818*s43 + b2*(-42 - 989*s4 + 1714*s42)%p)%p + 
          s2*(267*b23 + b22*(823 - 1620*s4)%p + b2*(727 - 3313*s4 + 
              2939*s42)%p + 2*(95 - 747*s4 + 1510*s42 - 821*s43)%p)%p)%p + 
        s33*s42*(s4*(6 + 18*b22 + b2*(21 - 71*s4)%p - 44*s4 + 63*s42)%p + 
          s2*(56 + 214*b23 + b22*(456 - 1417*s4)%p - 690*s4 + 2079*s42 - 
            1675*s43 + b2*(288 - 2069*s4 + 2780*s42)%p)%p + 
          s22*(25*b23 - b22*(298 + 219*s4)%p + b2*(-444 + 821*s4 + 
              458*s42)%p - 2*(72 - 350*s4 + 263*s42 + 132*s43)%p)%p)%p)%p + 
      s116*s26*(8*s33*(1323*s33 - 357*s32*s4 + 14*s3*s42 + 2*s43)%p - 
        7*s26*s43*(-21 + 203*s4 - 431*s42 + 137*s43 + 
          b2*(-21 + 127*s4)%p)%p - 2*s2*s32*(6*s33*(1348 + 1941*b2 - 6464*s4)%p + 
          s3*(-86 + 211*b2 - 990*s4)%p*s42 + s43*(13 - 11*b2 + 57*s4)%p + 
          2*s32*s4*(-705 - 1480*b2 + 5713*s4)%p)%p + 
        s22*s3*(-3*s43*(-1 + b22 - 6*s4 - 36*b2*s4 + 127*s42)%p + 
          12*s33*(558 + 558*b22 + b2*(1107 - 6461*s4)%p - 5597*s4 + 
            13353*s42)%p + 2*s3*s42*(-27 + 53*b22 - 53*s4 + 2950*s42 - 
            2*b2*(10 + 527*s4)%p)%p - s32*s4*(932 + 1309*b22 - 11684*s4 + 
            47124*s42 - 2*b2*(-820 + 9787*s4)%p)%p)%p + 
        s23*(14*(3 + 3*b2 - 13*s4)%p*s45 + s3*s43*(-51 + 139*b22 + 
            b2*(40 - 2242*s4)%p - 834*s4 + 5445*s42)%p + 
          s32*s4*(126 + 23*b23 - 1166*s4 + 7986*s42 - 35366*s43 - 
            9*b22*(5 + 192*s4)%p + b2*(113 - 628*s4 + 17645*s42)%p)%p - 
          s33*(949 + 108*b23 + b22*(327 - 6771*s4)%p - 13595*s4 + 
            58795*s42 - 108541*s43 + 2*b2*(838 - 7131*s4 + 29797*s42)%p)%p)%p + 
        s24*(-14*(29 + 34*b2 - 99*s4)%p*s45 + s3*s4*(-3 + 29*s4 + 912*s42 - 
            759*s43 - 11519*s44 + b22*(3 - 91*s4 - 676*s42)%p + 
            b2*s4*(-152 + 1373*s4 + 6469*s42)%p)%p + 
          s32*(38 - 23*b23 - 801*s4 - 323*s42 + 9985*s43 + 11581*s44 + 
            b22*(-45 + 1579*s4 + 193*s42)%p + b2*(49 + 685*s4 - 11128*s42 - 
              4640*s43)%p)%p)%p + s25*(-7*s43*(6 - 73*s4 + 80*s42 + 231*s43 + 
            b2*(6 - 47*s4 - 127*s42)%p)%p + s3*s4*(12 + 337*s4 - 6441*s42 + 
            18635*s43 - 6951*s44 + b22*(-48 + 676*s4)%p + 
            2*b2*(-18 + 766*s4 - 4545*s42 + 1404*s43)%p)%p)%p)%p + 
      s14*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(-(s36*(1 + 24*b24 + b23*(44 - 360*s4)%p - 
           48*s4 + 432*s42 - 1176*s43 + 933*s44 + 
           6*b22*(5 - 94*s4 + 231*s42)%p - 3*b2*(-3 + 96*s4 - 522*s42 + 
             656*s43)%p)%p)%p + s23*(1 + b2 - s4)%p*s46*(2*s42*(-2 - b2 + s4)%p + 
          s2*s4*(20 - 12*s4 - 3*s42 + b2*(10 + s4)%p)%p + 
          2*s22*(25 - 50*s4 + 6*s42 + 17*s43 + b22*(6 + 5*s4)%p + 
            b2*(29 - 16*s4 - 20*s42)%p)%p + s23*(4*b23 + b22*(30 - 47*s4)%p + 
            s4*(-55 + 124*s4 - 68*s42)%p + b2*(30 - 134*s4 + 109*s42)%p)%p)%p + 
        s34*s42*(s4*(4 + 20*b23 - 60*s4 + 208*s42 - 190*s43 - 
            6*b22*(-6 + 25*s4)%p + b2*(21 - 192*s4 + 310*s42)%p)%p + 
          s2*(34 + 224*b24 + b23*(644 - 2546*s4)%p - 804*s4 + 4646*s42 - 
            9034*s43 + 5426*s44 + b22*(618 - 5609*s4 + 8762*s42)%p + 
            b2*(244 - 3795*s4 + 13169*s42 - 11774*s43)%p)%p + 
          s22*(-216 - 43*b24 + 2236*s4 - 5776*s42 + 3827*s43 + 413*s44 + 
            b23*(-958 + 179*s4)%p + 2*b22*(-898 + 2561*s4 + 22*s42)%p - 
            b2*(1102 - 6853*s4 + 8003*s42 + 593*s43)%p)%p)%p + 
        s22*s3*s45*(-(s42*(9 + 9*b22 + b2*(18 - 22*s4)%p - 22*s4 + 
             13*s42)%p)%p + s2*s4*(100 + 26*b23 + b22*(170 - 150*s4)%p - 
            397*s4 + 415*s42 - 118*s43 + b2*(250 - 559*s4 + 242*s42)%p)%p + 
          s22*(290 + 28*b24 + b23*(352 - 230*s4)%p - 1655*s4 + 2784*s42 - 
            1621*s43 + 202*s44 + b22*(960 - 1969*s4 + 578*s42)%p + 
            b2*(926 - 3456*s4 + 3226*s42 - 578*s43)%p)%p + 
          s23*(108*b24 + b23*(466 - 906*s4)%p + b22*(578 - 2590*s4 + 
              2389*s42)%p + b2*(220 - 2030*s4 + 4279*s42 - 2524*s43)%p + 
            s4*(-382 + 1630*s4 - 2181*s42 + 933*s43)%p)%p)%p + 
        s35*s4*(1 - 24*b24*(-1 + 7*s2)%p - 52*s4 + 492*s42 - 1384*s43 + 
          1123*s44 + s2*(-36 + 718*s4 - 3490*s42 + 5541*s43 - 2549*s44)%p + 
          4*b23*(11 - 95*s4 + 2*s2*(-72 + 211*s4)%p)%p + 
          b22*(s2*(-600 + 4377*s4 - 5151*s42)%p + 
            6*(5 - 100*s4 + 256*s42)%p)%p + b2*(9 - 309*s4 + 1758*s42 - 
            2278*s43 + s2*(-249 + 3222*s4 - 9070*s42 + 6170*s43)%p)%p)%p + 
        s2*s33*s43*(s4*(44 + 102*b23 + b22*(248 - 673*s4)%p - 416*s4 + 
            1045*s42 - 749*s43 + b2*(186 - 1087*s4 + 1288*s42)%p)%p + 
          s2*(220 + 455*b24 + b23*(1830 - 4456*s4)%p - 3106*s4 + 12091*s42 - 
            16826*s43 + 7417*s44 + b22*(2387 - 13124*s4 + 13874*s42)%p - 
            3*b2*(-413 + 3851*s4 - 9026*s42 + 5742*s43)%p)%p + 
          s22*(506*b24 + b23*(607 - 4188*s4)%p + b22*(-684 - 4793*s4 + 
              11386*s42)%p - 2*b2*(548 - 530*s4 - 4929*s42 + 6268*s43)%p + 
            8*(-42 + 201*s4 + 3*s42 - 731*s43 + 604*s44)%p)%p)%p + 
        s2*s32*s44*(-2*s42*(2 + 3*b22 + b2*(5 - 8*s4)%p - 7*s4 + 5*s42)%p + 
          s2*s4*(120 + 119*b23 + b22*(414 - 713*s4)%p - 770*s4 + 1357*s42 - 
            665*s43 + b2*(406 - 1581*s4 + 1247*s42)%p)%p + 
          s23*(-126 + 468*b24 + b23*(1354 - 3664*s4)%p - 302*s4 + 
            3753*s42 - 6948*s43 + 3665*s44 + b22*(1039 - 7818*s4 + 
              9435*s42)%p + b2*(39 - 4278*s4 + 13306*s42 - 9904*s43)%p)%p + 
          s22*(256*b24 + b23*(1538 - 2317*s4)%p + b22*(2756 - 9743*s4 + 
              6696*s42)%p + b2*(1902 - 11460*s4 + 18109*s42 - 7755*s43)%p + 
            2*(220 - 1998*s4 + 5297*s42 - 5127*s43 + 1566*s44)%p)%p)%p)%p + 
      s115*s25*(-8*s34*(954*s33 - 147*s32*s4 - 14*s3*s42 + 5*s43)%p + 
        s27*s44*(-175 + 1267*s4 - 2065*s42 + 453*s43 + 
          35*b2*(-5 + 23*s4)%p)%p + 2*s2*s33*(42*s33*(222 + 387*b2 - 1064*s4)%p + 
          s3*(-222 + 77*b2 - 394*s4)%p*s42 + (39 + 18*b2 - 61*s4)%p*s43 + 
          14*s32*s4*(-69 - 260*b2 + 815*s4)%p)%p + 
        s22*s32*(-6*s33*(2060 + 3552*b22 + b2*(5717 - 29957*s4)%p - 
            22114*s4 + 49178*s42)%p + s32*s4*(1402 + 4055*b22 + 
            b2*(4754 - 42852*s4)%p - 23084*s4 + 81142*s42)%p + 
          s43*(-17 + 7*b22 + 160*s4 + 357*s42 - 28*b2*(1 + 5*s4)%p)%p - 
          2*s3*s42*(-74 + 90*b22 + 513*s4 + 3167*s42 - 
            b2*(144 + 1375*s4)%p)%p)%p + s23*s3*
         (s44*(-17 + 19*b22 + b2*(2 - 314*s4)%p - 68*s4 + 705*s42)%p + 
          s32*s4*(-414 - 201*b23 + 7042*s4 - 40442*s42 + 97790*s43 + 
            b22*(-489 + 8839*s4)%p + b2*(-1073 + 11888*s4 - 62905*s42)%p)%p + 
          s3*s42*(9*b23 - 9*b22*(2 + 77*s4)%p + s4*(337 + 492*s4 - 
              11489*s42)%p + b2*(-15 + 214*s4 + 6427*s42)%p)%p + 
          s33*(2841 + 1716*b23 + b22*(6877 - 48021*s4)%p - 51675*s4 + 
            243867*s42 - 361233*s43 + b2*(9090 - 99044*s4 + 
              268298*s42)%p)%p)%p + s26*(7*s44*(10 - 85*s4 + 60*s42 + 
            179*s43 - 5*b2*(-2 + 11*s4 + 23*s42)%p)%p + 
          s3*s42*(-29 - 738*s4 + 8964*s42 - 19146*s43 + 5453*s44 - 
            2*b22*(-71 + 643*s4)%p + b2*(113 - 2905*s4 + 11963*s42 - 
              2729*s43)%p)%p)%p + s24*(-70*(1 + b2 - 3*s4)%p*s46 + 
          s3*s44*(135 - 417*b22 + 1636*s4 - 7151*s42 + 
            2*b2*(-81 + 2074*s4)%p)%p + s32*s4*(25 - 821*s4 + 3440*s42 - 
            15057*s43 + 48373*s44 - 3*b23*(2 + 53*s4)%p + 
            b22*(10 + 287*s4 + 5367*s42)%p + b2*(59 - 675*s4 + 1921*s42 - 
              33883*s43)%p)%p + s33*(-203 + 6652*s4 - 44858*s42 + 
            121648*s43 - 158271*s44 + b23*(47 + 737*s4)%p + 
            b22*(-397 + 2222*s4 - 21489*s42)%p + 2*b2*(-346 + 5645*s4 - 
              23022*s42 + 59949*s43)%p)%p)%p + 
        s25*(14*(35 + 40*b2 - 89*s4)%p*s46 + s3*s42*(17 - 44*s4 - 
            1884*s42 + 1136*s43 + 11583*s44 + b22*(-19 + 275*s4 + 
              1286*s42)%p - b2*(2 - 477*s4 + 2435*s42 + 8606*s43)%p)%p + 
          s32*(2 - 240*s4 + 2205*s42 + 2643*s43 - 18563*s44 - 9183*s45 + 
            3*b23*(-1 + 53*s4)%p - 5*b22*(-1 - 63*s4 + 1004*s42 + 40*s43)%p + 
            b2*(10 - 276*s4 - 2681*s42 + 23301*s43 + 4596*s44)%p)%p)%p)%p - 
      s15*s35*(1 + b2 - s4)%p*(-(s27*(1 + b2 - s4)%p*s46*
          (2*b23*(-4 + 5*s4)%p + b22*(-28 + 92*s4 - 63*s42)%p + 
           s4*(50 - 155*s4 + 156*s42 - 52*s43)%p + 
           b2*(-20 + 146*s4 - 231*s42 + 105*s43)%p)%p)%p + 
        s26*(1 + b2 - s4)%p*s45*(32*b24*s3 + b23*(s3*(286 - 544*s4)%p + 
            4*s42)%p + b22*(s4*(13 + 32*s4 - 43*s42)%p + 
            s3*(491 - 2271*s4 + 2110*s42)%p)%p + 
          b2*(s3*(225 - 2237*s4 + 4855*s42 - 2904*s43)%p + 
            2*s4*(20 - s4 - 67*s42 + 45*s43)%p)%p + 
          s4*(27 - 48*s4 - 49*s42 + 118*s43 - 51*s44 + 
            s3*(-500 + 2214*s4 - 3025*s42 + 1312*s43)%p)%p)%p + 
        s35*(s32*(11 + 144*b24 - 240*s4 + 1332*s42 - 2556*s43 + 
            1545*s44 - 4*b23*(-79 + 309*s4)%p + 12*b22*(21 - 184*s4 + 
              287*s42)%p + b2*(87 - 1278*s4 + 4338*s42 - 3891*s43)%p)%p + 
          s42*(1 + 8*b24 - 36*s4 + 252*s42 - 552*s43 + 363*s44 - 
            4*b23*(-5 + 33*s4)%p + 6*b22*(3 - 44*s4 + 88*s42)%p + 
            b2*(7 - 171*s4 + 738*s42 - 762*s43)%p)%p - 
          s3*s4*(152*b24 - 24*b23*(-14 + 57*s4)%p + 
            6*b22*(45 - 412*s4 + 662*s42)%p + b2*(94 - 1449*s4 + 5076*s42 - 
              4653*s43)%p + 12*(1 - 23*s4 + 132*s42 - 259*s43 + 
              159*s44)%p)%p)%p + s25*s44*(s43*(10 - 8*s4 - 16*s42 + 19*s43 - 
            5*s44 + b22*(8 + 9*s4 - 5*s42)%p + b2*(18 + 3*s4 - 28*s42 + 
              10*s43)%p)%p + s3*s4*(256 - 1575*s4 + 2902*s42 - 1587*s43 - 
            505*s44 + 509*s45 + b24*(84 + 66*s4)%p + 
            b23*(558 - 458*s4 - 533*s42)%p + b22*(1132 - 2815*s4 + 
              435*s42 + 1365*s43)%p + b2*(914 - 3878*s4 + 3946*s42 + 
              432*s43 - 1407*s44)%p)%p + s32*(-126 + 384*b25 + 
            b24*(2044 - 4842*s4)%p - 902*s4 + 9423*s42 - 23993*s43 + 
            24159*s44 - 8561*s45 + 2*b23*(1687 - 9187*s4 + 9760*s42)%p + 
            b22*(2035 - 22221*s4 + 52702*s42 - 34551*s43)%p + 
            3*b2*(65 - 3202*s4 + 14006*s42 - 20159*s43 + 9350*s44)%p)%p)%p + 
        s2*s33*(s45*(-6 - 13*b23 + 42*s4 - 79*s42 + 43*s43 + 
            b22*(-31 + 63*s4)%p + b2*(-24 + 104*s4 - 93*s42)%p)%p + 
          s3*s43*(26 + 80*b24 + b23*(268 - 924*s4)%p - 450*s4 + 2074*s42 - 
            3426*s43 + 1832*s44 + b22*(310 - 2291*s4 + 3140*s42)%p + 
            b2*(150 - 1797*s4 + 5201*s42 - 4110*s43)%p)%p - 
          s33*(9 + 72*b25 - 431*s4 + 4072*s42 - 12924*s43 + 15705*s44 - 
            6255*s45 - 4*b24*(-78 + 397*s4)%p + b23*(438 - 5368*s4 + 
              8642*s42)%p - 3*b22*(-92 + 1989*s4 - 7362*s42 + 6276*s43)%p + 
            b2*(81 - 2705*s4 + 17028*s42 - 32502*s43 + 17952*s44)%p)%p + 
          s32*s4*(8 + 88*b25 - 447*s4 + 4850*s42 - 17720*s43 + 
            25137*s44 - 11980*s45 - 4*b24*(-82 + 535*s4)%p + 
            b23*(430 - 6396*s4 + 12827*s42)%p + b22*(260 - 6643*s4 + 
              29328*s42 - 30603*s43)%p + b2*(74 - 2887*s4 + 21156*s42 - 
              47583*s43 + 31763*s44)%p)%p)%p + s23*s3*s42*
         (s45*(-26 - 15*b23 + 84*s4 - 81*s42 + 23*s43 + 
            b22*(-59 + 53*s4)%p + b2*(-70 + 140*s4 - 61*s42)%p)%p + 
          s3*s43*(200 + 64*b24 + b23*(496 - 623*s4)%p - 1453*s4 + 
            3281*s42 - 2798*s43 + 770*s44 + b22*(1016 - 3001*s4 + 
              1788*s42)%p + b2*(778 - 3859*s4 + 5261*s42 - 1999*s43)%p)%p + 
          s32*s4*(480 + 360*b25 + b24*(2658 - 5175*s4)%p - 7454*s4 + 
            34200*s42 - 63457*s43 + 49880*s44 - 13545*s45 + 
            b23*(6230 - 27700*s4 + 23432*s42)%p + b22*(6334 - 47142*s4 + 
              89699*s42 - 45942*s43)%p + b2*(2890 - 31957*s4 + 100370*s42 - 
              114119*s43 + 40862*s44)%p)%p + s33*(-504 + 612*b25 + 
            b24*(525 - 7806*s4)%p + 5246*s4 - 12734*s42 - 554*s43 + 
            25835*s44 - 17593*s45 + b23*(-2610 - 9113*s4 + 33291*s42)%p + 
            b22*(-4674 + 10334*s4 + 37353*s42 - 62863*s43)%p + 
            b2*(-2676 + 16652*s4 - 8536*s42 - 54350*s43 + 54359*s44)%p)%p)%p + 
        s22*s32*s4*(s45*(-26 - 31*b23 + 124*s4 - 173*s42 + 75*s43 + 
            b22*(-91 + 131*s4)%p + b2*(-86 + 258*s4 - 175*s42)%p)%p + 
          s3*s43*(130 + 159*b24 + b23*(716 - 1573*s4)%p - 1430*s4 + 
            4713*s42 - 5851*s43 + 2386*s44 + b22*(1050 - 4988*s4 + 
              4801*s42)%p + b2*(624 - 4787*s4 + 9873*s42 - 5765*s43)%p)%p - 
          s33*(144 + 84*b25 - 2903*s4 + 14948*s42 - 27031*s43 + 
            16229*s44 - 899*s45 - 2*b24*(-613 + 573*s4)%p + 
            b23*(2875 - 12226*s4 + 4300*s42)%p + b22*(2598 - 22077*s4 + 
              36182*s42 - 6512*s43)%p + 3*b2*(339 - 4657*s4 + 15079*s42 - 
              13815*s43 + 1391*s44)%p)%p + s32*s4*(125 + 372*b25 + 
            b24*(1894 - 6195*s4)%p - 3229*s4 + 21818*s42 - 56192*s43 + 
            59894*s44 - 22168*s45 + b23*(3323 - 24046*s4 + 31044*s42)%p + 
            b22*(2613 - 31658*s4 + 88989*s42 - 66020*s43)%p + 
            b2*(940 - 17094*s4 + 78786*s42 - 125630*s43 + 62931*s44)%p)%p)%p + 
        s24*s43*(-(s45*(6 + b23 - b22*(-7 + s4)%p - 10*s4 + 3*s42 + 
             s43 - b2*(-12 + 10*s4 + s42)%p)%p)%p + 
          s3*s43*(95 + b23*(65 - 12*s4)%p - 398*s4 + 486*s42 - 175*s43 - 
            8*s44 + b22*(246 - 318*s4 + 22*s42)%p + 
            b2*(276 - 725*s4 + 434*s42 - 2*s43)%p)%p + 
          s32*s4*(610 + 72*b25 + b24*(1048 - 940*s4)%p - 6090*s4 + 
            18949*s42 - 23933*s43 + 11923*s44 - 1459*s45 + 
            b23*(3586 - 9471*s4 + 3747*s42)%p + b22*(4881 - 23053*s4 + 
              26963*s42 - 6427*s43)%p + b2*(2881 - 20555*s4 + 42766*s42 - 
              30457*s43 + 5007*s44)%p)%p + s33*(-504 + 978*b25 + 2034*s4 + 
            6120*s42 - 35002*s43 + 48026*s44 - 20726*s45 - 
            6*b24*(-558 + 1937*s4)%p + 7*b23*(421 - 4585*s4 + 6602*s42)%p - 
            2*b22*(287 + 12626*s4 - 48465*s42 + 40992*s43)%p + 
            b2*(-1663 - 2956*s4 + 55474*s42 - 116033*s43 + 67140*s44)%p)%p)%p)%p - 
      s114*s24*(-4*s35*(765*s33 + 180*s32*s4 - 56*s3*s42 + 4*s43)%p + 
        s28*s45*(-133 + 749*s4 - 959*s42 + 139*s43 + 
          7*b2*(-19 + 69*s4)%p)%p + 2*s2*s34*
         (12*s33*(511 + 1155*b2 - 2707*s4)%p + (35 + 49*b2 - 145*s4)%p*s43 + 
          14*s32*s4*(72 - 127*b2 + 340*s4)%p + s3*s42*(-310 - 175*b2 + 
            394*s4)%p)%p - s22*s33*(s43*(27 + 26*b22 + b2*(104 - 246*s4)%p - 
            498*s4 + 407*s42)%p + 42*s33*(297 + 900*b22 + 
            b2*(1157 - 5955*s4)%p - 3694*s4 + 8133*s42)%p + 
          2*s3*s42*(-120 + 7*b22 + 1331*s4 + 1223*s42 - 
            4*b2*(92 + 113*s4)%p)%p + s32*s4*(868 - 6607*b22 + 17796*s4 - 
            81988*s42 + b2*(-4362 + 52756*s4)%p)%p)%p + 
        s24*s3*(s45*(-39 + 51*b22 + b2*(12 - 512*s4)%p - 142*s4 + 
            821*s42)%p + s3*s43*(-3 + 57*b23 + 901*s4 + 1191*s42 - 
            14369*s43 - 9*b22*(11 + 217*s4)%p + b2*(-99 + 448*s4 + 
              11215*s42)%p)%p - s33*(447 + 132*b24 - 20762*s4 + 176396*s42 - 
            521638*s43 + 539417*s44 - 26*b23*(-49 + 442*s4)%p + 
            b22*(3775 - 47119*s4 + 152106*s42)%p + b2*(2833 - 63161*s4 + 
              326597*s42 - 546629*s43)%p)%p + s32*s4*(35 + 6*b24 + 
            b23*(36 - 1282*s4)%p - 2911*s4 + 23142*s42 - 81003*s43 + 
            131961*s44 + b22*(323 - 3290*s4 + 25952*s42)%p + 
            b2*(314 - 7078*s4 + 37464*s42 - 116966*s43)%p)%p)%p + 
        s27*(s45*(70 - 441*s4 + 196*s42 + 659*s43 - 
            7*b2*(-10 + 41*s4 + 69*s42)%p)%p + s3*s43*
           (-34 + b22*(236 - 1542*s4)%p - 1019*s4 + 8361*s42 - 13677*s43 + 
            3065*s44 - 2*b2*(-101 + 1743*s4 - 5264*s42 + 921*s43)%p)%p)%p + 
        s23*s32*(2*s43*(b22*(3 + 20*s4)%p + b2*(3 - 79*s4 - 193*s42)%p + 
            s4*(-51 + 208*s4 + 323*s42)%p)%p + s3*s42*(5 + 16*b23 + 880*s4 - 
            2607*s42 - 11686*s43 - b22*(121 + 1049*s4)%p + 
            4*b2*(-17 + 411*s4 + 1938*s42)%p)%p + s33*(4248 + 8508*b23 + 
            b22*(25421 - 150927*s4)%p - 97842*s4 + 486888*s42 - 670454*s43 + 
            b2*(21468 - 256018*s4 + 621390*s42)%p)%p + 
          s32*s4*(-1034*b23 + b22*(-2627 + 26848*s4)%p + 
            b2*(-2261 + 35252*s4 - 137309*s42)%p + 2*(-78 + 5851*s4 - 
              41652*s42 + 85009*s43)%p)%p)%p + 
        s26*(14*(27 + 30*b2 - 53*s4)%p*s47 + s3*s43*(39 + 9*s4 - 2428*s42 + 
            1069*s43 + 8115*s44 + b22*(-51 + 467*s4 + 1542*s42)%p - 
            b2*(12 - 846*s4 + 2675*s42 + 7669*s43)%p)%p + 
          s32*s4*(12 - 644*s4 + 3279*s42 + 6425*s43 - 23087*s44 - 
            3905*s45 + 19*b23*(-1 + 25*s4)%p + b22*(25 + 958*s4 - 
              9183*s42 + 55*s43)%p + b2*(56 - 632*s4 - 5945*s42 + 
              31685*s43 + 2078*s44)%p)%p)%p + s25*(14*s47*(-5 - 5*b2 + 11*s4)%p + 
          s3*s45*(187 - 703*b22 + 2046*s4 - 6289*s42 + 
            b2*(-356 + 4826*s4)%p)%p + s32*s4*(-19*b23*s4*(2 + 25*s4)%p + 
            b22*(-6 + 56*s4 + 791*s42 + 9530*s43)%p + 
            b2*(-6 + 347*s4 - 1667*s42 + 3265*s43 - 41593*s44)%p + 
            s4*(157 - 2268*s4 + 5609*s42 - 17886*s43 + 44948*s44)%p)%p + 
          s33*(7 - 6*b24 - 1349*s4 + 20291*s42 - 85469*s43 + 
            162842*s44 - 158930*s45 + b23*(22 + 312*s4 + 2174*s42)%p + 
            b22*(126 - 2402*s4 + 6472*s42 - 39190*s43)%p + 
            2*b2*(43 - 2165*s4 + 16501*s42 - 42740*s43 + 77891*s44)%p)%p)%p)%p + 
      s113*s23*(-8*s36*(30*s33 + 165*s32*s4 - 26*s3*s42 - 2*s43)%p + 
        s29*s46*(-63 + 283*s4 - 289*s42 + 25*s43 + b2*(-63 + 185*s4)%p)%p + 
        2*s2*s35*(6*s33*(241 + 1086*b2 - 2228*s4)%p + 
          2*s32*(1434 + 673*b2 - 1426*s4)%p*s4 + (-11 + 20*b2 - 55*s4)%p*s43 + 
          s3*s42*(-334 - 343*b2 + 810*s4)%p)%p + s22*s34*
         (s43*(15 - 100*b2 - 78*b22 + 448*s4 + 626*b2*s4 - 923*s42)%p + 
          2*s3*s42*(174 + 576*b2 + 194*b22 - 1903*s4 - 1095*b2*s4 + 
            1183*s42)%p - 12*s33*(411 + 3183*b2 + 3276*b22 - 8828*s4 - 
            17801*b2*s4 + 20869*s42)%p + s32*s4*(-6230 - 5048*b2 + 
            3977*b22 + 11888*s4 - 25882*b2*s4 + 34842*s42)%p)%p + 
        s23*s33*(s32*s4*(2100 - 2528*b23 - 2798*s4 - 70536*s42 + 
            174850*s43 + b22*(-3439 + 43411*s4)%p + 
            b2*(1179 + 35406*s4 - 170231*s42)%p)%p + 
          s43*(-6 + 6*b23 + b22*(32 - 158*s4)%p - 173*s4 + 1372*s42 - 
            777*s43 + 2*b2*(5 - 295*s4 + 361*s42)%p)%p + 
          s3*s42*(5 - 40*b23 + 1386*s4 - 6761*s42 - 4402*s43 + 
            b22*(-337 + 27*s4)%p + b2*(-151 + 3970*s4 + 2265*s42)%p)%p + 
          7*s33*(318 + 2940*b23 + b22*(6595 - 37785*s4)%p - 14892*s4 + 
            82410*s42 - 111572*s43 + 2*b2*(1887 - 26080*s4 + 
              61673*s42)%p)%p)%p + s28*(s46*(42 - 203*s4 + 52*s42 + 225*s43 + 
            b2*(42 - 133*s4 - 185*s42)%p)%p + s3*s44*
           (-15 + b22*(240 - 1202*s4)%p - 920*s4 + 5268*s42 - 6748*s43 + 
            1215*s44 + b2*(225 - 2737*s4 + 6237*s42 - 855*s43)%p)%p)%p + 
        s27*(2*(91 + 98*b2 - 141*s4)%p*s48 + s3*s44*(45 + 110*s4 - 
            2010*s42 + 618*s43 + 3949*s44 + b22*(-75 + 485*s4 + 
              1202*s42)%p - b2*(30 - 925*s4 + 1861*s42 + 4616*s43)%p)%p + 
          s32*s42*(31 - 949*s4 + 2730*s42 + 8696*s43 - 19781*s44 + 
            25*s45 + 17*b23*(-3 + 47*s4)%p + b22*(49 + 1653*s4 - 
              10638*s42 + 400*s43)%p + b2*(131 - 725*s4 - 8270*s42 + 
              29242*s43 - 608*s44)%p)%p)%p + s25*s3*
         (3*s46*(-15 + 10*b2 + 25*b22 - 60*s4 - 170*b2*s4 + 207*s42)%p + 
          s3*s44*(-20 + 153*b23 + 1343*s4 + 1734*s42 - 12049*s43 - 
            b22*(224 + 3093*s4)%p + b2*(-277 + 420*s4 + 12327*s42)%p)%p + 
          s32*s4*(12 + 293*s4 + 38*b24*s4 - 8802*s42 + 43250*s43 - 
            103530*s44 + 121153*s45 + b23*(-24 + 226*s4 - 3503*s42)%p + 
            b22*(-55 + 1899*s4 - 9454*s42 + 43320*s43)%p + 
            b2*(-9 + 1954*s4 - 20062*s42 + 67078*s43 - 138835*s44)%p)%p + 
          s33*(-27 + b24*(63 - 839*s4)%p - 3341*s4 + 66279*s42 - 
            350149*s43 + 729156*s44 - 561338*s45 + 
            4*b23*(129 - 2015*s4 + 8380*s42)%p + b22*(748 - 23626*s4 + 
              140943*s42 - 279649*s43)%p + 2*b2*(115 - 9261*s4 + 95946*s42 - 
              313017*s43 + 363677*s44)%p)%p)%p - s24*s32*
         (-(s44*(2 - 257*s4 + 588*s42 + 747*s43 + b22*(32 + 97*s4)%p + 
             b2*(34 - 370*s4 - 604*s42)%p)%p)%p + s3*s42*(1 - 22*s4 - 2229*s42 + 
            3688*s43 + 13714*s44 - b23*(9 + 85*s4)%p + 
            b22*(3 + 660*s4 + 2591*s42)%p + b2*(5 + 393*s4 - 4003*s42 - 
              12351*s43)%p)%p + s32*s4*(260 - 73*b24 + 1851*s4 - 42088*s42 + 
            174327*s43 - 233330*s44 + b23*(-536 + 6327*s4)%p + 
            b22*(-1041 + 17514*s4 - 77621*s42)%p + 2*b2*(-60 + 7978*s4 - 
              56931*s42 + 128072*s43)%p)%p + s33*(1392*b24 + 
            b23*(7791 - 55595*s4)%p + b22*(12147 - 172348*s4 + 473685*s42)%p + 
            b2*(5282 - 152431*s4 + 846108*s42 - 1269579*s43)%p + 
            2*(84 - 16784*s4 + 171159*s42 - 527052*s43 + 506517*s44)%p)%p)%p + 
        s26*(14*s48*(-3 - 3*b2 + 5*s4)%p + s3*s46*(-725*b22 + 
            b2*(-470 + 3644*s4)%p + 9*(15 + 188*s4 - 415*s42)%p)%p + 
          s32*s42*(-2 + 414*s4 - 3427*s42 + 5409*s43 - 13807*s44 + 
            28825*s45 - 17*b23*s4*(6 + 47*s4)%p + b22*(-32 + 126*s4 + 
              1231*s42 + 10627*s43)%p + b2*(-34 + 852*s4 - 2145*s42 + 
              3324*s43 - 33975*s44)%p)%p + s33*(1 + 56*s4 - 38*b24*s4 - 
            3856*s42 + 35216*s43 - 103549*s44 + 147008*s45 - 
            111892*s46 + b23*(-3 + 119*s4 + 901*s42 + 3609*s43)%p - 
            2*b22*(1 - 351*s4 + 3089*s42 - 5227*s43 + 22563*s44)%p + 
            2*b2*(1 + 256*s4 - 5805*s42 + 27319*s43 - 50094*s44 + 
              68115*s45)%p)%p)%p)%p + s16*s34*(s28*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46*
         (b22*(5 - 10*s4 + 6*s42)%p + b2*(7 - 46*s4 + 54*s42 - 21*s43)%p + 
          s4*(-27 + 71*s4 - 55*s42 + 15*s43)%p)%p - 
        s36*(-(s3*s4*(57 + 400*b24 - 780*s4 + 3078*s42 - 4524*s43 + 
             2201*s44 - 8*b23*(-129 + 335*s4)%p + 6*b22*(161 - 912*s4 + 1045*
                s42)%p + b2*(389 - 3627*s4 + 8883*s42 - 6189*s43)%p)%p)%p + 
          s32*(49 + 360*b24 - 648*s4 + 2502*s42 - 3624*s43 + 1745*s44 - 
            40*b23*(-23 + 58*s4)%p + 6*b22*(142 - 780*s4 + 875*s42)%p + 
            b2*(339 - 3060*s4 + 7335*s42 - 5034*s43)%p)%p + 
          s42*(8 + 40*b24 - 132*s4 + 576*s42 - 900*s43 + 456*s44 - 
            8*b23*(-14 + 45*s4)%p + 6*b22*(19 - 132*s4 + 170*s42)%p + 
            b2*(50 - 567*s4 + 1548*s42 - 1155*s43)%p)%p)%p + 
        s26*(1 + b2 - s4)%p*s44*(s3*s4*(136 - 673*s4 + 32*b24*s4 + 
            463*s42 + 1374*s43 - 2118*s44 + 830*s45 + 
            b23*(91 + 246*s4 - 474*s42)%p + b22*(347 - 123*s4 - 1816*s42 + 
              1622*s43)%p + b2*(392 - 1047*s4 - 1002*s42 + 3628*s43 - 
              2010*s44)%p)%p + s43*(-3*b23*s4 + 2*b22*s4*(-1 + 4*s4)%p + 
            b2*(2 + 13*s4 + 4*s42 - 7*s43)%p + 2*(1 + 5*s4 - 6*s42 - s43 + 
              s44)%p)%p + s32*(-84 + 100*b25 - 1422*s4 + 12485*s42 - 
            31552*s43 + 32132*s44 - 11575*s45 - 11*b24*(-96 + 229*s4)%p + 
            b23*(2445 - 13515*s4 + 14698*s42)%p + b22*(1909 - 20575*s4 + 
              49705*s42 - 33382*s43)%p + b2*(348 - 10852*s4 + 47182*s42 - 
              68997*s43 + 32672*s44)%p)%p)%p + 
        s2*s34*(-2*s44*(2 + 6*b24 + b23*(19 - 50*s4)%p - 26*s4 + 92*s42 - 
            120*s43 + 52*s44 + b22*(22 - 123*s4 + 132*s42)%p + 
            b2*(11 - 99*s4 + 222*s42 - 140*s43)%p)%p + 
          s32*s4*(-96 - 664*b25 + 2403*s4 - 16160*s42 + 42338*s43 - 
            46884*s44 + 18431*s45 + 4*b24*(-635 + 2137*s4)%p + 
            b23*(-3634 + 26622*s4 - 35920*s42)%p + b22*(-2451 + 29684*s4 - 
              85509*s42 + 66830*s43)%p + b2*(-785 + 14081*s4 - 65505*s42 + 
              107893*s43 - 57216*s44)%p)%p + s3*s42*(6 + 24*b25 + 
            b24*(104 - 596*s4)%p - 234*s4 + 1946*s42 - 5830*s43 + 
            7116*s44 - 3020*s45 + 2*b23*(83 - 1008*s4 + 1770*s42)%p + 
            b22*(124 - 2439*s4 + 8985*s42 - 8246*s43)%p + 
            b2*(44 - 1257*s4 + 7356*s42 - 14041*s43 + 8294*s44)%p)%p + 
          s33*(97 + 528*b25 + b24*(2228 - 6260*s4)%p - 2147*s4 + 
            12884*s42 - 30156*s43 + 29751*s44 - 10365*s45 + 
            4*b23*(845 - 5296*s4 + 6100*s42)%p - 9*b22*(-263 + 2771*s4 - 
              6950*s42 + 4710*s43)%p + b2*(778 - 12271*s4 + 50418*s42 - 
              73239*s43 + 34086*s44)%p)%p)%p + s23*s32*s4*
         (-2*s45*(32 + 22*b24 + b23*(108 - 119*s4)%p - 180*s4 + 329*s42 - 
            240*s43 + 59*s44 + 7*b22*(26 - 63*s4 + 33*s42)%p + 
            b2*(128 - 502*s4 + 573*s42 - 193*s43)%p)%p + 
          s3*s43*(200 + 76*b25 + b24*(688 - 1221*s4)%p - 2402*s4 + 
            9311*s42 - 15402*s43 + 11223*s44 - 2930*s45 + 
            2*b23*(911 - 3533*s4 + 2793*s42)%p + b22*(2062 - 12908*s4 + 
              22102*s42 - 10715*s43)%p + b2*(1054 - 9437*s4 + 25856*s42 - 
              26917*s43 + 9204*s44)%p)%p + s33*(-336 + 380*b26 + 
            b25*(124 - 7776*s4)%p + 6738*s4 - 34520*s42 + 55394*s43 + 
            4797*s44 - 74638*s45 + 42693*s46 + b24*(-3588 - 7673*s4 + 
              50307*s42)%p + b23*(-7677 + 29162*s4 + 61112*s42 - 
              146624*s43)%p + b22*(-6430 + 55876*s4 - 60285*s42 - 
              168130*s43 + 214030*s44)%p + b2*(-2415 + 33682*s4 - 
              104847*s42 + 32086*s43 + 189036*s44 - 153010*s45)%p)%p + 
          s32*s4*(260 + 244*b26 + b25*(2176 - 5993*s4)%p - 7176*s4 + 
            54116*s42 - 166874*s43 + 240219*s44 - 159704*s45 + 
            39111*s46 + b24*(6424 - 39161*s4 + 42064*s42)%p + 
            b23*(8766 - 87767*s4 + 207132*s42 - 127773*s43)%p + 
            b22*(6044 - 88694*s4 + 340306*s42 - 456690*s43 + 
              190983*s44)%p + b2*(2028 - 41327*s4 + 228971*s42 - 
              494745*s43 + 446003*s44 - 138634*s45)%p)%p)%p + 
        s24*s3*s42*(s45*(-34 - 7*b24 + 120*s4 - 123*s42 + 26*s43 + 
            11*s44 + 8*b23*(-7 + 2*s4)%p + b22*(-127 + 150*s4)%p - 
            4*b2*(28 - 64*s4 + 30*s42 + 5*s43)%p)%p + 
          s3*s43*(180 + b24*(160 - 101*s4)%p - 1352*s4 + 3391*s42 - 
            3569*s43 + 1481*s44 - 131*s45 + b23*(745 - 1480*s4 + 
              476*s42)%p + b22*(1178 - 4228*s4 + 4006*s42 - 786*s43)%p + 
            b2*(773 - 4189*s4 + 7055*s42 - 4173*s43 + 542*s44)%p)%p + 
          s33*(-756 + 1091*b26 + b25*(4263 - 19794*s4)%p + 7547*s4 - 
            11453*s42 - 55479*s43 + 192145*s44 - 207536*s45 + 
            75556*s46 + b24*(3798 - 65877*s4 + 116050*s42)%p - 
            b23*(3387 + 63779*s4 - 317439*s42 + 311395*s43)%p + 
            b22*(-7387 - 3393*s4 + 264321*s42 - 654388*s43 + 
              423773*s44)%p + b2*(-4128 + 21925*s4 + 52703*s42 - 
              393454*s43 + 605967*s44 - 285281*s45)%p)%p + 
          s32*s4*(640 + 88*b26 - 10610*s4 + 54066*s42 - 118231*s43 + 
            120468*s44 - 52737*s45 + 6404*s46 - 4*b25*(-373 + 459*s4)%p + 
            b24*(6280 - 21545*s4 + 11177*s42)%p + b23*(11205 - 67235*s4 + 
              97203*s42 - 29751*s43)%p + b22*(9746 - 87153*s4 + 
              219763*s42 - 187848*s43 + 39287*s44)%p + 
            b2*(4057 - 50249*s4 + 187358*s42 - 278708*s43 + 163439*s44 - 
              25369*s45)%p)%p)%p + s22*s33*
         (-(s45*(34 + 51*b24 + b23*(196 - 338*s4)%p - 280*s4 + 711*s42 - 
             714*s43 + 249*s44 + b22*(271 - 982*s4 + 768*s42)%p - 
             2*b2*(-80 + 461*s4 - 748*s42 + 365*s43)%p)%p)%p + 
          s32*s4*(28 + 116*b26 + b25*(728 - 4190*s4)%p - 1659*s4 + 
            19943*s42 - 86890*s43 + 166792*s44 - 144267*s45 + 
            45941*s46 + b24*(1639 - 20344*s4 + 35255*s42)%p + 
            b23*(1760 - 36060*s4 + 133791*s42 - 120483*s43)%p + 
            2*b22*(486 - 14832*s4 + 89171*s42 - 170153*s43 + 98356*s44)%p + 
            b2*(265 - 11431*s4 + 99902*s42 - 304564*s43 + 369799*s44 - 
              153343*s45)%p)%p - s33*(36 + 36*b26 + b25*(536 - 1239*s4)%p - 
            1708*s4 + 16549*s42 - 56626*s43 + 80163*s44 - 44424*s45 + 
            5818*s46 + b24*(1559 - 12132*s4 + 8993*s42)%p + 
            b23*(1892 - 27948*s4 + 66161*s42 - 25956*s43)%p + 
            b22*(1125 - 26408*s4 + 115804*s42 - 141957*s43 + 35577*s44)%p + 
            b2*(324 - 11087*s4 + 75418*s42 - 168896*s43 + 131846*s44 - 
              23229*s45)%p)%p + s3*s43*(103*b25 + b24*(576 - 1743*s4)%p + 
            b23*(1138 - 7198*s4 + 8617*s42)%p + b22*(1030 - 10338*s4 + 
              25845*s42 - 17825*s43)%p + b2*(436 - 6225*s4 + 24488*s42 - 
              35119*s43 + 16416*s44)%p + 2*(35 - 670*s4 + 3701*s42 - 
              8297*s43 + 8028*s44 - 2785*s45)%p)%p)%p - s27*(1 + b2 - s4)%p*s45*
         (2*b24*s3*(-32 + 53*s4)%p + b23*(2*s42*(-5 + 4*s4)%p + 
            s3*(-284 + 1114*s4 - 943*s42)%p)%p + 
          b22*(-2*s4*(3 + 21*s4 - 41*s42 + 20*s43)%p + 
            s3*(-355 + 2576*s4 - 4719*s42 + 2549*s43)%p)%p - 
          b2*(2*s4*(7 + 17*s4 - 86*s42 + 84*s43 - 28*s44)%p + 
            s3*(135 - 1953*s4 + 6166*s42 - 7043*s43 + 2726*s44)%p)%p + 
          s4*(s3*(410 - 2220*s4 + 4207*s42 - 3407*s43 + 1014*s44)%p - 
            4*(2 - 21*s42 + 37*s43 - 24*s44 + 6*s45)%p)%p)%p + 
        s25*s43*(-2*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(2 + b2 + 2*s4 + 2*b2*s4 - 
            2*s42)%p + s3*s43*(46 - 152*s4 - 10*b24*s4 + 86*s42 + 
            141*s43 - 174*s44 + 53*s45 + b23*(52 + 11*s4 - 2*s42)%p + 
            b22*(154 - 102*s4 - 154*s42 + 87*s43)%p + 
            b2*(148 - 279*s4 - 70*s42 + 317*s43 - 128*s44)%p)%p + 
          s32*s4*(524 - 5496*s4 + 18238*s42 - 24188*s43 + 9531*s44 + 
            4906*s45 - 3515*s46 + 24*b25*(9 + 8*s4)%p - 
            4*b24*(-424 + 484*s4 + 567*s42)%p + b23*(4356 - 13980*s4 + 
              3745*s42 + 8765*s43)%p + b22*(5000 - 26968*s4 + 34734*s42 + 
              1652*s43 - 14997*s44)%p + b2*(2648 - 20600*s4 + 47007*s42 - 
              32287*s43 - 8571*s44 + 11823*s45)%p)%p + 
          s33*(-504 + 696*b26 + b25*(4370 - 13080*s4)%p + 1130*s4 + 
            19698*s42 - 101035*s43 + 187037*s44 - 152687*s45 + 
            46361*s46 + b24*(8722 - 60874*s4 + 76432*s42)%p + 
            b23*(6487 - 96916*s4 + 271617*s42 - 202094*s43)%p + 
            b22*(324 - 62710*s4 + 324907*s42 - 527150*s43 + 270045*s44)%p - 
            b2*(1619 + 12476*s4 - 149651*s42 + 422158*s43 - 464678*s44 + 
              178360*s45)%p)%p)%p)%p - s19*s3*(s211*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s48*
         (-1 + 2*s4)%p + 4*s39*(s3 - s4)%p*(s3*(23 + 36*b2 - 47*s4)%p + 
          s4*(-7 - 10*b2 + 15*s4)%p)%p - s2*s37*
         (s43*(13 + 36*b2 + 24*b22 - 74*s4 - 96*b2*s4 + 85*s42)%p + 
          4*s3*s42*(55 + 149*b2 + 96*b22 - 288*s4 - 368*b2*s4 + 321*s42)%p + 
          2*s33*(565 + 1576*b2 + 1020*b22 - 2426*s4 - 3094*b2*s4 + 
            2237*s42)%p - s32*s4*(1427 + 4136*b2 + 2848*b22 - 6798*s4 - 
            9172*b2*s4 + 7011*s42)%p)%p + s22*s36*
         (s32*s4*(-3794 - 7386*b23 + 32383*s4 - 75076*s42 + 49727*s43 + 
            b22*(-19398 + 46187*s4)%p + b2*(-15444 + 80343*s4 - 86291*s42)%p)%p + 
          s43*(30 + 52*b23 + b22*(142 - 438*s4)%p - 345*s4 + 908*s42 - 
            633*s43 + 2*b2*(59 - 403*s4 + 489*s42)%p)%p + 
          s3*s42*(345 + 578*b23 + b22*(1569 - 4765*s4)%p - 3510*s4 + 
            9493*s42 - 7200*s43 + b2*(1313 - 8430*s4 + 10809*s42)%p)%p + 
          s33*(3349 + 3252*b23 + b22*(12959 - 18408*s4)%p - 22994*s4 + 
            39653*s42 - 16192*s43 + b2*(12359 - 47499*s4 + 31070*s42)%p)%p)%p - 
        s210*(1 + b2 - s4)%p*s46*((1 + b2 - s4)%p*s42*(-1 + 2*s4 + 2*s42)%p + 
          s3*(7 - 2*s4 - 113*s42 + 167*s43 - 31*s44 + 9*b22*(-1 + 5*s4)%p + 
            b2*(4 + 69*s4 - 183*s42 + 25*s43)%p)%p)%p + 
        s23*s35*(s32*s4*(3140 + 3583*b24 + b23*(17752 - 44703*s4)%p - 
            45409*s4 + 183423*s42 - 262535*s43 + 115197*s44 + 
            b22*(26937 - 155892*s4 + 166541*s42)%p + 
            b2*(15836 - 154002*s4 + 374367*s42 - 238131*s43)%p)%p - 
          s3*s42*(145 + 140*b24 + b23*(675 - 2852*s4)%p - 2718*s4 + 
            13987*s42 - 25172*s43 + 13718*s44 + b22*(1057 - 9214*s4 + 
              14185*s42)%p + b2*(665 - 8957*s4 + 29421*s42 - 24637*s43)%p)%p - 
          s43*(10 + 11*b24 + b23*(58 - 226*s4)%p - 294*s4 + 1507*s42 - 
            2200*s43 + 857*s44 + 6*b22*(15 - 149*s4 + 174*s42)%p + 
            b2*(52 - 956*s4 + 2754*s42 - 1668*s43)%p)%p + 
          s33*(-3378 + 2592*b24 + 35368*s4 - 82419*s42 + 7402*s43 + 
            69467*s44 - 3*b23*(1717 + 9519*s4)%p + b22*(-19400 + 28636*s4 + 
              101331*s42)%p - b2*(14917 - 87394*s4 + 36773*s42 + 
              143034*s43)%p)%p)%p + s29*s44*(3*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46 + 
          s3*s42*(10 - 52*s4 + 13*s42 + 96*s43 + 11*s44 - 78*s45 + 
            9*b23*s4*(2 + 5*s4)%p + b22*(16 + 14*s4 - 61*s42 - 170*s43)%p + 
            b2*(26 - 62*s4 - 113*s42 + 30*s43 + 203*s44)%p)%p + 
          s32*(-1 - 180*s4 + 66*b24*s4 + 1396*s42 - 3132*s43 + 
            2719*s44 - 1172*s45 + 410*s46 - b23*(-25 + 57*s4 + 427*s42 + 
              159*s43)%p + 2*b22*(19 - 325*s4 + 489*s42 + 63*s43 + 
              355*s44)%p - 2*b2*(-6 + 343*s4 - 1464*s42 + 1626*s43 - 
              690*s44 + 481*s45)%p)%p)%p + s28*s43*(-((1 + b2 - s4)%p*(1 + b2 - s4)%p*s47)%p + 
          s3*s45*(28 - 27*b23 - 41*s4 - 86*s42 + 99*s43 + 
            b22*(4 + 143*s4)%p + b2*(59 + 72*s4 - 215*s42)%p)%p + 
          s33*(-36 - 965*s4 + 13397*s42 - 51439*s43 + 85977*s44 - 
            68436*s45 + 21922*s46 + b24*(200 - 985*s4 + 1777*s42)%p - 
            2*b23*(-288 + 3493*s4 - 8857*s42 + 8336*s43)%p + 
            b22*(424 - 11686*s4 + 51740*s42 - 81161*s43 + 48279*s44)%p + 
            b2*(22 - 6529*s4 + 48653*s42 - 121802*s43 + 131256*s44 - 
              55270*s45)%p)%p + s32*s4*(10 + 24*s4 - 1075*s42 - 66*b24*s42 + 
            3754*s43 - 5020*s44 + 3918*s45 - 1731*s46 + 
            b23*s4*(200 - 326*s4 + 937*s42)%p + b22*(18 + 511*s4 - 
              2255*s42 + 2840*s43 - 3280*s44)%p + 
            b2*(28 + 317*s4 - 3134*s42 + 6304*s43 - 6302*s44 + 
              4141*s45)%p)%p)%p + s27*s3*s42*
         (s46*(-10 + 27*s4 + 4*s42 - 21*s43 - b22*(16 + 15*s4)%p + 
            2*b2*(-13 + 9*s4 + 18*s42)%p)%p + s3*s44*(37 + 26*s4 - 581*s42 + 
            252*s43 + 386*s44 - 3*b23*(25 + 17*s4)%p + 
            b22*(-21 + 620*s4 + 403*s42)%p + b2*(83 + 551*s4 - 865*s42 - 
              737*s43)%p)%p + s32*s4*(80 - 986*s4 + 122*s42 + 17403*s43 - 
            47964*s44 + 51413*s45 - 21008*s46 - 5*b24*s4*(-80 + 203*s4)%p + 
            b23*(132 + 1674*s4 - 8740*s42 + 11933*s43)%p + 
            b22*(380 + 630*s4 - 19217*s42 + 47692*s43 - 39423*s44)%p + 
            b2*(322 - 1665*s4 - 10571*s42 + 57364*s43 - 88550*s44 + 
              49442*s45)%p)%p + s33*(-216 + b25*(280 - 1270*s4)%p - 362*s4 + 
            36261*s42 - 212888*s43 + 479589*s44 - 477444*s45 + 
            176964*s46 + b24*(1548 - 15712*s4 + 29409*s42)%p - 
            2*b23*(-1050 + 22680*s4 - 86846*s42 + 90511*s43)%p + 
            b22*(464 - 45156*s4 + 307245*s42 - 652338*s43 + 442386*s44)%p - 
            3*b2*(188 + 4928*s4 - 64995*s42 + 230622*s43 - 319865*s44 + 
              155332*s45)%p)%p)%p + s25*s33*(s45*(-46 + 280*s4 + 121*s42 - 
            1220*s43 + 765*s44 - 4*b23*(11 + 48*s4)%p + 
            2*b22*(-85 - 122*s4 + 496*s42)%p - 2*b2*(83 - 158*s4 - 678*s42 + 
              779*s43)%p)%p + s3*s43*(34 - 536*s4 - 196*b24*s4 + 2456*s42 - 
            6043*s43 + 5446*s44 - 193*s45 + b23*(88 - 595*s4 + 
              1677*s42)%p + b22*(208 - 1229*s4 + 5210*s42 - 3769*s43)%p + 
            b2*(148 - 1431*s4 + 5737*s42 - 10367*s43 + 2583*s44)%p)%p + 
          s33*(-126 + 72*b26 + b25*(448 - 7572*s4)%p + 4928*s4 - 
            24045*s42 - 102496*s43 + 759608*s44 - 1348760*s45 + 
            739451*s46 + 2*b24*(209 - 15279*s4 + 64498*s42)%p - 
            b23*(793 + 29422*s4 - 379717*s42 + 732433*s43)%p + 
            b22*(-1449 + 5566*s4 + 306213*s42 - 1568406*s43 + 
              1769124*s44)%p + b2*(-756 + 16723*s4 + 35291*s42 - 
              903156*s43 + 2510325*s44 - 1893251*s45)%p)%p + 
          s32*s4*(56 - 3519*s4 + 40153*s42 - 144995*s43 + 170968*s44 + 
            7172*s45 - 80119*s46 + 6*b25*(6 + 23*s4)%p + 
            b24*(334 - 1996*s4 - 5067*s42)%p + b23*(866 - 14029*s4 + 
              19927*s42 + 43327*s43)%p + b22*(894 - 24824*s4 + 109577*s42 - 
              54862*s43 - 136748*s44)%p + b2*(386 - 16298*s4 + 124119*s42 - 
              255534*s43 + 37637*s44 + 177318*s45)%p)%p)%p + 
        s26*s32*s4*(s45*(-10 - 18*s4 - 50*b23*s4 + 329*s42 - 448*s43 + 
            107*s44 + 2*b22*(-9 - 114*s4 + 104*s42)%p - 
            2*b2*(14 + 89*s4 - 333*s42 + 133*s43)%p)%p + 
          s3*s43*(14 - 12*s4 - 120*b24*s4 - 175*s42 - 852*s43 + 
            1049*s44 + 596*s45 + 2*b23*s4*(-149 + 381*s4)%p + 
            b22*(38 + 100*s4 + 2217*s42 - 1017*s43)%p + 
            b2*(46 + 168*s4 + 653*s42 - 3292*s43 - 195*s44)%p)%p + 
          s33*(-336 + 64*b26 + b25*(886 - 6612*s4)%p + 4200*s4 + 
            20342*s42 - 304397*s43 + 982294*s44 - 1237433*s45 + 
            544034*s46 + b24*(2253 - 42629*s4 + 108996*s42)%p + 
            b23*(1045 - 76153*s4 + 448341*s42 - 596764*s43)%p + 
            b22*(-1529 - 43243*s4 + 562465*s42 - 1662567*s43 + 
              1390605*s44)%p + b2*(-1491 + 368*s4 + 240299*s42 - 
              1347799*s43 + 2456023*s44 - 1438242*s45)%p)%p + 
          s32*s4*(139 - 3722*s4 + 140*b25*s4 + 21012*s42 - 24048*s43 - 
            59498*s44 + 143736*s45 - 80763*s46 + 
            b24*(169 + 1172*s4 - 6161*s42)%p + 2*b23*(423 - 977*s4 - 
              11529*s42 + 26025*s43)%p + b22*(1289 - 12037*s4 - 3621*s42 + 
              124469*s43 - 155805*s44)%p + b2*(747 - 12585*s4 + 36200*s42 + 
              46645*s43 - 237488*s44 + 189973*s45)%p)%p)%p + 
        s24*s34*(s44*(-46 - 13*b24 + 600*s4 - 1499*s42 + 600*s43 + 
            421*s44 + 2*b23*(-64 + 17*s4)%p + b22*(-278 + 864*s4 + 
              206*s42)%p - 2*b2*(101 - 743*s4 + 712*s42 + 315*s43)%p)%p + 
          s32*s4*(-840 - 196*b25 + 21853*s4 - 144422*s42 + 342554*s43 - 
            292902*s44 + 56957*s45 + 4*b24*(-674 + 1457*s4)%p + 
            b23*(-8468 + 55086*s4 - 43148*s42)%p + b22*(-10039 + 117790*s4 - 
              284138*s42 + 120359*s43)%p + b2*(-4939 + 89223*s4 - 
              387679*s42 + 511053*s43 - 139628*s44)%p)%p + 
          s3*s42*(15 + b24*(25 - 236*s4)%p - 605*s4 + 5302*s42 - 
            17629*s43 + 22249*s44 - 7956*s45 + b23*(112 - 1431*s4 + 
              3252*s42)%p + b22*(151 - 2877*s4 + 12727*s42 - 12285*s43)%p + 
            2*b2*(40 - 1136*s4 + 7363*s42 - 15763*s43 + 8583*s44)%p)%p + 
          s33*(-1860*b25 + b24*(-3749 + 46775*s4)%p + 
            b23*(2908 + 80608*s4 - 320224*s42)%p + b22*(9709 - 7308*s4 - 
              447237*s42 + 873120*s43)%p + b2*(6244 - 59585*s4 - 58477*s42 + 
              870870*s43 - 1022422*s44)%p + 2*(609 - 10613*s4 + 32057*s42 + 
              55332*s43 - 270126*s44 + 214575*s45)%p)%p)%p)%p - 
      s112*s22*(4*s37*(93*s33 - 205*s32*s4 + 32*s3*s42 + 4*s43)%p + 
        s210*s47*(-17 + 62*s4 - 51*s42 + 2*s43 + b2*(-17 + 41*s4)%p)%p + 
        2*s2*s36*(s33*(-1016 + 729*b2 - 1412*s4)%p + 
          s32*(2901 + 2773*b2 - 5281*s4)%p*s4 + s43*(-41 - 29*b2 + 59*s4)%p + 
          s3*s42*(-306 - 359*b2 + 790*s4)%p)%p + s22*s35*
         (s43*(95 + 80*b2 - 29*b22 - 142*s4 + 232*b2*s4 - 329*s42)%p + 
          2*s3*s42*(274 + 748*b2 + 381*b22 - 2227*s4 - 2180*b2*s4 + 
            2567*s42)%p - s32*s4*(10336 + 17492*b2 + 3977*b22 - 40940*s4 - 
            19338*b2*s4 + 20272*s42)%p - 3*s33*(-1187 + 3790*b2 + 7392*b22 - 
            10256*s4 - 34108*b2*s4 + 35223*s42)%p)%p + 
        s29*(s47*(14 - 53*s4 + 6*s42 + 45*s43 + 
            b2*(14 - 35*s4 - 41*s42)%p)%p + s3*s45*(8 + b22*(152 - 604*s4)%p - 
            543*s4 + 2199*s42 - 2229*s43 + 325*s44 - 
            2*b2*(-80 + 700*s4 - 1217*s42 + 131*s43)%p)%p)%p + 
        s23*s34*(s32*s4*(6132 - 1995*b23 - 40000*s4 + 28892*s42 + 
            76124*s43 + b22*(4671 + 25904*s4)%p + b2*(13073 - 27254*s4 - 
              84453*s42)%p)%p + s3*s42*(-75 - 176*b23 + 2182*s4 - 9931*s42 + 
            3904*s43 + b22*(-630 + 2143*s4)%p + b2*(-374 + 6184*s4 - 
              5756*s42)%p)%p + 2*s43*(-15 + 10*b23 + b22*(13 - 217*s4)%p + 
            29*s4 + 622*s42 - 846*s43 + b2*(-23 - 277*s4 + 863*s42)%p)%p + 
          s33*(27300*b23 - 7*b22*(-6371 + 38991*s4)%p + 
            2*b2*(6456 - 147809*s4 + 369467*s42)%p - 
            6*(515 + 8721*s4 - 67769*s42 + 96273*s43)%p)%p)%p + 
        s24*s33*(s32*s4*(-1330 + 366*b24 + b23*(1091 - 15151*s4)%p + 
            12011*s4 + 2312*s42 - 159709*s43 + 245988*s44 + 
            b22*(-671 - 24169*s4 + 125452*s42)%p + b2*(-2959 + 3369*s4 + 
              123097*s42 - 322141*s43)%p)%p + s43*(1 - 24*s4 + 32*b23*s4 - 
            470*s42 + 2128*s43 - 931*s44 + b22*(3 + 162*s4 - 403*s42)%p + 
            4*b2*(1 + 16*s4 - 354*s42 + 296*s43)%p)%p + 
          s3*s42*(2 + 9*b24 + b23*(32 - 250*s4)%p - 3*s4 + 3295*s42 - 
            9415*s43 - 5067*s44 + b22*(-5 - 1654*s4 + 369*s42)%p + 
            b2*(-6 - 779*s4 + 8958*s42 + 3139*s43)%p)%p + 
          s33*(-5220*b24 + 6*b23*(-3223 + 21865*s4)%p + 
            b22*(-18893 + 311887*s4 - 821700*s42)%p + 
            b2*(-3178 + 197141*s4 - 1213650*s42 + 1764675*s43)%p + 
            2*(672 + 12397*s4 - 190757*s42 + 632275*s43 - 594701*s44)%p)%p)%p + 
        s28*(2*(25 + 26*b2 - 31*s4)%p*s49 + s3*s45*(25 + 149*s4 - 
            1056*s42 + 193*s43 + 1305*s44 + b22*(-65 + 313*s4 + 
              604*s42)%p - b2*(40 - 636*s4 + 799*s42 + 1843*s43)%p)%p + 
          s32*s43*(45 - 825*s4 + 1068*s42 + 7382*s43 - 11749*s44 + 
            1083*s45 + 75*b23*(-1 + 11*s4)%p + b22*(45 + 1770*s4 - 
              8083*s42 + 503*s43)%p + b2*(165 - 375*s4 - 7510*s42 + 
              18562*s43 - 1476*s44)%p)%p)%p + s25*s32*
         (2*s45*(5 - 175*s4 + 240*s42 + 288*s43 + 5*b22*(7 + 13*s4)%p - 
            5*b2*(-8 + 46*s4 + 59*s42)%p)%p - s3*s43*(7 - 37*s4 - 3147*s42 + 
            3213*s43 + 10644*s44 - 6*b23*(8 + 31*s4)%p + 
            b22*(9 + 1517*s4 + 3520*s42)%p + b2*(32 + 968*s4 - 5440*s42 - 
              12190*s43)%p)%p + s32*s4*(96 - 1262*s4 - 7880*s42 + 85755*s43 - 
            233932*s44 + 219963*s45 + b24*(-30 + 422*s4)%p + 
            b23*(-131 + 3186*s4 - 16604*s42)%p + b22*(19 + 6276*s4 - 
              50144*s42 + 128363*s43)%p + b2*(221 + 1338*s4 - 48551*s42 + 
              209894*s43 - 307602*s44)%p)%p + s33*(-228 + 66*b25 + 
            b24*(892 - 8503*s4)%p - 3004*s4 + 114649*s42 - 696411*s43 + 
            1494811*s44 - 1071993*s45 + 2*b23*(1247 - 24037*s4 + 
              79405*s42)%p + b22*(1789 - 77211*s4 + 510959*s42 - 
              866921*s43)%p + b2*(-56 - 37553*s4 + 473072*s42 - 
              1628811*s43 + 1702426*s44)%p)%p)%p + 
        s27*(-2*(7 + 7*b2 - 9*s4)%p*s49 + s3*s47*(33 - 465*b22 + 926*s4 - 
            1471*s42 + 2*b2*(-192 + 887*s4)%p)%p + s32*s43*
           (-75*b23*s4*(2 + 11*s4)%p + b22*(-70 + 140*s4 + 1185*s42 + 
              7688*s43)%p + b2*(-80 + 1120*s4 - 1435*s42 + 2008*s43 - 
              18627*s44)%p + 2*(-5 + 295*s4 - 1515*s42 + 1492*s43 - 
              3430*s44 + 6349*s45)%p)%p - 2*s33*s4*(-2 - 90*s4 + 51*b24*s4 + 
            3090*s42 - 19064*s43 + 41325*s44 - 45118*s45 + 27503*s46 - 
            b23*(-8 + 132*s4 + 741*s42 + 1834*s43)%p + 
            b22*(7 - 820*s4 + 4373*s42 - 5020*s43 + 16927*s44)%p - 
            b2*(3 + 643*s4 - 8677*s42 + 27995*s43 - 38175*s44 + 
              40423*s45)%p)%p)%p - s26*s3*(s47*(25 - 65*b22 + 142*s4 - 
            303*s42 + 4*b2*(-10 + 79*s4)%p)%p + s3*s45*(55 - 225*b23 - 
            1215*s4 - 1613*s42 + 6865*s43 + 5*b22*(53 + 601*s4)%p + 
            b2*(425 - 70*s4 - 8847*s42)%p)%p + s32*s4*(1 - 51*s4 - 985*s42 - 
            102*b24*s42 + 14896*s43 - 50387*s44 + 87695*s45 - 
            76853*s46 + 4*b23*s4*(32 - 149*s4 + 1333*s42)%p + 
            b22*(3 + 295*s4 - 4706*s42 + 15071*s43 - 45080*s44)%p + 
            2*b2*(2 + 37*s4 - 2575*s42 + 15885*s43 - 37367*s44 + 
              54691*s45)%p)%p + s33*(-9 + 34*s4 + 10596*s42 - 121133*s43 + 
            446795*s44 - 698069*s45 + 416782*s46 + 
            b24*(15 - 372*s4 + 2284*s42)%p + b23*(37 - 2929*s4 + 
              21909*s42 - 55717*s43)%p + b22*s4*(-4381 + 63675*s4 - 
              240979*s42 + 329667*s43)%p - b2*(27 + 1627*s4 - 52141*s42 + 
              333955*s43 - 770814*s44 + 662412*s45)%p)%p)%p)%p + 
      s18*s32*(-(s210*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s47*(1 + 3*s4 - 10*s42 + 2*s43 + 
           b2*(-1 + 4*s4)%p)%p)%p - 2*s38*(s3 - s4)%p*
         (-(s4*(19 + 56*b2 + 40*b22 - 94*s4 - 130*b2*s4 + 99*s42)%p)%p + 
          s3*(71 + 230*b2 + 180*b22 - 326*s4 - 492*b2*s4 + 327*s42)%p)%p + 
        s2*s36*(2*s32*s4*(-549 - 1616*b23 + 4635*s4 - 10771*s42 + 
            7285*s43 + 4*b22*(-892 + 2143*s4)%p + b2*(-2486 + 12883*s4 - 
              14067*s42)%p)%p + 2*s43*(3 + 8*b23 + b22*(18 - 60*s4)%p - 35*s4 + 
            97*s42 - 73*s43 + b2*(13 - 93*s4 + 122*s42)%p)%p + 
          s3*s42*(145 + 336*b23 + b22*(804 - 2264*s4)%p - 1391*s4 + 
            3555*s42 - 2597*s43 + b2*(606 - 3624*s4 + 4406*s42)%p)%p + 
          s33*(939 + 2400*b23 - 7153*s4 + 14937*s42 - 9011*s43 - 
            8*b22*(-711 + 1490*s4)%p + 4*b2*(1035 - 4772*s4 + 4602*s42)%p)%p)%p + 
        s29*(1 + b2 - s4)%p*s45*(18*b23*s3*s4 + b22*(2*s43*(1 + 2*s4)%p - 
            2*s3*(-4 + 11*s4 + 44*s42 + 2*s43)%p)%p + 
          s4*(-(s3*(58 - 236*s4 + 209*s42 + s44)%p)%p + 
            2*s4*(1 - s4 - 5*s42 + 3*s43 + 2*s44)%p)%p + 
          b2*(2*s42*(1 + s4 - 4*s42 - 4*s43)%p + s3*(6 - 118*s4 + 168*s42 + 
              79*s43 + 7*s44)%p)%p)%p - s22*s35*
         (-(s32*s4*(1585 + 3978*b24 + b23*(14541 - 39733*s4)%p - 22894*s4 + 
             94192*s42 - 142010*s43 + 69547*s44 + 2*b22*(8967 - 53492*
                s4 + 62958*s42)%p + b2*(9025 - 88639*s4 + 224912*s42 - 158934*
                s43)%p)%p)%p + s33*(1582 + 1668*b24 + b23*(10039 - 15010*s4)%p - 
            18779*s4 + 60919*s42 - 66197*s43 + 18671*s44 + 
            b22*(15108 - 64052*s4 + 42465*s42)%p + b2*(8443 - 64996*s4 + 
              118242*s42 - 47791*s43)%p)%p + s43*(5 + 12*b24 + 
            b23*(44 - 222*s4)%p - 144*s4 + 792*s42 - 1364*s43 + 711*s44 + 
            b22*(55 - 618*s4 + 954*s42)%p - 2*b2*(-14 + 267*s4 - 894*s42 + 
              722*s43)%p)%p + s3*s42*(202*b24 + b23*(802 - 3061*s4)%p + 
            b22*(1075 - 8622*s4 + 12645*s42)%p + b2*(590 - 7535*s4 + 
              23246*s42 - 19229*s43)%p + 3*(38 - 691*s4 + 3371*s42 - 
              5845*s43 + 3223*s44)%p)%p)%p + s28*s44*
         (-((-5 + 3*b2 - 7*s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45)%p + 
          s32*(-9 - 628*s4 + 5476*s42 - 15917*s43 + 21343*s44 - 
            13963*s45 + 3718*s46 + b24*(125 - 448*s4 + 584*s42)%p + 
            b23*(379 - 3125*s4 + 6105*s42 - 4355*s43)%p + 
            b22*(342 - 5487*s4 + 18285*s42 - 22611*s43 + 10601*s44)%p + 
            b2*(81 - 3406*s4 + 18164*s42 - 35531*s43 + 30840*s44 - 
              10548*s45)%p)%p + s3*s4*(5 + 29*s4 - 343*s42 - 18*b24*s42 + 
            774*s43 - 727*s44 + 425*s45 - 163*s46 + 
            4*b23*s4*(16 - 19*s4 + 42*s42)%p + b22*(7 + 179*s4 - 532*s42 + 
              479*s43 - 447*s44)%p + 2*b2*(6 + 71*s4 - 417*s42 + 573*s43 - 
              415*s44 + 230*s45)%p)%p)%p + s23*s34*
         (-2*s44*(22 + 21*b24 + b23*(107 - 217*s4)%p - 295*s4 + 963*s42 - 
            1050*s43 + 338*s44 + 2*b22*(85 - 417*s4 + 337*s42)%p + 
            b2*(105 - 909*s4 + 1733*s42 - 815*s43)%p)%p + 
          s33*(852 - 810*b25 - 16784*s4 + 78876*s42 - 98846*s43 - 
            37196*s44 + 84498*s45 + b24*(1352 + 14979*s4)%p - 
            2*b23*(-4487 + 5455*s4 + 42475*s42)%p + b22*(11097 - 77419*s4 + 
              10437*s42 + 203829*s43)%p + b2*(5240 - 67673*s4 + 166668*s42 + 
              31219*s43 - 217074*s44)%p)%p + s3*s42*(20 + 10*b25 + 
            b24*(98 - 637*s4)%p - 825*s4 + 7323*s42 - 23341*s43 + 
            29221*s44 - 12006*s45 + b23*(254 - 3311*s4 + 6292*s42)%p + 
            b22*(264 - 5489*s4 + 21924*s42 - 20688*s43)%p + 
            2*b2*(60 - 1809*s4 + 11407*s42 - 22963*s43 + 13456*s44)%p)%p + 
          s32*s4*(-788*b25 + 2*b24*(-2703 + 8815*s4)%p + 
            b23*(-11773 + 87132*s4 - 108703*s42)%p + 
            b22*(-10945 + 135920*s4 - 382476*s42 + 269887*s43)%p + 
            b2*(-4511 + 83646*s4 - 390427*s42 + 615145*s43 - 290649*s44)%p + 
            2*(-336 + 8791*s4 - 60279*s42 + 155886*s43 - 162796*s44 + 
              56586*s45)%p)%p)%p + s27*s43*(-2*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46*(1 + s4)%p + 
          s3*s44*(19 + 17*s4 - 143*s42 + 63*s43 + 44*s44 - 
            2*b23*(12 + 5*s4)%p + b22*(-11 + 151*s4 + 62*s42)%p - 
            32*b2*(-1 - 5*s4 + 6*s42 + 3*s43)%p)%p + 
          s32*s4*(80 - 524*s4 + 2*b24*(125 - 219*s4)%p*s4 - 742*s42 + 
            8164*s43 - 15951*s44 + 13168*s45 - 4255*s46 + 
            b23*(108 + 1071*s4 - 4066*s42 + 3928*s43)%p + 
            b22*(316 + 685*s4 - 9576*s42 + 17490*s43 - 10651*s44)%p + 
            b2*(286 - 678*s4 - 6503*s42 + 23037*s43 - 26694*s44 + 
              11416*s45)%p)%p + s33*(-144 + b25*(320 - 990*s4)%p - 1488*s4 + 
            26392*s42 - 109043*s43 + 192951*s44 - 157593*s45 + 
            49069*s46 + b24*(1752 - 11988*s4 + 16453*s42)%p + 
            b23*(2712 - 35214*s4 + 99308*s42 - 79694*s43)%p + 
            b22*(1312 - 38037*s4 + 182067*s42 - 298723*s43 + 
              161835*s44)%p - b2*(106 + 15364*s4 - 124071*s42 + 331512*s43 - 
              367517*s44 + 146658*s45)%p)%p)%p + s26*s3*s42*
         (s45*(-5 - 16*s4 - 16*b23*s4 + 96*s42 - 92*s43 + 17*s44 + 
            b22*(-7 - 74*s4 + 51*s42)%p - 4*b2*(3 + 18*s4 - 42*s42 + 
              13*s43)%p)%p + s3*s43*(16 + 22*s4 - 75*b24*s4 - 225*s42 + 
            s43 + 159*s44 + 87*s45 + 2*b23*s4*(-81 + 184*s4)%p + 
            b22*(32 + 103*s4 + 782*s42 - 471*s43)%p + 
            b2*(46 + 178*s4 - 19*s42 - 824*s43 + 91*s44)%p)%p + 
          s32*s4*(276 - 4158*s4 + 160*b25*s4 + 14838*s42 - 7257*s43 - 
            39456*s44 + 62861*s45 - 27400*s46 + b24*(286 + 1308*s4 - 
              4674*s42)%p + b23*(1392 - 1596*s4 - 19079*s42 + 29787*s43)%p + 
            b22*(2165 - 11761*s4 - 8449*s42 + 80095*s43 - 72130*s44)%p + 
            b2*(1333 - 13079*s4 + 21829*s42 + 42745*s43 - 123853*s44 + 
              74229*s45)%p)%p + s33*(-504 + 140*b26 + b25*(1826 - 8297*s4)%p + 
            2185*s4 + 36087*s42 - 254929*s43 + 599605*s44 - 599888*s45 + 
            218144*s46 + b24*(4968 - 53581*s4 + 94598*s42)%p + 
            b23*(3962 - 102406*s4 + 402457*s42 - 397496*s43)%p + 
            b22*(-622 - 72231*s4 + 541088*s42 - 1160148*s43 + 
              755400*s44)%p - b2*(1818 + 13358*s4 - 267278*s42 + 
              1007047*s43 - 1403653*s44 + 662358*s45)%p)%p)%p + 
        s24*s33*(s45*(-84 - 22*b24 + 640*s4 - 1121*s42 + 362*s43 + 
            195*s44 + 20*b23*(-10 + 3*s4)%p + b22*(-435 + 894*s4 + 
              89*s42)%p - 2*b2*(168 - 755*s4 + 548*s42 + 160*s43)%p)%p + 
          s3*s43*(80 + b24*(110 - 369*s4)%p - 1492*s4 + 7951*s42 - 
            17113*s43 + 14747*s44 - 3785*s45 + b23*(497 - 2763*s4 + 
              3260*s42)%p + b22*(706 - 6279*s4 + 15118*s42 - 9045*s43)%p + 
            b2*(401 - 5320*s4 + 20091*s42 - 26870*s43 + 9950*s44)%p)%p + 
          s32*s4*(70 + 12*b26 + b25*(244 - 934*s4)%p - 4363*s4 + 
            52516*s42 - 217422*s43 + 366824*s44 - 240719*s45 + 
            38842*s46 + 5*b24*(220 - 2426*s4 + 2587*s42)%p + 
            b23*(1917 - 37859*s4 + 118303*s42 - 61295*s43)%p + 
            b22*(1520 - 46137*s4 + 257716*s42 - 396840*s43 + 
              125414*s44)%p + b2*(545 - 23901*s4 + 203059*s42 - 558069*s43 + 
              528424*s44 - 114994*s45)%p)%p + s33*(-126 + 144*b26 + 
            b25*(420 - 8950*s4)%p + 5404*s4 - 40039*s42 + 43874*s43 + 
            238919*s44 - 573834*s45 + 336318*s46 + 
            b24*(-425 - 21944*s4 + 109784*s42)%p + b23*(-2112 + 121*s4 + 
              227467*s42 - 498161*s43)%p + b22*(-2163 + 32283*s4 + 
              69143*s42 - 818755*s43 + 1019352*s44)%p - 
            b2*(882 - 24843*s4 + 84250*s42 + 266588*s43 - 1172553*s44 + 
              957788*s45)%p)%p)%p + s25*s32*s4*
         (-2*s45*(22 - 75*s4 - 57*s42 + 244*s43 - 124*s44 + 
            18*b23*(1 + 3*s4)%p + b22*(68 + 75*s4 - 223*s42)%p + 
            b2*(71 - 69*s4 - 327*s42 + 293*s43)%p)%p + 
          s3*s43*(76 - 684*s4 - 164*b24*s4 + 1879*s42 - 2360*s43 + 
            895*s44 + 354*s45 + 2*b23*(76 - 221*s4 + 432*s42)%p + 
            b22*(386 - 1237*s4 + 2370*s42 - 1135*s43)%p + 
            2*b2*(152 - 842*s4 + 1701*s42 - 1512*s43 + 46*s44)%p)%p + 
          s33*(-504 + 348*b26 + b25*(2164 - 16314*s4)%p + 8134*s4 - 
            10402*s42 - 183603*s43 + 720693*s44 - 944083*s45 + 
            413613*s46 + b24*(2888 - 69166*s4 + 175393*s42)%p - 
            b23*(1179 + 82788*s4 - 553462*s42 + 728476*s43)%p + 
            b22*(-4428 - 17499*s4 + 525925*s42 - 1680078*s43 + 
              1392066*s44)%p + b2*(-2709 + 20338*s4 + 140477*s42 - 
              1106292*s43 + 2124718*s44 - 1236192*s45)%p)%p + 
          s32*s4*(6*b25*(26 + 47*s4)%p - 2*b24*(-681 + 1915*s4 + 
              3193*s42)%p + b23*(3488 - 26528*s4 + 21285*s42 + 39744*s43)%p + 
            b22*(3704 - 47889*s4 + 128944*s42 - 32369*s43 - 98951*s44)%p + 
            b2*(1704 - 32917*s4 + 153399*s42 - 211616*s43 - 615*s44 + 
              106197*s45)%p + 2*(137 - 3803*s4 + 26247*s42 - 64786*s43 + 
              53178*s44 + 8967*s45 - 20506*s46)%p)%p)%p)%p + 
      s110*s3*(-8*s39*(3*s32 - 4*s3*s4 + s42)%p + 
        4*s2*s37*(s33*(173 + 228*b2 - 325*s4)%p + s3*(41 + 54*b2 - 93*s4)%p*
           s42 + (3 + 4*b2 - 7*s4)%p*s43 + s32*s4*(-237 - 330*b2 + 
            497*s4)%p)%p - s22*s36*(s43*(63 + 152*b2 + 84*b22 - 338*s4 - 
            370*b2*s4 + 355*s42)%p + 2*s3*s42*(264 + 664*b2 + 391*b22 - 
            1488*s4 - 1762*b2*s4 + 1748*s42)%p + s33*(3723 + 8133*b2 + 
            3348*b22 - 13486*s4 - 11263*b2*s4 + 8779*s42)%p - 
          s32*s4*(4878 + 12581*b2 + 7430*b22 - 23216*s4 - 27413*b2*s4 + 
            23418*s42)%p)%p + s211*s47*(-6 + 43*s4 - 84*s42 + 51*s43 - 
          4*s44 + b22*(-12 + 31*s4)%p + 2*b2*(-9 + 40*s4 - 39*s42 + 
            2*s43)%p)%p + s23*s35*(s32*s4*(-7386 - 7964*b23 + 62203*s4 - 
            137628*s42 + 81435*s43 + b22*(-27511 + 59416*s4)%p + 
            b2*(-26247 + 131607*s4 - 126970*s42)%p)%p + 
          2*s43*(30 + 24*b23 + b22*(98 - 221*s4)%p - 323*s4 + 712*s42 - 
            359*s43 + b2*(103 - 599*s4 + 527*s42)%p)%p + 
          s3*s42*(425 + 552*b23 + b22*(1645 - 5517*s4)%p - 4712*s4 + 
            13797*s42 - 10630*s43 + 4*b2*(370 - 2667*s4 + 3590*s42)%p)%p + 
          s33*(6534 - 4116*b23 - 34975*s4 + 20848*s42 + 38793*s43 + 
            b22*(8758 + 28581*s4)%p - 2*b2*(-9015 + 14918*s4 + 30004*s42)%p)%p)%p + 
        s24*s34*(s33*(-4422 + 8580*b24 + 34843*s4 + 11553*s42 - 
            340743*s43 + 391461*s44 - 2*b23*(-5889 + 59036*s4)%p + 
            b22*(-7623 - 135017*s4 + 482004*s42)%p + 
            b2*(-14558 + 17650*s4 + 404379*s42 - 749553*s43)%p)%p + 
          s32*s4*(3850 + 1106*b24 - 54039*s4 + 202920*s42 - 242155*s43 + 
            59224*s44 - 2*b23*(-5429 + 8558*s4)%p + 5*b22*(4553 - 23008*s4 + 
              14686*s42)%p + b2*(16581 - 151835*s4 + 314673*s42 - 
              115205*s43)%p)%p + s43*(-10 - 3*b24 + 4*b23*(-8 + s4)%p + 
            296*s4 - 1189*s42 + 622*s43 + 601*s44 + 
            b22*(-70 + 436*s4 + 234*s42)%p - 2*b2*(24 - 385*s4 + 544*s42 + 
              386*s43)%p)%p - s3*s42*(100 + 59*b24 + b23*(302 - 1690*s4)%p - 
            1885*s4 + 10939*s42 - 21491*s43 + 10697*s44 + 
            b22*(528 - 5793*s4 + 9735*s42)%p - 6*b2*(-65 + 962*s4 - 
              3724*s42 + 3053*s43)%p)%p)%p + 
        s210*(s47*(3 - 31*s4 + 54*s42 + 9*s43 - 35*s44 + 
            b22*(9 - 25*s4 - 31*s42)%p + 2*b2*(6 - 31*s4 + 10*s42 + 
              33*s43)%p)%p + s3*s45*(-22 + b23*(33 - 209*s4)%p + 110*s4 + 
            285*s42 - 1398*s43 + 1263*s44 - 198*s45 - 
            5*b22*(-1 + 102*s4 - 253*s42 + 25*s43)%p + 
            b2*(-50 - 134*s4 + 1681*s42 - 2256*s43 + 319*s44)%p)%p)%p - 
        s25*s33*(2*s44*(12 - 140*s4 - 12*s42 + 965*s43 - 755*s44 + 
            b23*(13 + 94*s4)%p + b22*(52 + 116*s4 - 654*s42)%p + 
            b2*(48 - 180*s4 - 857*s42 + 1285*s43)%p)%p + 
          s32*s4*(672 - 28*b25 - 16766*s4 + 98796*s42 - 175143*s43 + 
            18334*s44 + 111475*s45 + 12*b24*(35 + 187*s4)%p + 
            b23*(3028 - 9842*s4 - 29652*s42)%p + b22*(5279 - 50384*s4 + 
              49656*s42 + 126176*s43)%p + b2*(3321 - 54646*s4 + 186420*s42 - 
              69328*s43 - 205381*s44)%p)%p + s3*s42*(-6 + 212*s4 + 
            114*b24*s4 - 1696*s42 + 7847*s43 - 11840*s44 + 1907*s45 + 
            b23*(-20 + 369*s4 - 1682*s42)%p + b22*(-44 + 585*s4 - 
              5538*s42 + 5825*s43)%p + b2*(-28 + 597*s4 - 4942*s42 + 
              16197*s43 - 6482*s44)%p)%p + s33*(-1134 + 1476*b25 + 
            b24*(5670 - 53290*s4)%p + 15386*s4 + 19173*s42 - 522779*s43 + 
            1343681*s44 - 955783*s45 + 2*b23*(2007 - 72758*s4 + 
              232945*s42)%p - b22*(3619 + 94697*s4 - 919000*s42 + 
              1517490*s43)%p + b2*(-4508 + 10479*s4 + 447456*s42 - 
              1985139*s43 + 2038380*s44)%p)%p)%p + 
        s29*(s49*(15 + 37*b22 + b2*(52 - 88*s4)%p - 66*s4 + 51*s42)%p + 
          s3*s45*(20 - 225*s4 + 376*s42 + 95*s43 + 322*s44 - 708*s45 + 
            11*b23*s4*(6 + 19*s4)%p + b22*(50 - 277*s42 - 1042*s43)%p + 
            b2*(70 - 339*s4 - 155*s42 - 41*s43 + 1543*s44)%p)%p + 
          s32*s43*(-4 - 307*s4 + 130*b24*s4 + 3721*s42 - 11731*s43 + 
            14413*s44 - 9298*s45 + 3846*s46 - 2*b23*(-20 + 95*s4 + 
              506*s42 + 431*s43)%p + 2*b22*(26 - 763*s4 + 1823*s42 - 
              710*s43 + 2407*s44)%p - 2*b2*(-4 + 715*s4 - 4397*s42 + 
              7265*s43 - 5382*s44 + 3889*s45)%p)%p)%p + 
        s28*s42*(-3*s47*(1 + 3*b22 + b2*(4 - 8*s4)%p - 6*s4 + 5*s42)%p + 
          s3*s45*(65 - 99*b23 - 227*s4 - 377*s42 + 659*s43 + 
            b22*(53 + 683*s4)%p + b2*(205 + 196*s4 - 1237*s42)%p)%p + 
          s32*s4*(10 - 34*s4 - 1805*s42 - 130*b24*s42 + 9811*s43 - 
            17804*s44 + 17977*s45 - 9675*s46 + 2*b23*s4*
             (160 - 350*s4 + 1393*s42)%p + b22*(22 + 774*s4 - 4983*s42 + 
              8424*s43 - 12796*s44)%p + 2*b2*(16 + 184*s4 - 3155*s42 + 
              9031*s43 - 11930*s44 + 9865*s45)%p)%p + 
          s33*(-54 - 755*s4 + 20020*s42 - 104844*s43 + 221694*s44 - 
            216569*s45 + 84008*s46 + 5*b24*(35 - 250*s4 + 634*s42)%p + 
            b23*(479 - 9134*s4 + 30850*s42 - 38851*s43)%p + 
            b22*(255 - 14659*s4 + 89251*s42 - 180320*s43 + 137683*s44)%p - 
            b2*(85 + 7281*s4 - 79933*s42 + 261774*s43 - 354085*s44 + 
              185212*s45)%p)%p)%p + s26*s32*(s45*(-10 + 8*s4 - 80*b23*s4 + 
            623*s42 - 1218*s43 + 357*s44 + b22*(-22 - 372*s4 + 
              448*s42)%p - 2*b2*(16 + 116*s4 - 724*s42 + 363*s43)%p)%p + 
          s3*s43*(6 - 28*s4 - 105*b24*s4 - 20*s42 - 2748*s43 + 
            3792*s44 + 1938*s45 + b23*s4*(-297 + 923*s4)%p + 
            b22*(22 + 57*s4 + 3606*s42 - 1319*s43)%p + 
            b2*(22 + 91*s4 + 1549*s42 - 7789*s43 - 1193*s44)%p)%p + 
          s33*(-84 + 12*b26 + b25*(176 - 2865*s4)%p + 2800*s4 + 1141*s42 - 
            229171*s43 + 1088572*s44 - 1789795*s45 + 976593*s46 + 
            b24*(415 - 18484*s4 + 77039*s42)%p + b23*(16 - 30667*s4 + 
              306122*s42 - 587762*s43)%p + b22*(-567 - 12447*s4 + 
              355892*s42 - 1557714*s43 + 1752076*s44)%p + 
            b2*(-420 + 4837*s4 + 125142*s42 - 1170921*s43 + 2927813*s44 - 
              2200577*s45)%p)%p + s32*s4*(28 - 1745*s4 + 64*b25*s4 + 
            16992*s42 - 35579*s43 - 53320*s44 + 220822*s45 - 
            165386*s46 + b24*(39 + 558*s4 - 4790*s42)%p + 
            2*b23*(101 - 558*s4 - 8271*s42 + 28763*s43)%p + 
            b22*(304 - 6314*s4 + 1877*s42 + 121430*s43 - 222259*s44)%p + 
            b2*(167 - 6293*s4 + 32584*s42 + 25796*s43 - 297188*s44 + 
              330650*s45)%p)%p)%p + s27*s3*s4*(-2*s46*(10 - 61*s4 + 20*s42 + 
            51*s43 + b22*(25 + 26*s4)%p + b2*(35 - 59*s4 - 75*s42)%p)%p + 
          s3*s44*(38 + 9*s4 - 1542*s42 + 761*s43 + 1854*s44 - 
            20*b23*(6 + 7*s4)%p + b22*(-14 + 1411*s4 + 1401*s42)%p - 
            4*b2*(-28 - 273*s4 + 613*s42 + 765*s43)%p)%p + 
          s33*(-144 + b25*(128 - 950*s4)%p + 902*s4 + 29654*s42 - 
            270001*s43 + 801582*s44 - 995823*s45 + 447870*s46 + 
            b24*(716 - 12076*s4 + 32779*s42)%p + b23*(817 - 34398*s4 + 
              190258*s42 - 268384*s43)%p + b22*(-150 - 31174*s4 + 
              325389*s42 - 930882*s43 + 814794*s44)%p - 
            b2*(501 + 7274*s4 - 190789*s42 + 943668*s43 - 1686966*s44 + 
              1020990*s45)%p)%p + s32*s4*(10*b24*(35 - 134*s4)%p*s4 + 
            2*b23*(39 + 733*s4 - 5460*s42 + 10833*s43)%p + 
            b22*(224 + 240*s4 - 22836*s42 + 78489*s43 - 90210*s44)%p + 
            b2*(180 - 1877*s4 - 9825*s42 + 87183*s43 - 182336*s44 + 
              135609*s45)%p + 4*(10 - 241*s4 + 457*s42 + 5562*s43 - 
              22485*s44 + 31840*s45 - 16718*s46)%p)%p)%p)%p - 
      s17*s33*(s29*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46*(2*b22*s4 + 
          s4*(-8 + 11*s4 + 6*s42 - 3*s43)%p + b2*(1 - 3*s4 - 8*s42 + 
            2*s43)%p)%p + s37*(2*s3*s4*(-69 - 280*b23 + 567*s4 - 1287*s42 + 
            853*s43 + 2*b22*(-272 + 635*s4)%p + b2*(-341 + 1720*s4 - 
              1835*s42)%p)%p + s42*(25 + 80*b23 - 227*s4 + 547*s42 - 
            377*s43 - 8*b22*(-21 + 55*s4)%p + 2*b2*(57 - 320*s4 + 
              365*s42)%p)%p + s32*(113 + 480*b23 + b22*(920 - 2100*s4)%p - 
            907*s4 + 2027*s42 - 1329*s43 + 4*b2*(142 - 700*s4 + 
              735*s42)%p)%p)%p - s2*s35*(-(s32*s4*(455 + 2028*b24 - 6442*s4 + 
             26230*s42 - 39658*s43 + 19795*s44 - 8*b23*(-759 + 2063*s4)%p + 
             b22*(6421 - 37818*s4 + 44856*s42)%p + b2*(2859 - 27615*s4 + 
               69839*s42 - 50087*s43)%p)%p)%p + s33*(421 + 1560*b24 - 5348*s4 + 
            19562*s42 - 26476*s43 + 11753*s44 - 8*b23*(-634 + 1475*s4)%p + 
            b22*(5640 - 29064*s4 + 29990*s42)%p + b2*(2592 - 22239*s4 + 
              49846*s42 - 31483*s43)%p)%p + s3*s42*(47 + 144*b24 - 818*s4 + 
            3796*s42 - 6318*s43 + 3405*s44 - 28*b23*(-17 + 60*s4)%p + 
            12*b22*(46 - 345*s4 + 480*s42)%p + b2*(269 - 3252*s4 + 
              9509*s42 - 7594*s43)%p)%p + s43*(1 + 4*b24 + 
            b23*(12 - 64*s4)%p - 28*s4 + 156*s42 - 280*s43 + 155*s44 + 
            b22*(13 - 150*s4 + 246*s42)%p + b2*(6 - 114*s4 + 396*s42 - 
              340*s43)%p)%p)%p + s28*(1 + b2 - s4)%p*s45*
         (b23*(-2*s43 + s3*(40 - 107*s4 + 99*s42)%p)%p + 
          b22*(2*s42*(4 - 2*s4 + 5*s42)%p + s3*(88 - 608*s4 + 933*s42 - 
              513*s43)%p)%p + s4*(1 + 9*s4 - 36*s42 + 28*s43 - 7*s44 + 
            5*s45 + s3*(-206 + 1050*s4 - 1785*s42 + 1286*s43 - 
              363*s44)%p)%p + b2*(s4 + 18*s42 - 36*s43 + 12*s44 - 13*s45 + 
            s3*(44 - 711*s4 + 2056*s42 - 2060*s43 + 777*s44)%p)%p)%p + 
        s23*s33*(-(s45*(76 + 62*b24 + b23*(308 - 434*s4)%p - 620*s4 + 
             1459*s42 - 1272*s43 + 353*s44 + b22*(503 - 1630*s4 + 1027*
                s42)%p - 2*b2*(-166 + 907*s4 - 1292*s42 + 504*s43)%p)%p)%p + 
          s32*s4*(56 + 64*b26 + b25*(612 - 3398*s4)%p - 3421*s4 + 
            41655*s42 - 180530*s43 + 336845*s44 - 274569*s45 + 
            78900*s46 + b24*(1828 - 22712*s4 + 36741*s42)%p - 
            3*b23*(-806 + 16709*s4 - 60400*s42 + 49891*s43)%p + 
            b22*(1568 - 48581*s4 + 290216*s42 - 530960*s43 + 
              278950*s44)%p + b2*(484 - 21286*s4 + 186849*s42 - 558904*s43 + 
              643951*s44 - 241528*s45)%p)%p + s33*(-84 + 96*b26 + 3824*s4 - 
            33754*s42 + 91492*s43 - 54530*s44 - 76458*s45 + 71706*s46 - 
            30*b25*(4 + 129*s4)%p + 5*b24*(-300 + 212*s4 + 7381*s42)%p + 
            b23*(-2683 + 28436*s4 + 12241*s42 - 142055*s43)%p + 
            b22*(-1995 + 40884*s4 - 113360*s42 - 82288*s43 + 
              257911*s44)%p + b2*(-672 + 21413*s4 - 121374*s42 + 
              145835*s43 + 143929*s44 - 220649*s45)%p)%p + 
          s3*s43*(44*b25 + b24*(414 - 1209*s4)%p + 
            b23*(1082 - 6679*s4 + 7679*s42)%p + b22*(1172 - 11645*s4 + 
              28636*s42 - 18704*s43)%p + b2*(564 - 8071*s4 + 31672*s42 - 
              44271*s43 + 19392*s44)%p + 2*(50 - 969*s4 + 5382*s42 - 
              11961*s43 + 11169*s44 - 3605*s45)%p)%p)%p + 
        s27*s44*(-((1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(b2*(3 + s4)%p - 
             2*(2 + 6*s4 + s42)%p)%p)%p + s32*(-36 + b25*(200 - 446*s4)%p - 
            1204*s4 + 11315*s42 - 35034*s43 + 50088*s44 - 34212*s45 + 
            9087*s46 + b24*(1088 - 5344*s4 + 5587*s42)%p + 
            b23*(1861 - 16056*s4 + 34693*s42 - 22073*s43)%p + 
            b22*(1225 - 18606*s4 + 66096*s42 - 86282*s43 + 38217*s44)%p + 
            b2*(216 - 8657*s4 + 48005*s42 - 100232*s43 + 90906*s44 - 
              30372*s45)%p)%p + s3*s4*(40 - 127*s4 + b24*(80 - 97*s4)%p*s4 - 
            451*s42 + 2112*s43 - 3002*s44 + 1921*s45 - 493*s46 + 
            b23*(42 + 365*s4 - 1006*s42 + 693*s43)%p + 
            b22*(128 + 351*s4 - 2604*s42 + 3507*s43 - 1588*s44)%p + 
            b2*(126 - 65*s4 - 2136*s42 + 5146*s43 - 4502*s44 + 
              1485*s45)%p)%p)%p + s22*s34*
         (-(s44*(21 + 40*b24 + b23*(150 - 382*s4)%p - 280*s4 + 984*s42 - 
             1250*s43 + 521*s44 + b22*(197 - 1086*s4 + 1122*s42)%p - 
             2*b2*(-54 + 489*s4 - 1072*s42 + 650*s43)%p)%p)%p + 
          s3*s42*(15 + 26*b25 + b24*(149 - 923*s4)%p - 608*s4 + 5285*s42 - 
            16479*s43 + 20648*s44 - 8841*s45 + b23*(290 - 3744*s4 + 
              6916*s42)%p + b22*(251 - 5196*s4 + 20133*s42 - 19063*s43)%p + 
            b2*(100 - 2985*s4 + 18333*s42 - 36321*s43 + 21845*s44)%p)%p + 
          s33*(378 + 414*b25 + b24*(3753 - 6292*s4)%p - 7996*s4 + 
            44284*s42 - 89942*s43 + 68418*s44 - 13618*s45 + 
            b23*(8031 - 40861*s4 + 27980*s42)%p + b22*(6986 - 65849*s4 + 
              131196*s42 - 52399*s43)%p + b2*(2686 - 39567*s4 + 142931*s42 - 
              162318*s43 + 43924*s44)%p)%p + s32*s4*(-1088*b25 + 
            b24*(-5262 + 18239*s4)%p + b23*(-9007 + 67935*s4 - 92186*s42)%p + 
            b22*(-6999 + 87140*s4 - 254299*s42 + 197584*s43)%p + 
            b2*(-2511 + 46277*s4 - 219085*s42 + 362182*s43 - 189689*s44)%p + 
            2*(-168 + 4331*s4 - 29745*s42 + 78744*s43 - 86988*s44 + 
              33636*s45)%p)%p)%p + s25*s3*s42*
         (s45*(-21 + 40*s4 + 48*s42 - 114*s43 + 47*s44 - 
            2*b23*(7 + 16*s4)%p + b22*(-53 - 52*s4 + 111*s42)%p - 
            6*b2*(10 - 4*s4 - 30*s42 + 21*s43)%p)%p + 
          s3*s43*(84 - 461*s4 - 66*b24*s4 + 706*s42 - 215*s43 - 
            318*s44 + 216*s45 + b23*(128 - 126*s4 + 191*s42)%p + 
            b22*(350 - 593*s4 + 270*s42 + 5*s43)%p + 
            b2*(304 - 1011*s4 + 808*s42 + 147*s43 - 346*s44)%p)%p + 
          s33*(-756 + 684*b26 + b25*(4267 - 19095*s4)%p + 5900*s4 + 
            13321*s42 - 177588*s43 + 453654*s44 - 460148*s45 + 
            165793*s46 + b24*(7220 - 84956*s4 + 146265*s42)%p + 
            b23*(2336 - 119631*s4 + 491674*s42 - 474595*s43)%p + 
            b22*(-3979 - 56148*s4 + 531529*s42 - 1169276*s43 + 
              747612*s44)%p + b2*(-3446 + 3413*s4 + 200662*s42 - 
              858259*s43 + 1217064*s44 - 566650*s45)%p)%p + 
          s32*s4*(536 - 8674*s4 + 40376*s42 - 71965*s43 + 41534*s44 + 
            12841*s45 - 14684*s46 + 44*b25*(6 + 7*s4)%p - 
            4*b24*(-544 + 938*s4 + 1219*s42)%p + b23*(5548 - 26088*s4 + 
              12539*s42 + 23490*s43)%p + b22*(6100 - 48407*s4 + 88168*s42 - 
              7671*s43 - 47890*s44)%p + b2*(3004 - 34979*s4 + 111099*s42 - 
              107521*s43 - 13883*s44 + 43648*s45)%p)%p)%p + 
        s26*s43*(-((1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(1 + 2*(3 + b2)%p*s4 - s42)%p)%p + 
          s3*s43*(9 + 26*s4 - 24*b24*s4 - 117*s42 + 63*s43 + 22*s44 - 
            3*s45 + b23*s4*(-45 + 97*s4)%p + b22*(13 + 54*s4 + 152*s42 - 
              125*s43)%p + b2*(22 + 97*s4 - 99*s42 - 129*s43 + 55*s44)%p)%p + 
          s32*s4*(274 - 2552*s4 + 100*b25*s4 + 5847*s42 + 526*s43 - 
            15708*s44 + 17764*s45 - 6163*s46 + b24*(234 + 822*s4 - 
              2087*s42)%p + b23*(1120 - 519*s4 - 9375*s42 + 10523*s43)%p + 
            b22*(1799 - 6088*s4 - 6983*s42 + 31678*s43 - 21276*s44)%p + 
            b2*(1187 - 7382*s4 + 6451*s42 + 21908*s43 - 40817*s44 + 
              18903*s45)%p)%p + s33*(-336 + 160*b26 + b25*(1964 - 6098*s4)%p - 
            780*s4 + 30584*s42 - 135381*s43 + 244433*s44 - 199967*s45 + 
            61467*s46 + b24*(5668 - 39543*s4 + 51540*s42)%p + 
            b23*(5978 - 80288*s4 + 226444*s42 - 173716*s43)%p + 
            b22*(1776 - 65865*s4 + 323830*s42 - 529076*s43 + 
              277473*s44)%p - b2*(678 + 19921*s4 - 178756*s42 + 487986*s43 - 
              539801*s44 + 210824*s45)%p)%p)%p + s24*s32*s4*
         (s45*(-76 - 18*b24 + 380*s4 - 499*s42 + 132*s43 + 59*s44 + 
            2*b23*(-76 + 23*s4)%p + b22*(-335 + 508*s4 + 15*s42)%p - 
            2*b2*(138 - 427*s4 + 247*s42 + 51*s43)%p)%p + 
          s3*s43*(170 + b24*(190 - 280*s4)%p - 1918*s4 + 6859*s42 - 
            10170*s43 + 6135*s44 - 1064*s45 + b23*(869 - 2758*s4 + 
              1775*s42)%p + b22*(1301 - 7022*s4 + 10359*s42 - 3810*s43)%p + 
            b2*(793 - 6413*s4 + 15762*s42 - 13945*s43 + 3381*s44)%p)%p + 
          s32*s4*(335 + 52*b26 + b25*(966 - 1816*s4)%p - 9360*s4 + 
            69229*s42 - 201708*s43 + 258717*s44 - 136372*s45 + 
            18847*s46 + b24*(4191 - 22345*s4 + 15668*s42)%p + 
            b23*(7365 - 69556*s4 + 139345*s42 - 53713*s43)%p + 
            b22*(6104 - 87310*s4 + 309136*s42 - 342884*s43 + 86298*s44)%p + 
            b2*(2355 - 47691*s4 + 253375*s42 - 495722*s43 + 361134*s44 - 
              65339*s45)%p)%p + s33*(624*b26 + b25*(2120 - 18078*s4)%p + 
            b24*(203 - 52311*s4 + 144468*s42)%p - b23*(5519 + 28873*s4 - 
              348477*s42 + 488352*s43)%p + b22*(-6891 + 32440*s4 + 
              209541*s42 - 918189*s43 + 798937*s44)%p - 
            b2*(3171 - 36614*s4 + 26751*s42 + 439244*s43 - 1034914*s44 + 
              626816*s45)%p + 2*(-252 + 4655*s4 - 17770*s42 - 9629*s43 + 
              137578*s44 - 208685*s45 + 94627*s46)%p)%p)%p)%p + 
      s111*s2*(2*s211*(1 + b2 - s4)%p*s48*(-1 + 2*s4)%p + 
        4*s38*(42*s33 - 63*s32*s4 + 12*s3*s42 + s43)%p - 
        2*s2*s37*(s33*(998 + 879*b2 - 1364*s4)%p + 
          2*s3*(103 + 127*b2 - 250*s4)%p*s42 + 3*(9 + 10*b2 - 19*s4)%p*s43 + 
          s32*s4*(-1595 - 1935*b2 + 3269*s4)%p)%p + 
        s22*s36*(s33*(6104 + 6871*b2 - 3456*b22 - 10926*s4 + 
            14337*b2*s4 - 13886*s42)%p + s43*(117 + 220*b2 + 79*b22 - 
            520*s4 - 376*b2*s4 + 383*s42)%p + 2*s3*s42*(342 + 840*b2 + 
            466*b22 - 2187*s4 - 2419*b2*s4 + 2675*s42)%p - 
          s32*s4*(9263 + 20355*b2 + 9331*b22 - 42336*s4 - 39751*b2*s4 + 
            38041*s42)%p)%p + s23*s35*(s3*s42*(-275 - 359*b23 + 3756*s4 - 
            12957*s42 + 9336*s43 + b22*(-1108 + 4197*s4)%p + 
            b2*(-935 + 8826*s4 - 11933*s42)%p)%p - s43*(60 - 2*b23 - 517*s4 + 
            396*s42 + 561*s43 + b22*(90 + 131*s4)%p - 
            2*b2*(-82 + 227*s4 + 285*s42)%p)%p + s32*s4*(8724 + 2927*b23 + 
            b22*(20165 - 25807*s4)%p - 69164*s4 + 130044*s42 - 42684*s43 + 
            b2*(25667 - 111872*s4 + 61695*s42)%p)%p + 
          s33*(-7101 + 19068*b23 + b22*(16927 - 155211*s4)%p + 11205*s4 + 
            136335*s42 - 249511*s43 + b2*(-8679 - 105047*s4 + 
              360234*s42)%p)%p)%p + s210*(-2*(1 + b2 - s4)%p*s48*
           (-1 + 2*s4 + 2*s42)%p + s3*s46*(13 + b22*(58 - 186*s4)%p - 202*s4 + 
            576*s42 - 460*s43 + 53*s44 + b2*(71 - 447*s4 + 590*s42 - 
              48*s43)%p)%p)%p + s24*s34*(s3*s42*(33 + 26*b24 + 
            b23*(88 - 857*s4)%p - 582*s4 + 5677*s42 - 14202*s43 + 
            3742*s44 + b22*(106 - 2946*s4 + 4879*s42)%p + 
            b2*(95 - 2150*s4 + 13773*s42 - 8140*s43)%p)%p + 
          s43*(5 - 144*s4 + 66*s42 + 1962*s43 - 1969*s44 + 
            b23*(6 + 96*s4)%p + b22*(25 + 120*s4 - 1019*s42)%p + 
            2*b2*(11 - 102*s4 - 654*s42 + 1341*s43)%p)%p + 
          s32*s4*(-2954 + 426*b24 + 37591*s4 - 111250*s42 + 35451*s43 + 
            110350*s44 - 15*b23*(134 + 775*s4)%p + b22*(-9709 + 23645*s4 + 
              74873*s42)%p - 2*b2*(5062 - 37772*s4 + 30341*s42 + 
              81394*s43)%p)%p + s33*(3486 - 9480*b24 - 7352*s4 - 223000*s42 + 
            915596*s43 - 887386*s44 + b23*(-23887 + 170335*s4)%p + 
            b22*(-11543 + 307046*s4 - 841773*s42)%p + 
            b2*(5740 + 120265*s4 - 1006522*s42 + 1513621*s43)%p)%p)%p + 
        s29*s44*(6*(1 + b2 - s4)%p*s46 + s3*s42*(3 + 96*s4 - 332*s42 + 
            14*s43 + 279*s44 + b22*(-33 + 121*s4 + 186*s42)%p - 
            b2*(30 - 267*s4 + 193*s42 + 464*s43)%p)%p + 
          s32*(40 - 418*s4 - 99*s42 + 4043*s43 - 4765*s44 + 659*s45 + 
            13*b23*(-5 + 41*s4)%p + b22*(15 + 1205*s4 - 4024*s42 + 
              332*s43)%p + b2*(120 + 26*s4 - 4465*s42 + 8013*s43 - 
              950*s44)%p)%p)%p + s25*s33*(s44*(5 - 32*s4 + 70*b23*s4 - 
            702*s42 + 2030*s43 - 721*s44 + b22*(13 + 338*s4 - 557*s42)%p + 
            2*b2*(9 + 84*s4 - 931*s42 + 590*s43)%p)%p + 
          s32*s4*(336 - 12*b25 - 7363*s4 + 28482*s42 + 24968*s43 - 
            229948*s44 + 239801*s45 + b24*(-110 + 2037*s4)%p + 
            b23*(247 + 6523*s4 - 39279*s42)%p + b22*(1341 - 2415*s4 - 
              72490*s42 + 209314*s43)%p + b2*(1285 - 15321*s4 - 3112*s42 + 
              241893*s43 - 396037*s44)%p)%p - s3*s42*(1 - 14*s4 - 48*b24*s4 + 
            33*s42 - 4097*s43 + 7756*s44 + 3865*s45 + 
            b23*s4*(-153 + 653*s4)%p + b22*(5 + 22*s4 + 3350*s42 - 
              991*s43)%p + b2*(4 + 31*s4 + 1583*s42 - 10929*s43 - 
              2577*s44)%p)%p + s33*(-672 + 522*b25 + b24*(3377 - 30570*s4)%p + 
            4060*s4 + 103579*s42 - 805933*s43 + 1814849*s44 - 
            1270759*s45 + 2*b23*(2585 - 58648*s4 + 183170*s42)%p + 
            b22*(1113 - 125488*s4 + 920794*s42 - 1491805*s43)%p + 
            b2*(-1708 - 33383*s4 + 637180*s42 - 2348471*s43 + 
              2371756*s44)%p)%p)%p + s28*s42*(-2*(1 + b2 - s4)%p*s48 - 
          s3*s46*(19 + 179*b22 - 324*s4 + 365*s42 - 38*b2*(-5 + 14*s4)%p)%p + 
          s32*s42*(-20 + 485*s4 - 1531*s42 + 726*s43 - 2071*s44 + 
            3751*s45 - 13*b23*s4*(10 + 41*s4)%p + b22*(-80 + 70*s4 + 
              725*s42 + 3593*s43)%p + b2*(-100 + 835*s4 - 333*s42 + 
              633*s43 - 6745*s44)%p)%p + s33*(6 + 308*s4 - 150*b24*s4 - 
            6062*s42 + 26520*s43 - 43400*s44 + 36820*s45 - 18336*s46 + 
            b23*(-35 + 305*s4 + 1525*s42 + 2313*s43)%p - 
            2*b22*(19 - 1037*s4 + 3673*s42 - 2787*s43 + 8193*s44)%p + 
            b2*(3 + 1765*s4 - 15733*s42 + 36321*s43 - 37262*s44 + 
              31854*s45)%p)%p)%p + s26*s32*(s46*(20 - 275*s4 + 216*s42 + 
            299*s43 + 5*b22*(16 + 21*s4)%p - 4*b2*(-25 + 80*s4 + 93*s42)%p)%p - 
          s3*s44*(22 - 24*s4 - 2736*s42 + 1842*s43 + 5500*s44 - 
            5*b23*(21 + 43*s4)%p + 2*b22*(2 + 952*s4 + 1427*s42)%p + 
            b2*(83 + 1323*s4 - 4551*s42 - 7677*s43)%p)%p + 
          s32*s4*(-8 + 479*s4 - 2333*s42 - 17314*s43 + 109136*s44 - 
            209959*s45 + 145131*s46 + b24*s4*(-160 + 1023*s4)%p - 
            b23*(18 + 681*s4 - 7990*s42 + 24327*s43)%p + 
            b22*(-52 + 5*s4 + 16122*s42 - 80327*s43 + 133481*s44)%p + 
            b2*(-40 + 1026*s4 + 5129*s42 - 83054*s43 + 242828*s44 - 
              248013*s45)%p)%p + s33*(36 - 848*s4 - 13681*s42 + 222362*s43 - 
            911526*s44 + 1457008*s45 - 814547*s46 + b25*(-24 + 386*s4)%p + 
            b24*(-136 + 5056*s4 - 22313*s42)%p + b23*(-123 + 14252*s4 - 
              127671*s42 + 259957*s43)%p + b22*(105 + 11592*s4 - 
              211456*s42 + 868282*s43 - 1023827*s44)%p + 
            b2*(144 + 1353*s4 - 113527*s42 + 841272*s43 - 2020720*s44 + 
              1572598*s45)%p)%p)%p - s27*s3*s4*
         (s47*(3 - 33*b22 + 68*s4 - 91*s42 + 2*b2*(-15 + 59*s4)%p)%p + 
          s3*s45*(80 - 195*b23 - 679*s4 - 976*s42 + 2635*s43 + 
            b22*(170 + 1831*s4)%p + b2*(385 + 210*s4 - 4153*s42)%p)%p + 
          s32*s4*(5 - 76*s4 - 1755*s42 - 150*b24*s42 + 15358*s43 - 
            37645*s44 + 49394*s45 - 33449*s46 + 5*b23*s4*
             (56 - 170*s4 + 983*s42)%p + b22*(13 + 656*s4 - 6342*s42 + 
              14455*s43 - 30122*s44)%p + b2*(18 + 232*s4 - 7430*s42 + 
              30541*s43 - 53228*s44 + 57529*s45)%p)%p + 
          s33*(b24*(80 - 925*s4 + 3461*s42)%p + b23*(208 - 7007*s4 + 
              33311*s42 - 57928*s43)%p + b22*(60 - 10839*s4 + 96325*s42 - 
              258769*s43 + 259577*s44)%p - b2*(90 + 4708*s4 - 82428*s42 + 
              366163*s43 - 635399*s44 + 420314*s45)%p + 
            2*(-18 - 116*s4 + 9335*s42 - 69743*s43 + 191124*s44 - 
              233056*s45 + 111018*s46)%p)%p)%p)%p)%p)%p; 
  v6pt2=  s3*s4*(s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p - 
     s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + s22*s4)%p + 
     s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
     s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(s16*s23*(s2 + 2*s3 - s4)%p + 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p - 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s2*s42*(-1 - b2 + s4)%p - s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p + 
       s32*(-3 - 4*b2 + 5*s4)%p + s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 
         11*s42)%p)%p + s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - 
       s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(-2*s33 - s23*s4 + s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p + s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(24*s119*s29 + s39*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44 + 
     2*s118*s28*(-84*s3 + s2*(22 + 9*b2 - 86*s4)%p + 10*s4)%p - 
     s1*s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(s3*(4 + 9*b2 - 15*s4)%p + 
       s4*(s2*(7 + 6*b2 - 7*s4)%p + s4)%p)%p + s117*s27*
      (4*(120*s32 - 27*s3*s4 + s42)%p + s22*(30 + b2*(25 - 117*s4)%p - 
         292*s4 + 542*s42)%p - 2*s2*(s3*(154 + 111*b2 - 610*s4)%p + 
         2*s4*(-7 - 2*b2 + 33*s4)%p)%p)%p + s12*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*
      (s32*(6 + 30*b22 - 56*s4 + 99*s42 - 3*b2*(-9 + 38*s4)%p)%p + 
       s2*s42*(b22*(-2 + 13*s2)%p + (7 - 6*s4)%p*s4 + 
         b2*(-2 + s2*(34 - 32*s4)%p + 6*s4)%p + s2*(21 - 41*s4 + 19*s42)%p)%p + 
       s3*s4*((4 + 7*b2 - 12*s4)%p*s4 + s2*(28 + 48*b22 + b2*(81 - 146*s4)%p - 
           133*s4 + 103*s42)%p)%p)%p + s116*s26*
      (-4*s3*(168*s32 - 55*s3*s4 + 4*s42)%p + 
       2*s2*(s32*(416 + 453*b2 - 1768*s4)%p + 2*(1 - 6*s4)%p*s42 + 
         2*s3*s4*(-38 - 31*b2 + 182*s4)%p)%p + s23*(9 + 3*b22 - 183*s4 + 
         839*s42 - 985*s43 + 2*b2*(6 - 75*s4 + 164*s42)%p)%p - 
       s22*(s4*(-13 - 8*b2 + 3*b22 + 170*s4 + 48*b2*s4 - 377*s42)%p + 
         s3*(210 + 337*b2 + 72*b22 - 2100*s4 - 1463*b2*s4 + 3914*s42)%p)%p)%p + 
     s115*s25*(4*s32*(84*s32 - 43*s3*s4 + 5*s42)%p - 
       2*s2*s3*(7*s32*(64 + 117*b2 - 360*s4)%p + 2*(4 + 4*b2 - 25*s4)%p*s42 + 
         2*s3*s4*(-68 - 105*b2 + 380*s4)%p)%p + 
       s22*(s42*(1 - b22 - 22*s4 + 61*s42)%p - 
         s3*s4*(71 + 152*b2 + 21*b22 - 966*s4 - 744*b2*s4 + 2139*s42)%p + 
         s32*(488 + 1345*b2 + 552*b22 - 5856*s4 - 6037*b2*s4 + 
           11552*s42)%p)%p + s24*(1 + b22*(1 - 16*s4)%p - 50*s4 + 474*s42 - 
         1362*s43 + 1137*s44 + b2*(2 - 66*s4 + 381*s42 - 517*s43)%p)%p + 
       s23*(2*s4*(1 + b2 - 36*s4 - 22*b2*s4 + 8*b22*s4 + 219*s42 + 
           61*b2*s42 - 304*s43)%p + s3*(-63 + 1349*s4 - 6241*s42 + 
           7291*s43 + 3*b22*(-34 + 143*s4)%p + b2*(-179 + 2063*s4 - 
             4200*s42)%p)%p)%p)%p - s13*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
      (s33*(4 + 44*b23 + b22*(60 - 312*s4)%p - 78*s4 + 340*s42 - 379*s43 + 
         3*b2*(9 - 105*s4 + 209*s42)%p)%p + s2*s43*(2*b23*s2*(-2 + 5*s2)%p + 
         b22*(s22*(55 - 45*s4)%p - 2*s4 + s2*(-12 + 17*s4)%p)%p - 
         (-1 + s4)%p*(2*s2*(10 - 7*s4)%p*s4 + s42 + s22*(35 - 64*s4 + 
             23*s42)%p)%p + b2*(s4*(-2 + 3*s4)%p + s2*(-8 + 39*s4 - 27*s42)%p + 
           2*s22*(40 - 71*s4 + 29*s42)%p)%p)%p + s2*s3*s42*
        (b23*(-10 + 87*s2)%p + b22*(-16 + s2*(294 - 421*s4)%p + 58*s4)%p + 
         s4*(28 - 109*s4 + 74*s42)%p + s2*(84 - 479*s4 + 679*s42 - 
           277*s43)%p + b2*(-6 + 91*s4 - 114*s42 + 
           s2*(291 - 935*s4 + 611*s42)%p)%p)%p + 
       s32*s4*(s4*(6 + 18*b22 + b2*(21 - 71*s4)%p - 44*s4 + 63*s42)%p + 
         s2*(42 + 138*b23 + b22*(312 - 777*s4)%p - 434*s4 + 1077*s42 - 
           671*s43 + b2*(207 - 1231*s4 + 1300*s42)%p)%p)%p)%p + 
     s114*s24*(12*s34*(28*s3 - 5*s4)%p + 2*s2*s32*
        (7*s32*(-28 + 69*b2 - 188*s4)%p + 6*(1 + 4*b2 - 11*s4)%p*s42 + 
         4*s3*s4*(-4 - 60*b2 + 155*s4)%p)%p + 
       s22*s3*(2*s42*(-2 - 8*b2 + b22 + 48*s4 + 42*b2*s4 - 134*s42)%p + 
         s3*s4*(71 + 484*b2 + 240*b22 - 1842*s4 - 2564*b2*s4 + 4603*s42)%p - 
         s32*(56 + 1933*b2 + 1440*b22 - 6736*s4 - 11067*b2*s4 + 
           16816*s42)%p)%p + s25*s4*(-5 + 115*s4 - 675*s42 + 1365*s43 - 
         864*s44 + 5*b22*(-1 + 7*s4)%p + 10*b2*(-1 + 15*s4 - 53*s42 + 
           50*s43)%p)%p - s24*(5*s42*(2 - 33*s4 + 7*b22*s4 + 124*s42 - 
           121*s43 + b2*(2 - 20*s4 + 34*s42)%p)%p + 
         s3*(7 + 7*b23 - 388*s4 + 3716*s42 - 10584*s43 + 8713*s44 + 
           b22*(37 - 552*s4 + 1093*s42)%p + b2*(37 - 1018*s4 + 5411*s42 - 
             6874*s43)%p)%p)%p + s23*(5*s43*(-1 + b22 + 10*s4 - 17*s42)%p + 
         s3*s4*(-11 + 7*b23 + 433*s4 - 2633*s42 + 3587*s43 + 
           3*b22*(-11 + 37*s4)%p + b2*(-57 + 838*s4 - 1913*s42)%p)%p + 
         s32*(108*b23 + b22*(698 - 3317*s4)%p + 2*b2*(317 - 4218*s4 + 
             8811*s42)%p + 4*(19 - 845*s4 + 4508*s42 - 5506*s43)%p)%p)%p)%p + 
     s14*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s34*(1 + 24*b24 + b23*(44 - 360*s4)%p - 
         48*s4 + 432*s42 - 1176*s43 + 933*s44 + 
         6*b22*(5 - 94*s4 + 231*s42)%p - 3*b2*(-3 + 96*s4 - 522*s42 + 
           656*s43)%p)%p - s22*(1 + b2 - s4)%p*s44*(s42*(-4 + 3*s4)%p + 
         s2*s4*(-30 + 44*s4 - 13*s42)%p + 5*s22*(-7 + 18*s4 - 12*s42 + 
           s43)%p + 2*b22*(s2*(5 - 3*s4)%p + s4 + s22*(-14 + 5*s4)%p)%p + 
         b2*((6 - 5*s4)%p*s4 + s22*(-65 + 88*s4 - 17*s42)%p + 
           s2*(12 - 43*s4 + 21*s42)%p)%p)%p + 
       s33*s4*(s4*(4 + 20*b23 - 60*s4 + 208*s42 - 190*s43 - 
           6*b22*(-6 + 25*s4)%p + b2*(21 - 192*s4 + 310*s42)%p)%p + 
         s2*(28 + 168*b24 - 574*s4 + 2914*s42 - 4953*s43 + 2549*s44 - 
           8*b23*(-61 + 211*s4)%p + b22*(480 - 3813*s4 + 5151*s42)%p + 
           b2*(195 - 2646*s4 + 8026*s42 - 6170*s43)%p)%p)%p + 
       s2*s32*s42*(2*b24*(-8 + 103*s2)%p + b23*(-36 + s2*(877 - 1727*s4)%p + 
           170*s4)%p + 3*s4*(14 - 116*s4 + 241*s42 - 133*s43)%p + 
         2*s2*(63 - 711*s4 + 2220*s42 - 2479*s43 + 898*s44)%p + 
         b22*(-26 + 366*s4 - 587*s42 + s2*(1214 - 5325*s4 + 4572*s42)%p)%p + 
         b2*(-6 + 231*s4 - 961*s42 + 820*s43 + s2*(669 - 4981*s4 + 
             9328*s42 - 4847*s43)%p)%p)%p + s2*s3*s43*(4*b24*s2*(-4 + 13*s2)%p + 
         b23*(s22*(371 - 428*s4)%p - 10*s4 + s2*(-64 + 127*s4)%p)%p + 
         b22*(2*s4*(-8 + 17*s4)%p - 4*s2*(18 - 101*s4 + 89*s42)%p + 
           s22*(734 - 1913*s4 + 1049*s42)%p)%p + (-1 + s4)%p*
          (2*s42*(-2 + 5*s4)%p + s2*s4*(-80 + 301*s4 - 176*s42)%p + 
           s22*(-140 + 781*s4 - 1021*s42 + 337*s43)%p)%p + 
         b2*(-2*s4*(3 - 17*s4 + 17*s42)%p + s22*(555 - 2420*s4 + 2906*s42 - 
             1010*s43)%p + s2*(-24 + 355*s4 - 785*s42 + 421*s43)%p)%p)%p)%p + 
     s113*s23*(-4*s34*(168*s32 - 55*s3*s4 + 5*s42)%p + 
       2*s26*s42*(5 - 70*s4 + 285*s42 - 432*s43 + 216*s44)%p + 
       b23*s23*s3*(-540*s32 + s2*s3*(123 - 585*s4)%p + 33*s3*s4 + 2*s42 - 
         34*s2*s42 + s22*(-2 + 34*s4)%p)%p - 8*s2*s33*(5*s3*(14 - 9*s4)%p*s4 - 
         s42*(4 + s4)%p + 7*s32*(-41 + 43*s4)%p)%p + 
       s22*s32*(s3*s4*(293 + 490*s4 - 3935*s42)%p + 
         s42*(-7 - 90*s4 + 377*s42)%p + 4*s32*(-483 + 438*s4 + 2299*s42)%p)%p + 
       s23*s3*(s43*(25 - 242*s4 + 401*s42)%p - 
         s3*s4*(31 + 567*s4 - 5363*s42 + 8013*s43)%p + 
         4*s32*(119 + 323*s4 - 5522*s42 + 8216*s43)%p)%p + 
       s25*s4*(20*s42*(1 - 10*s4 + 26*s42 - 19*s43)%p + 
         s3*(45 - 1003*s4 + 5715*s42 - 11253*s43 + 6960*s44)%p)%p + 
       s24*(10*s44*(1 - 6*s4 + 7*s42)%p + s3*s42*(70 - 1109*s4 + 
           4008*s42 - 3773*s43)%p + 2*s32*(-14 - 322*s4 + 5013*s42 - 
           15924*s43 + 13559*s44)%p)%p + b22*s22*(10*s24*(1 - 4*s4)%p*s42 + 
         2*s32*(540*s32 - 241*s3*s4 + 16*s42)%p + 
         s2*s3*(s3*(263 - 1285*s4)%p*s4 - s42*(2 + 11*s4)%p + 
           s32*(-1457 + 8730*s4)%p)%p + s22*(-10*s44 + 
           s3*s4*(-6 + 154*s4 - 245*s42)%p + s32*(230 - 3864*s4 + 
             8593*s42)%p)%p + s23*(40*s44 + s3*(-4 + 187*s4 - 1249*s42 + 
             1548*s43)%p)%p)%p - b2*s2*(6*s33*(-217*s32 + 20*s3*s4 + 4*s42)%p + 
         s25*s42*(-20 + 180*s4 - 435*s42 + 303*s43)%p + 
         s2*s32*(4*s42*(-11 + 67*s4)%p - 8*s3*s4*(-29 + 379*s4)%p + 
           s32*(925 + 6811*s4)%p)%p + s22*s3*
          (s3*s4*(-133 + 2788*s4 - 6755*s42)%p + 4*s42*(1 - 19*s4 + 
             46*s42)%p + s32*(149 - 12797*s4 + 32882*s42)%p)%p + 
         s23*s3*(2*s4*(3 - 144*s4 + 969*s42 - 1372*s43)%p + 
           s3*(-66 + 3835*s4 - 22804*s42 + 29547*s43)%p)%p + 
         2*s24*(-10*s43*(1 - 6*s4 + 7*s42)%p + s3*(1 - 99*s4 + 1216*s42 - 
             3956*s43 + 3521*s44)%p)%p)%p)%p - s15*s34*(1 + b2 - s4)%p*
      (s25*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(21 - 43*s4 + 3*s42 + 19*s43 + 
         b22*(2 + 8*s4)%p + b2*(28 - 8*s4 - 22*s42)%p)%p + 
       s34*(-(s3*(11 + 144*b24 - 240*s4 + 1332*s42 - 2556*s43 + 
            1545*s44 - 4*b23*(-79 + 309*s4)%p + 12*b22*(21 - 184*s4 + 
              287*s42)%p + b2*(87 - 1278*s4 + 4338*s42 - 3891*s43)%p)%p)%p + 
         s4*(1 + 8*b24 - 36*s4 + 252*s42 - 552*s43 + 363*s44 - 
           4*b23*(-5 + 33*s4)%p + 6*b22*(3 - 44*s4 + 88*s42)%p + 
           b2*(7 - 171*s4 + 738*s42 - 762*s43)%p)%p)%p - s24*(1 + b2 - s4)%p*s43*
        (s4*(6*b23*s4 + b22*(8 - 7*s4 - 11*s42)%p - 
           s4*(25 - 51*s4 + 23*s42 + 3*s43)%p + b2*(8 - 48*s4 + 34*s42 + 
             8*s43)%p)%p + s3*(-140 + 885*s4 - 1544*s42 + 882*s43 - 83*s44 + 
           2*b23*(-74 + 35*s4)%p + b22*(-487 + 978*s4 - 275*s42)%p + 
           b2*(-475 + 1864*s4 - 1737*s42 + 294*s43)%p)%p)%p + 
       s23*s42*(-(s43*(2*(-3 + s4)%p*(-1 + s4)%p*(-1 + s4)%p*s4 + b23*(4 + s4)%p - 
            2*b22*(-5 + 6*s4)%p - 3*b2*(-2 + 7*s4 - 6*s42 + s43)%p)%p)%p + 
         s3*s4*(8*b24*(-5 + 4*s4)%p - 5*b23*(24 - 85*s4 + 47*s42)%p + 
           b22*(-116 + 894*s4 - 1415*s42 + 549*s43)%p + 
           b2*(-36 + 617*s4 - 1866*s42 + 1805*s43 - 515*s44)%p + 
           s4*(120 - 666*s4 + 1146*s42 - 769*s43 + 169*s44)%p)%p + 
         s32*(210 + 98*b25 + b24*(878 - 1391*s4)%p - 2554*s4 + 9400*s42 - 
           14296*s43 + 9444*s44 - 2204*s45 + b23*(2243 - 7985*s4 + 
             5689*s42)%p + b22*(2438 - 14403*s4 + 22421*s42 - 9825*s43)%p + 
           b2*(1185 - 10341*s4 + 26209*s42 - 24776*s43 + 7633*s44)%p)%p)%p + 
       s2*s32*(-(s43*(16*b24 + b23*(36 - 101*s4)%p + 
            b22*(26 - 171*s4 + 203*s42)%p + b2*(6 - 78*s4 + 220*s42 - 
              161*s43)%p + s4*(-6 + 42*s4 - 79*s42 + 43*s43)%p)%p)%p + 
         s3*s4*(-8*b25 + 24*b24*(-1 + 8*s4)%p + b23*(-26 + 548*s4 - 
             1175*s42)%p + b22*(-12 + 538*s4 - 2760*s42 + 2905*s43)%p + 
           b2*(-2 + 213*s4 - 2004*s42 + 4811*s43 - 3141*s44)%p + 
           s4*(28 - 450*s4 + 1864*s42 - 2697*s43 + 1235*s44)%p)%p + 
         s32*(7 + 72*b25 - 343*s4 + 3352*s42 - 11148*s43 + 14427*s44 - 
           6255*s45 - 4*b24*(-66 + 397*s4)%p + b23*(350 - 4736*s4 + 
             8642*s42)%p - 3*b22*(-72 + 1653*s4 - 6626*s42 + 6276*s43)%p + 
           b2*(63 - 2183*s4 + 14472*s42 - 29610*s43 + 17952*s44)%p)%p)%p + 
       s22*s3*s4*(-(s43*(8*b24 + b23*(42 - 53*s4)%p + 
            b22*(52 - 172*s4 + 113*s42)%p + b2*(18 - 127*s4 + 213*s42 - 
              99*s43)%p + s4*(-16 + 68*s4 - 83*s42 + 31*s43)%p)%p)%p + 
         s3*s4*(-20*b25 + b24*(-104 + 301*s4)%p - 2*b23*(84 - 626*s4 + 
             713*s42)%p + b22*(-108 + 1640*s4 - 4469*s42 + 2950*s43)%p + 
           b2*(-24 + 807*s4 - 4102*s42 + 6193*s43 - 2774*s44)%p + 
           s4*(120 - 1104*s4 + 2941*s42 - 2926*s43 + 969*s44)%p)%p + 
         s32*(84 + 204*b25 + b24*(1076 - 3050*s4)%p - 1802*s4 + 10338*s42 - 
           22836*s43 + 21054*s44 - 6818*s45 + b23*(1953 - 12095*s4 + 
             13516*s42)%p + b22*(1598 - 16422*s4 + 39521*s42 - 25456*s43)%p + 
           b2*(601 - 9188*s4 + 36075*s42 - 49480*s43 + 21604*s44)%p)%p)%p)%p + 
     s112*s22*(4*s35*(120*s32 - 43*s3*s4 + 4*s42)%p - 
       2*s2*s34*(7*s32*(208 + 207*b2 - 360*s4)%p + 2*(17 + 14*b2 - 32*s4)%p*
          s42 + 2*s3*s4*(-218 - 193*b2 + 382*s4)%p)%p + 
       s22*s33*(2*s42*(24 + 12*b2 - 27*b22 - 80*s4 + 78*b2*s4 - 
           24*s42)%p - s3*s4*(955 + 1264*b2 + 27*b22 - 3278*s4 - 572*b2*s4 + 
           903*s42)%p + s32*(4340 + 6985*b2 + 1920*b22 - 15048*s4 - 
           8323*b2*s4 + 7628*s42)%p)%p + s27*s43*(-10 + 95*s4 - 285*s42 + 
         337*s43 - 137*s44 + 5*b22*(-2 + 5*s4)%p + 
         2*b2*(-10 + 60*s4 - 105*s42 + 56*s43)%p)%p + 
       s23*s32*(s3*s4*(275 - 207*b23 - 1355*s4 - 2163*s42 + 7211*s43 + 
           b22*(-316 + 2642*s4)%p + b2*(362 + 1730*s4 - 8304*s42)%p)%p + 
         s42*(-6 + 4*b23 + b22*(34 - 149*s4)%p + 20*s4 + 274*s42 - 
           608*s43 + b2*(6 - 234*s4 + 632*s42)%p)%p + 
         s32*(600*b23 - 5*b22*(149 + 1362*s4)%p + 
           b2*(-3908 + 3650*s4 + 21180*s42)%p - 2*(1029 - 5371*s4 + 
             1181*s42 + 9433*s43)%p)%p)%p + 
       s24*s3*(s43*(1 - 9*b23 - 63*s4 + 331*s42 - 365*s43 + 
           b22*(7 + 25*s4)%p + b2*(17 - 146*s4 + 217*s42)%p)%p + 
         s3*s4*(-17 - 4*b24 + b23*(42 - 151*s4)%p + 91*s4 + 1785*s42 - 
           8759*s43 + 8832*s44 + b22*(55 - 1267*s4 + 2906*s42)%p - 
           b2*(14 + 783*s4 - 6782*s42 + 10025*s43)%p)%p + 
         s32*(308 - 72*b24 - 2132*s4 - 6162*s42 + 41472*s43 - 
           41662*s44 + b23*(-439 + 2930*s4)%p + b22*(-66 + 8408*s4 - 
             22932*s42)%p + b2*(608 + 2092*s4 - 36493*s42 + 56387*s43)%p)%p)%p + 
       s26*(s44*(-20 + 135*s4 - 25*b22*s4 - 258*s42 + 147*s43 - 
           4*b2*(5 - 20*s4 + 17*s42)%p)%p + s3*s4*(1 + b23*(9 - 67*s4)%p - 
           116*s4 + 1406*s42 - 5346*s43 + 7749*s44 - 3750*s45 + 
           b22*(19 - 386*s4 + 1523*s42 - 1324*s43)%p + 
           b2*(11 - 435*s4 + 3149*s42 - 7018*s43 + 4659*s44)%p)%p)%p + 
       s25*(2*s45*(-5 + 5*b22 + 20*s4 - 17*s42)%p + 
         s3*s42*(2 - 179*s4 + 67*b23*s4 + 1541*s42 - 3713*s43 + 
           2573*s44 + b22*(26 - 289*s4 + 291*s42)%p + 
           b2*(28 - 595*s4 + 2426*s42 - 2391*s43)%p)%p + 
         s32*(-11 + 4*b24 + 84*s4 + 2095*s42 - 16623*s43 + 35520*s44 - 
           22521*s45 + 2*b23*(11 - 298*s4 + 668*s42)%p + 
           b22*(7 - 1218*s4 + 9034*s42 - 12516*s43)%p + 
           b2*(-22 - 479*s4 + 9772*s42 - 34655*s43 + 31330*s44)%p)%p)%p)%p - 
     s111*s2*(4*s36*(42*s32 - 15*s3*s4 + s42)%p - 
       2*s2*s35*(s32*(944 + 1167*b2 - 1832*s4)%p + 6*(4 + 6*b2 - 9*s4)%p*s42 + 
         2*s3*s4*(-152 - 179*b2 + 308*s4)%p)%p + 
       s22*s34*(s42*(77 + 176*b2 + 47*b22 - 390*s4 - 300*b2*s4 + 
           353*s42)%p - s3*s4*(1227 + 2568*b2 + 1031*b22 - 5462*s4 - 
           4680*b2*s4 + 4655*s42)%p + s32*(4760 + 10333*b2 + 4968*b22 - 
           19840*s4 - 19257*b2*s4 + 16816*s42)%p)%p + 
       s28*s44*(b22*(-5 + 8*s4)%p - (-1 + s4)%p*(-1 + s4)%p*(5 - 24*s4 + 25*s42)%p + 
         b2*(-10 + 42*s4 - 55*s42 + 23*s43)%p)%p + 
       s23*s33*(s3*s4*(665 - 81*b23 - 5177*s4 + 8195*s42 - 1203*s43 + 
           b22*(956 + 22*s4)%p + 2*b2*(911 - 3176*s4 + 519*s42)%p)%p - 
         s32*(3766 + 1320*b23 + b22*(7912 - 10835*s4)%p - 26162*s4 + 
           43166*s42 - 14050*s43 + b2*(10603 - 40455*s4 + 23232*s42)%p)%p + 
         s42*(36*b23 - 3*b22*(-8 + 91*s4)%p + b2*(-58 + 64*s4 + 426*s42)%p - 
           2*(12 - 115*s4 + 162*s42 + 61*s43)%p)%p)%p + 
       s24*s32*(s3*s4*(-93 + 33*b24 + b23*(139 - 978*s4)%p + 1281*s4 - 
           2441*s42 - 4661*s43 + 8406*s44 + b22*(-122 - 1701*s4 + 
             6157*s42)%p + b2*(-289 + 1352*s4 + 5145*s42 - 12880*s43)%p)%p + 
         s42*(1 - 24*s4 + 4*s42 + 444*s43 - 605*s44 + b23*(-6 + 17*s4)%p + 
           b22*(-5 + 140*s4 - 284*s42)%p + b2*(2 + 39*s4 - 508*s42 + 
             815*s43)%p)%p + s32*(994 - 168*b24 - 10888*s4 + 25202*s42 + 
           1116*s43 - 25160*s44 + b23*(246 + 3350*s4)%p + 
           b22*(2747 - 2552*s4 - 18668*s42)%p + b2*(3214 - 19115*s4 + 
             4189*s42 + 38116*s43)%p)%p)%p - 
       s25*s3*(2*s44*(-2 + 8*b23 + 41*s4 - 132*s42 + 103*s43 - 
           b22*(4 + 15*s4)%p - 2*b2*(7 - 36*s4 + 37*s42)%p)%p + 
         s32*(77 - 1420*s4 + 3625*s42 + 13635*s43 - 49146*s44 + 
           35805*s45 + b24*(-41 + 351*s4)%p + b23*(13 + 2191*s4 - 
             6750*s42)%p + b22*(253 + 859*s4 - 20551*s42 + 34088*s43)%p + 
           b2*(272 - 2437*s4 - 8027*s42 + 58552*s43 - 61508*s44)%p)%p - 
         2*s3*s4*(1 - 34*s4 - 9*b24*s4 + 15*s42 + 1471*s43 - 4384*s44 + 
           3195*s45 + b23*(-2 + 83*s4 - 140*s42)%p + 
           b22*s4*(127 - 1251*s4 + 1797*s42)%p + b2*(3 - 11*s4 - 932*s42 + 
             4511*s43 - 4581*s44)%p)%p)%p + 
       s27*(-2*s45*(5 - 24*s4 + 4*b22*s4 + 35*s42 - 16*s43 + 
           b2*(5 - 14*s4 + 9*s42)%p)%p + s3*s42*(4 + b23*(16 - 68*s4)%p - 
           154*s4 + 1149*s42 - 3099*s43 + 3439*s44 - 1339*s45 + 
           b22*(36 - 414*s4 + 1072*s42 - 693*s43)%p + 
           b2*(24 - 500*s4 + 2371*s42 - 3839*s43 + 1976*s44)%p)%p)%p + 
       s26*(s46*(-5 + 5*b22 + 14*s4 - 9*s42)%p + 
         s3*s43*(8 - 236*s4 + 68*b23*s4 + 1249*s42 - 2134*s43 + 
           1133*s44 + b22*(44 - 276*s4 + 199*s42)%p - 
           4*b2*(-13 + 160*s4 - 441*s42 + 322*s43)%p)%p + 
         s32*(1 - 44*s4 + 18*b24*s4 + 35*s42 + 3524*s43 - 16833*s44 + 
           25920*s45 - 12771*s46 + b23*(2 + 101*s4 - 1185*s42 + 
             1663*s43)%p + b22*(5 + 54*s4 - 2648*s42 + 11544*s43 - 
             11190*s44)%p + b2*(4 - 73*s4 - 1322*s42 + 13578*s43 - 
             32339*s44 + 21764*s45)%p)%p)%p)%p + 
     s18*s3*(-(s28*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(-1 + s4)%p*s45*(1 + b2 - 3*s4 + 
          2*s42)%p)%p + 2*s37*(-(s4*(19 + 40*b22 + b2*(56 - 130*s4)%p - 94*s4 + 
            99*s42)%p)%p + s3*(71 + 180*b22 + b2*(230 - 492*s4)%p - 326*s4 + 
           327*s42)%p)%p - s2*s35*(s3*s4*(-181 - 512*b23 + 1641*s4 - 
           3907*s42 + 2639*s43 + 8*b22*(-145 + 358*s4)%p + 
           b2*(-820 + 4454*s4 - 4910*s42)%p)%p + 2*s42*(3 + 32*b23 + 
           b22*(54 - 140*s4)%p - 35*s4 + 97*s42 - 73*s43 + 
           b2*(26 - 155*s4 + 183*s42)%p)%p + s32*(791 + 2400*b23 - 6313*s4 + 
           13957*s42 - 9011*s43 - 8*b22*(-651 + 1490*s4)%p + 
           4*b2*(899 - 4422*s4 + 4602*s42)%p)%p)%p + s27*(1 + b2 - s4)%p*s43*
        (s43*(2*b2*(-1 + s4)%p*(-1 + s4)%p + b22*s4 - (-1 + s4)%p*(-1 + s4)%p*(-2 + 3*s4)%p)%p + 
         s3*(12*b23*s4 + b22*(5 + 62*s4 - 198*s42 + 118*s43)%p + 
           (-1 + s4)%p*(-1 + s4)%p*(4 + s4 - 121*s42 + 173*s43)%p + 
           b2*(9 + 36*s4 - 360*s42 + 606*s43 - 291*s44)%p)%p)%p + 
       s22*s34*(-(s3*s4*(165 + 434*b24 + b23*(1702 - 4447*s4)%p - 2731*s4 + 
            11621*s42 - 17253*s43 + 8114*s44 + b22*(2126 - 12736*s4 + 
              14343*s42)%p + b2*(1030 - 10767*s4 + 27082*s42 - 
              18349*s43)%p)%p)%p + s42*(4 + 36*b24 + b23*(148 - 390*s4)%p - 
           111*s4 + 601*s42 - 1029*s43 + 535*s44 + 
           8*b22*(20 - 129*s4 + 148*s42)%p - 2*b2*(-28 + 348*s4 - 955*s42 + 
             683*s43)%p)%p + s32*(2568*b24 + b23*(9151 - 23410*s4)%p + 
           2*b22*(5640 - 31012*s4 + 33985*s42)%p + 
           b2*(5744 - 51480*s4 + 120267*s42 - 78993*s43)%p + 
           2*(514 - 6718*s4 + 25277*s42 - 35136*s43 + 15991*s44)%p)%p)%p - 
       s23*s33*(s3*s4*(-30 - 18*b25 + 1134*s4 - 8541*s42 + 21751*s43 - 
           21169*s44 + 6615*s45 + b24*(-292 + 679*s4)%p + 
           b23*(-769 + 5169*s4 - 5201*s42)%p + b22*(-721 + 9276*s4 - 
             23857*s42 + 14422*s43)%p + b2*(-266 + 5807*s4 - 27080*s42 + 
             39461*s43 - 16482*s44)%p)%p + s42*(2*b24*(4 + 7*s4)%p + 
           4*b23*(7 - 41*s4 + 2*s42)%p + b22*(24 - 386*s4 + 876*s42 - 
             299*s43)%p - 2*s4*(12 - 148*s4 + 463*s42 - 492*s43 + 
             155*s44)%p + b2*(6 - 213*s4 + 1142*s42 - 1647*s43 + 
             584*s44)%p)%p + s32*(385 + 378*b25 + b24*(2666 - 8085*s4)%p - 
           8660*s4 + 52067*s42 - 119475*s43 + 112272*s44 - 35805*s45 + 
           b23*(5966 - 39540*s4 + 45798*s42)%p + b22*(5731 - 62878*s4 + 
             158389*s42 - 103459*s43)%p + b2*(2458 - 39827*s4 + 164248*s42 - 
             232267*s43 + 101190*s44)%p)%p)%p + s26*s42*
        (-((1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(-1 + b2 + s4)%p)%p + 
         s3*s42*(-12*b24*s4 + b23*(-10 + 64*s4 - 37*s42)%p + 
           (-1 + s4)%p*(-1 + s4)%p*(8 - s4 - 139*s42 + 158*s43)%p + 
           b22*(-6 + 179*s4 - 441*s42 + 264*s43)%p + 
           b2*(12 + 80*s4 - 547*s42 + 828*s43 - 373*s44)%p)%p + 
         s32*(b24*(27 + 254*s4 - 438*s42)%p + b23*(161 + 254*s4 - 
             2983*s42 + 2885*s43)%p + b22*(275 - 835*s4 - 3281*s42 + 
             10351*s43 - 6608*s44)%p - 2*(-1 + s4)%p*(-1 + s4)%p*(-21 + 193*s4 - 
             168*s42 - 911*s43 + 1102*s44)%p + b2*(183 - 1295*s4 + 
             487*s42 + 8060*s43 - 13800*s44 + 6365*s45)%p)%p)%p - 
       s24*s32*(s43*(27*b24*s4 + b23*(10 + 71*s4 - 185*s42)%p + 
           b22*(16 - 45*s4 - 243*s42 + 372*s43)%p + 
           b2*(6 - 99*s4 + 184*s42 + 155*s43 - 282*s44)%p + 
           4*s4*(-6 + 39*s4 - 59*s42 + 9*s43 + 17*s44)%p)%p + 
         s3*s4*(42*b25*s4 - 2*b24*(-8 + 23*s4 + 212*s42)%p + 
           b23*(40 - 808*s4 + 1193*s42 + 1187*s43)%p + 
           b22*(32 - 1278*s4 + 6435*s42 - 6071*s43 - 1270*s44)%p - 
           s4*(100 - 1664*s4 + 7076*s42 - 10521*s43 + 4954*s44 + 
             75*s45)%p + b2*(8 - 666*s4 + 6275*s42 - 15260*s43 + 9893*s44 + 
             530*s45)%p)%p + s32*(-35 + 1735*s4 - 17455*s42 + 61430*s43 - 
           88905*s44 + 50571*s45 - 7173*s46 + b25*(-72 + 163*s4)%p + 
           b24*(-398 + 3521*s4 - 3127*s42)%p + b23*(-751 + 12461*s4 - 
             32444*s42 + 15459*s43)%p + b22*(-635 + 16277*s4 - 76549*s42 + 
             100769*s43 - 29988*s44)%p + b2*(-245 + 8935*s4 - 64042*s42 + 
             149625*s43 - 122674*s44 + 24715*s45)%p)%p)%p + 
       s25*s3*s4*(-(s44*(b23*(15 - 8*s4)%p + 4*b22*(5 - 17*s4 + 11*s42)%p + 
            2*(-1 + s4)%p*(-1 + s4)%p*(-2 - s4 + 16*s42)%p + b2*(1 - 48*s4 + 115*s42 - 
              68*s43)%p)%p)%p + s3*s4*(18*b24*s4*(-4 + 9*s4)%p - 
           b23*(10 + 10*s4 - 818*s42 + 1127*s43)%p + 
           2*b22*(-8 + 139*s4 + 30*s42 - 1392*s43 + 1382*s44)%p + 
           s4*(66 - 576*s4 + 1119*s42 + 217*s43 - 1881*s44 + 1055*s45)%p - 
           2*b2*(3 - 138*s4 + 584*s42 + 74*s43 - 1932*s44 + 1427*s45)%p)%p + 
         s32*(2*b25*(7 + 67*s4)%p + b24*(272 - 100*s4 - 1789*s42)%p + 
           b23*(815 - 4364*s4 - 426*s42 + 8230*s43)%p + 
           b22*(942 - 9592*s4 + 18118*s42 + 4739*s43 - 17206*s44)%p + 
           b2*(469 - 7256*s4 + 26703*s42 - 25578*s43 - 10560*s44 + 
             16616*s45)%p + 2*(42 - 905*s4 + 5048*s42 - 9906*s43 + 
             5370*s44 + 3349*s45 - 2998*s46)%p)%p)%p)%p - 
     s17*s32*(s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(2*b22*s4 + 
         b2*(-1 + s4)%p*(-1 + s4)%p*(1 + 11*s4)%p - (-1 + s4)%p*(-1 + s4)%p*(-1 - 4*s4 + 11*s42)%p)%p + 
       s36*(s4*(25 + 80*b23 - 227*s4 + 547*s42 - 377*s43 - 
           8*b22*(-21 + 55*s4)%p + 2*b2*(57 - 320*s4 + 365*s42)%p)%p - 
         s3*(113 + 480*b23 + b22*(920 - 2100*s4)%p - 907*s4 + 2027*s42 - 
           1329*s43 + 4*b2*(142 - 700*s4 + 735*s42)%p)%p)%p + 
       s2*s34*(s32*(343 + 1560*b24 - 4522*s4 + 17328*s42 - 24798*s43 + 
           11753*s44 - 8*b23*(-574 + 1475*s4)%p + b22*(4824 - 26744*s4 + 
             29990*s42)%p + b2*(2148 - 19423*s4 + 46346*s42 - 31483*s43)%p)%p - 
         s3*s4*(57 + 268*b24 + b23*(808 - 2304*s4)%p - 945*s4 + 4095*s42 - 
           6295*s43 + 3116*s44 + b22*(853 - 5426*s4 + 6556*s42)%p + 
           b2*(373 - 4032*s4 + 10599*s42 - 7616*s43)%p)%p + 
         s42*(1 + 36*b24 + b23*(84 - 256*s4)%p - 28*s4 + 156*s42 - 
           280*s43 + 155*s44 + b22*(65 - 450*s4 + 574*s42)%p - 
           6*b2*(-3 + 38*s4 - 110*s42 + 85*s43)%p)%p)%p - s26*(1 + b2 - s4)%p*s43*
        (2*s42*(b23*s4 + b2*s4*(-9 + 19*s4 - 10*s42)%p + 
           b22*(1 - 5*s4 + 3*s42)%p + (-1 + s4)%p*(-1 + s4)%p*(-1 - 3*s4 + 6*s42)%p)%p + 
         s3*(15*b23*(-1 - 7*s4 + 9*s42)%p - (-1 + s4)%p*(-1 + s4)%p*(28 - 101*s4 - 
             139*s42 + 337*s43)%p - b22*(74 + 65*s4 - 715*s42 + 575*s43)%p + 
           b2*(-85 + 215*s4 + 484*s42 - 1391*s43 + 777*s44)%p)%p)%p + 
       s25*(1 + b2 - s4)%p*s42*(s44*(b22*(-3 + s4)%p + (-1 + s4)%p*(-1 + s4)%p*
            (1 + 3*s4)%p + b2*(-2 + 6*s4 - 4*s42)%p)%p + 
         s3*s4*(b23*s4*(-40 + 61*s4)%p + b22*(-8 + 16*s4 + 234*s42 - 
             281*s43)%p + s4*(44 - 185*s4 + 76*s42 + 261*s43 - 196*s44)%p + 
           2*b2*(-3 + 54*s4 - 42*s42 - 213*s43 + 208*s44)%p)%p + 
         s32*(6*b24*(3 + 19*s4)%p + b23*(314 - 108*s4 - 965*s42)%p + 
           b22*(701 - 2684*s4 + 23*s42 + 2886*s43)%p + 
           b2*(525 - 3875*s4 + 5950*s42 + 859*s43 - 3654*s44)%p + 
           2*(63 - 717*s4 + 2145*s42 - 1793*s43 - 521*s44 + 823*s45)%p)%p)%p - 
       s22*s33*(s42*(4*b25 + b24*(30 - 110*s4)%p + 
           b23*(50 - 464*s4 + 598*s42)%p + b22*(30 - 533*s4 + 1650*s42 - 
             1230*s43)%p - 2*s4*(8 - 102*s4 + 347*s42 - 428*s43 + 
             173*s44)%p + b2*(6 - 203*s4 + 1182*s42 - 2077*s43 + 
             1084*s44)%p)%p + s32*(231 + 702*b25 + b24*(3341 - 10732*s4)%p - 
           5244*s4 + 32315*s42 - 77607*s43 + 78450*s44 - 27969*s45 + 
           b23*(5745 - 39537*s4 + 49380*s42)%p + b22*(4543 - 50987*s4 + 
             135434*s42 - 96759*s43)%p + b2*(1672 - 27471*s4 + 117453*s42 - 
             177090*s43 + 85372*s44)%p)%p + s3*s4*(-94*b25 + 
           b24*(-491 + 1609*s4)%p + b23*(-842 + 6446*s4 - 8230*s42)%p + 
           b22*(-617 + 8433*s4 - 24291*s42 + 17809*s43)%p + 
           b2*(-194 + 4361*s4 - 21537*s42 + 34773*s43 - 17235*s44)%p + 
           2*(-10 + 377*s4 - 2905*s42 + 7819*s43 - 8389*s44 + 
             3076*s45)%p)%p)%p + s23*s32*(s43*(-2*b24*(10 + 7*s4)%p + 
           b23*(-68 + 182*s4 + 3*s42)%p + b22*(-64 + 455*s4 - 634*s42 + 
             140*s43)%p + b2*(-18 + 279*s4 - 908*s42 + 917*s43 - 242*s44)%p + 
           s4*(36 - 264*s4 + 569*s42 - 454*s43 + 113*s44)%p)%p + 
         s32*(35 + 24*b26 - 1744*s4 + 18049*s42 - 67804*s43 + 
           111309*s44 - 81036*s45 + 21135*s46 - 4*b25*(-71 + 351*s4)%p + 
           b24*(904 - 9842*s4 + 14393*s42)%p + b23*(1254 - 22547*s4 + 
             71559*s42 - 53739*s43)%p + b22*(855 - 22694*s4 + 117551*s42 - 
             190072*s43 + 90955*s44)%p + b2*(280 - 10359*s4 + 78148*s42 - 
             204060*s43 + 209069*s44 - 71370*s45)%p)%p - 
         s3*s4*(b25*(20 - 56*s4)%p + b24*(78 - 891*s4 + 1000*s42)%p + 
           b23*(106 - 2415*s4 + 7696*s42 - 5030*s43)%p + 
           b22*(60 - 2415*s4 + 14384*s42 - 23564*s43 + 10411*s44)%p + 
           b2*(12 - 967*s4 + 9615*s42 - 27947*s43 + 29215*s44 - 
             9500*s45)%p + s4*(-120 + 2036*s4 - 9384*s42 + 16829*s43 - 
             12538*s44 + 3173*s45)%p)%p)%p + s24*s3*s4*
        (-(s43*(15*b24*s4 + b23*(8 + 41*s4 - 72*s42)%p + 2*(-1 + s4)%p*(-1 + s4)%p*s4*
             (-8 + 16*s4 + 9*s42)%p + b22*(14 - 11*s4 - 112*s42 + 
              117*s43)%p + b2*(6 - 51*s4 + 48*s42 + 75*s43 - 78*s44)%p)%p)%p + 
         s3*s4*(-54*b25*s4 + 8*b24*(-5 + 3*s4 + 44*s42)%p - 
           b23*(104 - 894*s4 + 709*s42 + 770*s43)%p + 
           b22*(-88 + 1558*s4 - 4658*s42 + 2861*s43 + 763*s44)%p + 
           s4*(150 - 1446*s4 + 4109*s42 - 4429*s43 + 1529*s44 + 87*s45)%p - 
           b2*(24 - 894*s4 + 4963*s42 - 8172*s43 + 3729*s44 + 378*s45)%p)%p + 
         s32*(b25*(236 - 250*s4)%p + b24*(1279 - 5272*s4 + 2917*s42)%p + 
           b23*(2469 - 18844*s4 + 30860*s42 - 10406*s43)%p + 
           b22*(2191 - 25568*s4 + 74647*s42 - 69912*s43 + 15809*s44)%p + 
           b2*(905 - 14848*s4 + 65177*s42 - 107135*s43 + 66869*s44 - 
             10680*s45)%p + 2*(70 - 1545*s4 + 9400*s42 - 22980*s43 + 
             25080*s44 - 11329*s45 + 1304*s46)%p)%p)%p)%p + 
     s110*(8*s38*(3*s3 - s4)%p + s29*(-1 + s4)%p*s45*
        (b22 + 2*b2*(-1 + s4)%p*(-1 + s4)%p - (-1 + s4)%p*(-1 + s4)%p*(-1 + 2*s4)%p)%p - 
       4*s2*s36*(s32*(161 + 228*b2 - 325*s4)%p + (3 + 6*b2 - 7*s4)%p*s42 + 
         2*s3*s4*(-26 - 35*b2 + 55*s4)%p)%p + s22*s35*
        (4*s42*(13 + 46*b2 + 31*b22 - 72*s4 - 104*b2*s4 + 79*s42)%p - 
         s3*s4*(819 + 2092*b2 + 1186*b22 - 3922*s4 - 4468*b2*s4 + 
           3879*s42)%p + s32*(2952 + 7625*b2 + 4608*b22 - 13104*s4 - 
           15703*b2*s4 + 12448*s42)%p)%p - s23*s34*
        (s3*s4*(-803 - 644*b23 + 6941*s4 - 14777*s42 + 8159*s43 + 
           b22*(-2797 + 5377*s4)%p + b2*(-2891 + 13842*s4 - 12251*s42)%p)%p + 
         s42*(36 + 6*b23 + b22*(154 - 200*s4)%p - 395*s4 + 946*s42 - 
           547*s43 + 2*b2*(85 - 418*s4 + 337*s42)%p)%p + 
         s32*(4260*b23 - 3*b22*(-4676 + 9637*s4)%p + 
           2*b2*(6763 - 30856*s4 + 28105*s42)%p + 4*(973 - 7379*s4 + 
             14846*s42 - 8216*s43)%p)%p)%p - 
       s28*(s46*(2*b2*(-1 + s4)%p*(-1 + s4)%p + b22*s4 - (-1 + s4)%p*(-1 + s4)%p*(-2 + 3*s4)%p)%p + 
         s3*s43*(b23*(-14 + 37*s4)%p + b22*(-34 + 241*s4 - 430*s42 + 
             213*s43)%p + (-1 + s4)%p*(-1 + s4)%p*(-6 + 99*s4 - 340*s42 + 301*s43)%p + 
           b2*(-26 + 315*s4 - 1028*s42 + 1251*s43 - 512*s44)%p)%p)%p + 
       s24*s33*(s3*s4*(-210 + 60*b24 + 3296*s4 - 11785*s42 + 11386*s43 - 
           867*s44 - 2*b23*(135 + 224*s4)%p + b22*(-1147 + 4043*s4 + 
             460*s42)%p + b2*(-946 + 8355*s4 - 13332*s42 + 771*s43)%p)%p + 
         s42*(-6*b24 + 2*b23*(-8 + 73*s4)%p + b22*(20 + 127*s4 - 
             567*s42)%p + 3*b2*(8 - 71*s4 + 4*s42 + 211*s43)%p - 
           2*(-2 + 53*s4 - 223*s42 + 167*s43 + 85*s44)%p)%p + 
         s32*(408*b24 + b23*(4079 - 6520*s4)%p + b22*(9139 - 40112*s4 + 
             26293*s42)%p + b2*(6978 - 55674*s4 + 100990*s42 - 37138*s43)%p + 
           2*(847 - 10390*s4 + 33963*s42 - 35544*s43 + 8324*s44)%p)%p)%p + 
       s25*s32*(s3*s4*(11 - 406*s4 + 2394*s42 - 2040*s43 - 5741*s44 + 
           6462*s45 + b24*(-16 + 133*s4)%p + b23*(11 + 588*s4 - 1907*s42)%p + 
           b22*(77 - 335*s4 - 3749*s42 + 7911*s43)%p + 
           b2*(59 - 1118*s4 + 1810*s42 + 8082*s43 - 12377*s44)%p)%p + 
         s43*(7*b23*(-3 + 4*s4)%p + b22*(-20 + 226*s4 - 283*s42)%p + 
           b2*(5 + 90*s4 - 575*s42 + 620*s43)%p - 4*(-1 + 9*s4 + 11*s42 - 
             104*s43 + 95*s44)%p)%p + s32*(-231 + 18*b25 + 4866*s4 - 
           24067*s42 + 32283*s43 + 7134*s44 - 22785*s45 - 
           b24*(38 + 821*s4)%p + b23*(-796 + 728*s4 + 7974*s42)%p - 
           b22*(1569 - 11758*s4 + 2350*s42 + 29049*s43)%p + 
           b2*(-1058 + 14745*s4 - 38728*s42 - 2143*s43 + 43734*s44)%p)%p)%p + 
       s26*s3*(2*s45*(3 - 7*b23 - 29*s4 + 61*s42 - 35*s43 + 
           b22*(1 + 10*s4)%p + b2*(11 - 38*s4 + 29*s42)%p)%p + 
         s3*s42*(8 - 102*s4 - 32*b24*s4 - 170*s42 + 2773*s43 - 
           5504*s44 + 3035*s45 - 2*b23*(7 - 127*s4 + 134*s42)%p + 
           b22*(-2 + 462*s4 - 2588*s42 + 2622*s43)%p + 
           b2*(20 + 38*s4 - 2302*s42 + 7082*s43 - 5278*s44)%p)%p + 
         s32*(7 - 335*s4 + 2615*s42 - 2630*s43 - 16935*s44 + 38133*s45 - 
           21135*s46 + b24*(6 + 177*s4 - 705*s42)%p + 
           b23*(37 + 20*s4 - 4516*s42 + 8557*s43)%p + 
           b22*(59 - 935*s4 - 2855*s42 + 27577*s43 - 31364*s44)%p + 
           b2*(35 - 1099*s4 + 3689*s42 + 14532*s43 - 57820*s44 + 
             44271*s45)%p)%p)%p + s27*((b22 - (-1 + s4)%p*(-1 + s4)%p)%p*s47 + 
         s3*s44*(12 - 169*s4 + 37*b23*s4 + 587*s42 - 739*s43 + 309*s44 + 
           b22*(36 - 139*s4 + 77*s42)%p + b2*(48 - 375*s4 + 738*s42 - 
             415*s43)%p)%p + s32*s4*(32*b24*s4 + b23*(7 + 184*s4 - 
             1234*s42 + 1214*s43)%p + b22*(18 + 140*s4 - 3018*s42 + 
             8690*s43 - 6274*s44)%p + b2*(15 - 78*s4 - 1830*s42 + 
             11092*s43 - 18949*s44 + 9894*s45)%p - 
           2*(-2 + 33*s4 + 70*s42 - 1683*s43 + 5325*s44 - 6184*s45 + 
             2441*s46)%p)%p)%p)%p + s16*s33*
      (-(s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(b22*(-3 - 17*s4 + 17*s42)%p + 
          (-1 + s4)%p*(-1 + s4)%p*(-7 - s4 + 23*s42)%p - 2*b2*(6 + 3*s4 - 29*s42 + 
            20*s43)%p)%p)%p + s35*(s3*(49 + 360*b24 - 648*s4 + 2502*s42 - 
           3624*s43 + 1745*s44 - 40*b23*(-23 + 58*s4)%p + 
           6*b22*(142 - 780*s4 + 875*s42)%p + b2*(339 - 3060*s4 + 7335*s42 - 
             5034*s43)%p)%p - s4*(8 + 40*b24 - 132*s4 + 576*s42 - 900*s43 + 
           456*s44 - 8*b23*(-14 + 45*s4)%p + 6*b22*(19 - 132*s4 + 
             170*s42)%p + b2*(50 - 567*s4 + 1548*s42 - 1155*s43)%p)%p)%p + 
       s25*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(s4*(b22*s4*(-8 + 9*s4)%p + 
           b2*(-2 + 7*s4 + 20*s42 - 25*s43)%p + s4*(11 - 12*s4 - 15*s42 + 
             16*s43)%p)%p + s3*(84 - 487*s4 + 612*s42 + 56*s43 - 265*s44 + 
           2*b23*(5 + 24*s4)%p - 2*b22*(-78 + 25*s4 + 125*s42)%p + 
           b2*(231 - 682*s4 + 43*s42 + 446*s43)%p)%p)%p - s24*(1 + b2 - s4)%p*s42*
        (s43*(3*b23*s4 + b22*(2 + 6*s4 - 8*s42)%p - 
           2*s4*(2 - 3*s4 + s43)%p + b2*(2 - 3*s4 - 6*s42 + 7*s43)%p)%p + 
         s32*(-210 + 2500*s4 - 8660*s42 + 11576*s43 - 5816*s44 + 
           610*s45 + b24*(-284 + 189*s4)%p + b23*(-1231 + 3418*s4 - 
             1324*s42)%p + b22*(-1770 + 9399*s4 - 11551*s42 + 2829*s43)%p + 
           b2*(-1035 + 8599*s4 - 19400*s42 + 14332*s43 - 2310*s44)%p)%p + 
         s3*s4*(30*b24*s4 - 2*b23*(-16 + 12*s4 + 57*s42)%p + 
           b22*(56 - 368*s4 + 273*s42 + 147*s43)%p + 
           b2*(24 - 402*s4 + 1003*s42 - 548*s43 - 90*s44)%p + 
           s4*(-100 + 514*s4 - 722*s42 + 281*s43 + 27*s44)%p)%p)%p - 
       s2*s33*(s3*s4*(-7 - 72*b25 + 262*s4 - 2036*s42 + 5614*s43 - 
           6261*s44 + 2420*s45 + 88*b24*(-3 + 11*s4)%p + 
           b23*(-362 + 3038*s4 - 4240*s42)%p + b22*(-230 + 3389*s4 - 
             10411*s42 + 8200*s43)%p + b2*(-67 + 1587*s4 - 8157*s42 + 
             13819*s43 - 7274*s44)%p)%p + 2*s42*(4*b25 - 6*b24*(-2 + 9*s4)%p + 
           b23*(13 - 133*s4 + 200*s42)%p + b22*(6 - 110*s4 + 369*s42 - 
             308*s43)%p - 2*s4*(1 - 13*s4 + 46*s42 - 60*s43 + 26*s44)%p + 
           b2*(1 - 33*s4 + 198*s42 - 370*s43 + 210*s44)%p)%p + 
         s32*(77 + 528*b25 + b24*(1988 - 6260*s4)%p - 1755*s4 + 10940*s42 - 
           26820*s43 + 27939*s44 - 10365*s45 + 4*b23*(709 - 4836*s4 + 
             6100*s42)%p - 3*b22*(-641 + 7177*s4 - 19290*s42 + 14130*s43)%p + 
           b2*(622 - 10237*s4 + 44298*s42 - 68349*s43 + 34086*s44)%p)%p)%p + 
       s22*s32*(s43*(-10*b25 + 4*b24*(-17 + 31*s4)%p - 
           6*b23*(20 - 89*s4 + 75*s42)%p + b22*(-80 + 655*s4 - 1295*s42 + 
             706*s43)%p + b2*(-18 + 273*s4 - 990*s42 + 1251*s43 - 
             508*s44)%p + 2*s4*(12 - 93*s4 + 223*s42 - 211*s43 + 69*s44)%p)%p + 
         s32*(21 + 72*b26 - 1049*s4 + 11005*s42 - 42586*s43 + 
           73467*s44 - 57645*s45 + 16779*s46 - 115*b25*(-4 + 21*s4)%p + 
           2*b24*(527 - 5879*s4 + 9204*s42)%p + b23*(1163 - 21116*s4 + 
             70067*s42 - 57056*s43)%p + b22*(665 - 17733*s4 + 94564*s42 - 
             161947*s43 + 84937*s44)%p + b2*(189 - 7013*s4 + 53945*s42 - 
             146764*s43 + 160788*s44 - 60725*s45)%p)%p - 
         s3*s4*(8*b26 + b25*(52 - 285*s4)%p + 2*b24*(56 - 740*s4 + 
             1183*s42)%p + b23*(108 - 2636*s4 + 9650*s42 - 8039*s43)%p + 
           b22*(48 - 2064*s4 + 13209*s42 - 24395*s43 + 13109*s44)%p + 
           b2*(8 - 705*s4 + 7293*s42 - 22671*s43 + 26433*s44 - 
             10226*s45)%p + s4*(-80 + 1366*s4 - 6510*s42 + 12457*s43 - 
             10300*s44 + 3067*s45)%p)%p)%p + s23*s3*s4*
        (s43*(-2*b24*(8 + 3*s4)%p + b23*(-54 + 87*s4 + 4*s42)%p + 
           (-1 + s4)%p*(-1 + s4)%p*s4*(24 - 68*s4 + 23*s42)%p + 
           b22*(-56 + 232*s4 - 222*s42 + 33*s43)%p + 
           b2*(-18 + 159*s4 - 352*s42 + 265*s43 - 54*s44)%p)%p - 
         s3*s4*(b25*(50 - 64*s4)%p + b24*(196 - 1005*s4 + 732*s42)%p + 
           b23*(276 - 2812*s4 + 5673*s42 - 2723*s43)%p + 
           b22*(166 - 2994*s4 + 11019*s42 - 12958*s43 + 4477*s44)%p + 
           b2*(36 - 1305*s4 + 7843*s42 - 15996*s43 + 12817*s44 - 
             3387*s45)%p + s4*(-180 + 1804*s4 - 5701*s42 + 7683*s43 - 
             4571*s44 + 965*s45)%p)%p + s32*(80*b26 + b25*(870 - 2058*s4)%p + 
           b24*(2772 - 14317*s4 + 13526*s42)%p + b23*(3991 - 33588*s4 + 
             68198*s42 - 37456*s43)%p + b22*(2894 - 35411*s4 + 115595*s42 - 
             135210*s43 + 50652*s44)%p + b2*(1025 - 17218*s4 + 80546*s42 - 
             150040*s43 + 119013*s44 - 33210*s45)%p + 
           2*(70 - 1563*s4 + 9878*s42 - 26083*s43 + 32733*s44 - 
             19268*s45 + 4233*s46)%p)%p)%p)%p + 
     s19*s3*(4*s37*(s3*(23 + 36*b2 - 47*s4)%p + s4*(-7 - 10*b2 + 15*s4)%p)%p + 
       s28*s44*(2*b23*(-3 + 5*s4)%p - 2*b2*(-1 + s4)%p*(-1 + s4)%p*
          (7 - 37*s4 + 36*s42)%p + (-1 + s4)%p*(-1 + s4)%p*(-1 + s4)%p*(4 - 29*s4 + 38*s42)%p + 
         b22*(-16 + 71*s4 - 89*s42 + 34*s43)%p)%p - 
       s2*s35*(s42*(13 + 56*b22 + b2*(60 - 144*s4)%p - 74*s4 + 85*s42)%p + 
         s32*(994 + 2040*b22 - 4524*s4 + 4474*s42 - 364*b2*(-8 + 17*s4)%p)%p - 
         s3*s4*(279 + 528*b22 - 1370*s4 + 1419*s42 - 
           8*b2*(-99 + 223*s4)%p)%p)%p + s22*s34*
        (s3*s4*(-529 - 990*b23 + 4739*s4 - 10947*s42 + 7041*s43 + 
           b22*(-2747 + 6339*s4)%p + b2*(-2215 + 11568*s4 - 12053*s42)%p)%p + 
         s42*(24 + 100*b23 + b22*(254 - 598*s4)%p - 275*s4 + 734*s42 - 
           523*s43 + 2*b2*(81 - 462*s4 + 509*s42)%p)%p + 
         s32*(4692*b23 + b22*(12007 - 26928*s4)%p + 
           b2*(9541 - 46069*s4 + 46398*s42)%p - 4*(-591 + 4645*s4 - 
             9992*s42 + 6194*s43)%p)%p)%p + s23*s33*
        (s3*s4*(250 + 183*b24 + b23*(1373 - 2848*s4)%p - 4084*s4 + 
           16605*s42 - 22534*s43 + 9063*s44 + b22*(2363 - 12733*s4 + 
             11878*s42)%p - 4*b2*(-346 + 3450*s4 - 7891*s42 + 4522*s43)%p)%p + 
         s42*(5*b24 + 2*b23*(-27 + 7*s4)%p - 6*b22*(20 - 98*s4 + 57*s42)%p + 
           b2*(-60 + 703*s4 - 1624*s42 + 821*s43)%p - 
           2*(3 - 82*s4 + 417*s42 - 628*s43 + 260*s44)%p)%p - 
         s32*(1872*b24 + b23*(8989 - 21455*s4)%p + 
           b22*(13828 - 72440*s4 + 72759*s42)%p + b2*(8338 - 72467*s4 + 
             159338*s42 - 94601*s43)%p + 2*(854 - 10946*s4 + 39537*s42 - 
             51228*s43 + 20831*s44)%p)%p)%p + s24*s32*
        (s42*(21*b24*s4 + b23*(4 + 55*s4 - 234*s42)%p + 
           b22*(6 - 53*s4 - 254*s42 + 618*s43)%p + 
           b2*(2 - 81*s4 + 294*s42 + 121*s43 - 552*s44)%p + 
           4*s4*(-4 + 46*s4 - 111*s42 + 44*s43 + 35*s44)%p)%p + 
         s3*s4*(-25 + 12*b25 + 941*s4 - 6684*s42 + 14564*s43 - 9571*s44 + 
           255*s45 - b24*(21 + 253*s4)%p + b23*(-266 + 923*s4 + 1009*s42)%p - 
           b22*(386 - 4342*s4 + 6911*s42 + 1125*s43)%p + 
           b2*(-184 + 3887*s4 - 15638*s42 + 15089*s43 + 70*s44)%p)%p + 
         s32*(385 + 42*b25 + b24*(928 - 1763*s4)%p - 8490*s4 + 48355*s42 - 
           99135*s43 + 74040*s44 - 13251*s45 + 2*b23*(1626 - 8972*s4 + 
             6789*s42)%p + b22*(4085 - 41265*s4 + 85916*s42 - 35826*s43)%p + 
           b2*(2120 - 33005*s4 + 123410*s42 - 141877*s43 + 37454*s44)%p)%p)%p - 
       s27*s42*(s43*(10*b23*s4 + b22*(14 - 34*s4 + 15*s42)%p + 
           (-1 + s4)%p*(-1 + s4)%p*(8 - 46*s4 + 47*s42)%p - 2*b2*(-11 + 56*s4 - 81*s42 + 
             36*s43)%p)%p + s3*(28*b24*s4 + b23*(9 + 166*s4 - 707*s42 + 
             517*s43)%p + b22*(24 + 166*s4 - 1896*s42 + 3844*s43 - 
             2148*s44)%p - 2*(-1 + s4)%p*(-1 + s4)%p*(-3 + 16*s4 + 140*s42 - 656*s43 + 
             602*s44)%p + b2*(21 - 16*s4 - 1358*s42 + 5317*s43 - 6799*s44 + 
             2835*s45)%p)%p)%p - s25*s3*(s44*(6 - 24*s4 - 61*s42 + 226*s43 - 
           147*s44 + b23*(-27 + 22*s4)%p + b22*(-30 + 178*s4 - 155*s42)%p + 
           b2*(3 + 96*s4 - 357*s42 + 278*s43)%p)%p + 
         s3*s4*(14*b24*s4*(-4 + 15*s4)%p - 2*b23*(2 - 8*s4 - 493*s42 + 
             982*s43)%p + b22*(-6 + 244*s4 - 248*s42 - 4338*s43 + 
             6056*s44)%p + b2*(-2 + 210*s4 - 1662*s42 + 874*s43 + 
             7328*s44 - 7548*s45)%p + s4*(44 - 694*s4 + 2266*s42 - 
             595*s43 - 4256*s44 + 3275*s45)%p)%p + 
         s32*(21 - 1030*s4 + 9719*s42 - 28688*s43 + 24327*s44 + 
           9558*s45 - 14187*s46 + b25*(4 + 78*s4)%p + 
           b24*(82 - 110*s4 - 1663*s42)%p + b23*(242 - 2981*s4 + 528*s42 + 
             10488*s43)%p + b22*(269 - 6194*s4 + 20354*s42 + 1608*s43 - 
             28053*s44)%p + b2*(126 - 4419*s4 + 27539*s42 - 41780*s43 - 
             9940*s44 + 33166*s45)%p)%p)%p + 
       s26*(s46*(6*b23 + b22*(2 - 7*s4)%p + (-1 + s4)%p*(-1 + s4)%p*(-4 + 13*s4)%p - 
           4*b2*(2 - 5*s4 + 3*s42)%p)%p + s3*s43*(-12 + 68*s4 + 28*b24*s4 + 
           245*s42 - 1503*s43 + 2115*s44 - 913*s45 + 
           b23*(18 - 186*s4 + 139*s42)%p + b22*(6 - 412*s4 + 1477*s42 - 
             1127*s43)%p + b2*(-24 - 106*s4 + 1557*s42 - 3278*s43 + 
             1871*s44)%p)%p + s32*s4*(b24*(-21 - 302*s4 + 746*s42)%p - 
           b23*(127 + 166*s4 - 4918*s42 + 6446*s43)%p + 
           b22*(-209 + 1307*s4 + 4273*s42 - 21941*s43 + 18294*s44)%p - 
           b2*(131 - 1723*s4 + 2457*s42 + 14411*s43 - 35994*s44 + 
             21034*s45)%p + 2*(-14 + 285*s4 - 1210*s42 + 125*s43 + 
             6273*s44 - 9692*s45 + 4233*s46)%p)%p)%p)%p)%p; 

v1pt4 = -(s3*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
      s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + 
        s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 2*s15*s22*(3*s32 + 2*s2*s3*s4 + 
        s2*(s2 - s4)%p*s4)%p + s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + 
        s2*(1 + b2 - s4)%p*s42 + s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
        s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 
            6*b2*s4 - 9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
      s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
        s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
      s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
        s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + s15*s2*(-2*s32*(4*s3 + s4)%p - 
        s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 
          21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
        s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
      s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
          (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
          3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
            16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
        2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
          (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
         (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
            34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
          s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
      s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
        s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
          s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
        s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
            18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
     (-6*s116*s28*(s2 - s4)%p - 2*s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44 + 
      s1*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(s3*(5 + 11*b2 - 4*s2 - 21*s4)%p - 
        2*s2*s4*(-6 - 4*b2 + s2 + 5*s4)%p)%p + s115*s27*(s2 - s4)%p*
       (18*s3 - 2*s4 + s2*(-5 + 29*s4)%p)%p - s12*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*
       (s32*(4 + 20*b22 - 10*s2 + b2*(18 - 22*s2 - 95*s4)%p - 49*s4 + 
          38*s2*s4 + 95*s42)%p + 2*s2*s42*(s4*(-1 - b2 + s4)%p + 
          s22*(-5 - 4*b2 + 5*s4)%p + s2*(14 + 17*b2 + 4*b22 - 22*s4 - 
            12*b2*s4 + 8*s42)%p)%p + s3*s4*((1 + b2 - s4)%p*s4 + 
          s22*(-28 - 30*b2 + 42*s4)%p + 2*s2*(14 + 38*b2 + 18*b22 - 72*s4 - 
            65*b2*s4 + 51*s42)%p)%p)%p + s113*s25*(6*s32*(13*s3 - s4)%p*s4 + 
        s24*s4*(5 + 5*b2 - 47*s4 + 58*s42)%p + 
        s2*s3*(-294*s32 + s42*(-4 - b2 + 14*s4)%p + s3*s4*(19 + 31*s4)%p)%p + 
        s22*(s32*(35 + 24*b2 - 211*s4)%p + s43*(-3 + 5*b2 + 7*s4)%p + 
          s3*s4*(-4 - 21*b2 + 106*s4 + 51*b2*s4 - 182*s42)%p)%p + 
        s23*(-2*s42*(1 + 5*b2 - 20*s4 + 29*s42)%p + 
          s3*(8 + 22*b2 - 120*s4 - 51*b2*s4 + 182*s42)%p)%p)%p - 
      s114*s26*(2*s3*s4*(3*s3 + 2*s4)%p + s23*(1 + b2 - 24*s4 + 57*s42)%p + 
        s2*(-42*s32 + s3*(17 + 12*b2 - 89*s4)%p*s4 + s42*(-1 + b2 + 7*s4)%p)%p - 
        s22*(s3*(21 + 12*b2 - 89*s4)%p + s4*(2*b2 + s4*(-17 + 57*s4)%p)%p)%p)%p + 
      s112*s24*(10*s33*s4*(-9*s3 + 2*s4)%p - 2*s25*s42*
         (5 + 5*b2 - 24*s4 + 16*s42)%p + s2*s32*(630*s32 + 
          s42*(-3 + 2*b2 + 15*s4)%p - 5*s3*s4*(-3 - 24*b2 + 79*s4)%p)%p - 
        s22*s3*(s32*(371 + 396*b2 - 1511*s4)%p + 
          s3*s4*(-3 + 119*s4 + 78*s42 - 3*b2*(12 + 5*s4)%p)%p + 
          s42*(1 - 3*b22 - 19*s4 + 10*s42 + b2*(4 + 7*s4)%p)%p)%p + 
        s24*(2*s43*(4 + 10*b2 - 25*s4 + 16*s42)%p + 
          s3*(1 + 3*b22 - 50*s4 + 280*s42 - 199*s43 + 
            b2*(4 - 102*s4 + 87*s42)%p)%p)%p + s23*(2*s44*(1 - 5*b2 + s4)%p + 
          s32*(19 - 106*s4 + 449*s42 - b2*(22 + 119*s4)%p)%p + 
          s3*s4*(-6*b22 + b2*(109 - 87*s4)%p*s4 + s4*(31 - 270*s4 + 
              199*s42)%p)%p)%p)%p + s111*s23*(-2*s34*s4*(3*s3 + 5*s4)%p + 
        s26*s43*(10 + 10*b2 - 27*s4 + 9*s42)%p + 
        s2*s33*(-714*s32 + 2*(10 + 9*b2 - 32*s4)%p*s42 + 
          5*s3*s4*(5 - 36*b2 + 85*s4)%p)%p + s22*s32*
         (5*s32*(189 + 240*b2 - 661*s4)%p + s42*(-4 + 15*b2 + 5*b22 - 
            24*s4 - 22*b2*s4 + 2*s42)%p + s3*s4*(6 + 21*b2 + 60*b22 - 
            114*s4 - 562*b2*s4 + 878*s42)%p)%p - 
        s25*s4*(s43*(12 + 20*b2 - 35*s4 + 9*s42)%p + 
          2*s3*(3 + 7*b22 - 60*s4 + 173*s42 - 63*s43 + 
            b2*(10 - 97*s4 + 38*s42)%p)%p)%p + 
        s23*s3*(-(s32*(226 + 144*b22 + b2*(353 - 1808*s4)%p - 1774*s4 + 
             3306*s42)%p)%p + 2*s43*(3 - 7*b22 - 14*s4 - 11*s42 + 
            5*b2*(1 + 4*s4)%p)%p + s3*s4*(-4 + s4 + 281*s42 + 124*s43 + 
            b22*(10 + 7*s4)%p - b2*(21 + 163*s4 + 68*s42)%p)%p)%p + 
        s24*(2*(1 + 5*b2 - 4*s4)%p*s45 + 2*s3*s42*(14*b22 + 
            s4*(-46 + 184*s4 - 63*s42)%p + b2*(5 - 117*s4 + 38*s42)%p)%p + 
          s32*(10 - 48*s4 + 81*s42 - 527*s43 - b22*(15 + 7*s4)%p + 
            b2*(8 + 125*s4 + 246*s42)%p)%p)%p)%p + s13*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
       (-2*s22*(1 + b2 - s4)%p*s43*(s22*(10 + 5*b2 - 9*s4)%p + 
          2*(2 + b2 - s4)%p*s4 + s2*(-16 + 16*s4 - 3*s42 + b2*(-10 + 3*s4)%p)%p)%p + 
        s33*(1 + 12*b23 - 37*s4 + 202*s42 - 242*s43 - 
          8*b22*(-2 + 5*s2 + 17*s4)%p - 8*s2*(1 - 11*s4 + 19*s42)%p + 
          b2*(7 - 144*s4 + 346*s42 + 12*s2*(-3 + 14*s4)%p)%p)%p - 
        s2*s3*s42*(s4*(1 + 7*b22 + b2*(8 - 21*s4)%p - 15*s4 + 14*s42)%p + 
          2*s22*(40 + 35*b22 + b2*(78 - 105*s4)%p - 113*s4 + 73*s42)%p - 
          s2*(62 + 28*b23 - 363*s4 + 465*s42 - 164*s43 - 
            3*b22*(-51 + 61*s4)%p + b2*(193 - 575*s4 + 319*s42)%p)%p)%p - 
        2*s32*s4*(-(s4*(1 + 2*b22 + b2*(3 - 6*s4)%p - 5*s4 + 4*s42)%p)%p + 
          s22*(31 + 57*b22 + b2*(91 - 193*s4)%p - 161*s4 + 148*s42)%p - 
          s2*(10 + 26*b23 + b22*(72 - 195*s4)%p - 140*s4 + 373*s42 - 
            225*s43 + b2*(50 - 366*s4 + 388*s42)%p)%p)%p)%p + 
      s14*s34*(1 + b2 - s4)%p*(2*s25*s44*(10 + 2*b23 + b22*(13 - 11*s4)%p - 
          26*s4 + 23*s42 - 7*s43 + b2*(21 - 36*s4 + 16*s42)%p)%p + 
        s24*(1 + b2 - s4)%p*s43*(s3*(120 + 63*b22 + b2*(201 - 266*s4)%p - 
            355*s4 + 233*s42)%p - 2*s4*(9 - 5*s4 + 2*b22*s4 - 5*s42 + 
            3*s43 + b2*(8 + 4*s4 - 5*s42)%p)%p)%p - 
        s33*s4*(s4*(1 + 4*b23 + b22*(8 - 28*s4)%p - 15*s4 + 40*s42 - 
            26*s43 + b2*(5 - 42*s4 + 50*s42)%p)%p - 
          s3*(9 + 60*b23 - 139*s4 + 454*s42 - 380*s43 - 
            20*b22*(-5 + 19*s4)%p + b2*(53 - 468*s4 + 690*s42)%p)%p)%p + 
        s2*s32*(s43*(-4 + 7*b23 + b22*(4 - 40*s4)%p + 4*s4 + 35*s42 - 
            35*s43 + b2*(-7 - 30*s4 + 68*s42)%p)%p + 
          2*s32*(1 + 12*b23 - 33*s4 + 158*s42 - 166*s43 - 
            4*b22*(-4 + 29*s4)%p + b2*(7 - 126*s4 + 262*s42)%p)%p - 
          s3*s4*(4 + 24*b24 + b23*(84 - 423*s4)%p - 184*s4 + 1197*s42 - 
            2180*s43 + 1123*s44 + 7*b22*(12 - 158*s4 + 243*s42)%p + 
            b2*(32 - 825*s4 + 3016*s42 - 2417*s43)%p)%p)%p + 
        s22*s3*s4*(s43*(13 + 14*b23 + b22*(50 - 60*s4)%p - 78*s4 + 
            97*s42 - 32*s43 + b2*(49 - 147*s4 + 78*s42)%p)%p + 
          s32*(48 + 163*b23 + b22*(362 - 1071*s4)%p - 593*s4 + 1564*s42 - 
            1059*s43 + 3*b2*(79 - 554*s4 + 649*s42)%p)%p - 
          s3*s4*(40 + 32*b24 - 612*s4 + 2005*s42 - 2159*s43 + 726*s44 - 
            7*b23*(-31 + 59*s4)%p + b22*(368 - 1735*s4 + 1393*s42)%p + 
            b2*(217 - 1936*s4 + 3608*s42 - 1738*s43)%p)%p)%p + 
        s23*s42*(2*s43*(5 - 8*s4 + 2*s42 + s43 + b22*(4 + s4)%p + 
            b2*(9 - 6*s4 - 2*s42)%p)%p + 2*s32*(80 + 100*b23 + 
            b22*(309 - 555*s4)%p - 519*s4 + 884*s42 - 445*s43 + 
            b2*(286 - 1109*s4 + 897*s42)%p)%p - s3*s4*(68 - 35*b23*(-2 + s4)%p - 
            413*s4 + 673*s42 - 401*s43 + 73*s44 + 
            b22*(234 - 440*s4 + 143*s42)%p + b2*(232 - 844*s4 + 771*s42 - 
              181*s43)%p)%p)%p)%p + s110*s22*(6*s35*(13*s3 - 2*s4)%p*s4 - 
        s27*s44*(5 + 5*b2 - 8*s4 + s42)%p + 
        s2*s34*(462*s32 + s42*(-5 - 25*b2 + 47*s4)%p + 
          s3*s4*(-203 - 60*b2 + 139*s4)%p)%p + s22*s33*
         (s32*(-1225 - 1740*b2 + 3821*s4)%p + s3*s4*(77 + 66*b2 - 120*b22 - 
            117*s4 + 738*b2*s4 - 856*s42)%p + s42*(17 + 8*b2 - 11*b22 - 
            44*s4 + 39*s42)%p)%p + s26*(s45*(8 + 10*b2 - 13*s4 + s42)%p + 
          s3*s42*(14 + 26*b22 - 144*s4 + 245*s42 - 47*s43 + 
            2*b2*(20 - 97*s4 + 18*s42)%p)%p)%p + s23*s32*
         (5*s32*(127 + 144*b22 + b2*(279 - 1094*s4)%p - 952*s4 + 1483*s42)%p + 
          s42*(-2 + b22*(9 - 19*s4)%p - 9*s4 + 121*s42 - 40*s43 + 
            b2*(1 - 89*s4 + 62*s42)%p)%p + s3*s4*(5 + 12*b23 + 
            b22*(38 - 274*s4)%p - 111*s4 + 392*s42 - 1142*s43 + 
            b2*(56 - 219*s4 + 1154*s42)%p)%p)%p - 
        s24*s3*(2*s44*(5 + b2 - 13*b22 - 3*s4 + 36*b2*s4 - 24*s42)%p + 
          s32*(81 + 12*b23 + b22*(89 - 604*s4)%p - 1027*s4 + 3538*s42 - 
            4024*s43 + b2*(192 - 1497*s4 + 3452*s42)%p)%p + 
          s3*s4*(b22*(12 + 41*s4 + 25*s42)%p - b2*(-6 + 95*s4 + 293*s42 + 
              122*s43)%p + s4*(-41 + 33*s4 + 332*s42 + 128*s43)%p)%p)%p + 
        s25*(s46*(-3 - 5*b2 + 5*s4)%p + s3*s43*(-4 - 52*b22 + 138*s4 - 
            293*s42 + 47*s43 + b2*(-38 + 266*s4 - 36*s42)%p)%p + 
          s32*(2 - 38*s4 + 11*s42 + 60*s43 + 371*s44 + 
            b22*(3 + 60*s4 + 25*s42)%p - b2*(-5 + 12*s4 + 271*s42 + 
              272*s43)%p)%p)%p)%p + s16*s32*(2*s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*
         (1 + 2*s4)%p + s35*s4*(-(s4*(13 + 36*b2 + 24*b22 - 50*s4 - 
             64*b2*s4 + 41*s42)%p)%p + s3*(51 + 160*b2 + 120*b22 - 238*s4 - 
            340*b2*s4 + 231*s42)%p)%p - s26*(1 + b2 - s4)%p*s43*
         (4*(1 + b2 - s4)%p*s42*(2 + s4)%p + s3*(-44 + 27*b22*(-1 + s4)%p + 
            132*s4 - 125*s42 + 62*s43 + b2*(-77 + 121*s4 - 89*s42)%p)%p)%p + 
        s2*s34*(2*s32*(23 + 72*b22 - 142*s4 + 163*s42 - 
            28*b2*(-3 + 8*s4)%p)%p + s3*s4*(-135 - 360*b23 + 1251*s4 - 
            2780*s42 + 1704*s43 + 7*b22*(-123 + 286*s4)%p + 
            b2*(-620 + 3281*s4 - 3320*s42)%p)%p + s42*(18 + 8*b23 + 
            b22*(49 - 48*s4)%p - 103*s4 + 127*s42 - 30*s43 + 
            b2*(57 - 173*s4 + 71*s42)%p)%p)%p + s22*s33*
         (-(s32*(95 + 396*b23 + b22*(791 - 2688*s4)%p - 1283*s4 + 
             3722*s42 - 2798*s43 + b2*(488 - 3813*s4 + 5022*s42)%p)%p)%p + 
          s3*s4*(62 + 114*b24 + b23*(554 - 1415*s4)%p - 1259*s4 + 5101*s42 - 
            6762*s43 + 2782*s44 + b22*(777 - 4758*s4 + 4891*s42)%p + 
            b2*(396 - 4525*s4 + 10591*s42 - 6359*s43)%p)%p + 
          s42*(-3 + 6*b24 + b23*(20 - 83*s4)%p - 3*s4 + 168*s42 - 
            338*s43 + 160*s44 + b22*(12 - 205*s4 + 290*s42)%p - 
            b2*(4 + 112*s4 - 502*s42 + 373*s43)%p)%p)%p + 
        s23*s32*(s32*(30 + 90*b24 + b23*(342 - 1929*s4)%p - 1014*s4 + 
            6019*s42 - 10986*s43 + 6063*s44 + b22*(399 - 5066*s4 + 
              8447*s42)%p + b2*(185 - 4060*s4 + 14658*s42 - 12613*s43)%p)%p + 
          s43*(8 - 124*s4 + 280*s42 - 139*s43 - 17*s44 + 
            4*b23*(8 + s4)%p + b22*(75 - 187*s4 - 21*s42)%p + 
            b2*(49 - 324*s4 + 298*s42 + 34*s43)%p)%p + 
          s3*s4*(-4 + 321*s4 - 2248*s42 + 4791*s43 - 3801*s44 + 933*s45 + 
            b24*(-30 + 59*s4)%p + b23*(-116 + 767*s4 - 625*s42)%p + 
            b22*(-128 + 1810*s4 - 4061*s42 + 1936*s43)%p + 
            b2*(-48 + 1390*s4 - 5816*s42 + 7042*s43 - 2303*s44)%p)%p)%p + 
        s24*s3*s4*(s32*(160 + 127*b24 + b23*(720 - 1975*s4)%p - 2184*s4 + 
            7743*s42 - 10064*s43 + 4369*s44 + b22*(1181 - 6745*s4 + 
              7376*s42)%p + b2*(746 - 6912*s4 + 15559*s42 - 9883*s43)%p)%p + 
          s43*(8 - 17*s4 + 27*b23*s4 - 60*s42 + 114*s43 - 45*s44 + 
            b22*(14 + 74*s4 - 99*s42)%p + b2*(22 + 24*s4 - 188*s42 + 
              117*s43)%p)%p - s3*s4*(20 - 251*s4 + 30*b24*s4 + 572*s42 - 
            294*s43 - 213*s44 + 182*s45 + b23*(64 + 74*s4 - 209*s42)%p + 
            b22*(149 - 313*s4 - 305*s42 + 502*s43)%p + 
            b2*(103 - 617*s4 + 538*s42 + 436*s43 - 505*s44)%p)%p)%p + 
        s25*s42*(6*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44 + s32*(170 + 30*b24 + 
            b23*(310 - 525*s4)%p - 1264*s4 + 2983*s42 - 2932*s43 + 
            1051*s44 + b22*(721 - 2402*s4 + 1931*s42)%p + 
            b2*(609 - 3168*s4 + 4944*s42 - 2487*s43)%p)%p - 
          s3*s4*(8 + 17*s4 - 27*b23*(-2 + s4)%p*s4 - 188*s42 + 287*s43 - 
            168*s44 + 44*s45 + 2*b22*(7 + 84*s4 - 123*s42 + 49*s43)%p + 
            b2*(22 + 125*s4 - 442*s42 + 360*s43 - 115*s44)%p)%p)%p)%p + 
      s18*s3*(4*s36*(3*s3 - s4)%p*s4 + s2*s35*(24*s32 + 
          (39 + 40*b2 - 55*s4)%p*s42 + s3*s4*(-179 - 240*b2 + 359*s4)%p)%p + 
        s28*s44*(9 + 11*b22 - 30*s4 + 22*s42 - s43 + 
          b2*(20 - 32*s4 + s42)%p)%p + s22*s34*
         (s32*(-345 - 564*b2 + 901*s4)%p + s42*(-35 - 32*b2 + 8*b22 + 
            55*s4 - 17*b2*s4 + 12*s42)%p + s3*s4*(381 + 952*b2 + 480*b22 - 
            1813*s4 - 1853*b2*s4 + 1606*s42)%p)%p + 
        s23*s33*(s32*(677 + 1440*b22 + b2*(2028 - 6299*s4)%p - 4570*s4 + 
            5883*s42)%p + s3*s4*(-174 - 84*b23 + 1677*s4 - 3198*s42 + 
            1255*s43 + b22*(-559 + 760*s4)%p + b2*(-636 + 2941*s4 - 
              1827*s42)%p)%p + s42*(-2*b23 + b22*(-38 + 39*s4)%p + 
            b2*(-34 + 198*s4 - 103*s42)%p + 2*s4*(48 - 105*s4 + 34*s42)%p)%p)%p + 
        s27*(s45*(-12 - 22*b22 + 47*s4 - 36*s42 + s43 - 
            b2*(34 - 57*s4 + s42)%p)%p + s3*s42*(12 - 30*s4 - 80*s42 + 
            90*s43 + 38*s44 + b22*(15 + 72*s4 + 19*s42)%p + 
            b2*(27 + 32*s4 - 175*s42 - 57*s43)%p)%p)%p + 
        s26*(s46*(3 + 11*b22 + b2*(14 - 25*s4)%p - 17*s4 + 14*s42)%p + 
          s32*s4*(48 + b23*(33 - 85*s4)%p - 573*s4 + 1776*s42 - 2426*s43 + 
            1387*s44 + 12*b22*(12 - 46*s4 + 77*s42)%p + 
            b2*(153 - 1132*s4 + 2392*s42 - 2177*s43)%p)%p - 
          s3*s43*(20 - 127*s4 + 50*s42 + 89*s43 + 28*s44 + 
            b22*(60 + 55*s4 + 19*s42)%p - b2*(-74 + 141*s4 + 147*s42 + 
              47*s43)%p)%p)%p + s24*s32*
         (-(s32*(305 + 456*b23 + b22*(1371 - 5596*s4)%p - 4220*s4 + 
             13324*s42 - 11233*s43 + b2*(1180 - 10048*s4 + 15301*s42)%p)%p)%p + 
          s42*(33*b23*s4 + b22*(6 + 50*s4 - 198*s42)%p + 
            s4*(-29 + 33*s4 + 214*s42 - 182*s43)%p + 
            b2*(4 - 42*s4 - 224*s42 + 343*s43)%p)%p + 
          s3*s4*(17 - 6*b24 - 306*s4 + 779*s42 - 134*s43 - 762*s44 + 
            b23*(-8 + 143*s4)%p + b22*(72 - 15*s4 - 776*s42)%p + 
            b2*(92 - 518*s4 + 164*s42 + 1379*s43)%p)%p)%p + 
        s25*s3*(s44*(8 + b22*(45 - 17*s4)%p - 99*s4 + 144*s42 - 23*s43 + 
            b2*(47 - 175*s4 + 40*s42)%p)%p + s32*(30 + 6*b24 + 
            b23*(82 - 523*s4)%p - 960*s4 + 5734*s42 - 11298*s43 + 
            7162*s44 + 2*b22*(92 - 1147*s4 + 2346*s42)%p + 
            b2*(130 - 2780*s4 + 10663*s42 - 10919*s43)%p)%p - 
          s3*s4*(b23*(66 - 85*s4)%p*s4 + 2*b22*(3 + 80*s4 - 244*s42 + 
              274*s43)%p + b2*(4 + 51*s4 - 748*s42 + 1129*s43 - 1007*s44)%p + 
            s4*(-7 - 209*s4 + 730*s42 - 821*s43 + 555*s44)%p)%p)%p)%p + 
      s15*s33*(2*s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(-5 + 4*s4 - 2*s42 + 
          b2*(-3 + 2*s4)%p)%p + s34*s4*(-2*s4*(3 + 8*b23 + b22*(18 - 36*s4)%p - 
            22*s4 + 41*s42 - 22*s43 + b2*(13 - 57*s4 + 50*s42)%p)%p + 
          s3*(31 + 120*b23 - 271*s4 + 601*s42 - 377*s43 - 
            80*b22*(-3 + 7*s4)%p + b2*(153 - 792*s4 + 815*s42)%p)%p)%p - 
        s25*(1 + b2 - s4)%p*s43*(s3*(100 + 18*b23 + b22*(141 - 166*s4)%p - 
            380*s4 + 454*s42 - 182*s43 + b2*(227 - 543*s4 + 330*s42)%p)%p + 
          2*s4*(-2 - 7*s4 + 2*b22*(-3 + s4)%p*s4 + 16*s42 - 9*s43 + 2*s44 - 
            b2*(2 + 15*s4 - 15*s42 + 4*s43)%p)%p)%p + 
        s2*s33*(4*s32*(4 + 24*b23 - 53*s4 + 148*s42 - 107*s43 - 
            6*b22*(-7 + 22*s4)%p + b2*(23 - 171*s4 + 214*s42)%p)%p - 
          s3*s4*(38 + 150*b24 + b23*(503 - 1388*s4)%p - 696*s4 + 2838*s42 - 
            3932*s43 + 1736*s44 + b22*(562 - 3564*s4 + 3948*s42)%p + 
            b2*(251 - 2826*s4 + 6883*s42 - 4444*s43)%p)%p + 
          s42*(3 - 2*b24 - 35*s4 + 65*s42 - 5*s43 - 28*s44 + 
            b23*(5 + 14*s4)%p + b22*(17 - 36*s4 - 45*s42)%p + 
            b2*(13 - 83*s4 + 41*s42 + 61*s43)%p)%p)%p - s24*(1 + b2 - s4)%p*s42*
         (2*s43*(2 + 2*s4 + 3*b22*s4 - 7*s42 + 3*s43 + 
            b2*(2 + 7*s4 - 6*s42)%p)%p + s3*s4*(-37 + 149*s4 - 18*b23*s4 - 
            77*s42 - 68*s43 + 49*s44 + b22*(-56 - 39*s4 + 78*s42)%p + 
            b2*(-97 + 135*s4 + 100*s42 - 109*s43)%p)%p + 
          s32*(138*b23 - 13*b22*(-47 + 86*s4)%p + b2*(687 - 2723*s4 + 
              2280*s42)%p - 4*(-55 + 364*s4 - 639*s42 + 334*s43)%p)%p)%p - 
        s22*s32*(s32*(12 + 78*b24 + b23*(223 - 1138*s4)%p - 408*s4 + 
            2362*s42 - 4156*s43 + 2206*s44 + b22*(214 - 2572*s4 + 
              4008*s42)%p + b2*(85 - 1822*s4 + 6285*s42 - 5148*s43)%p)%p + 
          2*s43*(1 + 8*b24 + b23*(32 - 61*s4)%p - 41*s4 + 146*s42 - 
            157*s43 + 51*s44 + b22*(38 - 188*s4 + 149*s42)%p + 
            b2*(15 - 165*s4 + 313*s42 - 147*s43)%p)%p + 
          s3*s4*(-6 - 12*b25 + 355*s4 - 2629*s42 + 6212*s43 - 5743*s44 + 
            1811*s45 + b24*(-98 + 368*s4)%p + b23*(-209 + 1883*s4 - 
              2272*s42)%p + b22*(-173 + 2947*s4 - 8065*s42 + 5252*s43)%p + 
            b2*(-58 + 1776*s4 - 8377*s42 + 11974*s43 - 5147*s44)%p)%p)%p - 
        s23*s3*s4*(s43*(19 - 101*s4 + 126*s42 - 33*s43 - 11*s44 + 
            b23*(28 + 6*s4)%p + b22*(79 - 99*s4 - 23*s42)%p + 
            2*b2*(35 - 105*s4 + 52*s42 + 14*s43)%p)%p + 
          s3*s4*(-40 + 626*s4 - 2270*s42 + 3164*s43 - 1838*s44 + 
            358*s45 + 10*b24*(-8 + 7*s4)%p + b23*(-328 + 981*s4 - 
              488*s42)%p + 2*b22*(-220 + 1265*s4 - 1684*s42 + 562*s43)%p + 
            b2*(-232 + 2229*s4 - 5254*s42 + 4305*s43 - 1064*s44)%p)%p + 
          s32*(228*b24 + b23*(899 - 2300*s4)%p + 2*b22*(594 - 3266*s4 + 
              3365*s42)%p + b2*(639 - 5812*s4 + 12615*s42 - 7642*s43)%p + 
            2*(60 - 816*s4 + 2837*s42 - 3574*s43 + 1493*s44)%p)%p)%p)%p + 
      s19*s2*(s28*(1 + b2 - s4)%p*s45 + 2*s36*s4*(-27*s3 + 7*s4)%p + 
        s2*s35*(-162*s32 + s3*(297 + 312*b2 - 539*s4)%p*s4 + 
          s42*(-36 - 17*b2 + 30*s4)%p)%p + s22*s34*
         (s32*(889 + 1368*b2 - 2521*s4)%p - s42*(4 + 34*b2 + 17*b22 - 
            73*s4 - 87*b2*s4 + 85*s42)%p - s3*s4*(288 + 571*b2 + 120*b22 - 
            1230*s4 - 583*b2*s4 + 618*s42)%p)%p + s23*s33*
         (-(s32*(884 + 1440*b22 + b2*(2324 - 7965*s4)%p - 6276*s4 + 
             8758*s42)%p)%p + s42*(6 - 9*b23 - 54*s4 - 44*s42 + 94*s43 + 
            b22*(-8 + 84*s4)%p + b2*(18 + 46*s4 - 167*s42)%p)%p + 
          s3*s4*(51 - 36*b23 - 391*s4 + 215*s42 + 989*s43 + 
            b22*(27 + 458*s4)%p - 7*b2*(-17 + 30*s4 + 187*s42)%p)%p)%p + 
        s24*s32*(s43*(2 + 65*s4 - 195*s42 + 48*s43 + 
            3*b22*(-11 + 9*s4)%p + b2*(-19 + 185*s4 - 74*s42)%p)%p + 
          s32*(220 + 144*b23 + b22*(614 - 2874*s4)%p - 3015*s4 + 9979*s42 - 
            9304*s43 + b2*(700 - 6057*s4 + 10464*s42)%p)%p + 
          s3*s4*(-2 + b23*(18 - 51*s4)%p - 64*s4 + 426*s42 - 746*s43 + 
            970*s44 + b22*(38 - 224*s4 + 528*s42)%p + 
            b2*(3 - 330*s4 + 727*s42 - 1365*s43)%p)%p)%p + 
        s27*(-2*(1 + b2 - s4)%p*s46 - s3*s43*(24*b22 + 
            b2*(40 - 108*s4 + 9*s42)%p + 2*(8 - 46*s4 + 50*s42 - 5*s43)%p)%p)%p + 
        s26*((1 + b2 - s4)%p*s47 - s32*s4*(8 - 52*s4 - 69*s42 + 135*s43 + 
            158*s44 + b22*(11 + 94*s4 + 33*s42)%p + 
            b2*(19 + 12*s4 - 295*s42 - 170*s43)%p)%p + 
          s3*s44*(48*b22 + b2*(54 - 169*s4 + 9*s42)%p - 
            2*(-6 + 56*s4 - 69*s42 + 5*s43)%p)%p)%p + 
        s25*s3*(s45*(4 - 24*b22 + 20*s4 - 38*s42 + b2*(-14 + 61*s4)%p)%p + 
          s3*s42*(6 - 111*s4 + 65*s42 + 219*s43 + 81*s44 + 
            b22*(44 + 67*s4 + 33*s42)%p - b2*(-38 + 167*s4 + 273*s42 + 
              108*s43)%p)%p + s32*(b23*(-9 + 51*s4)%p - 
            2*b22*(21 - 175*s4 + 517*s42)%p + b2*(-41 + 742*s4 - 2606*s42 + 
              3577*s43)%p - 2*(6 - 174*s4 + 939*s42 - 1911*s43 + 
              1493*s44)%p)%p)%p)%p - s17*s3*(2*s28*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45 + 
        4*s36*s4*(-5*s3*(2 + 3*b2 - 4*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s2*s35*(-8*s32*(7 + 12*b2 - 17*s4)%p - s42*(40 + 36*b22 + 
            b2*(83 - 110*s4)%p - 126*s4 + 76*s42)%p + 
          s3*s4*(226 + 645*b2 + 420*b22 - 1082*s4 - 1368*b2*s4 + 
            1038*s42)%p)%p + s27*(1 + b2 - s4)%p*s43*(-4*(1 + b2 - s4)%p*s43 + 
          s3*(8 + 2*s4 - 33*s42 - 4*s43 + b2*(9 + 27*s4 + 4*s42)%p)%p)%p + 
        s26*s42*(2*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45 + s32*(70 + b23*(45 - 69*s4)%p - 
            454*s4 + 926*s42 - 910*s43 + 394*s44 + 
            2*b22*(92 - 219*s4 + 227*s42)%p + b2*(207 - 860*s4 + 1227*s42 - 
              779*s43)%p)%p - s3*s42*(22 - 65*s4 + 14*s42 + 25*s43 + 4*s44 + 
            b22*(36 + 23*s4 + 4*s42)%p - 2*b2*(-29 + 28*s4 + 24*s42 + 
              4*s43)%p)%p)%p + s22*s34*(s32*(274 + 720*b22 + 
            b2*(913 - 2614*s4)%p - 1766*s4 + 2134*s42)%p + 
          s3*s4*(-226 - 348*b23 + 2185*s4 - 4719*s42 + 2694*s43 + 
            b22*(-1111 + 2393*s4)%p + b2*(-949 + 4937*s4 - 4642*s42)%p)%p + 
          s42*(-19*b23 + 6*b22*(-4 + 19*s4)%p + b2*(16 + 106*s4 - 
              207*s42)%p + 2*(8 - 10*s4 - 57*s42 + 58*s43)%p)%p)%p + 
        s23*s33*(-(s32*(234 + 624*b23 + b22*(1481 - 5479*s4)%p - 3210*s4 + 
             9699*s42 - 7655*s43 + b2*(1056 - 8645*s4 + 12122*s42)%p)%p)%p + 
          s42*(-1 - 2*b23*(-6 + s4)%p - 49*s4 + 266*s42 - 250*s43 + 
            12*s44 + 2*b22*(11 - 72*s4 + 9*s42)%p + 
            b2*(7 - 194*s4 + 370*s42 - 29*s43)%p)%p + 
          s3*s4*(18*b24 + b23*(221 - 375*s4)%p + 2*b22*(233 - 1197*s4 + 
              870*s42)%p + b2*(296 - 3102*s4 + 6290*s42 - 2773*s43)%p + 
            2*(24 - 520*s4 + 1972*s42 - 2279*s43 + 706*s44)%p)%p)%p + 
        s24*s32*(s43*(4 - 40*s4 + 45*b23*s4 - 46*s42 + 240*s43 - 
            132*s44 + b22*(16 + 96*s4 - 206*s42)%p + 
            b2*(18 - 14*s4 - 318*s42 + 293*s43)%p)%p - 
          s3*s4*(1 - 128*s4 + 22*b24*s4 + 629*s42 - 734*s43 - 107*s44 + 
            433*s45 + b23*(24 + 41*s4 - 238*s42)%p + 
            b22*(46 - 255*s4 - 154*s42 + 783*s43)%p + 
            b2*(21 - 408*s4 + 815*s42 + 199*s43 - 997*s44)%p)%p + 
          s32*(42*b24 - 31*b23*(-8 + 49*s4)%p + b22*(376 - 4908*s4 + 
              8878*s42)%p + b2*(210 - 4640*s4 + 17435*s42 - 16011*s43)%p + 
            2*(20 - 665*s4 + 4008*s42 - 7596*s43 + 4415*s44)%p)%p)%p + 
        s25*s3*s4*(s44*(14 + b22*(27 - 4*s4)%p - 59*s4 + 49*s42 - 4*s43 + 
            b2*(41 - 76*s4 + 8*s42)%p)%p + s32*(120 + 22*b24 + 
            b23*(263 - 746*s4)%p - 1596*s4 + 5601*s42 - 7490*s43 + 
            3481*s44 + b22*(605 - 3352*s4 + 4027*s42)%p + 
            b2*(474 - 4264*s4 + 9768*s42 - 6746*s43)%p)%p - 
          s3*s4*(3*b23*(30 - 23*s4)%p*s4 + 2*b22*(8 + 124*s4 - 251*s42 + 
              160*s43)%p + b2*(18 + 133*s4 - 824*s42 + 904*s43 - 457*s44)%p + 
            2*(2 + s4 - 146*s42 + 323*s43 - 257*s44 + 103*s45)%p)%p)%p)%p)%p)%p; 
  v2pt4 = s3*(s1 - s4)%p*s4*(s15*s23 - 2*s14*s23*s4 + 
     s33*s4*(-1 - b2 + s4)%p - s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + 
       s22*s4)%p + s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
     s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + s2*(1 + b2 - s4)%p*s42 + 
       s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
       s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
     s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
         s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
     s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
     s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
       s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
     s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
       s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + 
     s15*s2*(-2*s32*(4*s3 + s4)%p - s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - 
       s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
       s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
     s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
         (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
         3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
           16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
       2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
         (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
        (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
           34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
         s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
     s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
       s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
       s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
         s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
       s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
           18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
    (6*s111*s25 + 2*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42 - s1*s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
      (s3*(3 + 7*b2 - 15*s4)%p + 2*s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 
     s110*s24*(s2*(5 - 17*s4)%p + 2*(-9*s3 + s4)%p)%p + 
     s19*s23*(4*s3*(3*s3 - s4)%p - s2*s4*(-1 + b2 + 3*s4)%p + 
       s2*s3*(-15 - 12*b2 + 53*s4)%p + s22*(1 + b2 - 14*s4 + 17*s42)%p)%p + 
     s12*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s32*(1 + 6*b22 + b2*(5 - 40*s4)%p - 21*s4 + 
         46*s42)%p - 2*s2*(1 + b2 - s4)%p*s42*(s4 + s2*(-3 + 2*s4)%p)%p + 
       s3*s4*((1 + b2 - s4)%p*s4 + s2*(9 + 23*b2 + 10*b22 - 53*s4 - 48*b2*s4 + 
           44*s42)%p)%p)%p - s18*s22*(-12*s33 + 
       s23*s4*(3 + 3*b2 - 14*s4 + 7*s42)%p + 
       s2*s3*((2 + b2 - 6*s4)%p*s4 + s3*(2 - 12*b2 + 26*s4)%p)%p + 
       s22*(s42*(1 - 3*b2 + s4)%p + s3*(3 + 14*b2 - 51*s4 - 27*b2*s4 + 
           58*s42)%p)%p)%p + s16*(2*s34*(3*s3 - s4)%p + s25*s43*(-1 - b2 + s4)%p + 
       s2*s33*((10 + 5*b2 - 6*s4)%p*s4 + s3*(-51 - 60*b2 + 91*s4)%p)%p + 
       s22*s32*(s4*(-4 + 2*b2 + 3*b22 - 4*s4 - 12*b2*s4 + 10*s42)%p + 
         s3*(50 + 91*b2 + 36*b22 - 192*s4 - 167*b2*s4 + 160*s42)%p)%p + 
       s24*((1 + b2 - s4)%p*s44 + s3*s4*(2 + 8*b22 - 27*s4 + 41*s42 - 
           8*s43 + b2*(10 - 40*s4 + 7*s42)%p)%p)%p + 
       s23*s3*(s42*(-8*b22 + 8*(1 - 2*s4)%p*s4 + b2*(-4 + 23*s4)%p)%p + 
         s3*(-7 + 35*s4 - 30*s42 + 22*s43 + b22*(1 + 7*s4)%p - 
           2*b2*(6 - 6*s4 + 13*s42)%p)%p)%p)%p - 
     s17*s2*(2*s33*(9*s3 - 2*s4)%p + 3*b22*s22*s3*(s2 - s4)%p - 
       s24*s42*(3 - 6*s4 + s42)%p + 2*s2*s32*(2*s4*(1 + s4)%p + 
         s3*(-23 + 35*s4)%p)%p + s23*s4*(s42 - 3*s43 + 
         s3*(-17 + 65*s4 - 30*s42)%p)%p - 2*s22*s3*(s42*(1 + 3*s4)%p + 
         s3*(-7 + 5*s4 + 3*s42)%p)%p + b2*s2*(-3*s23*s42 - 
         3*s32*(12*s3 + s4)%p + s2*s3*(s3 + s4 + 7*s3*s4 + 9*s42)%p + 
         s22*(3*s43 + s3*(3 - 38*s4 + 21*s42)%p)%p)%p)%p - 
     s13*s32*(1 + b2 - s4)%p*(2*s23*(1 + b2 - s4)%p*s42 - 
       s22*(1 + b2 - s4)%p*s4*(2*s42 + s3*(-9 - 15*b2 + 48*s4 + 19*b2*s4 - 
           34*s42)%p)%p + s32*(s4*(1 + 3*b2 + 2*b22 - 6*s4 - 7*b2*s4 + 
           5*s42)%p - s3*(7 + 27*b2 + 24*b22 - 57*s4 - 90*b2*s4 + 74*s42)%p)%p + 
       s2*s3*(-5*s42*(b2 + b22 - 3*b2*s4 + 2*(-1 + s4)%p*s4)%p + 
         s3*(3 + 6*b23 + b22*(20 - 79*s4)%p - 65*s4 + 195*s42 - 133*s43 + 
           b2*(15 - 157*s4 + 200*s42)%p)%p)%p)%p + 
     s14*s3*(2*s24*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43 + 
       s33*(s3*(17 + 36*b22 + b2*(51 - 100*s4)%p - 75*s4 + 66*s42)%p - 
         s4*(4 + 6*b22 - 13*s4 + 9*s42 - 5*b2*(-2 + 3*s4)%p)%p)%p - 
       s22*s3*(1 + b2 - s4)%p*(s42*(1 + b2*(5 - 2*s4)%p - 10*s4 + 2*s42)%p + 
         s3*(-3 + 62*s4 - 170*s42 + 112*s43 + 9*b22*(-1 + 3*s4)%p + 
           b2*(-12 + 103*s4 - 121*s42)%p)%p)%p + s23*(1 + b2 - s4)%p*s4*
        (-2*(1 + b2 - s4)%p*s43 + s3*(3 - 12*s4 + 6*s42 - 4*s43 + 
           b2*(5 - s4 + 4*s42)%p)%p)%p - s2*s32*
        (s4*(-2 + 3*b23 + b22*(1 - 18*s4)%p + 4*s4 + 14*s42 - 16*s43 + 
           b2*(-4 - 11*s4 + 31*s42)%p)%p + s3*(21 + 36*b23 + 
           b22*(103 - 231*s4)%p - 188*s4 + 380*s42 - 213*s43 + 
           b2*(86 - 433*s4 + 406*s42)%p)%p)%p)%p - 
     s15*s3*(s33*((5 + 6*b2 - 7*s4)%p*s4 + s3*(-17 - 24*b2 + 31*s4)%p)%p + 
       s24*s42*(4 + 7*b22 - 17*s4 + 14*s42 - s43 + 
         b2*(11 - 20*s4 + s42)%p)%p + s2*s32*
        (s4*(-8 - 9*b2 + 2*b22 + 10*s4 - 7*b2*s4 + 6*s42)%p + 
         s3*(51 + 128*b2 + 72*b22 - 220*s4 - 247*b2*s4 + 191*s42)%p)%p + 
       s22*s3*(s4*(1 + 3*s4 + b2*(17 - 13*s4)%p*s4 - 18*s42 + 8*s43 + 
           b22*(-3 + 5*s4)%p)%p - s3*(21 + 12*b23 + b22*(54 - 124*s4)%p - 
           173*s4 + 330*s42 - 184*s43 + b2*(67 - 306*s4 + 289*s42)%p)%p)%p + 
       s23*(-(s43*(2 + 9*b2 + 7*b22 - 12*s4 - 17*b2*s4 + 10*s42)%p)%p + 
         s3*(1 - 18*s4 + 37*s42 - 32*s43 + 18*s44 + b22*(3 + 11*s42)%p + 
           b2*(4 - 24*s4 + 24*s42 - 29*s43)%p)%p)%p)%p)%p;
 
  v3pt4= s32*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + s2*(1 + b2 - s4)%p*s42 + 
       s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
       s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
     s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
         s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
     s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
     s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
       s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
     s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
       s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + 
     s15*s2*(-2*s32*(4*s3 + s4)%p - s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - 
       s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
       s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
     s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
         (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
         3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
           16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
       2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
         (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
        (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
           34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
         s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
     s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
       s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
       s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
         s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
       s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
           18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
    (6*s116*s28 - 2*s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43 + s1*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
      s42*(s3*(5 + 11*b2 - 21*s4)%p + 2*s2*(6 + 5*b2 - 6*s4)%p*s4)%p - 
     s115*s27*(54*s3 - 14*s4 + s2*(7 + 29*s4)%p)%p + 
     s114*s26*(210*s32 - 64*s3*s4 + s2*(7 + 7*b2 - 69*s4)%p*s4 + 4*s42 + 
       s2*s3*(3 - 36*b2 + 269*s4)%p + s22*(-9 - 7*b2 + 38*s4 + 57*s42)%p)%p + 
     s113*s25*(-6*s3*(77*s32 - 19*s3*s4 + 2*s42)%p + 
       s23*(-2 + 41*s4 - 85*s42 - 58*s43 + b2*(-2 + 31*s4)%p)%p + 
       s2*(s32*(169 + 276*b2 - 1085*s4)%p + 2*(1 + b2 - 9*s4)%p*s42 + 
         s3*s4*(-30 - 65*b2 + 316*s4)%p)%p + s22*(s42*(-31 - 31*b2 + 139*s4)%p + 
         s3*(25 + 34*b2 - 34*s4 + 155*b2*s4 - 553*s42)%p)%p)%p - 
     s12*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
      (2*s22*s42*(15 + 8*b22 + b2*(23 - 22*s4)%p - 29*s4 + 14*s42)%p + 
       s32*(4 + 20*b22 + b2*(18 - 95*s4)%p - 49*s4 + 95*s42)%p + 
       s3*s4*((1 + b2 - s4)%p*s4 + s2*(30 + 83*b2 + 47*b22 - 157*s4 - 
           166*b2*s4 + 127*s42)%p)%p)%p + s112*s24*
      (2*s32*(315*s32 - 50*s3*s4 + 4*s42)%p + 
       2*s24*s4*(4 + b2*(4 - 27*s4)%p - 37*s4 + 50*s42 + 16*s43)%p + 
       s2*s3*(-5*s32*(137 + 180*b2 - 497*s4)%p + s3*(45 + 174*b2 - 565*s4)%p*
          s4 + 2*s42*(-2 - 7*b2 + 28*s4)%p)%p + s22*(-8*(1 + b2 - 4*s4)%p*s43 + 
         s3*s4*(1 - 12*b2 - 13*b22 + 149*s4 + 283*b2*s4 - 646*s42)%p + 
         s32*(90 + 116*b2 + 84*b22 - 818*s4 - 1231*b2*s4 + 2350*s42)%p)%p + 
       s23*(2*(27 + 27*b2 - 73*s4)%p*s43 + s3*(3 + 13*b22 - 129*s4 + 
           124*s42 + 602*s43 + b2*(20 - 164*s4 - 265*s42)%p)%p)%p)%p + 
     s13*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(2*s22*(1 + b2 - s4)%p*s43*
        (-s42 + s2*(20 + 4*b22 + b2*(22 - 19*s4)%p - 35*s4 + 16*s42)%p)%p + 
       s2*s3*(1 + b2 - s4)%p*s42*((4 + 3*b2 - 4*s4)%p*s4 + 
         s2*(75 + 64*b22 + b2*(169 - 315*s4)%p - 390*s4 + 308*s42)%p)%p + 
       s33*(1 + 12*b23 - 37*s4 + 202*s42 - 242*s43 - 
         8*b22*(-2 + 17*s4)%p + b2*(7 - 144*s4 + 346*s42)%p)%p + 
       s32*s4*(2*s4*(1 + 2*b22 + b2*(3 - 6*s4)%p - 5*s4 + 4*s42)%p + 
         s2*(24 + 72*b23 + b22*(170 - 527*s4)%p - 321*s4 + 880*s42 - 
           583*s43 + 2*b2*(58 - 434*s4 + 513*s42)%p)%p)%p)%p - 
     s14*s34*(1 + b2 - s4)%p*(-2*s24*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*
        (-15 + 20*s4 - 9*s42 + b2*(-8 + 6*s4)%p)%p + s23*(1 + b2 - s4)%p*s42*
        (-6*(1 + b2 - s4)%p*s43 + s3*(100 + 28*b23 - 605*s4 + 877*s42 - 
           383*s43 - 6*b22*(-31 + 48*s4)%p + b2*(266 - 911*s4 + 637*s42)%p)%p)%p + 
       s33*(s4*(1 + 4*b23 + b22*(8 - 28*s4)%p - 15*s4 + 40*s42 - 26*s43 + 
           b2*(5 - 42*s4 + 50*s42)%p)%p - s3*(9 + 60*b23 - 139*s4 + 454*s42 - 
           380*s43 - 20*b22*(-5 + 19*s4)%p + b2*(53 - 468*s4 + 690*s42)%p)%p)%p + 
       s22*(1 + b2 - s4)%p*s4*(-2*(1 + b2 - s4)%p*s44 + 
         s3*s42*(6 + 2*b22 + b2*(8 - 16*s4)%p - 15*s4 + 20*s42)%p + 
         s32*(60 + 84*b23 + b22*(290 - 885*s4)%p - 807*s4 + 2218*s42 - 
           1472*s43 + 2*b2*(124 - 927*s4 + 1087*s42)%p)%p)%p + 
       s2*s3*(-((1 + b2 - s4)%p*(1 + b2 - s4)%p*s44)%p + s3*s42*(9*b23 + b22*(28 - 46*s4)%p - 
           (-1 + s4)%p*(-1 + s4)%p*(-8 + 31*s4)%p + b2*(27 - 95*s4 + 68*s42)%p)%p + 
         s32*(6 + 36*b24 + b23*(108 - 611*s4)%p - 231*s4 + 1472*s42 - 
           2764*s43 + 1517*s44 + b22*(107 - 1426*s4 + 2391*s42)%p + 
           b2*(43 - 1027*s4 + 3860*s42 - 3325*s43)%p)%p)%p)%p + 
     s15*s33*(2*s25*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(6 - 8*s4 + 4*s42 - 2*s43 + 
         b2*(5 - 2*s4 + 2*s42)%p)%p - s24*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*
        (2*(3 + 4*b2 - 4*s4)%p*s43 + s3*(-75 + 425*s4 - 561*s42 + 257*s43 + 
           8*b22*(-7 + 10*s4)%p + b2*(-149 + 435*s4 - 314*s42)%p)%p)%p + 
       s34*(-2*s4*(3 + 8*b23 + b22*(18 - 36*s4)%p - 22*s4 + 41*s42 - 
           22*s43 + b2*(13 - 57*s4 + 50*s42)%p)%p + 
         s3*(31 + 120*b23 - 271*s4 + 601*s42 - 377*s43 - 
           80*b22*(-3 + 7*s4)%p + b2*(153 - 792*s4 + 815*s42)%p)%p)%p + 
       s22*s3*(1 + b2 - s4)%p*(-(s44*(7 + 10*b22 + b2*(17 - 26*s4)%p - 23*s4 + 
            16*s42)%p)%p - 2*s3*s42*(-6 - 2*b23 + 34*s4 - 62*s42 + 44*s43 + 
           2*b22*(-6 + 13*s4)%p + b2*(-16 + 60*s4 - 65*s42)%p)%p + 
         s32*(15 + 36*b24 + b23*(156 - 942*s4)%p - 586*s4 + 3774*s42 - 
           7172*s43 + 3993*s44 + b22*(198 - 2707*s4 + 4688*s42)%p + 
           b2*(95 - 2290*s4 + 8767*s42 - 7700*s43)%p)%p)%p + 
       s23*(1 + b2 - s4)%p*s4*(-2*s44*(2 + b22 + b2*(3 - 2*s4)%p - 3*s4 + 
           s42)%p + s3*s42*(4 + b22*(3 - 32*s4)%p - 21*s4 + 72*s42 - 
           55*s43 + b2*(7 - 52*s4 + 87*s42)%p)%p + 
         s32*(80 + 32*b24 + b23*(254 - 683*s4)%p - 1155*s4 + 3999*s42 - 
           4878*s43 + 1974*s44 + b22*(498 - 2816*s4 + 2921*s42)%p + 
           b2*(352 - 3310*s4 + 7121*s42 - 4238*s43)%p)%p)%p - 
       s2*s32*((2 + 4*b2 - 7*s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43 + 
         s32*(55 + 234*b24 + b23*(711 - 2084*s4)%p - 920*s4 + 3743*s42 - 
           5326*s43 + 2448*s44 + b22*(765 - 4956*s4 + 5774*s42)%p + 
           b2*(345 - 3776*s4 + 9437*s42 - 6370*s43)%p)%p - 
         s3*s4*(6*b24 + b23*(25 - 74*s4)%p + 5*b22*(7 - 44*s4 + 45*s42)%p + 
           2*(-1 + s4)%p*(-1 + s4)%p*(2 - 27*s4 + 49*s42)%p + b2*(20 - 207*s4 + 442*s42 - 
             255*s43)%p)%p)%p)%p + s110*s22*(6*s34*(49*s32 - 4*s3*s4 - 2*s42)%p + 
       s26*s43*(8 + b2*(8 - 19*s4)%p - 29*s4 + 22*s42 + s43)%p + 
       s2*s33*(3*s3*(11 + 41*b2 - 85*s4)%p*s4 + 2*(14 + 9*b2 - 20*s4)%p*s42 + 
         s32*(-1343 - 1740*b2 + 3199*s4)%p)%p + 
       s22*s32*(s3*s4*(9 - 36*b2 - 123*b22 + 240*s4 + 856*b2*s4 - 
           1061*s42)%p + 2*s42*(-4 - 5*b2 + 3*b22 + 12*s4 - 26*b2*s4 + 
           34*s42)%p + 5*s32*(242 + 517*b2 + 288*b22 - 1348*s4 - 
           1562*b2*s4 + 1704*s42)%p)%p - s23*s3*
        (s43*(1 - 11*b22 + 46*s4 - 107*s42 + 2*b2*(-5 + 44*s4)%p)%p + 
         s3*s4*(1 - 6*b23 + s4 - 600*s42 + 1324*s43 + b22*(-4 + 269*s4)%p + 
           b2*(3 + 195*s4 - 1304*s42)%p)%p + s32*(281 + 96*b23 + 
           b22*(419 - 2142*s4)%p - 2566*s4 + 7406*s42 - 7173*s43 + 
           b2*(633 - 4381*s4 + 8001*s42)%p)%p)%p + 
       s24*(4*s45*(-2 - 2*b2 + 3*s4)%p - 2*s3*s43*(10 + 40*b22 + 
           b2*(50 - 219*s4)%p - 149*s4 + 219*s42)%p + 
         s32*(15 - 6*b23 - 180*s4 + 523*s42 - 1532*s43 + 1888*s44 + 
           b22*(2 + 46*s4 + 481*s42)%p + b2*(25 - 128*s4 + 625*s42 - 
             2090*s43)%p)%p)%p + s25*((19 + 19*b2 - 25*s4)%p*s45 + 
         s3*s4*(1 + 60*s4 - 298*s42 + 201*s43 + 124*s44 + 
           b22*(-11 + 80*s4)%p - 2*b2*(5 - 82*s4 + 160*s42 + 49*s43)%p)%p)%p)%p + 
     s111*s23*(-546*s35 + 50*s34*s4 + 8*s33*s42 - 
       s25*s42*(12 + b2*(12 - 46*s4)%p - 66*s4 + 65*s42 + 9*s43)%p + 
       s2*s32*(5*s32*(255 + 324*b2 - 707*s4)%p + 2*(-4 + 7*b2 - 18*s4)%p*s42 + 
         2*s3*s4*(-16 - 101*b2 + 250*s4)%p)%p + 
       s22*s3*(s42*(1 - 2*b2 - 3*b22 + 22*s4 + 56*b2*s4 - 107*s42)%p + 
         s3*s4*(-8 + 35*b2 + 71*b22 - 264*s4 - 746*b2*s4 + 1174*s42)%p - 
         s32*(561 + 1005*b2 + 540*b22 - 3508*s4 - 4170*b2*s4 + 
           5681*s42)%p)%p + s23*(4*(3 + 3*b2 - 7*s4)%p*s44 + 
         2*s3*s42*(2 + 26*b22 + b2*(28 - 247*s4)%p - 148*s4 + 352*s42)%p + 
         s32*(55 - 359*s4 + 1582*s42 - 2758*s43 - b22*(5 + 323*s4)%p + 
           b2*(50 - 449*s4 + 2230*s42)%p)%p)%p - 
       s24*(2*(23 + 23*b2 - 42*s4)%p*s44 + s3*(1 + 24*s4 - 272*s42 + 
           216*s43 + 369*s44 + b22*(-3 + 52*s4)%p - 
           2*b2*(1 - 46*s4 + 160*s42 + 113*s43)%p)%p)%p)%p + 
     s19*s2*(s27*(1 + b2 - s4)%p*s44*(-2 + 3*s4)%p + 
       2*s35*(-45*s32 + 7*s3*s4 + 2*s42)%p + 
       s2*s34*(s32*(827 + 1116*b2 - 1799*s4)%p + 
         2*s42*(-13 - 16*b2 + 27*s4)%p + s3*s4*(-54 - 69*b2 + 124*s4)%p)%p + 
       s22*s33*(s42*(18 + 42*b2 + 13*b22 - 108*s4 - 76*b2*s4 + 82*s42)%p + 
         s3*s4*(24 + 54*b2 + 97*b22 - 211*s4 - 521*b2*s4 + 555*s42)%p - 
         s32*(1401 + 3408*b2 + 2040*b22 - 7302*s4 - 8735*b2*s4 + 
           8107*s42)%p)%p + s26*(-3*(1 + b2 - s4)%p*s46 + 
         s3*s42*(3 + b22*(15 - 58*s4)%p - 66*s4 + 177*s42 - 100*s43 - 
           20*s44 + b2*(18 - 140*s4 + 170*s42 + 19*s43)%p)%p)%p + 
       s23*s32*(-(s42*(1 - 26*s4 + 23*s42 + 70*s43 + 3*b22*(1 + 6*s4)%p + 
            b2*(4 - 26*s4 - 78*s42)%p)%p)%p + s32*(615 + 504*b23 + 
           b22*(1706 - 5898*s4)%p - 5800*s4 + 14900*s42 - 11499*s43 + 
           b2*(1855 - 11631*s4 + 15819*s42)%p)%p + 
         s3*s4*(-21*b23 + b22*(-8 + 442*s4)%p + b2*(4 + 264*s4 - 1503*s42)%p + 
           2*(-1 + 6*s4 - 311*s42 + 621*s43)%p)%p)%p + 
       s24*s3*(-(s44*(3 + 15*b22 + b2*(18 - 68*s4)%p - 46*s4 + 59*s42)%p)%p + 
         s3*s42*(3 - 22*b23 + 61*s4 - 682*s42 + 874*s43 + 
           3*b22*(-8 + 133*s4)%p + b2*(1 + 391*s4 - 1188*s42)%p)%p + 
         s32*(-69 + 1128*s4 - 4703*s42 + 8280*s43 - 5430*s44 + 
           b23*(-45 + 329*s4)%p + b22*(-191 + 1522*s4 - 3388*s42)%p + 
           b2*(-217 + 2408*s4 - 7586*s42 + 8175*s43)%p)%p)%p + 
       s25*(2*(1 + b2 - s4)%p*s46 + s3*s44*(26 + 84*b2 + 58*b22 - 158*s4 - 
           205*b2*s4 + 154*s42)%p + s32*(1 - 47*s4 + 22*b23*s4 + 198*s42 - 
           299*s43 + 742*s44 - 751*s45 + b22*(3 + 8*s4 - 122*s42 - 
             343*s43)%p + b2*(4 - 67*s4 + 56*s42 - 329*s43 + 1062*s44)%p)%p)%p)%p + 
     s18*s3*(4*s36*(3*s3 - s4)%p + s2*s34*(s3*(43 + 48*b2 - 71*s4)%p*s4 + 
         4*(2 + 3*b2 - 4*s4)%p*s42 + s32*(-279 - 396*b2 + 575*s4)%p)%p + 
       s22*s33*(-2*s42*(8 + 23*b2 + 14*b22 - 48*s4 - 58*b2*s4 + 
           50*s42)%p - s3*s4*(61 + 116*b2 + 68*b22 - 249*s4 - 293*b2*s4 + 
           268*s42)%p + s32*(930 + 2506*b2 + 1620*b22 - 4626*s4 - 
           5835*b2*s4 + 4778*s42)%p)%p + s27*s43*(-5 + 33*s4 - 53*s42 + 
         24*s43 + s44 + b22*(-9 + 19*s4)%p - b2*(14 - 56*s4 + 44*s42 + 
           s43)%p)%p + s24*s3*(2*s43*(2 - 15*s4 + 2*s42 + 21*s43 + 
           2*b22*(2 + 5*s4)%p + b2*(6 - 11*s4 - 30*s42)%p)%p + 
         s32*(155 + 54*b24 + b23*(402 - 1751*s4)%p - 2660*s4 + 11325*s42 - 
           17812*s43 + 9480*s44 + b22*(837 - 6434*s4 + 9842*s42)%p + 
           b2*(640 - 7452*s4 + 21219*s42 - 17405*s43)%p)%p - 
         s3*s4*(1 - 5*s4 - 67*b23*s4 + 108*s42 - 776*s43 + 868*s44 + 
           b22*(1 - 64*s4 + 634*s42)%p + b2*(2 - 12*s4 + 584*s42 - 
             1405*s43)%p)%p)%p + s23*s32*(s42*(3 + 3*b23 + b22*(15 - 45*s4)%p - 
           62*s4 + 167*s42 - 88*s43 + b2*(13 - 130*s4 + 125*s42)%p)%p - 
         s32*(743 + 1056*b23 + b22*(2989 - 8632*s4)%p - 6939*s4 + 
           16760*s42 - 11604*s43 + b2*(2678 - 15698*s4 + 18591*s42)%p)%p + 
         s3*s4*(24*b23 + b22*(25 - 333*s4)%p + b2*(32 - 304*s4 + 921*s42)%p + 
           6*(3 - 19*s4 + 83*s42 - 112*s43)%p)%p)%p - 
       s26*s4*(s44*(13 + 19*b22 + b2*(32 - 47*s4)%p - 41*s4 + 28*s42)%p + 
         s3*(4 - 49*s4 + 30*b23*s4 + 64*s42 + s43 + 134*s44 - 160*s45 + 
           b22*(8 + 34*s4 - 140*s42 - 115*s43)%p + 
           b2*(12 - 51*s4 - 100*s42 + 17*s43 + 275*s44)%p)%p)%p + 
       s25*(s45*(5 + 9*b22 + b2*(14 - 26*s4)%p - 22*s4 + 17*s42)%p - 
         s3*s43*(1 - 30*b23 + 97*s4 - 409*s42 + 337*s43 + 
           b22*(-46 + 289*s4)%p + b2*(-15 + 361*s4 - 594*s42)%p)%p - 
         s32*(6 - 259*s4 + 1747*s42 - 4361*s43 + 5220*s44 - 2493*s45 + 
           b23*(15 - 131*s4 + 423*s42)%p + b22*(38 - 599*s4 + 2082*s42 - 
             2696*s43)%p + b2*(29 - 733*s4 + 3500*s42 - 6578*s43 + 
             4742*s44)%p)%p)%p)%p + s17*s3*(-2*s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(-1 + s4)%p*
        s44 + 4*s36*(5*s3*(2 + 3*b2 - 4*s4)%p + s4*(-3 - 4*b2 + 5*s4)%p)%p + 
       s2*s34*(s3*s4*(48 + 111*b2 + 60*b22 - 182*s4 - 198*b2*s4 + 
           148*s42)%p - s32*(335 + 684*b22 + b2*(981 - 2156*s4)%p - 1608*s4 + 
           1595*s42)%p + s42*(5 + 12*b22 - 26*s4 + 25*s42 - 
           4*b2*(-4 + 9*s4)%p)%p)%p + s22*s33*
        (s3*s4*(-32 - 25*b23 + 220*s4 - 456*s42 + 314*s43 + 
           6*b22*(-13 + 38*s4)%p + b2*(-90 + 430*s4 - 503*s42)%p)%p + 
         s42*(-3 - 8*b23 + 50*s4 - 141*s42 + 98*s43 + 
           b22*(-20 + 78*s4)%p - 2*b2*(7 - 65*s4 + 83*s42)%p)%p + 
         s32*(517 + 1104*b23 + b22*(2723 - 7083*s4)%p - 4731*s4 + 
           10986*s42 - 7196*s43 + b2*(2120 - 11807*s4 + 12984*s42)%p)%p)%p - 
       s23*s32*(2*s43*(5 + 4*b23 + b22*(18 - 28*s4)%p - 40*s4 + 65*s42 - 
           26*s43 + 2*b2*(9 - 38*s4 + 25*s42)%p)%p + 
         s32*(195 + 222*b24 + b23*(1036 - 3719*s4)%p - 3352*s4 + 
           14106*s42 - 21050*s43 + 10257*s44 + b22*(1583 - 11438*s4 + 
             15078*s42)%p + b2*(960 - 11060*s4 + 29669*s42 - 21745*s43)%p)%p - 
         s3*s4*(4 + b23*(3 - 66*s4)%p - 49*s4 + 213*s42 - 586*s43 + 
           492*s44 + b22*(11 - 115*s4 + 462*s42)%p + 
           b2*(12 - 110*s4 + 573*s42 - 877*s43)%p)%p)%p + s26*(1 + b2 - s4)%p*s42*
        (2*(1 + b2 - s4)%p*s44 + s3*(5 - 12*s4 + 18*b22*s4 - 33*s42 + 
           29*s43 + 14*s44 + b2*(7 + 18*s4 - 55*s42 - 14*s43)%p)%p)%p - 
       s25*s4*(2*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45 + s3*s43*(3 + 18*b23 - 55*s4 + 
           122*s42 - 70*s43 - 6*b22*(-6 + 17*s4)%p + 
           7*b2*(3 - 22*s4 + 22*s42)%p)%p - s32*(24 - 351*s4 + 1286*s42 - 
           2108*s43 + 1810*s44 - 663*s45 + b23*(40 - 131*s4 + 247*s42)%p + 
           b22*(108 - 669*s4 + 1300*s42 - 1109*s43)%p + 
           b2*(92 - 895*s4 + 2378*s42 - 2931*s43 + 1525*s44)%p)%p)%p + 
       s24*s3*(s44*(-5 + 14*s4 + 5*s42 - 14*s43 - b22*(7 + 10*s4)%p + 
           6*b2*(-2 + s4 + 4*s42)%p)%p + s3*s42*(-79*b23*s4 + 
           2*b22*(1 - 61*s4 + 228*s42)%p + b2*(4 - 56*s4 + 568*s42 - 
             739*s43)%p + 2*(1 - 5*s4 + 82*s42 - 254*s43 + 181*s44)%p)%p + 
         s32*(15 - 625*s4 + 4505*s42 - 11486*s43 + 12396*s44 - 
           4869*s45 - 4*b24*(-6 + 41*s4)%p + b23*(107 - 1259*s4 + 
             2362*s42)%p + b22*(153 - 2774*s4 + 9428*s42 - 8529*s43)%p + 
           b2*(85 - 2296*s4 + 11706*s42 - 20032*s43 + 11189*s44)%p)%p)%p)%p - 
     s16*s32*(2*s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(1 + 2*(1 + b2)%p*s4 - 3*s42)%p + 
       s35*(s4*(13 + 24*b22 + b2*(36 - 64*s4)%p - 50*s4 + 41*s42)%p - 
         s3*(51 + 120*b22 - 238*s4 + 231*s42 - 20*b2*(-8 + 17*s4)%p)%p)%p + 
       s2*s33*(s3*s4*(-23 - 32*b23 + 165*s4 - 304*s42 + 162*s43 + 
           3*b22*(-31 + 64*s4)%p + b2*(-83 + 365*s4 - 321*s42)%p)%p + 
         s42*(-1 - 4*b23 + 13*s4 - 31*s42 + 19*s43 + 8*b22*(-1 + 3*s4)%p + 
           b2*(-5 + 36*s4 - 39*s42)%p)%p + s32*(195 + 576*b23 + 
           b22*(1269 - 3090*s4)%p - 1744*s4 + 3942*s42 - 2509*s43 + 
           b2*(885 - 4733*s4 + 4991*s42)%p)%p)%p - 
       s22*s32*(2*s43*(4 + 8*b23 + b22*(20 - 40*s4)%p - 29*s4 + 52*s42 - 
           27*s43 + b2*(16 - 69*s4 + 59*s42)%p)%p + 
         s32*(141 + 342*b24 + b23*(1236 - 3941*s4)%p - 2396*s4 + 9913*s42 - 
           14362*s43 + 6724*s44 + b22*(1544 - 10528*s4 + 12847*s42)%p + 
           b2*(793 - 8920*s4 + 22970*s42 - 15951*s43)%p)%p - 
         s3*s4*(6 + 2*b24 + b23*(16 - 63*s4)%p - 87*s4 + 301*s42 - 
           424*s43 + 216*s44 + b22*(32 - 217*s4 + 294*s42)%p + 
           b2*(24 - 242*s4 + 590*s42 - 447*s43)%p)%p)%p + s25*(1 + b2 - s4)%p*s42*
        (-2*s43*(1 + 2*b22 + b2*(3 - 5*s4)%p - 4*s4 + 3*s42)%p + 
         s3*(30 - 171*s4 + 267*s42 - 214*s43 + 89*s44 + 
           b22*(35 - 49*s4 + 61*s42)%p + b2*(67 - 221*s4 + 235*s42 - 
             150*s43)%p)%p)%p - s24*(1 + b2 - s4)%p*s4*
        (2*(1 + b2 - s4)%p*s44*(1 + s4)%p + s3*s42*(-1 + 12*s4 + 41*b22*s4 - 
           85*s42 + 83*s43 + b2*(-1 + 47*s4 - 124*s42)%p)%p + 
         s32*(-60 + 855*s4 - 2863*s42 + 3488*s43 - 1512*s44 + 
           2*b23*(-32 + 89*s4)%p + b22*(-226 + 1198*s4 - 1357*s42)%p + 
           b2*(-218 + 1956*s4 - 4127*s42 + 2663*s43)%p)%p)%p + 
       s23*s3*(s44*(-11 - 7*b23 + 46*s4 - 51*s42 + 16*s43 + 
           b22*(-29 + 30*s4)%p + b2*(-33 + 80*s4 - 39*s42)%p)%p + 
         s3*s42*(8 + b23*(6 - 68*s4)%p - 50*s4 + 198*s42 - 375*s43 + 
           219*s44 + b22*(21 - 157*s4 + 327*s42)%p + 
           b2*(23 - 140*s4 + 498*s42 - 478*s43)%p)%p + 
         s32*(20 + 12*b25 + b24*(112 - 655*s4)%p - 815*s4 + 5938*s42 - 
           15049*s43 + 15624*s44 - 5730*s45 + b23*(282 - 3238*s4 + 
             5197*s42)%p + b22*(292 - 5320*s4 + 17259*s42 - 13918*s43)%p + 
           b2*(130 - 3544*s4 + 18005*s42 - 29471*s43 + 15092*s44)%p)%p)%p)%p)%p; 

  v4pt4= -(s3*(s1 - s4)%p*(-(s16*s23*(s2 + 2*s3 - s4)%p)%p - 
      s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s1*s33*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p + 
        s2*(3 + 2*b2 - 3*s4)%p*s4)%p + 2*s15*s22*(3*s32 + 2*s2*s3*s4 + 
        s2*(s2 - s4)%p*s4)%p + s12*s32*(s32*(3 + 4*b2 - 5*s4)%p + 
        s2*(1 + b2 - s4)%p*s42 + s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p - 
        s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 11*s42)%p)%p - 
      s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + 
          s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
      s13*s3*(2*s33 + s23*s4 - s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
          (1 + b2 - 2*s4)%p*s4)%p - s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 
            6*b2*s4 - 9*s42)%p)%p)%p)%p*(2*s18*s24 - s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - 
      s17*s23*(s2 + 8*s3 - 2*s4 + 5*s2*s4)%p + 
      s16*s22*(2*s3*(6*s3 - s4)%p + s2*(1 + b2 - 5*s4)%p*s4 + 
        s2*s3*(-2 - 6*b2 + 22*s4)%p - s22*(1 + b2 - 3*s4 - 4*s42)%p)%p + 
      s1*s33*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 5*s4)%p - 
        s4*(s4 + s2*(-3 - 2*b2 + 3*s4)%p)%p)%p + s15*s2*(-2*s32*(4*s3 + s4)%p - 
        s23*s4*(-2 - 2*b2 + 3*s4 + s42)%p - s22*(s3 - 6*(1 + 2*b2)%p*s3*s4 + 
          21*s3*s42 + 2*(1 + b2 - 2*s4)%p*s42)%p + 
        s2*s3*(6*s3*(2 + 3*b2 - 6*s4)%p + s4*(1 - 2*b2 + 5*s4)%p)%p)%p + 
      s12*s32*(1 + b2 - s4)%p*(s3*(s3*(4 + 6*b2 - 9*s4)%p + 
          (1 + 2*b2 - 4*s4)%p*s4)%p + s22*s4*(-3 + 3*b2*(-1 + s4)%p + 5*s4 - 
          3*s42)%p - s2*(s42*(-2 - b2 + s4)%p + s3*(3 + 6*b2 + 2*b22 - 17*s4 - 
            16*b2*s4 + 16*s42)%p)%p)%p + s14*(s24*s42*(-1 - b2 + s4)%p + 
        2*s33*(s3 + s4)%p - s2*s32*(2*s3*(7 + 9*b2 - 13*s4)%p + 
          (5 + 3*b2 - 5*s4)%p*s4)%p + s22*s3*
         (s4*(1 + b2 - s4 + 3*b2*s4 - 4*s42)%p + s3*(9 + 13*b2 + 6*b22 - 
            34*s4 - 39*b2*s4 + 39*s42)%p)%p - s23*(s43*(-1 - b2 + s4)%p + 
          s3*(1 + b2 - 2*s4 + 5*s42 + 7*b2*s42 - 8*s43)%p)%p)%p + 
      s13*s3*(s32*(s3*(5 + 6*b2 - 7*s4)%p + (3 + 4*b2 - 5*s4)%p*s4)%p + 
        s23*(1 + b2 - s4)%p*s4*(1 + s42)%p - 
        s2*s3*(s4*(2 + 4*b2 + b22 - 8*s4 - 5*b2*s4 + 4*s42)%p + 
          s3*(11 + 22*b2 + 12*b22 - 38*s4 - 42*b2*s4 + 31*s42)%p)%p - 
        s22*((1 + b2 - s4)%p*s42*(1 + s4)%p + s3*(-3 + 17*s4 - 30*s42 + 
            18*s43 + b22*(-3 + 9*s4)%p + b2*(-6 + 25*s4 - 27*s42)%p)%p)%p)%p)%p*
     (12*s117*s29 - 2*s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s3 - s4)%p*s43 + 
      4*s116*s28*(-21*s3 + s2*(4 - 16*s4)%p + s4)%p + s1*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
       s42*(s32*(5 + 11*b2 - 21*s4)%p + s3*s4*(-5 + 14*s2 + b2*(-11 + 8*s2)%p + 
          21*s4 - 10*s2*s4)%p + s2*s42*(-12 + s2 - b2*(8 + s2)%p + 10*s4 + 
          s2*s4)%p)%p + s115*s27*(12*s3*(20*s3 - 3*s4)%p + 
        s22*(7 + 2*b2 - 82*s4 + 143*s42)%p - 2*s2*(s3*(56 + 27*b2 - 238*s4)%p + 
          s4*(-2 + b2 + 8*s4)%p)%p)%p + s114*s26*
       (-4*s3*(84*s32 - 29*s3*s4 + s42)%p + s23*(1 + b2 - 35*s4 - 11*b2*s4 + 
          175*s42 - 173*s43)%p + 2*s2*s3*(s3*(148 + 159*b2 - 730*s4)%p + 
          s4*(-20 - 11*b2 + 96*s4)%p)%p + 
        s22*(s3*(-49 - 67*b2 + 614*s4 + 271*b2*s4 - 1153*s42)%p + 
          s4*(1 - b2 - 14*s4 + 11*b2*s4 + 21*s42)%p)%p)%p + 
      s12*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
       (-(s33*(4 + 20*b22 + b2*(18 - 95*s4)%p - 49*s4 + 95*s42)%p)%p + 
        s22*s43*(4*b22*(2 + s2)%p + b2*(34 + s2 - 24*s4 - 10*s2*s4)%p + 
          (-1 + s4)%p*(-28 + 5*s2 + 16*s4 + 6*s2*s4)%p)%p + 
        s3*s42*((1 + b2 - s4)%p*s4 - s22*(44 + 2*b22 + b2*(48 - 7*s4)%p - 
            63*s4 + 5*s42)%p + s2*(29 + 37*b22 + b2*(78 - 136*s4)%p - 150*s4 + 
            107*s42)%p)%p + s32*s4*(4 + b22*(20 - 38*s2)%p - 50*s4 + 96*s42 + 
          s2*(-35 + 171*s4 - 108*s42)%p + b2*(18 - 96*s4 + 
            s2*(-91 + 138*s4)%p)%p)%p)%p + s113*s25*
       (4*s32*(42*s32 - 41*s3*s4 + 4*s42)%p + 
        s24*s4*(-5 + 72*s4 - 201*s42 + 122*s43 + 5*b2*(-1 + 5*s4)%p)%p - 
        2*s2*s3*(7*s32*(20 + 51*b2 - 162*s4)%p + 2*(1 + b2 - 6*s4)%p*s42 + 
          s3*s4*(-64 - 83*b2 + 346*s4)%p)%p + 
        s22*s3*(s4*(-13 - 19*b2 + 3*b22 + 202*s4 + 97*b2*s4 - 429*s42)%p + 
          s3*(96 + 335*b2 + 96*b22 - 1792*s4 - 1695*b2*s4 + 3840*s42)%p)%p - 
        s23*(s42*(3 - 14*s4 + 3*s42 + 5*b2*(-1 + 5*s4)%p)%p + 
          s3*(7 + 3*b22 - 268*s4 + 1407*s42 - 1558*s43 + 
            b2*(24 - 314*s4 + 568*s42)%p)%p)%p)%p + s13*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
       (-(s22*(1 + b2 - s4)%p*s44*(-s42 + s2*(32 - 4*b2*(-5 + s4)%p - 34*s4 + 
             4*s42)%p + s22*(-10 + 4*b22 + b2*(4 - 17*s4)%p - 5*s4 + 
             14*s42)%p)%p)%p + s34*(1 + 12*b23 - 37*s4 + 202*s42 - 242*s43 - 
          8*b22*(-2 + 17*s4)%p + b2*(7 - 144*s4 + 346*s42)%p)%p - 
        s33*s4*(1 + b23*(12 - 59*s2)%p - 39*s4 + 212*s42 - 250*s43 + 
          s2*(-28 + 361*s4 - 910*s42 + 505*s43)%p + 
          b22*(16 - 140*s4 + s2*(-182 + 443*s4)%p)%p + 
          b2*(7 - 150*s4 + 358*s42 + s2*(-133 + 906*s4 - 877*s42)%p)%p)%p + 
        s2*s3*s43*(-(s4*(4 + 2*b22 + b2*(6 - 5*s4)%p - 7*s4 + 3*s42)%p)%p + 
          s22*(80 - 21*b23 - 171*s4 + 26*s42 + 65*s43 + 
            11*b22*(2 + 9*s4)%p + b2*(129 - 50*s4 - 143*s42)%p)%p - 
          s2*(66 + 30*b23 + b22*(161 - 199*s4)%p - 395*s4 + 509*s42 - 
            180*s43 + b2*(203 - 623*s4 + 349*s42)%p)%p)%p - 
        s32*s42*(2*s4*(1 + 2*b22 + b2*(3 - 6*s4)%p - 5*s4 + 4*s42)%p - 
          s22*(106 + 21*b23 + b22*(227 - 146*s4)%p - 591*s4 + 656*s42 - 
            135*s43 + b2*(318 - 828*s4 + 260*s42)%p)%p + 
          s2*(22 + 55*b23 + b22*(152 - 426*s4)%p - 307*s4 + 818*s42 - 
            497*s43 + b2*(107 - 795*s4 + 856*s42)%p)%p)%p)%p - 
      s112*s24*(-4*s33*(42*s32 + 15*s3*s4 - 5*s42)%p + 
        2*s25*s42*(-5 + 39*s4 - 67*s42 + 25*s43)%p + 
        b22*s22*s3*(456*s32 + s22*(2 - 14*s4)%p - 55*s3*s4 + s42 + 
          41*s2*s3*(-2 + 11*s4)%p + s2*s4*(-3 + 14*s4)%p)%p + 
        4*s2*s32*(35*s32*(2 + 11*s4)%p + s42*(-4 + 21*s4)%p - 
          4*s3*s4*(-8 + 65*s4)%p)%p + s22*s3*(s3*s4*(-37 + 766*s4 - 1765*s42)%p + 
          s42*(1 - 22*s4 + 61*s42)%p + 4*s32*(-28 - 553*s4 + 1651*s42)%p)%p + 
        s24*s4*(2*s42*(-1 - 2*s4 + 9*s42)%p + s3*(-42 + 593*s4 - 1744*s42 + 
            1285*s43)%p)%p + s23*s3*(s4 - 65*s42 + 407*s43 - 519*s44 + 
          s3*(10 + 661*s4 - 4536*s42 + 5717*s43)%p)%p + 
        b2*s2*(10*s24*s42*(-1 + 3*s4)%p - 2*s32*(315*s32 - 177*s3*s4 + 
            10*s42)%p + s2*s3*(s32*(555 - 4139*s4)%p + 2*(1 - 11*s4)%p*s42 + 
            s3*s4*(-147 + 857*s4)%p)%p + s22*s3*(s4*(4 - 67*s4 + 171*s42)%p - 
            2*s3*(45 - 846*s4 + 1918*s42)%p)%p + s23*(10*(1 - 3*s4)%p*s43 + 
            s3*(2 - 108*s4 + 601*s42 - 643*s43)%p)%p)%p)%p + 
      s111*s23*(4*s35*(-84*s3 + 29*s4)%p + s26*s43*(-10 + 47*s4 - 
          52*s42 + 11*s43 + 10*b2*(-1 + 2*s4)%p)%p + 
        2*s2*s33*(7*s32*(76 + 15*b2 - 34*s4)%p + 2*s42*(-3 - 8*b2 + 23*s4)%p - 
          5*s3*s4*(16 - 19*b2 + 42*s4)%p)%p + s22*s32*
         (2*s42*(2 + 3*b22 + b2*(5 - 47*s4)%p - 36*s4 + 94*s42)%p + 
          s32*(-826 + 720*b22 + 308*s4 + 5534*s42 - 5*b2*(41 + 883*s4)%p)%p + 
          s3*s4*(39 - 242*b22 + 946*s4 - 2837*s42 + b2*(-247 + 1949*s4)%p)%p)%p + 
        s23*s3*(5*s43*(1 + b22 + b2*(2 - 10*s4)%p - 10*s4 + 17*s42)%p + 
          s32*(182 - 84*b23 + 27*s4 - 6832*s42 + 10883*s43 + 
            5*b22*(-58 + 455*s4)%p + b2*(61 + 3406*s4 - 10229*s42)%p)%p - 
          s3*s4*(1 + b23 + 270*s4 - 1875*s42 + 2504*s43 + 
            9*b22*(-4 + 27*s4)%p + b2*(-38 + 721*s4 - 1847*s42)%p)%p)%p + 
        s25*(2*s44*(1 + b2*(5 - 10*s4)%p - 8*s4 + 9*s42)%p + 
          s3*s4*(1 + b22*(9 - 26*s4)%p - 96*s4 + 681*s42 - 1262*s43 + 
            664*s44 - 2*b2*(-5 + 98*s4 - 300*s42 + 212*s43)%p)%p)%p + 
        s24*s3*(2*s42*(3 - 59*s4 + 205*s42 - 183*s43 + 
            b22*(-7 + 13*s4)%p + b2*(5 - 39*s4 + 76*s42)%p)%p + 
          s3*(-9 + b23 - 21*s4 + 1741*s42 - 6255*s43 + 5296*s44 + 
            3*b22*(6 - 115*s4 + 292*s42)%p - b2*(5 + 475*s4 - 3518*s42 + 
              4798*s43)%p)%p)%p)%p - s110*s22*
       (-4*s35*(60*s32 - 41*s3*s4 + 5*s42)%p + 
        s27*s44*(-5 + 15*s4 - 11*s42 + s43 + b2*(-5 + 7*s4)%p)%p + 
        2*s2*s34*(7*s32*(92 + 69*b2 - 126*s4)%p - 4*(-4 + s4)%p*s42 + 
          s3*s4*(-268 - 171*b2 + 352*s4)%p)%p + s22*s33*
         (s3*s4*(365 + 263*b2 - 214*b22 - 614*s4 + 1147*b2*s4 - 1271*s42)%p + 
          s42*(-7 + 8*b2 + 12*b22 - 42*s4 - 120*b2*s4 + 173*s42)%p + 
          s32*(-1638 - 2063*b2 + 120*b22 + 4648*s4 - 345*b2*s4 + 
            318*s42)%p)%p + s23*s32*(s43*(13 + 25*b22 + b2*(38 - 182*s4)%p - 
            134*s4 + 233*s42)%p - s3*s4*(57 - 51*b23 + 65*s4 - 2757*s42 + 
            4339*s43 + 5*b22*(-29 + 228*s4)%p + b2*(9 + 1495*s4 - 
              4512*s42)%p)%p + s32*(616 - 300*b23 - 3121*s4 - 2514*s42 + 
            10703*s43 + 5*b22*(-17 + 810*s4)%p - 2*b2*(-519 - 539*s4 + 
              6335*s42)%p)%p)%p + s26*(s45*(3 + b2*(5 - 7*s4)%p - 10*s4 + 
            7*s42)%p + s3*s42*(4 - 108*s4 + 431*s42 - 534*s43 + 211*s44 - 
            8*b22*(-2 + 3*s4)%p + b2*(20 - 182*s4 + 329*s42 - 163*s43)%p)%p)%p + 
        s24*s3*(10*s44*(1 + b22 + b2*(2 - 6*s4)%p - 6*s4 + 7*s42)%p + 
          s3*s4*(1 + 32*s4 - 4*b23*s4 - 701*s42 + 2426*s43 - 2150*s44 + 
            b22*(-10 + 137*s4 - 433*s42)%p + b2*(-3 + 204*s4 - 1411*s42 + 
              2142*s43)%p)%p - s32*(63 - 624*s4 - 1400*s42 + 11136*s43 - 
            11183*s44 + b23*(-37 + 367*s4)%p + b22*(6 + 1410*s4 - 
              4749*s42)%p + b2*(134 + 238*s4 - 8385*s42 + 14057*s43)%p)%p)%p + 
        s25*s3*(2*s43*(5 - 45*s4 + 103*s42 - 75*s43 + 
            b22*(-13 + 12*s4)%p + b2*(1 - 9*s4 + 35*s42)%p)%p + 
          s3*(1 - 30*s4 + 4*b23*s4 - 174*s42 + 2327*s43 - 5125*s44 + 
            3157*s45 + b22*(2 + 71*s4 - 579*s42 + 907*s43)%p + 
            b2*(3 + 3*s4 - 975*s42 + 3881*s43 - 3614*s44)%p)%p)%p)%p + 
      s19*s2*(s28*(1 + b2 - s4)%p*(-1 + s4)%p*s45 - 
        4*s36*(21*s32 - 21*s3*s4 + 4*s42)%p + 2*s2*s35*
         (s32*(412 + 441*b2 - 710*s4)%p + 2*(17 + 13*b2 - 24*s4)%p*s42 + 
          s3*s4*(-280 - 299*b2 + 514*s4)%p)%p - s22*s34*
         (2*s42*(24 + 26*b2 + b22 - 68*s4 - 12*b2*s4 + 20*s42)%p - 
          s3*s4*(729 + 1303*b2 + 359*b22 - 2882*s4 - 1773*b2*s4 + 
            1825*s42)%p + s32*(1736 + 3243*b2 + 960*b22 - 6496*s4 - 
            4139*b2*s4 + 3832*s42)%p)%p + s23*s33*
         (s32*(1064 - 240*b23 - 7225*s4 + 7590*s42 + 3103*s43 + 
            5*b22*(253 + 382*s4)%p + b2*(2679 - 7074*s4 - 4415*s42)%p)%p - 
          s3*s4*(235 - 99*b23 - 1560*s4 + 739*s42 + 2170*s43 + 
            6*b22*(19 + 182*s4)%p + b2*(515 - 713*s4 - 2926*s42)%p)%p + 
          s42*(6 - 30*s4 - 46*s42 + 170*s43 + b22*(2 + 35*s4)%p + 
            b2*(8 + 10*s4 - 174*s42)%p)%p)%p + 
        s27*(-((1 + b2 - s4)%p*(-1 + s4)%p*s46)%p + 
          s3*s43*(6 + b22*(14 - 11*s4)%p - 63*s4 + 146*s42 - 123*s43 + 
            38*s44 + b2*(20 - 90*s4 + 94*s42 - 34*s43)%p)%p)%p + 
        s24*s32*(s43*(1 + 15*s4 - 133*s42 + 173*s43 + b22*(1 + 41*s4)%p + 
            b2*(2 + 56*s4 - 186*s42)%p)%p + s32*(-189 + 36*b24 + 
            b23*(63 - 1394*s4)%p + 2463*s4 - 3993*s42 - 8011*s43 + 
            12534*s44 + b22*(-383 - 1378*s4 + 9402*s42)%p + 
            b2*(-587 + 3165*s4 + 6748*s42 - 19718*s43)%p)%p + 
          s3*s4*(15 - 160*s4 - 697*s42 + 4198*s43 - 4060*s44 + 
            b23*(-25 + 204*s4)%p + b22*(-13 + 690*s4 - 2191*s42)%p + 
            b2*(34 + 221*s4 - 3526*s42 + 5679*s43)%p)%p)%p + 
        s25*s3*(2*s45*(5 + 5*b22 + b2*(10 - 20*s4)%p - 20*s4 + 17*s42)%p - 
          s3*s42*(1 - 122*s4 + 6*b23*s4 + 869*s42 - 1780*s43 + 
            1136*s44 + b22*(36 - 199*s4 + 395*s42)%p + 
            b2*(25 - 396*s4 + 1397*s42 - 1432*s43)%p)%p + 
          s32*(7 - 240*s4 + 690*s42 + 3201*s43 - 10647*s44 + 7433*s45 + 
            b23*(3 + 144*s4 - 650*s42)%p + b22*(27 + 59*s4 - 2752*s42 + 
              5367*s43)%p + b2*(27 - 410*s4 - 1359*s42 + 10842*s43 - 
              11738*s44)%p)%p)%p + s26*s3*s4*(s43*(4 - 17*s4 + 38*s42 - 
            33*s43 + b22*(-24 + 11*s4)%p + b2*(-14 + 29*s4 + 15*s42)%p)%p + 
          s3*(4 - 32*s4 + 6*b23*s4 - 303*s42 + 1721*s43 - 2549*s44 + 
            1207*s45 + b22*(7 + 109*s4 - 491*s42 + 537*s43)%p + 
            b2*(11 + 41*s4 - 999*s42 + 2438*s43 - 1671*s44)%p)%p)%p)%p + 
      s14*s34*(1 + b2 - s4)%p*(s25*s44*(-10 + b23*(4 - 10*s4)%p + 10*s4 + 
          25*s42 - 41*s43 + 16*s44 + 2*b22*s4*(-19 + 18*s4)%p - 
          b2*(14 + 20*s4 - 75*s42 + 42*s43)%p)%p + s24*(1 + b2 - s4)%p*s43*
         (2*s4*(9 - 8*s4 + 4*b22*s4 - 7*s42 + 7*s43 + 
            b2*(8 + 5*s4 - 11*s42)%p)%p + s3*(-90 + 18*b23 + 160*s4 + 
            114*s42 - 183*s43 - 4*b22*(-5 + 39*s4)%p + 
            2*b2*(-53 - 55*s4 + 159*s42)%p)%p)%p + 
        s33*(2*s3*s4*(-5 - 32*b23 + 77*s4 - 247*s42 + 203*s43 + 
            6*b22*(-9 + 34*s4)%p + b2*(-29 + 255*s4 - 370*s42)%p)%p + 
          s42*(1 + 4*b23 + b22*(8 - 28*s4)%p - 15*s4 + 40*s42 - 26*s43 + 
            b2*(5 - 42*s4 + 50*s42)%p)%p + s32*(9 + 60*b23 - 139*s4 + 
            454*s42 - 380*s43 - 20*b22*(-5 + 19*s4)%p + 
            b2*(53 - 468*s4 + 690*s42)%p)%p)%p + 
        s2*s32*(s43*(8 + 6*b23 + b22*(24 - 34*s4)%p - 46*s4 + 63*s42 - 
            25*s43 + b2*(26 - 84*s4 + 53*s42)%p)%p - 
          s32*(7 + 30*b24 + b23*(115 - 522*s4)%p - 263*s4 + 1592*s42 - 
            2752*s43 + 1336*s44 + 2*b22*(61 - 728*s4 + 1035*s42)%p + 
            b2*(50 - 1132*s4 + 3875*s42 - 2906*s43)%p)%p + 
          s3*s4*(5 + 26*b24 + b23*(91 - 484*s4)%p - 218*s4 + 1397*s42 - 
            2534*s43 + 1310*s44 + 3*b22*(31 - 420*s4 + 659*s42)%p + 
            b2*(37 - 952*s4 + 3490*s42 - 2821*s43)%p)%p)%p + 
        s22*s3*s4*(s43*(6 + b23 + b22*(7 - 10*s4)%p - 18*s4 + 23*s42 - 
            11*s43 + b2*(12 - 27*s4 + 20*s42)%p)%p + 
          s3*s4*(48 + 36*b24 + b23*(239 - 485*s4)%p - 727*s4 + 2397*s42 - 
            2591*s43 + 873*s44 + 2*b22*(204 - 1011*s4 + 830*s42)%p + 
            b2*(247 - 2266*s4 + 4293*s42 - 2084*s43)%p)%p - 
          s32*(84 + 36*b24 + b23*(364 - 471*s4)%p - 1138*s4 + 3444*s42 - 
            3238*s43 + 808*s44 + b22*(676 - 2781*s4 + 1577*s42)%p + 
            b2*(422 - 3430*s4 + 5570*s42 - 1950*s43)%p)%p)%p + 
        s23*s42*(-(s44*(3 + 2*b22 + b2*(5 - 4*s4)%p - 5*s4 + 2*s42)%p)%p + 
          s3*s4*(74 + b23*(75 - 28*s4)%p - 480*s4 + 795*s42 - 452*s43 + 
            63*s44 + b22*(250 - 491*s4 + 119*s42)%p + 
            b2*(249 - 969*s4 + 868*s42 - 154*s43)%p)%p + 
          s32*(36*b24 - 2*b23*(61 + 139*s4)%p + b22*(-599 + 643*s4 + 
              698*s42)%p - b2*(615 - 2124*s4 + 967*s42 + 718*s43)%p + 
            2*(-90 + 562*s4 - 823*s42 + 220*s43 + 131*s44)%p)%p)%p)%p + 
      s18*s3*(4*s36*(3*s32 - 4*s3*s4 + s42)%p - 
        2*s2*s35*(s32*(140 + 183*b2 - 266*s4)%p + 2*(12 + 13*b2 - 19*s4)%p*
           s42 + s3*s4*(-136 - 177*b2 + 264*s4)%p)%p + 
        s22*s34*(s42*(77 + 134*b2 + 45*b22 - 270*s4 - 206*b2*s4 + 
            193*s42)%p - s3*s4*(697 + 1639*b2 + 829*b22 - 3142*s4 - 
            3221*b2*s4 + 2785*s42)%p + s32*(1064 + 2495*b2 + 1224*b22 - 
            4468*s4 - 4415*b2*s4 + 3620*s42)%p)%p + 
        s28*s44*(-4 + 2*b22*(-3 + s4)%p + 18*s4 - 23*s42 + 12*s43 - 
          3*s44 + b2*(-10 + 22*s4 - 11*s42 + 3*s43)%p)%p - 
        s23*s33*(s3*s4*(-425 - 155*b23 + 3597*s4 - 6503*s42 + 2627*s43 + 
            b22*(-1083 + 1556*s4)%p + b2*(-1350 + 5915*s4 - 3829*s42)%p)%p + 
          s42*(24 + 2*b23 - 162*s4 + 248*s42 - 82*s43 - 
            3*b22*(-8 + 9*s4)%p + 2*b2*(25 - 94*s4 + 47*s42)%p)%p + 
          s32*(1078 + 360*b23 - 8217*s4 + 13528*s42 - 4337*s43 - 
            37*b22*(-76 + 85*s4)%p + 2*b2*(1723 - 6758*s4 + 3456*s42)%p)%p)%p - 
        s26*(s46*(5 + 5*b22 - 14*s4 + 9*s42 - 2*b2*(-5 + 7*s4)%p)%p - 
          s3*s43*(11 - 160*s4 + 4*b23*s4 + 548*s42 - 732*s43 + 357*s44 + 
            3*b22*(16 - 45*s4 + 64*s42)%p + b2*(53 - 352*s4 + 726*s42 - 
              545*s43)%p)%p + s32*s4*(28 - 332*s4 + 150*s42 + 3212*s43 - 
            6178*s44 + 3200*s45 + b23*(10 + 218*s4 - 596*s42)%p + 
            b22*(82 + 212*s4 - 2758*s42 + 3542*s43)%p + 
            b2*(94 - 426*s4 - 2132*s42 + 8003*s43 - 6099*s44)%p)%p)%p - 
        s25*s3*(s44*(3 + 7*s4 - 75*s42 + 77*s43 + b22*(3 + 33*s4)%p + 
            b2*(6 + 40*s4 - 106*s42)%p)%p + s32*(21 - 754*s4 + 3677*s42 - 
            1188*s43 - 10548*s44 + 9324*s45 + 5*b24*(-1 + 29*s4)%p + 
            b23*(45 + 379*s4 - 2638*s42)%p + b22*(136 - 976*s4 - 4258*s42 + 
              11707*s43)%p + b2*(99 - 1979*s4 + 2867*s42 + 12823*s43 - 
              18352*s44)%p)%p - s3*s4*(1 - 55*s4 + b23*(89 - 318*s4)%p*s4 + 
            75*s42 + 1377*s43 - 3644*s44 + 2374*s45 + 
            b22*(7 + 96*s4 - 1262*s42 + 2191*s43)%p + 
            b2*(6 - 72*s4 - 815*s42 + 4204*s43 - 4185*s44)%p)%p)%p - 
        s27*(s45*(-3 + 11*s4 - 5*s42 - 3*s43 + b22*(-11 + 2*s4)%p + 
            b2*(-14 + 21*s4 + s42)%p)%p + s3*s42*(6 - 8*s4 + 4*b23*s4 - 
            229*s42 + 710*s43 - 751*s44 + 284*s45 + 
            3*b22*(3 + 27*s4 - 73*s42 + 60*s43)%p + 
            b2*(15 + 59*s4 - 539*s42 + 867*s43 - 460*s44)%p)%p)%p + 
        s24*s32*(s42*(1 - 18*s4 - b23*s4 + 57*s42 + 4*s43 - 92*s44 + 
            b22*(1 - 12*s4 - 33*s42)%p + b2*(2 - 29*s4 + 24*s42 + 
              119*s43)%p)%p + s32*(315 - 84*b24 - 4530*s4 + 12468*s42 - 
            4834*s43 - 5703*s44 + 2*b23*(129 + 733*s4)%p + 
            b22*(1335 - 3126*s4 - 6568*s42)%p + b2*(1240 - 9700*s4 + 
              7745*s42 + 10687*s43)%p)%p + s3*s4*(15*b24 - b23*(7 + 419*s4)%p + 
            b22*(-211 + 146*s4 + 2288*s42)%p - 2*b2*(117 - 903*s4 + 
              132*s42 + 2044*s43)%p + 4*(-15 + 251*s4 - 639*s42 - 9*s43 + 
              571*s44)%p)%p)%p)%p + s17*s3*(s28*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45 + 
        4*s36*(s3 - s4)%p*(5*s3*(2 + 3*b2 - 4*s4)%p + s4*(-3 - 4*b2 + 5*s4)%p)%p - 
        s2*s35*(2*s42*(26 + 59*b2 + 30*b22 - 96*s4 - 99*b2*s4 + 74*s42)%p - 
          s3*s4*(333 + 915*b2 + 584*b22 - 1530*s4 - 1905*b2*s4 + 
            1441*s42)%p + s32*(357 + 985*b2 + 624*b22 - 1598*s4 - 
            1971*b2*s4 + 1461*s42)%p)%p + s22*s34*
         (s3*s4*(-399 - 534*b23 + 3550*s4 - 7475*s42 + 4256*s43 + 
            b22*(-1718 + 3759*s4)%p + b2*(-1536 + 7785*s4 - 7337*s42)%p)%p + 
          s42*(36 + 14*b23 + b22*(78 - 144*s4)%p - 251*s4 + 430*s42 - 
            211*s43 + 2*b2*(51 - 209*s4 + 166*s42)%p)%p + 
          s32*(650 + 780*b23 + b22*(2708 - 5049*s4)%p - 5279*s4 + 
            10224*s42 - 5183*s43 + b2*(2475 - 11278*s4 + 9309*s42)%p)%p)%p + 
        s27*(1 + b2 - s4)%p*s43*(-2*(1 + b2 - s4)%p*s43 + 
          s3*(4 + 9*s4 + b22*s4 - 71*s42 + 83*s43 - 37*s44 + 
            b2*(5 + 28*s4 - 47*s42 + 31*s43)%p)%p)%p + 
        s24*s32*(s43*(-2 + 21*s4 + 3*b23*s4 - 58*s42 + 25*s43 + 
            26*s44 + b22*(-2 + 23*s4 + 7*s42)%p - b2*(4 - 41*s4 + 54*s42 + 
              35*s43)%p)%p + s32*(35 - 6*b25 - 1290*s4 + 7405*s42 - 
            10372*s43 - 866*s44 + 5424*s45 + b24*(10 + 363*s4)%p + 
            b23*(201 - 364*s4 - 3312*s42)%p + b22*(345 - 3896*s4 + 
              1329*s42 + 10223*s43)%p + b2*(195 - 4340*s4 + 12977*s42 - 
              504*s43 - 12656*s44)%p)%p - s3*s4*(5 - 271*s4 + 53*b24*s4 + 
            1599*s42 - 1945*s43 - 844*s44 + 1516*s45 + 
            b23*(28 + 24*s4 - 701*s42)%p + b22*(58 - 613*s4 - 293*s42 + 
              2521*s43)%p + b2*(33 - 841*s4 + 2289*s42 + 977*s43 - 
              3378*s44)%p)%p)%p + s26*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s47 + 
          s32*s42*(40 - 201*s4 - 205*s42 + 1660*s43 - 2145*s44 + 
            863*s45 + b23*(12 + 160*s4 - 298*s42)%p + 
            b22*(90 + 242*s4 - 1498*s42 + 1365*s43)%p + 
            b2*(116 - 156*s4 - 1511*s42 + 3394*s43 - 1929*s44)%p)%p - 
          s3*s44*(b23*s4 + b22*(28 - 41*s4 + 46*s42)%p + 
            b2*(43 - 142*s4 + 182*s42 - 107*s43)%p + 
            3*(5 - 29*s4 + 55*s42 - 51*s43 + 20*s44)%p)%p)%p - 
        s23*s33*(s32*(315 + 24*b24 + b23*(957 - 736*s4)%p - 4773*s4 + 
            15717*s42 - 14871*s43 + 2516*s44 + b22*(2148 - 9375*s4 + 
              3428*s42)%p + b2*(1483 - 13387*s4 + 22334*s42 - 5214*s43)%p)%p + 
          s42*(b23*(2 - 9*s4)%p + b22*(10 - 71*s4 + 69*s42)%p + 
            b2*(12 - 131*s4 + 280*s42 - 145*s43)%p + 
            4*(1 - 16*s4 + 54*s42 - 63*s43 + 22*s44)%p)%p - 
          s3*s4*(22*b24 - 50*b23*(-7 + 11*s4)%p + b22*(777 - 4070*s4 + 
              2718*s42)%p + b2*(536 - 5576*s4 + 10930*s42 - 4438*s43)%p + 
            2*(55 - 993*s4 + 3608*s42 - 3977*s43 + 1141*s44)%p)%p)%p + 
        s25*s3*s4*(s44*(3 + s4 - 23*s42 + 19*s43 + b22*(3 + 13*s4)%p + 
            b2*(6 + 14*s4 - 32*s42)%p)%p + s32*(84 - 1101*s4 + 2464*s42 + 
            1675*s43 - 7510*s44 + 4440*s45 + b24*(-19 + 229*s4)%p + 
            b23*(110 + 783*s4 - 2599*s42)%p + b22*(390 - 679*s4 - 
              5611*s42 + 8464*s43)%p + b2*(335 - 2384*s4 - 140*s42 + 
              11953*s43 - 10522*s44)%p)%p + s3*s4*(-6 + 61*s4 + 146*s42 - 
            1192*s43 + 1812*s44 - 845*s45 + 3*b23*s4*(-39 + 80*s4)%p - 
            b22*(18 + 193*s4 - 1110*s42 + 1197*s43)%p + 
            b2*(-22 + 8*s4 + 1041*s42 - 2689*s43 + 1800*s44)%p)%p)%p)%p + 
      s15*s33*(-(s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(-5 - 5*s4 + 16*s42 - 9*s43 + 
           b2*(-1 - 8*s4 + 8*s42)%p)%p)%p + 
        s34*(s3*s4*(-37 - 136*b23 + 315*s4 - 683*s42 + 421*s43 + 
            4*b22*(-69 + 158*s4)%p + b2*(-179 + 906*s4 - 915*s42)%p)%p + 
          2*s42*(3 + 8*b23 + b22*(18 - 36*s4)%p - 22*s4 + 41*s42 - 
            22*s43 + b2*(13 - 57*s4 + 50*s42)%p)%p + 
          s32*(31 + 120*b23 - 271*s4 + 601*s42 - 377*s43 - 
            80*b22*(-3 + 7*s4)%p + b2*(153 - 792*s4 + 815*s42)%p)%p)%p - 
        s2*s33*(s32*(63 + 204*b24 + b23*(715 - 1834*s4)%p - 1014*s4 + 
            3895*s42 - 5164*s43 + 2188*s44 + b22*(831 - 4884*s4 + 
              5114*s42)%p + b2*(389 - 3992*s4 + 9205*s42 - 5670*s43)%p)%p - 
          s3*s4*(51 + 180*b24 + b23*(605 - 1704*s4)%p - 884*s4 + 3535*s42 - 
            4862*s43 + 2144*s44 + b22*(688 - 4378*s4 + 4879*s42)%p + 
            b2*(318 - 3511*s4 + 8506*s42 - 5497*s43)%p)%p + 
          s42*(4 + 4*b24 + b23*(22 - 58*s4)%p - 63*s4 + 207*s42 - 
            233*s43 + 85*s44 + 2*b22*(17 - 100*s4 + 93*s42)%p + 
            b2*(20 - 203*s4 + 408*s42 - 217*s43)%p)%p)%p - 
        s24*(1 + b2 - s4)%p*s42*(-((3 + b2)%p*(1 + b2 - s4)%p*s44)%p + 
          s32*(-185 + 30*b24 + 1080*s4 - 1046*s42 - 848*s43 + 1007*s44 - 
            6*b23*(-4 + 77*s4)%p + b22*(-357 - 370*s4 + 1709*s42)%p + 
            b2*(-530 + 1352*s4 + 1113*s42 - 2281*s43)%p)%p + 
          s3*s4*(41 - 214*s4 + 39*b23*s4 + 154*s42 + 153*s43 - 142*s44 + 
            b22*(60 + 51*s4 - 197*s42)%p + b2*(105 - 217*s4 - 185*s42 + 
              300*s43)%p)%p)%p + s25*(1 + b2 - s4)%p*s43*
         (2*s4*(-2 - 4*s4 + 18*s42 - 19*s43 + 7*s44 + 
            b22*s4*(-7 + 6*s4)%p - b2*(2 + 13*s4 - 25*s42 + 13*s43)%p)%p + 
          s3*(62 - 138*s4 - 133*s42 + 425*s43 - 220*s44 + 
            b23*(-17 + 67*s4)%p + b22*(29 + 234*s4 - 330*s42)%p + 
            b2*(112 + 32*s4 - 620*s42 + 483*s43)%p)%p)%p + 
        s23*s3*s4*(-(s43*(4 + b23*(2 - 9*s4)%p - 22*s4 + 52*s42 - 50*s43 + 
             16*s44 + b22*(8 - 38*s4 + 34*s42)%p + b2*(10 - 51*s4 + 86*
                s42 - 41*s43)%p)%p)%p + s32*(140 - 25*b25 - 1986*s4 + 
            6837*s42 - 8125*s43 + 2743*s44 + 391*s45 + 
            b24*(193 + 278*s4)%p + b23*(974 - 2077*s4 - 1017*s42)%p + 
            b22*(1359 - 7324*s4 + 6216*s42 + 1683*s43)%p + 
            b2*(745 - 6899*s4 + 14321*s42 - 7081*s43 - 1310*s44)%p)%p + 
          s3*s4*(b24*(-90 + 66*s4)%p + b23*(-371 + 1215*s4 - 487*s42)%p + 
            (-1 + s4)%p*(-1 + s4)%p*(-52 + 724*s4 - 1580*s42 + 381*s43)%p + 
            b22*(-508 + 3226*s4 - 4266*s42 + 1157*s43)%p + 
            b2*(-279 + 2889*s4 - 6976*s42 + 5483*s43 - 1117*s44)%p)%p)%p + 
        s22*s32*(-(s43*(12 + 2*b24 - 81*s4 + 170*s42 - 153*s43 + 
             52*s44 - 4*b23*(-5 + 8*s4)%p + b22*(48 - 146*s4 + 107*s42)%p + 
             b2*(42 - 197*s4 + 276*s42 - 129*s43)%p)%p)%p + 
          s3*s4*(-10 - 14*b25 + 481*s4 - 3480*s42 + 8185*s43 - 7560*s44 + 
            2384*s45 + b24*(-112 + 463*s4)%p + b23*(-243 + 2361*s4 - 
              2939*s42)%p + b22*(-211 + 3732*s4 - 10432*s42 + 6870*s43)%p - 
            2*b2*(39 - 1152*s4 + 5458*s42 - 7841*s43 + 3382*s44)%p)%p + 
          s32*(21 + 18*b25 + b24*(190 - 551*s4)%p - 800*s4 + 5276*s42 - 
            11403*s43 + 9401*s44 - 2479*s45 + b23*(441 - 3476*s4 + 
              3308*s42)%p + b22*(397 - 5905*s4 + 14167*s42 - 7460*s43)%p + 
            b2*(153 - 3762*s4 + 15987*s42 - 20222*s43 + 7164*s44)%p)%p)%p)%p - 
      s16*s32*(s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(1 + 4*s4 - 4*s42 + 2*s43)%p - 
        s35*(s3 - s4)%p*(-(s4*(13 + 24*b22 + b2*(36 - 64*s4)%p - 50*s4 + 
             41*s42)%p)%p + s3*(51 + 120*b22 - 238*s4 + 231*s42 - 
            20*b2*(-8 + 17*s4)%p)%p)%p + s2*s34*
         (s3*s4*(-191 - 468*b23 + 1685*s4 - 3669*s42 + 2231*s43 + 
            13*b22*(-87 + 202*s4)%p + b2*(-837 + 4335*s4 - 4358*s42)%p)%p + 
          s42*(24 + 28*b23 + b22*(92 - 174*s4)%p - 171*s4 + 302*s42 - 
            151*s43 + b2*(86 - 362*s4 + 296*s42)%p)%p + 
          s32*(217 + 516*b23 - 1838*s4 + 3873*s42 - 2272*s43 - 
            5*b22*(-255 + 556*s4)%p + b2*(951 - 4689*s4 + 4506*s42)%p)%p)%p - 
        s22*s33*(s32*(189 + 216*b24 + b23*(1227 - 2569*s4)%p - 2964*s4 + 
            10724*s42 - 12780*s43 + 4543*s44 + b22*(1852 - 9886*s4 + 
              8511*s42)%p + b2*(1030 - 10050*s4 + 20877*s42 - 10685*s43)%p)%p - 
          s3*s4*(105 + 153*b24 + b23*(751 - 1993*s4)%p - 1888*s4 + 
            7435*s42 - 9766*s43 + 4010*s44 + b22*(1085 - 6737*s4 + 
              7005*s42)%p + b2*(589 - 6532*s4 + 15225*s42 - 9158*s43)%p)%p + 
          s42*(6 + b24 + b23*(12 - 36*s4)%p - 94*s4 + 306*s42 - 350*s43 + 
            136*s44 + b22*(30 - 182*s4 + 179*s42)%p + 
            b2*(24 - 245*s4 + 496*s42 - 279*s43)%p)%p)%p - 
        s26*(1 + b2 - s4)%p*s43*(2*(1 + b2 - s4)%p*s42*(3 - 2*s4 + 2*s42)%p + 
          s3*(-24 + 27*s4 + 155*s42 - 279*s43 + 133*s44 + 
            b22*(-6 - 57*s4 + 77*s42)%p - b2*(36 + 63*s4 - 286*s42 + 
              208*s43)%p)%p)%p + s24*s3*s4*(s43*(-1 + 12*s4 + 3*b23*s4 - 
            30*s42 + 16*s43 + 3*s44 + b22*(-1 + 18*s4 - 5*s42)%p - 
            b2*(2 - 27*s4 + 36*s42 + s43)%p)%p + s32*(140 - 22*b25 - 
            1925*s4 + 5770*s42 - 3893*s43 - 3116*s44 + 3036*s45 + 
            b24*(-4 + 608*s4)%p + b23*(472 + 344*s4 - 3686*s42)%p + 
            b22*(966 - 3869*s4 - 2604*s42 + 8557*s43)%p + 
            b2*(650 - 5476*s4 + 7476*s42 + 5286*s43 - 8492*s44)%p)%p - 
          s3*s4*(28 - 414*s4 + 69*b24*s4 + 1162*s42 - 611*s43 - 776*s44 + 
            619*s45 + b23*(72 + 95*s4 - 579*s42)%p + 
            b22*(173 - 608*s4 - 664*s42 + 1542*s43)%p + 
            b2*(127 - 1053*s4 + 1206*s42 + 1319*s43 - 1651*s44)%p)%p)%p + 
        s25*s42*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(1 + 2*s4)%p + 
          s32*(115 - 716*s4 + 654*s42 + 1657*s43 - 3019*s44 + 1313*s45 + 
            3*b24*(-9 + 59*s4)%p + b23*(81 + 733*s4 - 1406*s42)%p + 
            b22*(381 + 93*s4 - 3681*s42 + 3564*s43)%p + 
            b2*(386 - 1206*s4 - 1545*s42 + 5965*s43 - 3648*s44)%p)%p - 
          s3*s4*(9 - 17*s4 + b23*(67 - 87*s4)%p*s4 - 162*s42 + 482*s43 - 
            479*s44 + 167*s45 + b22*(15 + 150*s4 - 469*s42 + 337*s43)%p + 
            b2*(24 + 60*s4 - 568*s42 + 877*s43 - 417*s44)%p)%p)%p + 
        s23*s32*(-(s43*(8 + b23*(4 - 14*s4)%p - 59*s4 + 146*s42 - 
             151*s43 + 52*s44 + 6*b22*(3 - 13*s4 + 12*s42)%p - 
             2*b2*(-11 + 62*s4 - 108*s42 + 55*s43)%p)%p)%p + 
          s32*(35 - 6*b25 - 1314*s4 + 8204*s42 - 15449*s43 + 9031*s44 - 
            395*s45 + b24*(100 + 59*s4)%p + b23*(414 - 2458*s4 + 22*s42)%p + 
            b22*(490 - 6625*s4 + 11624*s42 - 578*s43)%p + 
            b2*(225 - 5315*s4 + 20047*s42 - 18209*s43 + 900*s44)%p)%p + 
          s3*s4*(b24*(-35 + 64*s4)%p + b23*(-138 + 1077*s4 - 751*s42)%p + 
            b22*(-163 + 2625*s4 - 5973*s42 + 2429*s43)%p + 
            b2*(-72 + 2085*s4 - 8954*s42 + 10485*s43 - 2956*s44)%p + 
            2*(-5 + 257*s4 - 1784*s42 + 3756*s43 - 2835*s44 + 
              607*s45)%p)%p)%p)%p)%p)%p; 

  v5pt4= s4*(s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p - 
     s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + s22*s4)%p + 
     s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
     s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(2*s15*s22 - 
     s32*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 + s14*s2*(s2 - 4*s3 - 3*s2*s4)%p + 
     s1*s3*(1 + b2 - s4)%p*(s3*(1 + 2*b2 - 4*s4)%p - s2*(-1 + s4)%p*s4)%p + 
     s13*(2*s32 - 4*s2*s3*(1 + b2 - 2*s4)%p + s22*(-1 + s4)%p*s4)%p + 
     s12*s3*(s3*(3 + 4*b2 - 5*s4)%p + s2*(-1 + 6*s4 - 5*s42 + 
         b2*(-2 + 4*s4)%p)%p)%p)%p*(12*s122*s212 + 2*s311*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
      (s3 - s4)%p*s44 - 4*s121*s211*(2*(6*s3 + s4)%p + s2*(-7 + 22*s4)%p)%p + 
     s120*s210*(-2*s2*(s3*(80 + 15*b2 - 178*s4)%p + (-5 + 5*b2 - 31*s4)%p*s4)%p - 
       4*(39*s32 - 27*s3*s4 + 4*s42)%p + s22*(17 + 10*b2 - 200*s4 + 
         283*s42)%p)%p + s1*s310*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*
      (s32*(-7 - 15*b2 + 27*s4)%p + 2*s2*s42*(8 + b2*(6 + s2)%p - 
         (7 + s2)%p*s4)%p + s3*s4*(7 - 3*b2*(-5 + 4*s2)%p - 27*s4 + 
         2*s2*(-9 + 7*s4)%p)%p)%p + s119*s29*(1560*s33 - 580*s32*s4 + 
       96*s3*s42 - 4*s43 + s23*(3 + b2*(3 - 67*s4)%p - 115*s4 + 623*s42 - 
         523*s43)%p - 2*s2*(s32*(-22 + 57*b2 - 578*s4)%p + 
         (4 + 5*b2 - 56*s4)%p*s42 + s3*s4*(3 - 55*b2 + 407*s4)%p)%p + 
       s22*(s3*(-96 - 159*b2 + 1198*s4 + 203*b2*s4 - 1170*s42)%p + 
         s4*(11 + 7*b2 - 68*s4 + 67*b2*s4 - 211*s42)%p)%p)%p - 
     s12*s39*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*
      (-(s33*(9 + 42*b22 + b2*(39 - 174*s4)%p - 89*s4 + 162*s42)%p)%p + 
       2*s22*s43*(b22*(13 + 6*s2)%p + b2*(40 + s2*(7 - 14*s4)%p - 32*s4)%p + 
         (-1 + s4)%p*(-28 + (19 + 8*s2)%p*s4)%p)%p + s32*s4*(9 + b22*(42 - 78*s2)%p - 
         90*s4 + 163*s42 + s2*(-63 + 287*s4 - 188*s42)%p + 
         b2*(39 - 175*s4 + s2*(-165 + 256*s4)%p)%p)%p + 
       s3*s42*((1 + b2 - s4)%p*s4 + 2*s2*(28 + 40*b22 + b2*(76 - 130*s4)%p - 
           132*s4 + 95*s42)%p - 2*s22*(4*b22 - 7*b2*(-6 + s4)%p + 
           3*(12 - 16*s4 + s42)%p)%p)%p)%p + s118*s28*
      (-8*s3*(630*s33 - 210*s32*s4 + 29*s3*s42 - 2*s43)%p + 
       s24*s4*(-19 + 335*s4 - 1107*s42 + 611*s43 + b2*(-19 + 193*s4)%p)%p + 
       2*s2*(2*s33*(523 + 558*b2 - 2927*s4)%p + s3*(16 + 47*b2 - 338*s4)%p*
          s42 + s43*(-1 - b2 + 13*s4)%p + 2*s32*s4*(-81 - 177*b2 + 
           1070*s4)%p)%p + s22*(4*(13 + 16*b2 - 85*s4)%p*s43 + 
         s3*s4*(-30 - 61*b2 + 27*b22 + 22*s4 - 767*b2*s4 + 2704*s42)%p - 
         s32*(49 - 389*b2 + 12*b22 + 614*s4 - 803*b2*s4 + 3769*s42)%p)%p + 
       s23*(s4*(2 - 71*s4 + 200*s42 + 413*s43 + 
           b2*(2 - 45*s4 - 193*s42)%p)%p - s3*(10 + 27*b22 - 728*s4 + 
           3948*s42 - 2242*s43 + 2*b2*(31 - 536*s4 + 301*s42)%p)%p)%p)%p + 
     s13*s38*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
      (-(s34*(5 + 52*b23 + b22*(72 - 408*s4)%p - 108*s4 + 496*s42 - 
          569*s43 + b2*(33 - 423*s4 + 885*s42)%p)%p)%p + 2*s22*(1 + b2 - s4)%p*
        s44*(-s42 + s2*(56 + 12*b22 + b2*(58 - 35*s4)%p - 77*s4 + 23*s42)%p + 
         s22*(13*b22 + b2*(21 - 39*s4)%p + s4*(-28 + 27*s4)%p)%p)%p + 
       s33*s4*(5 + b23*(52 - 186*s2)%p - 111*s4 + 510*s42 - 580*s43 + 
         s2*(-81 + 847*s4 - 2017*s42 + 1123*s43)%p + 
         3*b22*(24 - 138*s4 + s2*(-172 + 385*s4)%p)%p + 
         b2*(33 - 432*s4 + 902*s42 + s2*(-375 + 2185*s4 - 2072*s42)%p)%p)%p + 
       s2*s3*s43*(s4*(6 + 4*b22 + b2*(10 - 9*s4)%p - 11*s4 + 5*s42)%p + 
         2*s22*(-84 + 37*b23 + 132*s4 + 58*s42 - 106*s43 - 
           b22*(1 + 169*s4)%p + 2*b2*(-63 - 25*s4 + 119*s42)%p)%p + 
         s2*(196 + 153*b23 + b22*(583 - 760*s4)%p - 1076*s4 + 1407*s42 - 
           527*s43 + b2*(634 - 1909*s4 + 1134*s42)%p)%p)%p + 
       s32*s42*(s4*(3 + 6*b22 + b2*(9 - 17*s4)%p - 14*s4 + 11*s42)%p - 
         s22*(252 + 77*b23 + b22*(580 - 402*s4)%p - 1278*s4 + 1369*s42 - 
           279*s43 + b2*(759 - 1882*s4 + 604*s42)%p)%p + 
         s2*(72 + 198*b23 + b22*(492 - 1209*s4)%p - 780*s4 + 1926*s42 - 
           1154*s43 + b2*(342 - 2089*s4 + 2145*s42)%p)%p)%p)%p + 
     s117*s27*(s25*s42*(51 + b2*(51 - 311*s4)%p - 547*s4 + 1231*s42 - 
         467*s43)%p + 16*s32*(576*s33 - 180*s32*s4 + 17*s3*s42 - s43)%p - 
       2*s2*s3*(6*s33*(689 + 834*b2 - 3181*s4)%p + s3*(4 + 151*b2 - 814*s4)%p*
          s42 + s43*(-1 - 8*b2 + 53*s4)%p + 2*s32*s4*(-372 - 671*b2 + 
           3050*s4)%p)%p + s22*(12*(1 + b2 - 6*s4)%p*s44 + 
         4*s3*s42*(-2 + b2 + 5*b22 - 60*s4 - 152*b2*s4 + 519*s42)%p - 
         s32*s4*(169 + 88*b2 + 243*b22 - 2342*s4 - 4854*b2*s4 + 
           13949*s42)%p + 2*s33*(907 + 970*b2 + 468*b22 - 7294*s4 - 
           7728*b2*s4 + 19539*s42)%p)%p + s23*(2*s44*(-72 - 87*b2 + 292*s4)%p + 
         s32*(-123 - 109*s4 + 3011*s42 + 7093*s43 + b22*(218 + 91*s4)%p + 
           b2*(75 - 2788*s4 - 2445*s42)%p)%p + s3*s4*(6 + 212*s4 - 2*s42 - 
           5200*s43 - b22*(13 + 174*s4)%p + b2*(-21 + 352*s4 + 2327*s42)%p)%p)%p + 
       s24*(s42*(-12 + 195*s4 - 332*s42 - 511*s43 + 
           b2*(-12 + 123*s4 + 311*s42)%p)%p + s3*(2 + 104*s4 - 2392*s42 + 
           7518*s43 - 2772*s44 + b22*(-7 + 174*s4)%p + 
           b2*(-5 + 423*s4 - 3144*s42 + 1026*s43)%p)%p)%p)%p + 
     s116*s26*(-8*s33*(1323*s33 - 357*s32*s4 + 14*s3*s42 + 2*s43)%p + 
       s26*s43*(-75 + 545*s4 - 883*s42 + 233*s43 + 5*b2*(-15 + 61*s4)%p)%p + 
       2*s2*s32*(6*s33*(1348 + 1941*b2 - 5866*s4)%p + 
         s3*(-86 + 211*b2 - 928*s4)%p*s42 + s43*(13 - 11*b2 + 53*s4)%p + 
         2*s32*s4*(-705 - 1480*b2 + 5167*s4)%p)%p + 
       s22*s3*(2*s3*s42*(27 + 20*b2 - 53*b22 + 102*s4 + 970*b2*s4 - 
           2503*s42)%p + s43*(-3 + 3*b22 - 20*s4 - 96*b2*s4 + 303*s42)%p - 
         12*s33*(558 + 1107*b2 + 558*b22 - 5030*s4 - 5779*b2*s4 + 
           10768*s42)%p + s32*s4*(932 + 1640*b2 + 1309*b22 - 10648*s4 - 
           17870*b2*s4 + 39216*s42)%p)%p + s23*(10*s45*(-3 - 3*b2 + 11*s4)%p + 
         s3*s43*(33 - 121*b22 + 766*s4 - 3639*s42 + 2*b2*(-24 + 845*s4)%p)%p + 
         s32*s4*(-126 - 23*b23 + 1007*s4 - 7374*s42 + 26393*s43 + 
           3*b22*(15 + 523*s4)%p + b2*(-113 + 734*s4 - 14519*s42)%p)%p + 
         s33*(949 + 108*b23 + b22*(327 - 6045*s4)%p - 11651*s4 + 
           44587*s42 - 76389*s43 + 2*b2*(838 - 6099*s4 + 23527*s42)%p)%p)%p + 
       s25*(s43*(30 - 295*s4 + 340*s42 + 413*s43 - 
           5*b2*(-6 + 37*s4 + 61*s42)%p)%p + s3*s4*(-5 + b22*(43 - 481*s4)%p - 
           406*s4 + 4458*s42 - 9128*s43 + 2309*s44 - 
           2*b2*(-19 + 620*s4 - 2624*s42 + 553*s43)%p)%p)%p + 
       s24*(20*(11 + 13*b2 - 31*s4)%p*s45 + s3*s4*(3 - 16*s4 - 640*s42 - 
           120*s43 + 6393*s44 + b2*s4*(138 - 855*s4 - 4019*s42)%p + 
           b22*(-3 + 78*s4 + 481*s42)%p)%p + s32*(-38 + 23*b23 + 575*s4 + 
           1773*s42 - 7763*s43 - 8491*s44 + b22*(45 - 1393*s4 - 
             284*s42)%p + b2*(-49 - 831*s4 + 8768*s42 + 4204*s43)%p)%p)%p)%p - 
     s14*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(-(s35*(1 + 24*b24 + b23*(44 - 408*s4)%p - 
          57*s4 + 558*s42 - 1590*s43 + 1296*s44 + 
          6*b22*(5 - 108*s4 + 285*s42)%p - 3*b2*(-3 + 112*s4 - 658*s42 + 
            864*s43)%p)%p)%p + 2*s22*(1 + b2 - s4)%p*s45*(s42*(-1 - b2 + s4)%p + 
         s2*s42*(-5 - 4*b2 + 4*s4)%p + s22*(70 + 4*b23 + b22*(46 - 16*s4)%p - 
           133*s4 + 69*s42 - 4*s43 + b2*(110 - 117*s4 + 16*s42)%p)%p + 
         s23*(12*b23 + b22*(45 - 66*s4)%p + s4*(-56 + 105*s4 - 50*s42)%p + 
           b2*(35 - 143*s4 + 104*s42)%p)%p)%p + s2*s3*(1 + b2 - s4)%p*s44*
        (s42*(-1 - b2 + s4)%p + s2*s4*(15 + 7*b22 - 29*s4 + 28*s42 - 
           3*b2*(-7 + 9*s4)%p)%p + s22*(392 + 124*b23 + b22*(730 - 755*s4)%p - 
           2016*s4 + 2275*s42 - 671*s43 + 2*b2*(530 - 1379*s4 + 
             651*s42)%p)%p + s23*(-252 + 183*b23 + b22*(309 - 1035*s4)%p + 
           84*s4 + 1049*s42 - 875*s43 + b2*(-168 - 1232*s4 + 1719*s42)%p)%p)%p + 
       s33*s42*(s4*(3 + 12*b23 + b22*(24 - 66*s4)%p - 33*s4 + 82*s42 - 
           52*s43 + b2*(15 - 96*s4 + 106*s42)%p)%p + 
         s2*(40 + 216*b24 + b23*(668 - 2354*s4)%p - 920*s4 + 4829*s42 - 
           8196*s43 + 4135*s44 + b22*(672 - 5669*s4 + 7651*s42)%p + 
           b2*(276 - 4099*s4 + 12681*s42 - 9628*s43)%p)%p - 
         s22*(324 + 163*b24 + b23*(1414 - 1599*s4)%p - 3508*s4 + 9742*s42 - 
           8721*s43 + 2051*s44 + b22*(2525 - 8918*s4 + 4656*s42)%p + 
           b2*(1582 - 10693*s4 + 16077*s42 - 5271*s43)%p)%p)%p + 
       s2*s32*s43*(s4*(18 + 22*b23 + b22*(68 - 95*s4)%p - 98*s4 + 
           135*s42 - 55*s43 + b2*(64 - 199*s4 + 128*s42)%p)%p + 
         s2*(252 + 335*b24 + b23*(1534 - 2864*s4)%p - 2916*s4 + 8885*s42 - 
           9486*s43 + 3265*s44 + b22*(2252 - 9654*s4 + 7816*s42)%p + 
           b2*(1293 - 9667*s4 + 17422*s42 - 8552*s43)%p)%p + 
         s22*(-588 + 214*b24 + 3132*s4 - 3735*s42 - 69*s43 + 1260*s44 - 
           b23*(227 + 1466*s4)%p + 2*b22*(-909 + 375*s4 + 1751*s42)%p - 
           b2*(1953 - 5506*s4 + 490*s42 + 3510*s43)%p)%p)%p + 
       s34*s4*(1 - 24*b24*(-1 + 8*s2)%p - 60*s4 + 591*s42 - 1672*s43 + 
         1348*s44 + s2*(-45 + 986*s4 - 5023*s42 + 8237*s43 - 3931*s44)%p + 
         4*b23*(11 - 105*s4 + 2*s2*(-84 + 269*s4)%p)%p + 
         b22*(s2*(-714 + 5673*s4 - 7119*s42)%p + 6*(5 - 112*s4 + 296*s42)%p)%p + 
         b2*(9 - 351*s4 + 2070*s42 - 2698*s43 + 
           s2*(-303 + 4284*s4 - 12706*s42 + 9070*s43)%p)%p)%p)%p - 
     s115*s25*(-8*s34*(954*s33 - 147*s32*s4 - 14*s3*s42 + 5*s43)%p + 
       s27*s44*(-65 + 337*s4 - 405*s42 + 73*s43 + 5*b2*(-13 + 37*s4)%p)%p + 
       2*s2*s33*(42*s33*(222 + 387*b2 - 970*s4)%p + 
         s3*(-222 + 77*b2 - 320*s4)%p*s42 + (39 + 18*b2 - 55*s4)%p*s43 + 
         14*s32*s4*(-69 - 260*b2 + 725*s4)%p)%p + 
       s22*s32*(-6*s33*(2060 + 3552*b22 + b2*(5717 - 26953*s4)%p - 
           20162*s4 + 40194*s42)%p + s32*s4*(1402 + 4055*b22 + 
           b2*(4754 - 38488*s4)%p - 20544*s4 + 65858*s42)%p + 
         s43*(-17 + 7*b22 + 134*s4 + 307*s42 - 2*b2*(14 + 65*s4)%p)%p - 
         4*s3*s42*(-37 + 45*b22 + 212*s4 + 1394*s42 - b2*(72 + 653*s4)%p)%p)%p + 
       s23*s3*(s44*(-13 + 17*b22 + b2*(4 - 244*s4)%p - 74*s4 + 487*s42)%p + 
         s32*s4*(-414 - 201*b23 + 6064*s4 - 33248*s42 + 73378*s43 + 
           b22*(-489 + 8075*s4)%p + b2*(-1073 + 10726*s4 - 52005*s42)%p)%p + 
         s3*s42*(9*b23 - 3*b22*(6 + 211*s4)%p + s4*(273 + 1026*s4 - 
             8843*s42)%p + b2*(-15 + 86*s4 + 5383*s42)%p)%p + 
         s33*(2841 + 1716*b23 + b22*(6877 - 42627*s4)%p - 46749*s4 + 
           194691*s42 - 257767*s43 + b2*(9090 - 87980*s4 + 212498*s42)%p)%p)%p + 
       s26*(s44*(40 - 265*s4 + 220*s42 + 217*s43 - 
           5*b2*(-8 + 33*s4 + 37*s42)%p)%p + s3*s42*(7 - 826*s4 + 5176*s42 - 
           7352*s43 + 1311*s44 - 14*b22*(-8 + 53*s4)%p + 
           b2*(119 - 2033*s4 + 5474*s42 - 780*s43)%p)%p)%p + 
       s24*(-20*(2 + 2*b2 - 5*s4)%p*s46 + s3*s44*(41 - 309*b22 + 1358*s4 - 
           3999*s42 + 4*b2*(-47 + 657*s4)%p)%p + s32*s4*(25 - 670*s4 + 
           2541*s42 - 13228*s43 + 32048*s44 - 2*b23*(3 + 70*s4)%p + 
           2*b22*(5 + 110*s4 + 2178*s42)%p + b2*(59 - 518*s4 + 2479*s42 - 
             24816*s43)%p)%p + s33*(-203 + 5898*s4 - 32204*s42 + 78282*s43 - 
           96909*s44 + b23*(47 + 667*s4)%p + b22*(-397 + 1744*s4 - 
             16923*s42)%p + b2*(-692 + 9388*s4 - 33010*s42 + 82690*s43)%p)%p)%p + 
       s25*(2*(100 + 115*b2 - 208*s4)%p*s46 + s3*s42*(13 + 16*s4 - 
           1074*s42 - 282*s43 + 5235*s44 + b22*(-17 + 197*s4 + 
             742*s42)%p - b2*(4 - 383*s4 + 1130*s42 + 4339*s43)%p)%p + 
         s32*(2 - 209*s4 + 919*s42 + 5729*s43 - 12161*s44 - 6712*s45 + 
           b23*(-3 + 140*s4)%p + b22*(5 + 312*s4 - 3847*s42 - 478*s43)%p + 
           b2*(10 - 193*s4 - 3292*s42 + 15863*s43 + 4470*s44)%p)%p)%p)%p + 
     s114*s24*(-4*s35*(765*s33 + 180*s32*s4 - 56*s3*s42 + 4*s43)%p + 
       s28*s45*(-33 + 125*s4 - 113*s42 + 13*s43 + b2*(-33 + 67*s4)%p)%p + 
       2*s2*s34*(12*s33*(511 + 1155*b2 - 2465*s4)%p + 7*(5 + 7*b2 - 19*s4)%p*
          s43 + 5*s3*s42*(-62 - 35*b2 + 92*s4)%p + 14*s32*s4*
          (72 - 127*b2 + 292*s4)%p)%p - s22*s33*
        (s32*s4*(868 - 4362*b2 - 6607*b22 + 15596*s4 + 46472*b2*s4 - 
           64364*s42)%p + s43*(27 + 104*b2 + 26*b22 - 448*s4 - 218*b2*s4 + 
           325*s42)%p + 2*s3*s42*(-120 - 368*b2 + 7*b22 + 1326*s4 - 
           346*b2*s4 + 784*s42)%p + 42*s33*(297 + 1157*b2 + 900*b22 - 
           3390*s4 - 5385*b2*s4 + 6717*s42)%p)%p - 
       s24*s3*(-20*s45*(-1 + b2 + 2*b22 - 7*s4 - 17*b2*s4 + 24*s42)%p + 
         s3*s43*(12 - 51*b23 - 537*s4 - 2378*s42 + 9879*s43 + 
           3*b22*(24 + 535*s4)%p + b2*(87 + 186*s4 - 8417*s42)%p)%p + 
         s33*(447 + 132*b24 - 19563*s4 + 142129*s42 - 364717*s43 + 
           336284*s44 - 2*b23*(-637 + 5078*s4)%p + 
           b22*(3775 - 41320*s4 + 118431*s42)%p + b2*(2833 - 56593*s4 + 
             254285*s42 - 378657*s43)%p)%p - s32*s4*(35 + 6*b24 + 
           b23*(36 - 1178*s4)%p - 2516*s4 + 17004*s42 - 59278*s43 + 
           88375*s44 + b22*(323 - 2908*s4 + 21438*s42)%p + 
           b2*(314 - 5922*s4 + 30126*s42 - 86682*s43)%p)%p)%p + 
       s27*(s45*(30 - 141*s4 + 88*s42 + 71*s43 + 
           b2*(30 - 87*s4 - 67*s42)%p)%p + s3*s43*(40 + b22*(160 - 695*s4)%p - 
           980*s4 + 3866*s42 - 3958*s43 + 500*s44 + 
           b2*(200 - 2030*s4 + 3684*s42 - 358*s43)%p)%p)%p + 
       s23*s32*(s43*(b22*(6 + 37*s4)%p - 6*b2*(-1 + 22*s4 + 55*s42)%p + 
           s4*(-91 + 278*s4 + 509*s42)%p)%p + s3*s42*(5 + 16*b23 + 876*s4 - 
           1591*s42 - 9686*s43 - b22*(121 + 1027*s4)%p + 
           2*b2*(-34 + 680*s4 + 3509*s42)%p)%p + s33*(4248 + 8508*b23 + 
           b22*(25421 - 134553*s4)%p - 90636*s4 + 400464*s42 - 488956*s43 + 
           b2*(21468 - 231310*s4 + 498522*s42)%p)%p + 
         s32*s4*(-1034*b23 + b22*(-2627 + 23961*s4)%p + 
           b2*(-2261 + 30906*s4 - 109715*s42)%p + 2*(-78 + 5096*s4 - 
             32673*s42 + 61315*s43)%p)%p)%p + s26*(4*(27 + 30*b2 - 43*s4)%p*s47 + 
         s3*s43*(5*b22*(-8 + 54*s4 + 139*s42)%p - 
           5*b2*(4 - 116*s4 + 175*s42 + 605*s43)%p + 
           2*(10 + 55*s4 - 545*s42 - 162*s43 + 1442*s44)%p)%p + 
         s32*s4*(16 - 461*s4 + 257*s42 + 9321*s43 - 12321*s44 - 
           3516*s45 + b23*(-17 + 361*s4)%p + b22*(21 + 907*s4 - 5986*s42 - 
             473*s43)%p + b2*(54 - 212*s4 - 6694*s42 + 18167*s43 + 
             3021*s44)%p)%p)%p + s25*(-6*(5 + 5*b2 - 9*s4)%p*s47 - 
         2*s3*s45*(5 + 215*b22 - 730*s4 + 1423*s42 - 
           15*b2*(-12 + 83*s4)%p)%p + s32*s4*(-(b23*s4*(34 + 361*s4)%p)%p + 
           b22*(-6 + 36*s4 + 439*s42 + 6772*s43)%p + 
           b2*(-6 + 287*s4 - 909*s42 + 4489*s43 - 26649*s44)%p + 
           s4*(139 - 1450*s4 + 3501*s42 - 14836*s43 + 26050*s44)%p)%p + 
         s33*(7 - 6*b24 - 1342*s4 + 15505*s42 - 49909*s43 + 86868*s44 - 
           83513*s45 + 2*b23*(11 + 150*s4 + 877*s42)%p - 
           2*b22*(-63 + 978*s4 - 1887*s42 + 13423*s43)%p + 
           b2*(86 - 3888*s4 + 22122*s42 - 50024*s43 + 92564*s44)%p)%p)%p)%p + 
     s15*s36*(1 + b2 - s4)%p*(2*s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*
        (4*b23 + b22*(30 - 41*s4)%p + s4*(-70 + 119*s4 - 55*s42)%p + 
         b2*(35 - 130*s4 + 91*s42)%p)%p + s24*(1 + b2 - s4)%p*s43*
        (-2*s44*(10 + 8*b22 - 17*s4 + 7*s42 - 3*b2*(-6 + 5*s4)%p)%p + 
         s32*(-882 + 528*b24 + b23*(1059 - 4804*s4)%p + 3696*s4 + 48*s42 - 
           9262*s43 + 6412*s44 + b22*(-864 - 7585*s4 + 13873*s42)%p + 
           b2*(-2247 + 1599*s4 + 15381*s42 - 15997*s43)%p)%p + 
         s3*s4*(490 + 36*b24 - 2744*s4 + 4102*s42 - 2052*s43 + 180*s44 - 
           6*b23*(-81 + 49*s4)%p + b22*(1478 - 2697*s4 + 703*s42)%p + 
           b2*(1530 - 5259*s4 + 4294*s42 - 625*s43)%p)%p)%p + 
       s34*(-(s3*s4*(12 + 152*b24 - 301*s4 + 1773*s42 - 3495*s43 + 
            2139*s44 - 8*b23*(-42 + 181*s4)%p + 6*b22*(45 - 440*s4 + 
              722*s42)%p + b2*(94 - 1563*s4 + 5604*s42 - 5163*s43)%p)%p)%p + 
         s32*(11 + 144*b24 - 273*s4 + 1620*s42 - 3231*s43 + 2001*s44 - 
           4*b23*(-79 + 339*s4)%p + 12*b22*(21 - 204*s4 + 337*s42)%p + 
           b2*(87 - 1434*s4 + 5178*s42 - 4821*s43)%p)%p + 
         s42*(1 + 8*b24 + b23*(20 - 92*s4)%p - 28*s4 + 153*s42 - 264*s43 + 
           138*s44 + 6*b22*(3 - 32*s4 + 48*s42)%p + 
           b2*(7 - 129*s4 + 426*s42 - 342*s43)%p)%p)%p + s25*(1 + b2 - s4)%p*s44*
        (2*s4*(56 - 119*s4 + 57*s42 + 30*s43 - 24*s44 + 6*b23*(2 + s4)%p + 
           b22*(70 - 22*s4 - 34*s42)%p + b2*(114 - 137*s4 - 18*s42 + 
             52*s43)%p)%p + s3*(156*b24 + b23*(683 - 1443*s4)%p + 
           b22*(623 - 4282*s4 + 4057*s42)%p - b2*(168 + 2996*s4 - 7647*s42 + 
             4489*s43)%p + 3*(-84 - 56*s4 + 945*s42 - 1374*s43 + 
             573*s44)%p)%p)%p + s2*s32*(-((3 + 5*b2 - 9*s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
           s45)%p + s3*s43*(18 + 40*b24 - 210*s4 + 646*s42 - 716*s43 + 
           262*s44 - 4*b23*(-37 + 75*s4)%p + b22*(188 - 851*s4 + 736*s42)%p + 
           b2*(98 - 755*s4 + 1413*s42 - 738*s43)%p)%p - 
         s33*(9 + 72*b25 - 509*s4 + 5195*s42 - 17235*s43 + 21666*s44 - 
           8934*s45 - 4*b24*(-78 + 443*s4)%p + 2*b23*(219 - 3020*s4 + 
             5249*s42)%p - 3*b22*(-92 + 2267*s4 - 9026*s42 + 8144*s43)%p + 
           b2*(81 - 3133*s4 + 21234*s42 - 42558*s43 + 24558*s44)%p)%p + 
         s32*s4*(8 + 88*b25 - 486*s4 + 5119*s42 - 17417*s43 + 
           22561*s44 - 9689*s45 - 4*b24*(-82 + 515*s4)%p + 
           b23*(430 - 6388*s4 + 11875*s42)%p + b22*(260 - 6839*s4 + 
             28518*s42 - 27135*s43)%p + b2*(74 - 3055*s4 + 21463*s42 - 
             44565*s43 + 26911*s44)%p)%p)%p + s22*s3*s4*
        (-((11 + 13*b2 - 21*s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45)%p + 
         s3*s43*(34*b24 + b23*(162 - 221*s4)%p + 
           b22*(270 - 742*s4 + 514*s42)%p + b2*(187 - 803*s4 + 1093*s42 - 
             513*s43)%p + 3*(15 - 93*s4 + 191*s42 - 175*s43 + 62*s44)%p)%p - 
         s33*(180 + 132*b25 + b24*(1454 - 2481*s4)%p - 3954*s4 + 
           21490*s42 - 42463*s43 + 32666*s44 - 7823*s45 + 
           b23*(3361 - 17000*s4 + 12540*s42)%p + b22*(3078 - 29103*s4 + 
             57719*s42 - 25852*s43)%p + b2*(1233 - 18518*s4 + 65644*s42 - 
             74677*s43 + 23484*s44)%p)%p + s32*s4*(324*b25 + 
           b24*(1746 - 4805*s4)%p + b23*(3233 - 20138*s4 + 21746*s42)%p + 
           b22*(2667 - 28490*s4 + 67662*s42 - 42097*s43)%p + 
           2*b2*(502 - 8226*s4 + 32396*s42 - 43485*s43 + 18377*s44)%p + 
           2*(70 - 1658*s4 + 9669*s42 - 21073*s43 + 18953*s44 - 
             5961*s45)%p)%p)%p + s23*s42*(-4*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(2 + b2 - s4)%p*
          s45 + s3*s43*(20 + 6*b24 + b23*(36 - 77*s4)%p - 90*s4 + 
           228*s42 - 254*s43 + 96*s44 + b22*(74 - 246*s4 + 232*s42)%p + 
           b2*(64 - 259*s4 + 464*s42 - 257*s43)%p)%p + 
         s32*s4*(504 + 240*b25 + b24*(1918 - 2840*s4)%p - 6132*s4 + 
           21637*s42 - 31221*s43 + 19563*s44 - 4351*s45 + 
           b23*(4934 - 16708*s4 + 10971*s42)%p + b22*(5512 - 31491*s4 + 
             46152*s42 - 18733*s43)%p + b2*(2760 - 23689*s4 + 57165*s42 - 
             50925*s43 + 14713*s44)%p)%p + s33*(348*b25 - 
           b24*(455 + 3414*s4)%p + b23*(-4458 + 3601*s4 + 11945*s42)%p - 
           b22*(6741 - 26604*s4 + 8418*s42 + 19444*s43)%p + 
           b2*(-3850 + 27643*s4 - 45288*s42 + 7300*s43 + 15021*s44)%p - 
           2*(378 - 4126*s4 + 12121*s42 - 11593*s43 + 992*s44 + 
             2228*s45)%p)%p)%p)%p - s113*s23*
      (-8*s36*(30*s33 + 165*s32*s4 - 26*s3*s42 - 2*s43)%p + 
       s29*s46*(-9 + 25*s4 - 17*s42 + s43 + b2*(-9 + 13*s4)%p)%p + 
       2*s2*s35*(6*s33*(241 + 1086*b2 - 1984*s4)%p + 
         2*s32*(1434 + 673*b2 - 1360*s4)%p*s4 + (-11 + 20*b2 - 49*s4)%p*s43 + 
         s3*s42*(-334 - 343*b2 + 772*s4)%p)%p + 
       s22*s34*(s43*(15 - 100*b2 - 78*b22 + 410*s4 + 568*b2*s4 - 
           769*s42)%p + 4*s3*s42*(87 + 288*b2 + 97*b22 - 952*s4 - 
           628*b2*s4 + 804*s42)%p - 12*s33*(411 + 3183*b2 + 3276*b22 - 
           8024*s4 - 16093*b2*s4 + 17225*s42)%p + 
         s32*s4*(-6230 - 5048*b2 + 3977*b22 + 10780*s4 - 22030*b2*s4 + 
           25614*s42)%p)%p + s23*s33*(s32*s4*(2100 - 2528*b23 - 2142*s4 - 
           54010*s42 + 119976*s43 + b22*(-3439 + 37827*s4)%p + 
           b2*(1179 + 30822*s4 - 130785*s42)%p)%p + 
         s43*(-6 + 6*b23 + b22*(32 - 138*s4)%p - 167*s4 + 1094*s42 - 
           537*s43 + 2*b2*(5 - 263*s4 + 278*s42)%p)%p + 
         s3*s42*(5 - 40*b23 + 1572*s4 - 6831*s42 - 2166*s43 + 
           b22*(-337 + 73*s4)%p + b2*(-151 + 3974*s4 + 1219*s42)%p)%p + 
         7*s33*(318 + 2940*b23 + b22*(6595 - 33855*s4)%p - 13854*s4 + 
           68742*s42 - 82830*s43 + 34*b2*(111 - 1397*s4 + 2944*s42)%p)%p)%p + 
       s28*(s46*(12 - 41*s4 + 20*s42 + 13*s43 + 
           b2*(12 - 25*s4 - 13*s42)%p)%p + s3*s44*(b22*(135 - 402*s4)%p + 
           b2*(195 - 1257*s4 + 1592*s42 - 102*s43)%p + 
           2*(30 - 350*s4 + 924*s42 - 699*s43 + 61*s44)%p)%p)%p + 
       s27*(2*(16 + 17*b2 - 20*s4)%p*s48 + s3*s44*
          (b22*(-50 + 215*s4 + 402*s42)%p - b2*(40 - 515*s4 + 396*s42 + 
             1357*s43)%p + 2*(5 + 85*s4 - 340*s42 - 109*s43 + 527*s44)%p)%p + 
         s32*s42*(46 - 510*s4 - 991*s42 + 8923*s43 - 8247*s44 - 
           1189*s45 + 10*b23*(-4 + 51*s4)%p + b22*(32 + 1432*s4 - 
             5726*s42 - 279*s43)%p + b2*(118 + 124*s4 - 7901*s42 + 
             13628*s43 + 1281*s44)%p)%p)%p - s24*s32*
        (-2*s44*(2 - 99*s4 + 144*s42 + 265*s43 + b22*(14 + 41*s4)%p - 
           2*b2*(-8 + 62*s4 + 117*s42)%p)%p + s3*s42*(1 + 40*s4 - 2127*s42 + 
           1218*s43 + 10728*s44 - b23*(9 + 91*s4)%p + 
           b22*(3 + 556*s4 + 2499*s42)%p + b2*(5 + 449*s4 - 2539*s42 - 
             10699*s43)%p)%p + s32*s4*(-73*b24 + b23*(-536 + 5631*s4)%p + 
           b22*(-1041 + 15074*s4 - 61098*s42)%p + b2*(-120 + 13811*s4 - 
             86538*s42 + 179849*s43)%p + 2*(130 + 949*s4 - 15865*s42 + 
             59473*s43 - 73829*s44)%p)%p + s33*(1392*b24 + 
           b23*(7791 - 49129*s4)%p + b22*(12147 - 154132*s4 + 372417*s42)%p + 
           b2*(5282 - 140211*s4 + 682116*s42 - 897999*s43)%p + 
           8*(21 - 4056*s4 + 36115*s42 - 96507*s43 + 81440*s44)%p)%p)%p + 
       s25*s3*(2*s46*(-5 + 25*b22 - 75*s4 + 148*s42 - 
           20*b2*(-1 + 7*s4)%p)%p - 2*s3*s44*(25 - 60*b23 - 244*s4 - 
           1539*s42 + 3616*s43 + b22*(49 + 1118*s4)%p + 
           b2*(98 + 420*s4 - 4051*s42)%p)%p + s32*s4*(12 + 319*s4 + 
           34*b24*s4 - 6428*s42 + 26732*s43 - 66258*s44 + 71467*s45 + 
           b23*(-24 + 194*s4 - 2915*s42)%p + b22*(-55 + 1583*s4 - 
             7292*s42 + 31922*s43)%p + b2*(-9 + 1738*s4 - 13846*s42 + 
             47286*s43 - 91021*s44)%p)%p + s33*(-27 + b24*(63 - 745*s4)%p - 
           3528*s4 + 57194*s42 - 246454*s43 + 438557*s44 - 300858*s45 + 
           b23*(516 - 6986*s4 + 25796*s42)%p - 2*b22*(-374 + 10521*s4 - 
             53361*s42 + 94060*s43)%p + b2*(230 - 17517*s4 + 151369*s42 - 
             420045*s43 + 433847*s44)%p)%p)%p + s26*(-4*(3 + 3*b2 - 4*s4)%p*s48 - 
         2*s3*s46*(35 + 175*b22 + b2*(190 - 732*s4)%p - 486*s4 + 653*s42)%p + 
         s32*s42*(-4 + 310*s4 - 1610*s42 + 2813*s43 - 10732*s44 + 
           14335*s45 - 10*b23*s4*(8 + 51*s4)%p + b22*(-28 + 32*s4 + 
             458*s42 + 6425*s43)%p - 2*b2*(16 - 277*s4 + 347*s42 - 
             2391*s43 + 9300*s44)%p)%p + s33*(1 + 82*s4 - 34*b24*s4 - 
           3617*s42 + 22362*s43 - 47281*s44 + 63080*s45 - 49699*s46 + 
           b23*(-3 + 99*s4 + 819*s42 + 2551*s43)%p + 
           b22*(-2 + 642*s4 - 3906*s42 + 4098*s43 - 26462*s44)%p + 
           b2*(2 + 522*s4 - 9055*s42 + 28279*s43 - 46159*s44 + 
             68671*s45)%p)%p)%p)%p + s112*s22*(s210*(1 + b2 - s4)%p*(-1 + s4)%p*
        s47 + 4*s37*(93*s33 - 205*s32*s4 + 32*s3*s42 + 4*s43)%p + 
       2*s2*s36*(s33*(-1016 + 729*b2 - 886*s4)%p + 
         s32*(2901 + 2773*b2 - 4885*s4)%p*s4 + s43*(-41 - 29*b2 + 55*s4)%p + 
         s3*s42*(-306 - 359*b2 + 656*s4)%p)%p + 
       s22*s35*(s43*(95 + 80*b2 - 29*b22 - 132*s4 + 204*b2*s4 - 
           259*s42)%p + 2*s3*s42*(274 + 748*b2 + 381*b22 - 1950*s4 - 
           2088*b2*s4 + 2342*s42)%p - s32*s4*(10336 + 17492*b2 + 3977*b22 - 
           36888*s4 - 18106*b2*s4 + 18116*s42)%p - 
         3*s33*(-1187 + 3790*b2 + 7392*b22 - 8416*s4 - 30212*b2*s4 + 
           27911*s42)%p)%p + s23*s34*(s32*s4*(6132 - 1995*b23 - 34804*s4 + 
           23546*s42 + 47862*s43 + b22*(4671 + 21859*s4)%p + 
           b2*(13073 - 23860*s4 - 60955*s42)%p)%p + 
         s3*s42*(-75 - 176*b23 + 2154*s4 - 10243*s42 + 6316*s43 + 
           5*b22*(-126 + 481*s4)%p + b2*(-374 + 6328*s4 - 7568*s42)%p)%p + 
         s43*(-30 + 20*b23 + b22*(26 - 388*s4)%p + 39*s4 + 1034*s42 - 
           1263*s43 + 2*b2*(-23 - 253*s4 + 701*s42)%p)%p + 
         s33*(-3090 + 27300*b23 - 46218*s4 + 333942*s42 - 429746*s43 - 
           7*b22*(-6371 + 34953*s4)%p + 2*b2*(6456 - 133481*s4 + 
             300209*s42)%p)%p)%p + 
       s29*(-((1 + b2 - s4)%p*s47*(-2 + 3*s4 + s42)%p)%p + 
         s3*s45*(43 + b22*(67 - 139*s4)%p - 294*s4 + 542*s42 - 308*s43 + 
           17*s44 - 2*b2*(-55 + 234*s4 - 212*s42 + 8*s43)%p)%p)%p + 
       s28*(4*(1 + b2 - s4)%p*s49 + s3*s45*(-5 + 124*s4 - 252*s42 - 
           88*s43 + 245*s44 + b22*(-35 + 98*s4 + 139*s42)%p - 
           b2*(40 - 266*s4 + 97*s42 + 377*s43)%p)%p + 
         s32*s43*(64 - 280*s4 - 1391*s42 + 5227*s43 - 3613*s44 - 
           243*s45 + 25*b23*(-2 + 17*s4)%p + b22*(18 + 1323*s4 - 3437*s42 - 
             94*s43)%p + b2*(132 + 471*s4 - 5619*s42 + 6674*s43 + 
             322*s44)%p)%p)%p + s24*s33*(s43*(1 - 16*s4 + 28*b23*s4 - 
           421*s42 + 1472*s43 - 540*s44 + b22*(3 + 144*s4 - 301*s42)%p + 
           4*b2*(1 + 17*s4 - 276*s42 + 193*s43)%p)%p + 
         s3*s42*(2 + 9*b24 + b23*(32 - 222*s4)%p - 101*s4 + 4252*s42 - 
           9885*s43 - 1880*s44 + b22*(-5 - 1691*s4 + 492*s42)%p + 
           b2*(-6 - 1083*s4 + 9094*s42 + 1019*s43)%p)%p + 
         s33*(1344 - 5220*b24 + 23562*s4 - 324730*s42 + 947790*s43 - 
           785810*s44 + 6*b23*(-3223 + 19395*s4)%p + 
           b22*(-18893 + 281366*s4 - 653445*s42)%p + 
           b2*(-3178 + 182105*s4 - 994562*s42 + 1272671*s43)%p)%p + 
         s32*s4*(366*b24 + b23*(1091 - 13057*s4)%p + 
           b22*(-671 - 20912*s4 + 94042*s42)%p + b2*(-2959 + 1869*s4 + 
             92663*s42 - 213183*s43)%p + 2*(-665 + 4893*s4 + 1908*s42 - 
             53004*s43 + 72862*s44)%p)%p)%p - s27*(2*(1 + b2 - s4)%p*s49 + 
         s3*s47*(67 + 165*b22 + b2*(224 - 518*s4)%p - 390*s4 + 371*s42)%p + 
         s32*s43*(16 - 350*s4 + 930*s42 - 1281*s43 + 4974*s44 - 
           5269*s45 + 25*b23*s4*(4 + 17*s4)%p + b22*(52 + 32*s4 - 267*s42 - 
             3793*s43)%p + b2*(68 - 526*s4 + 91*s42 - 3056*s43 + 
             8417*s44)%p)%p + s33*s4*(-5 - 276*s4 + 80*b24*s4 + 5146*s42 - 
           19163*s43 + 27912*s44 - 29937*s45 + 20331*s46 - 
           2*b23*(-7 + 86*s4 + 618*s42 + 1114*s43)%p + 
           b22*(13 - 1334*s4 + 3974*s42 - 2063*s43 + 16702*s44)%p - 
           2*b2*(3 + 632*s4 - 5617*s42 + 10492*s43 - 13147*s44 + 
             17007*s45)%p)%p)%p + s25*s32*(2*s45*(8 - 111*s4 + 71*s42 + 
           178*s43 + b22*(26 + 49*s4)%p + b2*(34 - 116*s4 - 201*s42)%p)%p + 
         s3*s43*(-5 - 226*s4 + 2715*s42 + 120*s43 - 7860*s44 + 
           6*b23*(7 + 36*s4)%p + b22*(9 - 1022*s4 - 3365*s42)%p + 
           2*b2*(-7 - 562*s4 + 1141*s42 + 5065*s43)%p)%p + 
         s33*(-228 + 66*b25 + b24*(892 - 7469*s4)%p - 3342*s4 + 
           103219*s42 - 525101*s43 + 959021*s44 - 598725*s45 + 
           2*b23*(1247 - 21270*s4 + 61172*s42)%p + 
           b22*(1789 - 70449*s4 + 402686*s42 - 592642*s43)%p + 
           b2*(-56 - 36153*s4 + 392452*s42 - 1153287*s43 + 1046082*s44)%p)%p + 
         s32*s4*(b24*(-30 + 381*s4)%p + b23*(-131 + 2706*s4 - 12960*s42)%p + 
           b22*(19 + 5487*s4 - 36680*s42 + 87718*s43)%p + 
           b2*(221 + 1628*s4 - 35953*s42 + 136084*s43 - 186652*s44)%p + 
           2*(48 - 440*s4 - 3631*s42 + 27615*s43 - 68157*s44 + 
             60009*s45)%p)%p)%p + s26*s3*(s47*(5 + 35*b22 - 92*s4 + 111*s42 - 
           8*b2*(-5 + 17*s4)%p)%p - 2*s3*s45*(-75*b23 + 2*b22*(8 + 461*s4)%p + 
           b2*(107 + 590*s4 - 2455*s42)%p + 2*(20 - 38*s4 - 590*s42 + 
             867*s43)%p)%p + s32*s4*(-1 + 32*s4 + 990*s42 + 80*b24*s42 - 
           8920*s43 + 25625*s44 - 47926*s45 + 39224*s46 - 
           4*b23*s4*(28 - 107*s4 + 984*s42)%p + b22*(-3 - 272*s4 + 
             3188*s42 - 9958*s43 + 29078*s44)%p - 
           2*b2*(2 + 48*s4 - 1962*s42 + 8868*s43 - 22574*s44 + 
             31149*s45)%p)%p + s33*(9 + 21*s4 - 10830*s42 + 92616*s43 - 
           267956*s44 + 352915*s45 - 188067*s46 - 
           3*b24*(5 - 107*s4 + 589*s42)%p + b22*s4*(4121 - 49458*s4 + 
             154352*s42 - 187857*s43)%p + b23*(-37 + 2603*s4 - 16147*s42 + 
             36627*s43)%p + b2*(27 + 1709*s4 - 45017*s42 + 226597*s43 - 
             435930*s44 + 333364*s45)%p)%p)%p)%p + 
     s111*s2*s3*(-4*s37*(42*s33 - 63*s32*s4 + 12*s3*s42 + s43)%p + 
       2*s2*s36*(s33*(998 + 879*b2 - 1510*s4)%p + 
         2*s3*(103 + 127*b2 - 196*s4)%p*s42 + 3*(9 + 10*b2 - 17*s4)%p*s43 + 
         s32*s4*(-1595 - 1935*b2 + 3061*s4)%p)%p + 
       s22*s35*(-(s43*(117 + 220*b2 + 79*b22 - 470*s4 - 346*b2*s4 + 
            329*s42)%p)%p - 4*s3*s42*(171 + 420*b2 + 233*b22 - 844*s4 - 
           979*b2*s4 + 906*s42)%p + s33*(-6104 - 6871*b2 + 3456*b22 + 
           13550*s4 - 9693*b2*s4 + 6086*s42)%p + 
         s32*s4*(9263 + 20355*b2 + 9331*b22 - 38732*s4 - 36395*b2*s4 + 
           32309*s42)%p)%p - s210*s46*(b22*(18 - 26*s4)%p + 
         (-1 + s4)%p*(-1 + s4)%p*(15 - 36*s4 + s42)%p - b2*(-33 + 95*s4 - 63*s42 + 
           s43)%p)%p + s23*s34*(s33*(7101 - 19068*b23 - 16149*s4 - 
           95487*s42 + 175859*s43 + b22*(-16927 + 136605*s4)%p + 
           b2*(8679 + 86603*s4 - 282114*s42)%p)%p + 
         s32*s4*(-8724 - 2927*b23 + 61678*s4 - 104586*s42 + 34932*s43 + 
           b22*(-20165 + 23571*s4)%p + b2*(-25667 + 99186*s4 - 52911*s42)%p)%p + 
         s43*(60 - 2*b23 - 461*s4 + 334*s42 + 387*s43 + 
           b22*(90 + 113*s4)%p - 4*b2*(-41 + 102*s4 + 109*s42)%p)%p + 
         s3*s42*(275 + 359*b23 + b22*(1108 - 4053*s4)%p - 2898*s4 + 
           9979*s42 - 8212*s43 + b2*(935 - 7602*s4 + 11001*s42)%p)%p)%p + 
       s24*s33*(-(s3*s42*(33 + 26*b24 + b23*(88 - 935*s4)%p - 432*s4 + 
            5667*s42 - 15746*s43 + 7702*s44 + b22*(106 - 3150*s4 + 
              6161*s42)%p + b2*(95 - 2152*s4 + 14947*s42 - 12566*s43)%p)%p)%p + 
         s43*(-5 + 126*s4 + 5*s42 - 1460*s43 + 1290*s44 - 
           6*b23*(1 + 14*s4)%p + b22*(-25 - 112*s4 + 799*s42)%p - 
           2*b2*(11 - 83*s4 - 539*s42 + 956*s43)%p)%p + 
         s32*s4*(2954 - 426*b24 - 32522*s4 + 82566*s42 - 25370*s43 - 
           59376*s44 + 6*b23*(335 + 1623*s4)%p + b22*(9709 - 19798*s4 - 
             53032*s42)%p + b2*(10124 - 64145*s4 + 45154*s42 + 99471*s43)%p)%p + 
         s33*(-3486 + 9480*b24 + b23*(23887 - 151205*s4)%p + 9756*s4 + 
           175568*s42 - 674480*s43 + 590794*s44 + 
           b22*(11543 - 274952*s4 + 671319*s42)%p - 
           b2*(5740 + 105485*s4 - 813772*s42 + 1097319*s43)%p)%p)%p + 
       s29*(s46*(7 - 44*s4 + 50*s42 + 20*s43 - 33*s44 + 
           b22*(13 - 23*s4 - 26*s42)%p + b2*(20 - 73*s4 + 10*s42 + 
             59*s43)%p)%p + s3*s44*(-46 + b23*(35 - 208*s4)%p + 53*s4 + 
           811*s42 - 1835*s43 + 991*s44 + 26*s45 + 
           b22*(3 - 712*s4 + 1259*s42 + 16*s43)%p - 
           b2*(78 + 415*s4 - 2362*s42 + 2047*s43 + 42*s44)%p)%p)%p + 
       s28*(s48*(27 + 41*b22 + b2*(68 - 100*s4)%p - 86*s4 + 59*s42)%p + 
         s3*s44*(24 - 205*s4 + 226*s42 - 275*s43 + 1412*s44 - 1238*s45 + 
           2*b23*s4*(35 + 104*s4)%p + b22*(48 + 78*s4 - 88*s42 - 
             1354*s43)%p + b2*(72 - 239*s4 - 198*s42 - 1131*s43 + 
             2376*s44)%p)%p + s32*s42*(-9 - 422*s4 + 100*b24*s4 + 4149*s42 - 
           9848*s43 + 9957*s44 - 8958*s45 + 5571*s46 - 
           b23*(-26 + 138*s4 + 1109*s42 + 1185*s43)%p + 
           b22*(31 - 1434*s4 + 2073*s42 - 22*s43 + 6698*s44)%p - 
           2*b2*(2 + 780*s4 - 3957*s42 + 4429*s43 - 4424*s44 + 
             5518*s45)%p)%p)%p + s25*s32*(s44*(-5 + 4*s4 - 52*b23*s4 + 
           555*s42 - 1178*s43 + 336*s44 + b22*(-11 - 260*s4 + 345*s42)%p - 
           4*b2*(4 + 42*s4 - 308*s42 + 157*s43)%p)%p + 
         s33*(672 - 522*b25 - 4242*s4 - 90083*s42 + 616277*s43 - 
           1204557*s44 + 737229*s45 + b24*(-3377 + 26850*s4)%p - 
           2*b23*(2585 - 52321*s4 + 142385*s42)%p + 
           b22*(-1113 + 114690*s4 - 738518*s42 + 1039865*s43)%p + 
           b2*(1708 + 31101*s4 - 532437*s42 + 1706781*s43 - 
             1500607*s44)%p)%p + s3*s42*(1 - 42*b24*s4 + 509*s42 - 
           6148*s43 + 8752*s44 + 1094*s45 + b23*s4*(-171 + 503*s4)%p + 
           b22*(5 - 78*s4 + 3510*s42 - 989*s43)%p + 
           b2*(4 + s4 + 2884*s42 - 11403*s43 - 342*s44)%p)%p + 
         s32*s4*(12*b25 + b24*(110 - 1743*s4)%p + 
           b23*(-247 - 5640*s4 + 28680*s42)%p + b22*(-1341 + 1162*s4 + 
             53672*s42 - 132751*s43)%p + b2*(-1285 + 12098*s4 + 7611*s42 - 
             155532*s43 + 222026*s44)%p - 2*(168 - 3073*s4 + 8917*s42 + 
             10895*s43 - 65264*s44 + 60299*s45)%p)%p)%p + 
       s27*s4*(-(s47*(7 + 13*b22 - 30*s4 + 23*s42 - 4*b2*(-5 + 9*s4)%p)%p)%p + 
         s3*s45*(60 - 105*b23 + 63*s4 - 1062*s42 + 1051*s43 + 
           b22*(-42 + 897*s4)%p + b2*(111 + 810*s4 - 1827*s42)%p)%p + 
         s32*s4*(5 - 6*s4 - 1472*s42 - 100*b24*s42 + 7226*s43 - 
           15213*s44 + 22300*s45 - 14392*s46 + b23*s4*(208 - 492*s4 + 
             3119*s42)%p + b22*(11 + 540*s4 - 3364*s42 + 7953*s43 - 
             16532*s44)%p + b2*(16 + 290*s4 - 4612*s42 + 13385*s43 - 
             26678*s44 + 27711*s45)%p)%p + s33*(-45 - 429*s4 + 17187*s42 - 
           90654*s43 + 188895*s44 - 192011*s45 + 81997*s46 + 
           b24*(70 - 670*s4 + 2274*s42)%p + b23*(185 - 5398*s4 + 
             20324*s42 - 31691*s43)%p + b22*(51 - 9241*s4 + 63329*s42 - 
             136277*s43 + 121984*s44)%p - b2*(99 + 4717*s4 - 62237*s42 + 
             206982*s43 - 293913*s44 + 173612*s45)%p)%p)%p + 
       s26*s3*(-(s46*(24 - 133*s4 + 14*s42 + 151*s43 + 
            b22*(48 + 67*s4)%p - 6*b2*(-12 + 18*s4 + 35*s42)%p)%p)%p + 
         s3*s44*(7 + 402*s4 - 1929*s42 - 888*s43 + 3808*s44 - 
           2*b23*(39 + 137*s4)%p + b22*(-59 + 938*s4 + 2711*s42)%p + 
           b2*(2 + 1382*s4 - 862*s42 - 6102*s43)%p)%p + 
         s32*s4*(8 - 398*s4 + 2*b24*(70 - 409*s4)%p*s4 + 783*s42 + 
           13536*s43 - 58707*s44 + 101790*s45 - 66600*s46 + 
           2*b23*(9 + 309*s4 - 2834*s42 + 8158*s43)%p + 
           b22*(52 + 138*s4 - 12057*s42 + 48992*s43 - 77452*s44)%p + 
           b2*(40 - 767*s4 - 5641*s42 + 51596*s43 - 131190*s44 + 
             127020*s45)%p)%p + s33*(-36 + 864*s4 + 14055*s42 - 179810*s43 + 
           598998*s44 - 801168*s45 + 386949*s46 - 4*b25*(-6 + 85*s4)%p + 
           b24*(136 - 4434*s4 + 16913*s42)%p + b23*(123 - 12850*s4 + 
             98212*s42 - 171414*s43)%p + b22*(-105 - 10940*s4 + 
             171901*s42 - 591264*s43 + 597018*s44)%p - 
           b2*(144 + 1413*s4 - 100561*s42 + 614149*s43 - 1230558*s44 + 
             822813*s45)%p)%p)%p)%p + s19*s32*(-2*s210*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46*
        (1 + 4*s4 - 5*s42 + b2*(-1 + 3*s4)%p)%p + 4*s38*(s3 - s4)%p*
        (s3*(23 + 36*b2 - 49*s4)%p + s4*(-7 - 10*b2 + 13*s4)%p)%p - 
       s2*s36*(s43*(13 + 36*b2 + 24*b22 - 62*s4 - 80*b2*s4 + 61*s42)%p + 
         4*s3*s42*(55 + 149*b2 + 96*b22 - 228*s4 - 286*b2*s4 + 203*s42)%p + 
         2*s33*(565 + 1576*b2 + 1020*b22 - 2566*s4 - 3266*b2*s4 + 
           2473*s42)%p - s32*s4*(1427 + 4136*b2 + 2848*b22 - 6586*s4 - 
           8820*b2*s4 + 6507*s42)%p)%p + s22*s35*
        (s43*(30 + 52*b23 + b22*(142 - 378*s4)%p - 295*s4 + 686*s42 - 
           437*s43 + 2*b2*(59 - 345*s4 + 374*s42)%p)%p + 
         s3*s42*(345 + 578*b23 + b22*(1569 - 3395*s4)%p - 2556*s4 + 
           5221*s42 - 3150*s43 + b2*(1313 - 6050*s4 + 5889*s42)%p)%p + 
         s32*s4*(-3794 - 7386*b23 + 30598*s4 - 65904*s42 + 40520*s43 + 
           b22*(-19398 + 42709*s4)%p - 2*b2*(7722 - 37507*s4 + 37310*s42)%p)%p + 
         s33*(3349 + 3252*b23 + b22*(12959 - 21192*s4)%p - 24749*s4 + 
           46623*s42 - 23151*s43 + b2*(12359 - 51698*s4 + 40173*s42)%p)%p)%p + 
       s29*(1 + b2 - s4)%p*s44*(2*s42*(2 - 5*s42 - 2*s43 + 5*s44 + 
           b22*s4*(2 + 3*s4)%p - 2*b2*(-1 - 2*s4 + s42 + 4*s43)%p)%p + 
         s3*(-2 - 122*s4 + 26*b23*s4 + 309*s42 - 119*s43 + 29*s44 - 
           95*s45 - b22*(-11 + 21*s4 + 143*s42 + 61*s43)%p + 
           2*b2*(4 - 102*s4 + 45*s42 + 59*s43 + 78*s44)%p)%p)%p + 
       s23*s34*(s32*s4*(3140 + 3583*b24 + b23*(17752 - 39709*s4)%p - 
           42054*s4 + 152751*s42 - 197062*s43 + 79705*s44 + 
           b22*(26937 - 139578*s4 + 134366*s42)%p + 
           b2*(15836 - 140003*s4 + 305063*s42 - 177036*s43)%p)%p - 
         s3*s42*(145 + 140*b24 + b23*(675 - 2132*s4)%p - 1792*s4 + 
           6857*s42 - 10790*s43 + 5848*s44 + b22*(1057 - 6362*s4 + 
             8431*s42)%p + b2*(665 - 5961*s4 + 15489*s42 - 12193*s43)%p)%p - 
         s43*(11*b24 + b23*(58 - 198*s4)%p + b22*(90 - 774*s4 + 831*s42)%p + 
           b2*(52 - 826*s4 + 2136*s42 - 1228*s43)%p + 
           2*(5 - 128*s4 + 580*s42 - 780*s43 + 295*s44)%p)%p + 
         s33*(2592*b24 - 3*b23*(1717 + 6997*s4)%p + 
           b22*(-19400 + 42470*s4 + 53811*s42)%p - 
           b2*(14917 - 97872*s4 + 96900*s42 + 54967*s43)%p + 
           2*(-1689 + 19316*s4 - 52368*s42 + 32349*s43 + 9742*s44)%p)%p)%p + 
       s28*s43*(-2*(-1 + 3*b2 - 7*s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45 + 
         s3*s4*(7 + 58*s4 - 441*s42 - 26*b24*s42 + 844*s43 - 1027*s44 + 
           1010*s45 - 451*s46 + b23*s4*(88 - 98*s4 + 357*s42)%p + 
           b22*(9 + 269*s4 - 581*s42 + 898*s43 - 1083*s44)%p + 
           b2*(16 + 237*s4 - 978*s42 + 1384*s43 - 1806*s44 + 1203*s45)%p)%p + 
         s32*(-63 - 882*s4 + 7743*s42 - 19827*s43 + 24338*s44 - 
           16009*s45 + 4700*s46 + 3*b24*(40 - 145*s4 + 247*s42)%p + 
           b23*(361 - 3500*s4 + 6424*s42 - 5535*s43)%p + 
           b22*(263 - 6815*s4 + 20737*s42 - 24900*s43 + 13467*s44)%p - 
           b2*(39 + 4583*s4 - 22986*s42 + 40427*s43 - 34840*s44 + 
             13373*s45)%p)%p)%p + s24*s33*(s44*(-42 - 11*b24 + 464*s4 - 
           1000*s42 + 370*s43 + 216*s44 + 2*b23*(-54 + 13*s4)%p + 
           b22*(-238 + 636*s4 + 125*s42)%p - 2*b2*(89 - 555*s4 + 472*s42 + 
             176*s43)%p)%p + s33*(1218 - 1860*b25 - 23508*s4 + 85750*s42 + 
           4324*s43 - 291358*s44 + 238598*s45 + b24*(-3749 + 40465*s4)%p + 
           b23*(2908 + 66150*s4 - 242624*s42)%p + b22*(9709 - 20544*s4 - 
             310404*s42 + 588501*s43)%p + b2*(6244 - 67287*s4 + 25198*s42 + 
             526424*s43 - 621999*s44)%p)%p + s3*s42*(15 + b24*(25 - 236*s4)%p - 
           345*s4 + 2205*s42 - 8365*s43 + 13588*s44 - 6774*s45 + 
           b23*(112 - 1119*s4 + 3126*s42)%p + b22*(151 - 1869*s4 + 
             8914*s42 - 11283*s43)%p + 2*b2*(40 - 669*s4 + 3877*s42 - 
             10219*s43 + 7565*s44)%p)%p + s32*s4*(-196*b25 + 
           4*b24*(-674 + 1245*s4)%p - 4*b23*(2117 - 11728*s4 + 8217*s42)%p + 
           b22*(-10039 + 102182*s4 - 211676*s42 + 84235*s43)%p + 
           b2*(-4939 + 79368*s4 - 295772*s42 + 341232*s43 - 91413*s44)%p + 
           2*(-420 + 10003*s4 - 57085*s42 + 116842*s43 - 89192*s44 + 
             17638*s45)%p)%p)%p + s25*s32*(s45*(-39 + 162*s4 + 150*s42 - 
           650*s43 + 341*s44 - 2*b23*(15 + 58*s4)%p + 
           b22*(-119 - 180*s4 + 535*s42)%p - 2*b2*(63 - 67*s4 - 409*s42 + 
             380*s43)%p)%p + s33*(-126 + 72*b26 + b25*(448 - 6576*s4)%p + 
           5628*s4 - 31437*s42 - 45144*s43 + 468940*s44 - 773672*s45 + 
           381195*s46 + b24*(418 - 26662*s4 + 98016*s42)%p - 
           b23*(793 + 24700*s4 - 292837*s42 + 495025*s43)%p + 
           b22*(-1449 + 8864*s4 + 228519*s42 - 1083030*s43 + 
             1079868*s44)%p + b2*(-756 + 18851*s4 + 3667*s42 - 609494*s43 + 
             1571405*s44 - 1056741*s45)%p)%p + s3*s43*(-220*b24*s4 + 
           b23*(52 - 852*s4 + 2269*s42)%p + b22*(116 - 1094*s4 + 7324*s42 - 
             6815*s43)%p + b2*(80 - 613*s4 + 6244*s42 - 15427*s43 + 
             7836*s44)%p + 2*(9 - 67*s4 + 746*s42 - 3499*s43 + 4583*s44 - 
             1530*s45)%p)%p + s32*s4*(56 - 3262*s4 + 30297*s42 - 87294*s43 + 
           82803*s44 + 6350*s45 - 31318*s46 + 6*b25*(6 + 19*s4)%p + 
           b24*(334 - 1584*s4 - 3451*s42)%p + b23*(866 - 11519*s4 + 
             12209*s42 + 24709*s43)%p + b22*(894 - 21130*s4 + 73304*s42 - 
             26240*s43 - 67198*s44)%p + b2*(386 - 14441*s4 + 88089*s42 - 
             143571*s43 + 11693*s44 + 76974*s45)%p)%p)%p - 
       s27*s42*(4*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46*(1 + s4)%p + 
         s3*s44*(b23*(33 + 75*s4)%p + b22*(60 - 74*s4 - 350*s42)%p + 
           b2*(31 - 257*s4 - 145*s42 + 483*s43)%p + 
           2*(2 - 59*s4 + 64*s42 + 97*s43 - 104*s44)%p)%p + 
         s32*s4*(-72 + 420*s4 + 1241*s42 - 8198*s43 + 15677*s44 - 
           14994*s45 + 5962*s46 + 3*b24*s4*(-80 + 191*s4)%p - 
           b23*(90 + 1124*s4 - 3924*s42 + 5283*s43)%p + 
           b22*(-272 - 1036*s4 + 9284*s42 - 18048*s43 + 14609*s44)%p + 
           b2*(-252 + 299*s4 + 7131*s42 - 22137*s43 + 29162*s44 - 
             15861*s45)%p)%p + s33*(324 + 64*s4 - 26938*s42 + 121144*s43 - 
           213630*s44 + 173634*s45 - 54906*s46 + 16*b25*(-13 + 50*s4)%p + 
           b24*(-1156 + 9790*s4 - 15215*s42)%p + b23*(-1553 + 30186*s4 - 
             92316*s42 + 79828*s43)%p + b22*(-107 + 32732*s4 - 177882*s42 + 
             300966*s43 - 170622*s44)%p + b2*(810 + 11549*s4 - 126400*s42 + 
             349573*s43 - 390429*s44 + 160101*s45)%p)%p)%p + 
       s26*s3*s4*(s45*(-7 - 26*s4 - 22*b23*s4 + 154*s42 - 146*s43 + 
           25*s44 + b22*(-9 - 108*s4 + 73*s42)%p - 
           2*b2*(8 + 55*s4 - 129*s42 + 38*s43)%p)%p + 
         s3*s43*(3 - 14*s4 - 72*b24*s4 + 776*s42 - 2416*s43 + 1593*s44 + 
           130*s45 + b23*s4*(-365 + 381*s4)%p + b22*(11 - 450*s4 + 
             2329*s42 - 498*s43)%p + b2*(12 - 185*s4 + 2617*s42 - 
             3631*s43 + 59*s44)%p)%p + s33*(-420 + 56*b26 + 
           b25*(770 - 4917*s4)%p + 5376*s4 + 11830*s42 - 203856*s43 + 
           563416*s44 - 602908*s45 + 228314*s46 + 
           b24*(1947 - 32314*s4 + 69841*s42)%p + b23*(727 - 59508*s4 + 
             299357*s42 - 336422*s43)%p + b22*(-1825 - 33079*s4 + 
             395556*s42 - 988775*s43 + 701730*s44)%p + 
           b2*(-1743 + 3997*s4 + 174530*s42 - 853743*s43 + 1315511*s44 - 
             658410*s45)%p)%p + s32*s4*(104*b25*s4 + 
           b24*(143 + 888*s4 - 3567*s42)%p + 2*b23*(362 - 319*s4 - 
             6996*s42 + 12596*s43)%p + b22*(1141 - 7231*s4 - 8012*s42 + 
             63003*s43 - 65202*s44)%p + b2*(696 - 8556*s4 + 13910*s42 + 
             35105*s43 - 103442*s44 + 70273*s45)%p - 
           2*(-70 + 1400*s4 - 5272*s42 + 2137*s43 + 16340*s44 - 
             27549*s45 + 13414*s46)%p)%p)%p)%p + 
     s16*s35*(2*s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(2*b23*(-4 + 5*s4)%p + 
         b22*(-28 + 78*s4 - 52*s42)%p + s4*(56 - 133*s4 + 113*s42 - 
           36*s43)%p + b2*(-21 + 136*s4 - 179*s42 + 78*s43)%p)%p + 
       s35*(-(s3*s4*(57 + 400*b24 - 818*s4 + 3276*s42 - 4830*s43 + 
            2347*s44 - 24*b23*(-43 + 115*s4)%p + 6*b22*(161 - 944*s4 + 
              1095*s42)%p + b2*(389 - 3777*s4 + 9375*s42 - 6555*s43)%p)%p)%p + 
         s32*(49 + 360*b24 - 711*s4 + 2889*s42 - 4317*s43 + 2122*s44 - 
           40*b23*(-23 + 62*s4)%p + 6*b22*(142 - 840*s4 + 985*s42)%p + 
           b2*(339 - 3324*s4 + 8355*s42 - 5910*s43)%p)%p + 
         s42*(8 + 40*b24 - 107*s4 + 387*s42 - 513*s43 + 225*s44 - 
           56*b23*(-2 + 5*s4)%p + 6*b22*(19 - 104*s4 + 110*s42)%p + 
           b2*(50 - 453*s4 + 1020*s42 - 645*s43)%p)%p)%p - 
       s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(s3*(-168 + 44*b24 + b23*(406 - 782*s4)%p - 
           672*s4 + 3829*s42 - 4879*s43 + 1965*s44 + 
           b22*(650 - 3473*s4 + 3109*s42)%p + b2*(84 - 3584*s4 + 7688*s42 - 
             4330*s43)%p)%p + 2*s4*(28 - 21*s4 + 4*b23*s4 - 50*s42 + 76*s43 - 
           34*s44 + b22*(13 + 28*s4 - 34*s42)%p + 
           2*b2*(20 + 9*s4 - 48*s42 + 32*s43)%p)%p)%p - s25*(1 + b2 - s4)%p*s43*
        (-4*s44*(5 + 4*b23 + b22*(14 - 11*s4)%p - 14*s4 + 12*s42 - 3*s43 + 
           b2*(15 - 26*s4 + 10*s42)%p)%p + s3*s4*(392 - 2240*s4 + 3577*s42 - 
           1517*s43 - 846*s44 + 634*s45 + 6*b24*(18 + 11*s4)%p + 
           b23*(756 - 514*s4 - 587*s42)%p + 2*b22*(812 - 1729*s4 + 
             138*s42 + 799*s43)%p + b2*(1368 - 5162*s4 + 4392*s42 + 
             964*s43 - 1711*s44)%p)%p + s32*(-882 + 396*b25 + 
           b24*(2064 - 5820*s4)%p + 3024*s4 + 6552*s42 - 31737*s43 + 
           36268*s44 - 13249*s45 + b23*(2419 - 21700*s4 + 25793*s42)%p - 
           b22*(752 + 21663*s4 - 69134*s42 + 48815*s43)%p + 
           b2*(-2373 - 2635*s4 + 49173*s42 - 85628*s43 + 41695*s44)%p)%p)%p - 
       s24*(1 + b2 - s4)%p*s42*(-2*s45*(6 + b23 - b22*(-7 + s4)%p - 10*s4 + 
           3*s42 + s43 - b2*(-12 + 10*s4 + s42)%p)%p + 
         s3*s43*(15 + b23*(15 - 106*s4)%p - 90*s4 + 372*s42 - 479*s43 + 
           182*s44 + b22*(46 - 327*s4 + 400*s42)%p + 
           b2*(46 - 312*s4 + 797*s42 - 476*s43)%p)%p + 
         s32*s4*(630 + 60*b25 + b24*(952 - 890*s4)%p - 7266*s4 + 
           23294*s42 - 28830*s43 + 13744*s44 - 1524*s45 + 
           b23*(3543 - 9658*s4 + 3852*s42)%p + b22*(5048 - 25362*s4 + 
             29421*s42 - 6879*s43)%p + b2*(3015 - 23832*s4 + 49872*s42 - 
             34528*s43 + 5381*s44)%p)%p + s33*(-1134 + 755*b25 + 
           b24*(1912 - 10885*s4)%p + 10864*s4 - 21522*s42 - 9935*s43 + 
           49732*s44 - 28061*s45 + 2*b23*(-672 - 11238*s4 + 24565*s42)%p + 
           b22*(-6199 + 3509*s4 + 79373*s42 - 95953*s43)%p + 
           b2*(-4830 + 25531*s4 + 5007*s42 - 107936*s43 + 85006*s44)%p)%p)%p + 
       s2*s33*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(3 + 8*b22 + b2*(10 - 36*s4)%p - 24*s4 + 
           34*s42)%p - s33*(97 + 528*b25 + b24*(2228 - 6820*s4)%p - 2422*s4 + 
           15466*s42 - 37680*s43 + 38385*s44 - 13782*s45 + 
           4*b23*(845 - 5792*s4 + 7100*s42)%p - 9*b22*(-263 + 3053*s4 - 
             8134*s42 + 5780*s43)%p + b2*(778 - 13661*s4 + 59628*s42 - 
             90441*s43 + 43692*s44)%p)%p + s32*s4*(96 + 664*b25 + 
           b24*(2540 - 8232*s4)%p - 2481*s4 + 16184*s42 - 40265*s43 + 
           42022*s44 - 15524*s45 + b23*(3634 - 26098*s4 + 33408*s42)%p + 
           b22*(2451 - 29599*s4 + 81555*s42 - 60082*s43)%p + 
           b2*(785 - 14283*s4 + 64013*s42 - 99807*s43 + 49764*s44)%p)%p + 
         s3*s42*(-24*b25 + 52*b24*(-2 + 7*s4)%p - 
           2*b23*(83 - 648*s4 + 778*s42)%p + b22*(-124 + 1641*s4 - 
             4233*s42 + 2818*s43)%p + b2*(-44 + 881*s4 - 3690*s42 + 
             5181*s43 - 2308*s44)%p + 2*(-3 + 85*s4 - 517*s42 + 1154*s43 - 
             1072*s44 + 353*s45)%p)%p)%p - s23*s3*s4*
        (-((1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(34 + 21*b22 + b2*(62 - 60*s4)%p - 92*s4 + 
            39*s42)%p)%p + s3*s43*(60 + 22*b25 + b24*(168 - 309*s4)%p - 
           415*s4 + 1243*s42 - 2039*s43 + 1685*s44 - 534*s45 + 
           2*b23*(219 - 688*s4 + 633*s42)%p + b22*(520 - 2246*s4 + 
             3801*s42 - 2227*s43)%p + 2*b2*(144 - 797*s4 + 1889*s42 - 
             2139*s43 + 891*s44)%p)%p + s32*s4*(280 + 204*b26 + 
           b25*(1880 - 4217*s4)%p - 6776*s4 + 42793*s42 - 110414*s43 + 
           134714*s44 - 77142*s45 + 16545*s46 + 
           b24*(5776 - 29081*s4 + 25876*s42)%p + b23*(8218 - 69037*s4 + 
             135148*s42 - 70295*s43)%p + b22*(5914 - 74006*s4 + 
             236309*s42 - 266362*s43 + 95355*s44)%p + 
           b2*(2076 - 36635*s4 + 169511*s42 - 307025*s43 + 235557*s44 - 
             63468*s45)%p)%p + s33*(292*b26 - 2*b25*(134 + 2247*s4)%p + 
           b24*(-4512 + 4437*s4 + 22723*s42)%p - b23*(9055 - 49954*s4 + 
             20684*s42 + 54108*s43)%p + b22*(-7604 + 76579*s4 - 
             161114*s42 + 38934*s43 + 67037*s44)%p - 
           b2*(2919 - 44738*s4 + 167268*s42 - 198322*s43 + 31709*s44 + 
             41952*s45)%p + 2*(-210 + 4548*s4 - 25169*s42 + 52258*s43 - 
             41310*s44 + 4632*s45 + 5251*s46)%p)%p)%p + 
       s22*s32*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(21 + 31*b22 + b2*(54 - 116*s4)%p - 
           102*s4 + 97*s42)%p + s3*s43*(-45 - 53*b25 + 548*s4 - 2021*s42 + 
           3270*s43 - 2484*s44 + 732*s45 + b24*(-299 + 558*s4)%p + 
           b23*(-618 + 2386*s4 - 1993*s42)%p + b22*(-593 + 3642*s4 - 
             6192*s42 + 3248*s43)%p + b2*(-266 + 2359*s4 - 6222*s42 + 
             6581*s43 - 2492*s44)%p)%p + s33*(36 + 36*b26 + 
           b25*(536 - 1677*s4)%p - 2004*s4 + 20890*s42 - 75910*s43 + 
           117977*s44 - 79624*s45 + 18603*s46 + 
           b24*(1559 - 14063*s4 + 15093*s42)%p + b23*(1892 - 31660*s4 + 
             87351*s42 - 52136*s43)%p + b22*(1125 - 29995*s4 + 145249*s42 - 
             209862*s43 + 84042*s44)%p + b2*(324 - 12757*s4 + 93984*s42 - 
             230776*s43 + 215574*s44 - 63961*s45)%p)%p - 
         s32*s4*(116*b26 + b25*(728 - 3730*s4)%p + 
           b24*(1639 - 18686*s4 + 28630*s42)%p + b23*(1760 - 34128*s4 + 
             113385*s42 - 90447*s43)%p + 2*b22*(486 - 14457*s4 + 
             78746*s42 - 133836*s43 + 68842*s44)%p + 
           b2*(265 - 11477*s4 + 91908*s42 - 250678*s43 + 271455*s44 - 
             100705*s45)%p + 2*(14 - 859*s4 + 9564*s42 - 37417*s43 + 
             64134*s44 - 49662*s45 + 14226*s46)%p)%p)%p)%p + 
     s17*s34*(2*s28*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(b22*(5 - 8*s4 + 8*s42)%p + 
         b2*(7 - 39*s4 + 37*s42 - 21*s43)%p + s4*(-28 + 49*s4 - 34*s42 + 
           13*s43)%p)%p + s36*(2*s3*s4*(-69 - 280*b23 + 581*s4 - 1327*s42 + 
           879*s43 + 2*b22*(-272 + 645*s4)%p + b2*(-341 + 1754*s4 - 
             1881*s42)%p)%p + s42*(25 + 80*b23 - 189*s4 + 387*s42 - 
           231*s43 - 24*b22*(-7 + 15*s4)%p + 6*b2*(19 - 88*s4 + 85*s42)%p)%p + 
         s32*(113 + 480*b23 + b22*(920 - 2220*s4)%p - 973*s4 + 2267*s42 - 
           1527*s43 + 4*b2*(142 - 745*s4 + 813*s42)%p)%p)%p - 
       s2*s34*(-(s32*s4*(455 + 2028*b24 - 6444*s4 + 25319*s42 - 
            36450*s43 + 17232*s44 - 8*b23*(-759 + 1985*s4)%p + 
            b22*(6421 - 36854*s4 + 41672*s42)%p + b2*(2859 - 27257*s4 + 
              66133*s42 - 45011*s43)%p)%p)%p + s33*(421 + 1560*b24 - 5854*s4 + 
           22588*s42 - 31802*s43 + 14623*s44 - 2536*b23*(-2 + 5*s4)%p + 
           10*b22*(564 - 3132*s4 + 3415*s42)%p + b2*(2592 - 24117*s4 + 
             57014*s42 - 37613*s43)%p)%p + s3*s42*(47 + 144*b24 + 
           b23*(476 - 1152*s4)%p - 616*s4 + 2172*s42 - 2788*s43 + 
           1177*s44 + 4*b22*(138 - 735*s4 + 748*s42)%p + 
           b2*(269 - 2382*s4 + 5197*s42 - 3160*s43)%p)%p + 
         s43*(1 + 4*b24 + b23*(12 - 48*s4)%p - 22*s4 + 99*s42 - 148*s43 + 
           70*s44 + b22*(13 - 114*s4 + 150*s42)%p + 
           b2*(6 - 88*s4 + 246*s42 - 176*s43)%p)%p)%p - s27*(1 + b2 - s4)%p*s44*
        (s3*(72 + 648*s4 - 3655*s42 + 6231*s43 - 4645*s44 + 1349*s45 + 
           4*b24*(-22 + 39*s4)%p - 12*b23*(33 - 131*s4 + 112*s42)%p + 
           b22*(-444 + 3900*s4 - 6623*s42 + 3539*s43)%p + 
           b2*(-60 + 3124*s4 - 9306*s42 + 9754*s43 - 3700*s44)%p)%p - 
         2*s4*(8 + 9*s4 - 66*s42 + 94*s43 - 70*s44 + 25*s45 - 
           2*b23*s4*(-5 + 6*s4)%p + b22*(6 + 43*s4 - 66*s42 + 49*s43)%p - 
           2*b2*(-7 - 22*s4 + 63*s42 - 63*s43 + 31*s44)%p)%p)%p + 
       s22*s33*(-(s44*(17 + 32*b24 + b23*(118 - 260*s4)%p - 188*s4 + 
            573*s42 - 658*s43 + 256*s44 + b22*(155 - 724*s4 + 672*s42)%p + 
            b2*(86 - 650*s4 + 1256*s42 - 700*s43)%p)%p)%p + 
         s32*s4*(-336 - 1088*b25 + 8555*s4 - 54478*s42 + 131280*s43 - 
           131706*s44 + 46413*s45 + 3*b24*(-1754 + 5503*s4)%p + 
           b23*(-9007 + 62778*s4 - 76951*s42)%p + b22*(-6999 + 82261*s4 - 
             218691*s42 + 153749*s43)%p + b2*(-2511 + 44662*s4 - 
             194298*s42 + 291522*s43 - 138607*s44)%p)%p + 
         s3*s42*(15 + 26*b25 + b24*(149 - 549*s4)%p - 410*s4 + 2431*s42 - 
           5430*s43 + 5208*s44 - 1830*s45 + b23*(290 - 2266*s4 + 
             2825*s42)%p + b22*(251 - 3250*s4 + 8436*s42 - 5874*s43)%p + 
           b2*(100 - 1939*s4 + 8018*s42 - 11471*s43 + 5400*s44)%p)%p + 
         s33*(378 + 414*b25 + b24*(3753 - 7856*s4)%p - 8983*s4 + 
           53270*s42 - 116792*s43 + 102408*s44 - 29473*s45 + 
           b23*(8031 - 46030*s4 + 41326*s42)%p + b22*(6986 - 72886*s4 + 
             164319*s42 - 89123*s43)%p + b2*(2686 - 43922*s4 + 172377*s42 - 
             223302*s43 + 84693*s44)%p)%p)%p + s26*(1 + b2 - s4)%p*s43*
        (-2*s44*(5 + 3*b23 - 5*b22*(-3 + s4)%p - 17*s4 + 11*s42 + s43 + 
           b2*(17 - 26*s4 + s42)%p)%p + s32*(-588 + 96*b25 + 
           b24*(1058 - 2811*s4)%p + 336*s4 + 14994*s42 - 43581*s43 + 
           44348*s44 - 15665*s45 + b23*(2249 - 15690*s4 + 17840*s42)%p + 
           b22*(828 - 23619*s4 + 62766*s42 - 42660*s43)%p + 
           b2*(-1029 - 10000*s4 + 60825*s42 - 91888*s43 + 43194*s44)%p)%p + 
         s3*s4*(44*b24*s4 + b23*(117 + 334*s4 - 602*s42)%p + 
           b22*(467 + 76*s4 - 2208*s42 + 2030*s43)%p + 
           b2*(550 - 1059*s4 - 1673*s42 + 4268*s43 - 2490*s44)%p + 
           2*(98 - 406*s4 + 105*s42 + 925*s43 - 1227*s44 + 509*s45)%p)%p)%p + 
       s24*s3*s4*(s45*(-46 - 9*b24 + 180*s4 - 195*s42 + 42*s43 + 
           19*s44 + 4*b23*(-19 + 5*s4)%p + b22*(-175 + 218*s4 + 6*s42)%p - 
           2*b2*(77 - 191*s4 + 92*s42 + 18*s43)%p)%p + 
         s3*s43*(45 + b24*(55 - 282*s4)%p - 295*s4 + 1322*s42 - 3111*s43 + 
           3063*s44 - 1024*s45 + b23*(224 - 1210*s4 + 1723*s42)%p + 
           b22*(326 - 1861*s4 + 4982*s42 - 3630*s43)%p + 
           b2*(202 - 1226*s4 + 4559*s42 - 6896*s43 + 3213*s44)%p)%p + 
         s33*(-630 + 528*b26 + 12474*s4 - 55984*s42 + 58987*s43 + 
           81397*s44 - 177737*s45 + 81541*s46 - 4*b25*(-421 + 3245*s4)%p + 
           b24*(-653 - 34466*s4 + 90211*s42)%p - b23*(6741 + 3134*s4 - 
             198192*s42 + 271459*s43)%p + b22*(-8097 + 55271*s4 + 
             51917*s42 - 464852*s43 + 402645*s44)%p - 
           b2*(3801 - 49441*s4 + 110251*s42 + 124933*s43 - 476756*s44 + 
             290484*s45)%p)%p + s32*s4*(44*b26 + b25*(814 - 1222*s4)%p + 
           b24*(3629 - 15291*s4 + 8880*s42)%p + b23*(6620 - 50057*s4 + 
             80346*s42 - 26676*s43)%p + b22*(5727 - 66740*s4 + 188656*s42 - 
             171792*s43 + 38369*s44)%p + b2*(2320 - 38932*s4 + 165396*s42 - 
             262451*s43 + 160498*s44 - 26319*s45)%p + 
           2*(175 - 4102*s4 + 24305*s42 - 57105*s43 + 60506*s44 - 
             27257*s45 + 3462*s46)%p)%p)%p + s23*s32*
        (-(s45*(54 + 41*b24 - 372*s4 + 775*s42 - 622*s43 + 165*s44 - 
            6*b23*(-34 + 43*s4)%p + b22*(337 - 958*s4 + 558*s42)%p - 
            2*b2*(-114 + 535*s4 - 688*s42 + 253*s43)%p)%p)%p + 
         s3*s43*(60 + 26*b25 + b24*(224 - 537*s4)%p - 685*s4 + 2626*s42 - 
           5061*s43 + 4868*s44 - 1792*s45 + b23*(580 - 2461*s4 + 
             2765*s42)%p + b22*(646 - 4009*s4 + 8274*s42 - 5768*s43)%p + 
           2*b2*(162 - 1383*s4 + 4068*s42 - 5428*s43 + 2653*s44)%p)%p + 
         s32*s4*(56 + 64*b26 + b25*(612 - 2886*s4)%p - 3402*s4 + 
           36745*s42 - 137500*s43 + 222090*s44 - 158930*s45 + 
           40909*s46 + 4*b24*(457 - 4946*s4 + 6821*s42)%p + 
           b23*(2418 - 44986*s4 + 139460*s42 - 99637*s43)%p + 
           b22*(1568 - 45026*s4 + 233013*s42 - 367212*s43 + 169157*s44)%p + 
           b2*(484 - 20409*s4 + 157037*s42 - 404770*s43 + 405421*s44 - 
             134891*s45)%p)%p + s33*(96*b26 - 24*b25*(5 + 123*s4)%p + 
           b24*(-1500 + 4202*s4 + 21173*s42)%p - b23*(2683 - 33842*s4 + 
             31590*s42 + 62772*s43)%p + b22*(-1995 + 46524*s4 - 
             166797*s42 + 85982*s43 + 90682*s44)%p - 
           b2*(672 - 24481*s4 + 155378*s42 - 278798*s43 + 95818*s44 + 
             63743*s45)%p + 2*(-42 + 2232*s4 - 21270*s42 + 65742*s43 - 
             73907*s44 + 18640*s45 + 8761*s46)%p)%p)%p + 
       s25*s42*(-4*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(2 + b2 + 2*s4 + 2*b2*s4 - 
           2*s42)%p + s3*s43*(6 - 65*s4 - 90*b24*s4 + 468*s42 - 947*s43 + 
           704*s44 - 166*s45 + 2*b23*(6 - 191*s4 + 227*s42)%p + 
           b22*(30 - 563*s4 + 1504*s42 - 804*s43)%p + 
           2*b2*(12 - 168*s4 + 758*s42 - 913*s43 + 303*s44)%p)%p + 
         s32*s4*(504 - 5796*s4 + 19147*s42 - 24482*s43 + 8755*s44 + 
           5636*s45 - 3764*s46 + 2*b25*(90 + 77*s4)%p + 
           b24*(1498 - 1652*s4 - 2019*s42)%p + b23*(4026 - 12909*s4 + 
             3097*s42 + 8345*s43)%p + b22*(4754 - 26384*s4 + 32862*s42 + 
             2670*s43 - 15001*s44)%p + b2*(2550 - 21049*s4 + 47127*s42 - 
             30662*s43 - 9919*s44 + 12285*s45)%p)%p + 
         s33*(492*b26 + b25*(3031 - 11607*s4)%p + 
           b24*(4610 - 52322*s4 + 77503*s42)%p - b23*(704 + 70061*s4 - 
             267705*s42 + 224362*s43)%p + b22*(-6607 - 19442*s4 + 
             284070*s42 - 572324*s43 + 320607*s44)%p + 
           b2*(-4970 + 19507*s4 + 85750*s42 - 420438*s43 + 542720*s44 - 
             223169*s45)%p + 2*(-567 + 4858*s4 - 3906*s42 - 38698*s43 + 
             102513*s44 - 94460*s45 + 30268*s46)%p)%p)%p)%p - 
     s110*s3*(2*s211*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(-1 + s4)%p*s47 - 
       8*s39*(3*s32 - 4*s3*s4 + s42)%p + 4*s2*s37*
        (s33*(173 + 228*b2 - 341*s4)%p + s3*(41 + 54*b2 - 75*s4)%p*s42 + 
         (3 + 4*b2 - 6*s4)%p*s43 + s32*s4*(-237 - 330*b2 + 478*s4)%p)%p - 
       s22*s36*(s43*(63 + 152*b2 + 84*b22 - 296*s4 - 326*b2*s4 + 
           281*s42)%p + 2*s3*s42*(264 + 664*b2 + 391*b22 - 1124*s4 - 
           1326*b2*s4 + 1042*s42)%p + s33*(3723 + 8133*b2 + 3348*b22 - 
           14518*s4 - 12677*b2*s4 + 10923*s42)%p - 
         s32*s4*(4878 + 12581*b2 + 7430*b22 - 21766*s4 - 25527*b2*s4 + 
           20492*s42)%p)%p + s23*s35*(s32*s4*(-7386 - 7964*b23 + 56961*s4 - 
           114562*s42 + 62867*s43 + b22*(-27511 + 53685*s4)%p + 
           b2*(-26247 + 119229*s4 - 105440*s42)%p)%p + 
         s43*(60 + 48*b23 - 571*s4 + 1150*s42 - 559*s43 - 
           7*b22*(-28 + 57*s4)%p + 2*b2*(103 - 532*s4 + 439*s42)%p)%p + 
         s3*s42*(425 + 552*b23 - 3348*s4 + 8029*s42 - 5766*s43 - 
           7*b22*(-235 + 617*s4)%p + 2*b2*(740 - 3928*s4 + 4599*s42)%p)%p + 
         s33*(6534 - 4116*b23 - 38476*s4 + 39404*s42 + 13022*s43 + 
           b22*(8758 + 20307*s4)%p - 2*b2*(-9015 + 19755*s4 + 14764*s42)%p)%p)%p - 
       s210*(1 + b2 - s4)%p*s45*(2*(1 + b2 - s4)%p*s42*(-1 + s4 + s42)%p + 
         s3*(16 + 27*s4 - 198*s42 + 154*s43 + s44 + b22*(-13 + 55*s4)%p - 
           b2*(-6 - 137*s4 + 201*s42 + s43)%p)%p)%p + 
       s24*s34*(s33*(-4422 + 8580*b24 + 38457*s4 - 23441*s42 - 
           208107*s43 + 245249*s44 - 2*b23*(-5889 + 51556*s4)%p + 
           b22*(-7623 - 111344*s4 + 372003*s42)%p + 
           b2*(-14558 + 31062*s4 + 283095*s42 - 518025*s43)%p)%p + 
         s43*(-10 - 3*b24 + 4*b23*(-8 + s4)%p + 264*s4 - 930*s42 + 
           460*s43 + 360*s44 + b22*(-70 + 380*s4 + 171*s42)%p - 
           2*b2*(24 - 337*s4 + 428*s42 + 254*s43)%p)%p - 
         s3*s42*(100 + 59*b24 + b23*(302 - 1654*s4)%p - 1205*s4 + 
           6576*s42 - 14669*s43 + 9174*s44 + b22*(528 - 4852*s4 + 
             9123*s42)%p - 2*b2*(-195 + 2083*s4 - 8323*s42 + 8197*s43)%p)%p + 
         s32*s4*(1106*b24 - 2*b23*(-5429 + 7574*s4)%p + 
           b22*(22765 - 100044*s4 + 59700*s42)%p + 
           b2*(16581 - 133557*s4 + 244387*s42 - 87971*s43)%p + 
           2*(1925 - 24205*s4 + 79792*s42 - 85676*s43 + 21526*s44)%p)%p)%p + 
       s29*(4*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s49 + s3*s45*(16 - 55*s4 - 10*s42 - 
           3*s43 + 220*s44 - 168*s45 + b23*s4*(26 + 55*s4)%p + 
           b22*(22 + 52*s4 - 17*s42 - 266*s43)%p + 
           b2*(38 - 35*s4 - 121*s42 - 217*s43 + 379*s44)%p)%p + 
         s32*s43*(-7 - 325*s4 + 70*b24*s4 + 1874*s42 - 2897*s43 + 
           1934*s44 - 1546*s45 + 967*s46 - 2*b23*(-12 + 21*s4 + 
             294*s42 + 185*s43)%p + b22*(35 - 828*s4 + 432*s42 + 474*s43 + 
             1631*s44)%p - 2*b2*(-2 + 513*s4 - 1550*s42 + 925*s43 - 
             758*s44 + 1114*s45)%p)%p)%p - s25*s33*
        (s44*(23 - 206*s4 - 115*s42 + 1250*s43 - 840*s44 + 
           2*b23*(11 + 70*s4)%p + b22*(89 + 198*s4 - 873*s42)%p + 
           2*b2*(43 - 112*s4 - 621*s42 + 779*s43)%p)%p + 
         s33*(-1134 + 1476*b25 + b24*(5670 - 46790*s4)%p + 16800*s4 + 
           901*s42 - 366095*s43 + 879337*s44 - 563881*s45 + 
           2*b23*(2007 - 64430*s4 + 181685*s42)%p - 
           b22*(3619 + 81849*s4 - 728008*s42 + 1066038*s43)%p + 
           b2*(-4508 + 15351*s4 + 345326*s42 - 1421977*s43 + 
             1305628*s44)%p)%p + s3*s42*(120*b24*s4 + 
           b23*(-20 + 439*s4 - 2018*s42)%p + b22*(-44 + 541*s4 - 6579*s42 + 
             8491*s43)%p + b2*(-28 + 361*s4 - 5064*s42 + 19637*s43 - 
             12610*s44)%p + 2*(-3 + 52*s4 - 543*s42 + 4096*s43 - 7542*s44 + 
             3026*s45)%p)%p + s32*s4*(-28*b25 + 10*b24*(42 + 187*s4)%p + 
           b23*(3028 - 7894*s4 - 20608*s42)%p + b22*(5279 - 41777*s4 + 
             33178*s42 + 74694*s43)%p + b2*(3321 - 46632*s4 + 131162*s42 - 
             40606*s43 - 106093*s44)%p + 2*(336 - 7385*s4 + 36205*s42 - 
             53796*s43 + 5131*s44 + 25651*s45)%p)%p)%p + 
       s28*s42*(-2*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s47 + s3*s45*(20 - 39*b23 + 55*s4 - 
           258*s42 + 183*s43 + b22*(-40 + 237*s4)%p + 
           b2*(19 + 274*s4 - 381*s42)%p)%p + s32*s4*(9 + 54*s4 - 1141*s42 - 
           70*b24*s42 + 3392*s43 - 5397*s44 + 6386*s45 - 3367*s46 + 
           2*b23*s4*(96 - 154*s4 + 721*s42)%p + b22*(15 + 538*s4 - 
             1949*s42 + 3680*s43 - 5701*s44)%p + 
           b2*(24 + 384*s4 - 2962*s42 + 5902*s43 - 9442*s44 + 
             7694*s45)%p)%p + s33*(-81 - 947*s4 + 15366*s42 - 54742*s43 + 
           86055*s44 - 69557*s45 + 24386*s46 + 2*b24*(65 - 365*s4 + 
             853*s42)%p + b23*(367 - 5866*s4 + 14978*s42 - 17041*s43)%p + 
           b22*(189 - 10759*s4 + 47496*s42 - 74902*s43 + 51350*s44)%p - 
           b2*(121 + 6415*s4 - 49832*s42 + 117651*s43 - 128308*s44 + 
             60363*s45)%p)%p)%p + s26*s32*(s45*(-9 - 24*s4 - 48*b23*s4 + 
           404*s42 - 560*s43 + 125*s44 + b22*(-15 - 236*s4 + 219*s42)%p - 
           2*b2*(12 + 98*s4 - 386*s42 + 149*s43)%p)%p + 
         s3*s43*(3 + 2*s4 - 78*b24*s4 + 915*s42 - 5108*s43 + 4820*s44 + 
           448*s45 + b23*s4*(-357 + 593*s4)%p + b22*(13 - 320*s4 + 
             3844*s42 - 967*s43)%p + b2*(12 - 81*s4 + 3786*s42 - 8421*s43 + 
             44*s44)%p)%p + s33*(-84 + 12*b26 + b25*(176 - 2499*s4)%p + 
           3108*s4 - 1071*s42 - 177549*s43 + 731498*s44 - 1031773*s45 + 
           488375*s46 + b24*(415 - 16279*s4 + 58469*s42)%p + 
           b23*(16 - 27521*s4 + 239246*s42 - 393790*s43)%p + 
           b22*(-567 - 10950*s4 + 289680*s42 - 1089964*s43 + 
             1052205*s44)%p + b2*(-420 + 5453*s4 + 104504*s42 - 864560*s43 + 
             1851287*s44 - 1199784*s45)%p)%p + s32*s4*(56*b25*s4 + 
           b24*(39 + 492*s4 - 3427*s42)%p + 2*b23*(101 - 366*s4 - 
             6079*s42 + 17389*s43)%p - 2*b22*(-152 + 2513*s4 + 1168*s42 - 
             37757*s43 + 58261*s44)%p + b2*(167 - 5315*s4 + 19086*s42 + 
             26916*s43 - 159944*s44 + 153346*s45)%p - 
           2*(-14 + 777*s4 - 5680*s42 + 7538*s43 + 18481*s44 - 
             52438*s45 + 34448*s46)%p)%p)%p + s27*s3*s4*
        (s46*(-16 + 39*s4 + 14*s42 - 37*s43 - b22*(22 + 25*s4)%p + 
           b2*(-38 + 20*s4 + 62*s42)%p)%p + s3*s44*(1 + 325*s4 - 735*s42 - 
           637*s43 + 1174*s44 - 4*b23*(18 + 49*s4)%p + 
           b22*(-93 + 427*s4 + 1308*s42)%p + b2*(-28 + 872*s4 + 68*s42 - 
             2282*s43)%p)%p + s32*s4*(40 - 616*s4 + 2*b24*(130 - 461*s4)%p*s4 - 
           481*s42 + 13996*s43 - 38931*s44 + 49410*s45 - 24866*s46 + 
           2*b23*(33 + 587*s4 - 3152*s42 + 6055*s43)%p + 
           b22*(194 + 682*s4 - 14121*s42 + 38715*s43 - 42990*s44)%p + 
           b2*(164 - 897*s4 - 8835*s42 + 43955*s43 - 79206*s44 + 
             56575*s45)%p)%p + s33*(-16*b25*(-7 + 45*s4)%p + 
           b24*(628 - 9082*s4 + 20913*s42)%p + b23*(711 - 27194*s4 + 
             124038*s42 - 147588*s43)%p + b22*(-216 - 26471*s4 + 
             228346*s42 - 532734*s43 + 394398*s44)%p - 
           b2*(573 + 6670*s4 - 148598*s42 + 586712*s43 - 858111*s44 + 
             442158*s45)%p + 2*(-90 + 492*s4 + 13313*s42 - 94076*s43 + 
             222057*s44 - 227673*s45 + 87867*s46)%p)%p)%p)%p - 
     s18*s33*(-2*s37*(s3 - s4)%p*(-(s4*(19 + 56*b2 + 40*b22 - 80*s4 - 
            110*b2*s4 + 73*s42)%p)%p + s3*(71 + 230*b2 + 180*b22 - 344*s4 - 
           516*b2*s4 + 357*s42)%p)%p + 2*s29*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*
        (2*b22*s4 + s4*(-8 + 3*s4 + 3*s42 + 2*s43)%p - 
         b2*(-1 + 2*s4 + 6*s42 + 2*s43)%p)%p + 
       s2*s35*(s32*s4*(-1098 - 3232*b23 + 9091*s4 - 20300*s42 + 
           13087*s43 + 8*b22*(-892 + 2061*s4)%p + b2*(-4972 + 25018*s4 - 
             26118*s42)%p)%p + s43*(6 + 16*b23 + b22*(36 - 96*s4)%p - 57*s4 + 
           132*s42 - 85*s43 + 2*b2*(13 - 75*s4 + 82*s42)%p)%p + 
         s33*(939 + 2400*b23 - 7669*s4 + 16793*s42 - 10543*s43 - 
           8*b22*(-711 + 1585*s4)%p + 12*b2*(345 - 1696*s4 + 1718*s42)%p)%p + 
         s3*s42*(145 + 336*b23 + b22*(804 - 1672*s4)%p - 1077*s4 + 
           2151*s42 - 1243*s43 + b2*(606 - 2744*s4 + 2566*s42)%p)%p)%p - 
       s22*s34*(-(s32*s4*(1585 + 3978*b24 + b23*(14541 - 36407*s4)%p - 
            21982*s4 + 83880*s42 - 116264*s43 + 52437*s44 + 
            b22*(17934 - 99410*s4 + 107243*s42)%p + 
            b2*(9025 - 83669*s4 + 195628*s42 - 126958*s43)%p)%p)%p + 
         s33*(1582 + 1668*b24 + b23*(10039 - 17846*s4)%p - 20513*s4 + 
           71445*s42 - 86627*s43 + 31789*s44 + b22*(15108 - 70733*s4 + 
             57933*s42)%p + b2*(8443 - 70790*s4 + 142786*s42 - 73311*s43)%p)%p + 
         s3*s42*(114 + 202*b24 + b23*(802 - 2023*s4)%p - 1455*s4 + 
           5112*s42 - 6715*s43 + 2980*s44 + b22*(1075 - 5769*s4 + 
             6106*s42)%p + b2*(590 - 5155*s4 + 11410*s42 - 7249*s43)%p)%p + 
         s43*(5 + 12*b24 + b23*(44 - 186*s4)%p - 120*s4 + 567*s42 - 
           872*s43 + 420*s44 + b22*(55 - 512*s4 + 696*s42)%p + 
           b2*(28 - 442*s4 + 1284*s42 - 940*s43)%p)%p)%p + 
       s28*(1 + b2 - s4)%p*s44*(2*s4*(1 + 10*s4 - 23*s42 - 2*b23*s42 + 
           19*s43 - 20*s44 + 13*s45 + 4*b22*s4*(2 - s4 + 4*s42)%p + 
           b2*(1 + 19*s4 - 22*s42 + 23*s43 - 27*s44)%p)%p + 
         s3*(-18 - 390*s4 + 1635*s42 - 2280*s43 + 1580*s44 - 527*s45 + 
           b23*(55 - 133*s4 + 171*s42)%p + b22*(121 - 887*s4 + 1169*s42 - 
             817*s43)%p + b2*(42 - 1192*s4 + 2783*s42 - 2564*s43 + 
             1173*s44)%p)%p)%p + s23*s33*(s32*s4*(-672 - 788*b25 + 16696*s4 - 
           102232*s42 + 233363*s43 - 217182*s44 + 68787*s45 + 
           b24*(-5406 + 15331*s4)%p + b23*(-11773 + 76960*s4 - 84525*s42)%p + 
           b22*(-10945 + 122659*s4 - 303684*s42 + 191166*s43)%p + 
           b2*(-4511 + 77352*s4 - 319593*s42 + 445303*s43 - 189871*s44)%p)%p + 
         s33*(852 - 810*b25 - 18747*s4 + 96521*s42 - 159831*s43 + 
           64273*s44 + 21428*s45 + b24*(1352 + 11265*s4)%p + 
           b23*(8974 - 20444*s4 - 47396*s42)%p + b22*(11097 - 88878*s4 + 
             84973*s42 + 85470*s43)%p + b2*(5240 - 75183*s4 + 224376*s42 - 
             129055*s43 - 69932*s44)%p)%p - s44*(35*b24 + 
           b23*(178 - 322*s4)%p + b22*(284 - 1218*s4 + 913*s42)%p - 
           2*b2*(-89 + 663*s4 - 1142*s42 + 511*s43)%p + 
           2*(19 - 218*s4 + 630*s42 - 635*s43 + 198*s44)%p)%p + 
         s3*s42*(20 + 10*b25 + b24*(98 - 443*s4)%p - 515*s4 + 3030*s42 - 
           7643*s43 + 9024*s44 - 3948*s45 + b23*(254 - 2083*s4 + 
             3356*s42)%p + b22*(264 - 3345*s4 + 10030*s42 - 9026*s43)%p + 
           2*b2*(60 - 1106*s4 + 4841*s42 - 8382*s43 + 5019*s44)%p)%p)%p + 
       s27*s43*(-2*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(1 - 5*s4 - 8*s42 + 
           b2*(3 + 6*s4)%p)%p + s3*s4*(56 - 104*s4 - 747*s42 + 2538*s43 - 
           3491*s44 + 2574*s45 - 826*s46 - 5*b24*s4*(-22 + 37*s4)%p + 
           b23*(54 + 543*s4 - 1294*s42 + 1248*s43)%p + 
           b22*(170 + 673*s4 - 3244*s42 + 4574*s43 - 2767*s44)%p + 
           b2*(172 + 130*s4 - 2901*s42 + 6067*s43 - 5964*s44 + 
             2530*s45)%p)%p + s32*(-252 + b25*(192 - 490*s4)%p - 876*s4 + 
           15006*s42 - 46799*s43 + 64143*s44 - 42447*s45 + 11225*s46 + 
           2*b24*(530 - 2919*s4 + 3247*s42)%p + b23*(1635 - 18468*s4 + 
             40346*s42 - 26430*s43)%p + b22*(582 - 21872*s4 + 80966*s42 - 
             103819*s43 + 46527*s44)%p - b2*(435 + 9600*s4 - 61877*s42 + 
             126464*s43 - 111530*s44 + 37326*s45)%p)%p)%p + 
       s26*s42*(-2*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(1 + 2*(3 + b2)%p*s4 - s42)%p + 
         s3*s43*(1 - 24*s4 - 33*b24*s4 + 308*s42 - 592*s43 + 283*s44 + 
           24*s45 + b23*s4*(-183 + 125*s4)%p + b22*(3 - 277*s4 + 733*s42 - 
             127*s43)%p + b2*(4 - 153*s4 + 903*s42 - 833*s43 + 11*s44)%p)%p + 
         s33*(-756 + 104*b26 + b25*(1338 - 5083*s4)%p + 4060*s4 + 
           20314*s42 - 141664*s43 + 281530*s44 - 237136*s45 + 
           73760*s46 + b24*(3607 - 33768*s4 + 49388*s42)%p + 
           b23*(2396 - 67051*s4 + 221149*s42 - 181692*s43)%p + 
           b22*(-1839 - 46790*s4 + 315681*s42 - 564058*s43 + 
             308208*s44)%p - b2*(2618 + 4513*s4 - 162552*s42 + 525095*s43 - 
             611909*s44 + 244683*s45)%p)%p + s32*s4*(96*b25*s4 + 
           b24*(195 + 812*s4 - 2079*s42)%p + b23*(974 + 36*s4 - 9071*s42 + 
             10925*s43)%p + b22*(1612 - 4870*s4 - 8432*s42 + 31210*s43 - 
             22737*s44)%p + b2*(1083 - 6627*s4 + 3859*s42 + 23229*s43 - 
             41151*s44 + 20607*s45)%p + 2*(126 - 1218*s4 + 2491*s42 + 
             992*s43 - 8125*s44 + 9136*s45 - 3406*s46)%p)%p)%p + 
       s24*s32*(s45*(-66 - 15*b24 + 408*s4 - 605*s42 + 172*s43 + 
           83*s44 + 4*b23*(-34 + 9*s4)%p + b22*(-305 + 528*s4 + 44*s42)%p - 
           2*b2*(124 - 459*s4 + 288*s42 + 74*s43)%p)%p + 
         s3*s43*(45 + b24*(65 - 369*s4)%p - 455*s4 + 2209*s42 - 6501*s43 + 
           8130*s44 - 3304*s45 + b23*(275 - 1647*s4 + 3110*s42)%p + 
           b22*(385 - 2625*s4 + 8826*s42 - 8295*s43)%p + 
           b2*(221 - 1802*s4 + 7811*s42 - 15234*s43 + 8860*s44)%p)%p + 
         s33*(-126 + 144*b26 + b25*(420 - 7658*s4)%p + 6258*s4 - 
           50673*s42 + 99098*s43 + 56751*s44 - 275010*s45 + 165294*s46 + 
           b24*(-425 - 17799*s4 + 81239*s42)%p + b23*(-2112 + 5731*s4 + 
             154893*s42 - 324971*s43)%p + b22*(-2163 + 37658*s4 - 
             2464*s42 - 483922*s43 + 596737*s44)%p - 
           b2*(882 - 28203*s4 + 123640*s42 + 47624*s43 - 617807*s44 + 
             510672*s45)%p)%p + s32*s4*(12*b26 + b25*(244 - 778*s4)%p + 
           b24*(1100 - 10162*s4 + 9187*s42)%p + b23*(1917 - 32533*s4 + 
             84213*s42 - 38709*s43)%p + b22*(1520 - 40964*s4 + 190457*s42 - 
             247234*s43 + 72219*s44)%p + b2*(545 - 22013*s4 + 157395*s42 - 
             361215*s43 + 294600*s44 - 61282*s45)%p + 
           2*(35 - 2093*s4 + 21465*s42 - 74105*s43 + 105781*s44 - 
             60981*s45 + 9666*s46)%p)%p)%p + s25*s3*s4*
        (s45*(-29 + 60*s4 + 80*s42 - 190*s43 + 79*s44 - 
           6*b23*(3 + 8*s4)%p + b22*(-71 - 84*s4 + 175*s42)%p + 
           b2*(-82 + 30*s4 + 292*s42 - 206*s43)%p)%p + 
         s3*s43*(18 - 108*s4 - 200*b24*s4 + 1155*s42 - 3510*s43 + 
           3417*s44 - 956*s45 + b23*(44 - 811*s4 + 1404*s42)%p + 
           b22*(102 - 1106*s4 + 4565*s42 - 3188*s43)%p + 
           b2*(76 - 603*s4 + 4254*s42 - 7195*s43 + 2940*s44)%p)%p + 
         s32*s4*(280 - 6216*s4 + 32513*s42 - 61068*s43 + 37233*s44 + 
           10336*s45 - 13322*s46 + 6*b25*(22 + 31*s4)%p + 
           b24*(1156 - 2328*s4 - 3465*s42)%p + b23*(3044 - 17350*s4 + 
             9135*s42 + 18256*s43)%p + b22*(3364 - 33557*s4 + 66722*s42 - 
             7373*s43 - 39670*s44)%p + b2*(1628 - 24829*s4 + 87021*s42 - 
             89404*s43 - 9429*s44 + 38011*s45)%p)%p + 
         s33*(300*b26 - 2*b25*(-926 + 6021*s4)%p + 
           b24*(2278 - 51480*s4 + 113019*s42)%p - b23*(1907 + 58390*s4 - 
             364012*s42 + 418216*s43)%p + b22*(-5196 + 13*s4 + 335496*s42 - 
             991392*s43 + 723585*s44)%p + b2*(-3213 + 29428*s4 + 57567*s42 - 
             643886*s43 + 1139730*s44 - 589054*s45)%p + 
           2*(-315 + 5376*s4 - 13545*s42 - 42789*s43 + 192952*s44 - 
             232675*s45 + 91220*s46)%p)%p)%p)%p)%p;
 
  v6pt4 = s3*s4*(s15*s23 - 2*s14*s23*s4 + s33*s4*(-1 - b2 + s4)%p - 
     s12*s3*(-2*s32 + s2*s3*(2 + 2*b2 - 5*s4)%p + s22*s4)%p + 
     s1*s32*(s3*(1 + 2*b2 - 3*s4)%p + 2*s2*(1 + b2 - s4)%p*s4)%p + 
     s13*s2*(s2*s3 - 3*s32 + s22*s42)%p)%p*(s16*s23*(s2 + 2*s3 - s4)%p + 
     s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4 - s1*s33*(1 + b2 - s4)%p*
      (s3*(1 + 2*b2 - 4*s4)%p + s2*(3 + 2*b2 - 3*s4)%p*s4)%p - 
     2*s15*s22*(3*s32 + 2*s2*s3*s4 + s2*(s2 - s4)%p*s4)%p + 
     s12*s32*(s2*s42*(-1 - b2 + s4)%p - s22*(1 + b2 - s4)%p*s4*(-3 + 2*s4)%p + 
       s32*(-3 - 4*b2 + 5*s4)%p + s2*s3*(3 + 2*b22 + b2*(6 - 12*s4)%p - 14*s4 + 
         11*s42)%p)%p + s14*s2*(s23*s42 + s32*(6*s3 + s4)%p - 
       s2*s3*(s3*(6 + 4*b2 - 13*s4)%p + s4)%p + s22*(s3 + 2*s3*s42 - s43)%p)%p + 
     s13*s3*(-2*s33 - s23*s4 + s2*s3*(2*s3*(4 + 4*b2 - 7*s4)%p + 
         (1 + b2 - 2*s4)%p*s4)%p + s22*(s42 + s3*(-3 - 3*b2 + 11*s4 + 6*b2*s4 - 
           9*s42)%p)%p)%p)%p*(24*s119*s29 + 2*s39*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44 + 
     2*s118*s28*(-84*s3 + s2*(22 + 9*b2 - 88*s4)%p + 10*s4)%p - 
     s1*s37*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s43*(s32*(7 + 15*b2 - 27*s4)%p + 
       (-2 + s2)%p*s2*(1 + b2 - s4)%p*s42 - 2*s2*s3*s4*(-7 - 6*b2 + 7*s4)%p)%p + 
     s117*s27*(4*(120*s32 - 27*s3*s4 + s42)%p + 
       s22*(30 + b2*(25 - 117*s4)%p - 304*s4 + 566*s42)%p - 
       2*s2*(s3*(154 + 111*b2 - 620*s4)%p + 2*s4*(-7 - 2*b2 + 31*s4)%p)%p)%p + 
     s12*s36*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s42*
      (s2*(s22*(5 + 2*b2 - 4*s4)%p - 4*s2*(2 + b2 - 2*s4)%p - 2*s4)%p*
        (1 + b2 - s4)%p*s43 + s2*s3*(1 + b2 - s4)%p*s42*
        (-6 + 4*b2*(-3 + 7*s2)%p + s2*(45 - 50*s4)%p + 28*s4)%p + 
       s33*(9 + 42*b22 + b2*(39 - 174*s4)%p - 89*s4 + 162*s42)%p + 
       s32*s4*((1 + b2 - s4)%p*s4 + s2*(49 + 78*b22 + b2*(135 - 256*s4)%p - 
           237*s4 + 188*s42)%p)%p)%p + s116*s26*
      (-4*s3*(168*s32 - 55*s3*s4 + 4*s42)%p + 
       2*s2*(s32*(416 + 453*b2 - 1778*s4)%p + 2*(1 - 5*s4)%p*s42 + 
         2*s3*s4*(-38 - 31*b2 + 177*s4)%p)%p + s23*(9 + 3*b22 - 196*s4 + 
         917*s42 - 1046*s43 + 2*b2*(6 - 81*s4 + 164*s42)%p)%p - 
       s22*(s4*(-13 - 8*b2 + 3*b22 + 162*s4 + 36*b2*s4 - 321*s42)%p + 
         s3*(210 + 337*b2 + 72*b22 - 2184*s4 - 1489*b2*s4 + 4050*s42)%p)%p)%p + 
     s115*s25*(4*s32*(84*s32 - 43*s3*s4 + 5*s42)%p - 
       2*s2*s3*(7*s32*(64 + 117*b2 - 354*s4)%p + 2*(4 + 4*b2 - 23*s4)%p*s42 + 
         2*s3*s4*(-68 - 105*b2 + 380*s4)%p)%p + 
       s22*(s42*(1 - b22 - 18*s4 + 4*b2*s4 + 37*s42)%p - 
         s3*s4*(71 + 152*b2 + 21*b22 - 982*s4 - 704*b2*s4 + 1999*s42)%p + 
         s32*(488 + 1345*b2 + 552*b22 - 6060*s4 - 6137*b2*s4 + 
           11752*s42)%p)%p + s24*(1 + b22*(1 - 20*s4)%p - 56*s4 + 555*s42 - 
         1582*s43 + 1222*s44 + b2*(2 - 76*s4 + 455*s42 - 517*s43)%p)%p + 
       s23*(2*s4*(1 + b2 - 35*s4 - 19*b2*s4 + 10*b22*s4 + 193*s42 + 
           24*b2*s42 - 219*s43)%p + s3*(-63 + 1446*s4 - 6807*s42 + 
           7700*s43 + 3*b22*(-34 + 145*s4)%p + b2*(-179 + 2196*s4 - 
             4355*s42)%p)%p)%p)%p - s13*s35*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s4*
      (s2*s3*(1 + b2 - s4)%p*s43*(2*s4*(-3 - 6*b2 + 11*s4)%p - 
         2*s2*(12 + 10*b22 + b2*(28 - 51*s4)%p - 69*s4 + 53*s42)%p + 
         s22*(85 + 22*b22 + b2*(108 - 101*s4)%p - 190*s4 + 93*s42)%p)%p + 
       s2*s32*(1 + b2 - s4)%p*s42*(-6 + b22*(-26 + 137*s2)%p + 85*s4 - 
         175*s42 + b2*(-26 + s2*(344 - 605*s4)%p + 150*s4)%p + 
         2*s2*(75 - 364*s4 + 287*s42)%p)%p + 
       s34*(5 + 52*b23 + b22*(72 - 408*s4)%p - 108*s4 + 496*s42 - 
         569*s43 + b2*(33 - 423*s4 + 885*s42)%p)%p - s22*(1 + b2 - s4)%p*s44*
        ((6 + 2*b2 - 3*s4)%p*s4 + s2*(12 + b2*(10 - 4*s4)%p - 22*s4 + 6*s42)%p + 
         s22*(-10 + 15*s4 - 4*s42 + b2*(-8 + 3*s4)%p)%p)%p + 
       s33*s4*(s4*(3 + 6*b22 + b2*(9 - 17*s4)%p - 14*s4 + 11*s42)%p + 
         s2*(63 + 186*b23 + b22*(432 - 1155*s4)%p - 683*s4 + 1743*s42 - 
           1123*s43 + b2*(297 - 1867*s4 + 2072*s42)%p)%p)%p)%p + 
     s14*s34*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(s35*(1 + 24*b24 + b23*(44 - 408*s4)%p - 
         57*s4 + 558*s42 - 1590*s43 + 1296*s44 + 
         6*b22*(5 - 108*s4 + 285*s42)%p - 3*b2*(-3 + 112*s4 - 658*s42 + 
           864*s43)%p)%p + s23*(1 + b2 - s4)%p*s45*
        (s4*(-6 + 3*s4 + 2*s42 - 2*b2*(2 + s4)%p)%p - 
         2*s2*(4 - 9*s4 + 3*b22*s4 + 4*s43 + b2*(4 - 7*s42)%p)%p + 
         s22*(10 - 20*s4 + 7*s42 + 2*s43 + 2*b22*(1 + s4)%p - 
           4*b2*(-3 + 2*s4 + s42)%p)%p)%p - s22*s3*(1 + b2 - s4)%p*s44*
        (s4*(18 + 10*b22 + b2*(40 - 42*s4)%p - 75*s4 + 36*s42)%p + 
         s22*(-100 + 325*s4 - 290*s42 + 62*s43 + b22*(-76 + 27*s4)%p + 
           b2*(-182 + 318*s4 - 85*s42)%p)%p + s2*(36 + b22*(50 - 28*s4)%p - 
           242*s4 + 314*s42 - 84*s43 + 2*b2*(46 - 143*s4 + 52*s42)%p)%p)%p + 
       s2*s32*(1 + b2 - s4)%p*s43*(-(s4*(6 + 26*b22 + b2*(26 - 111*s4)%p - 
            61*s4 + 105*s42)%p)%p + s22*(260 + 78*b23 + b22*(523 - 660*s4)%p - 
           1525*s4 + 2192*s42 - 879*s43 + 3*b2*(240 - 771*s4 + 475*s42)%p)%p - 
         s2*(24 + 36*b23 + b22*(132 - 359*s4)%p - 362*s4 + 1027*s42 - 
           634*s43 + b2*(108 - 839*s4 + 901*s42)%p)%p)%p + 
       s2*s33*(1 + b2 - s4)%p*s42*(-2 + b23*(-24 + 266*s2)%p + 93*s4 - 
         525*s42 + 646*s43 + b22*(-36 + s2*(907 - 2225*s4)%p + 290*s4)%p + 
         s2*(190 - 2055*s4 + 5189*s42 - 3254*s43)%p + 
         b2*(-4*(4 - 85*s4 + 207*s42)%p + s2*(772 - 4748*s4 + 4989*s42)%p)%p)%p + 
       s34*s4*(s4*(3 + 12*b23 + b22*(24 - 66*s4)%p - 33*s4 + 82*s42 - 
           52*s43 + b2*(15 - 96*s4 + 106*s42)%p)%p + 
         s2*(35 + 192*b24 - 788*s4 + 4195*s42 - 7373*s43 + 3931*s44 - 
           8*b23*(-71 + 269*s4)%p + b22*(570 - 4941*s4 + 7119*s42)%p + 
           b2*(237 - 3516*s4 + 11254*s42 - 9070*s43)%p)%p)%p)%p + 
     s114*s24*(12*s34*(28*s3 - 5*s4)%p + 2*s2*s32*
        (7*s32*(-28 + 69*b2 - 166*s4)%p + 6*(1 + 4*b2 - 12*s4)%p*s42 + 
         2*s3*s4*(-8 - 120*b2 + 317*s4)%p)%p + 
       s22*s3*(2*s42*(-2 - 8*b2 + b22 + 48*s4 + 34*b2*s4 - 108*s42)%p + 
         s3*s4*(71 + 484*b2 + 240*b22 - 1994*s4 - 2596*b2*s4 + 4635*s42)%p - 
         s32*(56 + 1933*b2 + 1440*b22 - 6832*s4 - 11073*b2*s4 + 
           16444*s42)%p)%p + s25*s4*(-6 + 149*s4 - 890*s42 + 1717*s43 - 
         934*s44 + b22*(-6 + 57*s4)%p + 2*b2*(-6 + 103*s4 - 362*s42 + 
           250*s43)%p)%p + s23*(2*s43*(-2 + b2 + 3*b22 + 14*s4 - 11*b2*s4 - 
           12*s42)%p + s3*s4*(-11 + 7*b23 + 472*s4 - 2703*s42 + 3154*s43 + 
           b22*(-33 + 78*s4)%p + b2*(-57 + 856*s4 - 1647*s42)%p)%p + 
         s32*(76 + 108*b23 + b22*(698 - 3403*s4)%p - 3625*s4 + 19474*s42 - 
           22841*s43 + 2*b2*(317 - 4455*s4 + 9147*s42)%p)%p)%p - 
       s24*(s42*(10 - 153*s4 + 57*b22*s4 + 476*s42 - 313*s43 - 
           2*b2*(-5 + 33*s4 + 12*s42)%p)%p + s3*(7 + 7*b23 - 432*s4 + 
           4325*s42 - 12246*s43 + 9430*s44 + b22*(37 - 612*s4 + 
             1126*s42)%p + b2*(37 - 1124*s4 + 6202*s42 - 7279*s43)%p)%p)%p)%p - 
     s113*s23*(4*s34*(168*s32 - 55*s3*s4 + 5*s42)%p + 
       s26*s42*(-15 + 220*s4 - 885*s42 + 1214*s43 - 466*s44)%p + 
       4*s2*s33*(10*s3*(14 - 9*s4)%p*s4 - 2*s42*(4 + 5*s4)%p + 
         7*s32*(-82 + 103*s4)%p)%p + b23*s23*s3*(540*s32 + s22*(2 - 43*s4)%p - 
         33*s3*s4 - 2*s42 + 43*s2*s42 + 3*s2*s3*(-41 + 201*s4)%p)%p + 
       s22*s32*(s42*(7 + 142*s4 - 449*s42)%p - 
         12*s32*(-161 + 189*s4 + 613*s42)%p + s3*s4*(-293 - 710*s4 + 
           4231*s42)%p)%p + s23*s3*(s43*(-31 + 230*s4 - 255*s42)%p + 
         s3*s4*(31 + 751*s4 - 6299*s42 + 8197*s43)%p - 
         s32*(476 + 1387*s4 - 22986*s42 + 32407*s43)%p)%p + 
       s24*(5*s44*(-1 + 2*s4 + 3*s42)%p + s3*s42*(-87 + 1301*s4 - 
           4101*s42 + 2995*s43)%p + s32*(28 + 730*s4 - 11595*s42 + 
           36292*s43 - 28971*s44)%p)%p + 
       s25*s4*(10*s42*(-2 + 17*s4 - 30*s42 + 7*s43)%p + 
         s3*(-52 + 1259*s4 - 7358*s42 + 14039*s43 - 7772*s44)%p)%p + 
       b22*s22*(15*s24*s42*(-1 + 6*s4)%p - 2*s32*(540*s32 - 241*s3*s4 + 
           16*s42)%p + s2*s3*(s32*(1457 - 8910*s4)%p + s42*(2 + 21*s4)%p + 
           s3*s4*(-263 + 1313*s4)%p)%p + s22*(15*s44 + 
           s32*(-230 + 4178*s4 - 9077*s42)%p + s3*s4*(6 - 155*s4 + 
             53*s42)%p)%p + s23*(-90*s44 + s3*(4 - 216*s4 + 1576*s42 - 
             1627*s43)%p)%p)%p + b2*s2*(6*s33*(-217*s32 + 20*s3*s4 + 4*s42)%p + 
         s25*s42*(-30 + 310*s4 - 715*s42 + 303*s43)%p + 
         s2*s32*(4*s42*(-11 + 73*s4)%p - 8*s3*s4*(-29 + 402*s4)%p + 
           s32*(925 + 6203*s4)%p)%p + s22*s3*
          (s3*s4*(-133 + 3100*s4 - 6955*s42)%p + 4*s42*(1 - 18*s4 + 
             23*s42)%p + s32*(149 - 13308*s4 + 33269*s42)%p)%p + 
         s23*(10*(1 - 5*s4)%p*s44 + s3*s4*(6 - 315*s4 + 1988*s42 - 
             1983*s43)%p + s32*(-66 + 4187*s4 - 25651*s42 + 31542*s43)%p)%p + 
         s24*(20*s43*(-1 + 2*s4 + 7*s42)%p + s3*(2 - 225*s4 + 3027*s42 - 
             9935*s43 + 7653*s44)%p)%p)%p)%p + s15*s33*(1 + b2 - s4)%p*
      (s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(-5 + 5*s4 + 8*s42 - 5*s43 + 
         b2*(-3 - 4*s4 + 4*s42)%p)%p + s22*s32*(1 + b2 - s4)%p*s4*
        (s43*(18 + 18*b23 + b22*(92 - 149*s4)%p - 193*s4 + 416*s42 - 
           187*s43 + b2*(80 - 425*s4 + 312*s42)%p)%p - 
         s32*(105 + 228*b24 + b23*(996 - 3557*s4)%p - 2357*s4 + 12440*s42 - 
           21500*s43 + 11148*s44 + b22*(1267 - 10732*s4 + 14739*s42)%p + 
           b2*(624 - 9169*s4 + 28753*s42 - 22317*s43)%p)%p + 
         s3*s4*(8 + 28*b24 + b23*(128 - 538*s4)%p - 362*s4 + 2376*s42 - 
           4417*s43 + 2257*s44 + 2*b22*(76 - 882*s4 + 1279*s42)%p + 
           b2*(64 - 1494*s4 + 5419*s42 - 4241*s43)%p)%p)%p + 
       s35*(s3*(11 + 144*b24 - 273*s4 + 1620*s42 - 3231*s43 + 2001*s44 - 
           4*b23*(-79 + 339*s4)%p + 12*b22*(21 - 204*s4 + 337*s42)%p + 
           b2*(87 - 1434*s4 + 5178*s42 - 4821*s43)%p)%p - 
         s4*(1 + 8*b24 + b23*(20 - 92*s4)%p - 28*s4 + 153*s42 - 264*s43 + 
           138*s44 + 6*b22*(3 - 32*s4 + 48*s42)%p + 
           b2*(7 - 129*s4 + 426*s42 - 342*s43)%p)%p)%p - s25*(1 + b2 - s4)%p*s44*
        (2*s4*(-1 + s4 + 4*b22*(-1 + s4)%p*s4 + 9*s42 - 14*s43 + 5*s44 - 
           b2*(1 + 4*s4 - 17*s42 + 9*s43)%p)%p + s3*(72 - 288*s4 + 314*s42 - 
           48*s43 - 44*s44 + 4*b23*(3 + 5*s4)%p + 
           b22*(106 - 60*s4 - 83*s42)%p + b2*(166 - 384*s4 + 94*s42 + 
             107*s43)%p)%p)%p + s24*(1 + b2 - s4)%p*s43*
        (s43*(2 + 3*s4 + 3*b22*s4 - 9*s42 + 4*s43 + 
           b2*(2 + 8*s4 - 7*s42)%p)%p + 2*s3*s4*(12 - 89*s4 + 18*b23*s4 + 
           124*s42 + 4*s43 - 45*s44 + b22*(20 + 2*s4 - 78*s42)%p + 
           b2*(32 - 119*s4 - 6*s42 + 105*s43)%p)%p + 
         s32*(-275 + 1870*s4 - 3633*s42 + 2519*s43 - 487*s44 + 
           2*b23*(-126 + 55*s4)%p + b22*(-863 + 1936*s4 - 600*s42)%p + 
           b2*(-880 + 3816*s4 - 4075*s42 + 971*s43)%p)%p)%p - 
       s23*s3*(1 + b2 - s4)%p*s42*(-(s43*(18 - 75*s4 + 34*s42 + 17*s43 + 
            4*b22*(5 + 3*s4)%p + b2*(44 - 56*s4 - 29*s42)%p)%p)%p - 
         s3*s4*(36 + b23*(90 - 78*s4)%p - 588*s4 + 2018*s42 - 2051*s43 + 
           537*s44 + b22*(226 - 1037*s4 + 518*s42)%p + 
           b2*(166 - 1581*s4 + 2793*s42 - 965*s43)%p)%p + 
         s32*(320 + 122*b24 + b23*(1026 - 1807*s4)%p - 3770*s4 + 
           11897*s42 - 13168*s43 + 4641*s44 + b22*(2009 - 8774*s4 + 
             7000*s42)%p - 2*b2*(-702 + 5395*s4 - 10001*s42 + 4956*s43)%p)%p)%p + 
       s2*s33*(s43*(2 + 24*b24 + b23*(60 - 221*s4)%p - 59*s4 + 321*s42 - 
           549*s43 + 285*s44 + b22*(52 - 453*s4 + 635*s42)%p + 
           b2*(18 - 293*s4 + 922*s42 - 723*s43)%p)%p + 
         s3*s4*(8*b25 - 8*b24*(-3 + 31*s4)%p + b23*(26 - 700*s4 + 
             1647*s42)%p + b22*(12 - 704*s4 + 3726*s42 - 4073*s43)%p + 
           s4*(-43 + 631*s4 - 2452*s42 + 3431*s43 - 1567*s44)%p + 
           b2*(2 - 295*s4 + 2713*s42 - 6405*s43 + 4233*s44)%p)%p - 
         s32*(7 + 72*b25 - 405*s4 + 4277*s42 - 14883*s43 + 19938*s44 - 
           8934*s45 - 4*b24*(-66 + 443*s4)%p + 2*b23*(175 - 2664*s4 + 
             5249*s42)%p - 3*b22*(-72 + 1883*s4 - 8130*s42 + 8144*s43)%p + 
           b2*(63 - 2527*s4 + 18054*s42 - 38826*s43 + 24558*s44)%p)%p)%p)%p + 
     s112*s22*(4*s35*(120*s32 - 43*s3*s4 + 4*s42)%p - 
       2*s2*s34*(7*s32*(208 + 207*b2 - 390*s4)%p + 2*(17 + 14*b2 - 31*s4)%p*
          s42 + 2*s3*s4*(-218 - 193*b2 + 389*s4)%p)%p + 
       s22*s33*(2*s42*(24 + 12*b2 - 27*b22 - 44*s4 + 126*b2*s4 - 
           128*s42)%p - s3*s4*(955 + 1264*b2 + 27*b22 - 3290*s4 - 496*b2*s4 + 
           827*s42)%p + s32*(4340 + 6985*b2 + 1920*b22 - 16296*s4 - 
           9773*b2*s4 + 10744*s42)%p)%p + s27*s43*(-20 + 195*s4 - 560*s42 + 
         559*s43 - 146*s44 + 5*b22*(-4 + 17*s4)%p + 
         2*b2*(-20 + 140*s4 - 225*s42 + 56*s43)%p)%p + 
       s23*s32*(s3*s4*(275 - 207*b23 - 1188*s4 - 3649*s42 + 8422*s43 + 
           b22*(-316 + 2938*s4)%p + b2*(362 + 2354*s4 - 9632*s42)%p)%p + 
         s42*(-6 + 4*b23 + b22*(34 - 163*s4)%p - 27*s4 + 552*s42 - 
           791*s43 + 6*b2*(1 - 53*s4 + 126*s42)%p)%p + 
         s32*(-2058 + 600*b23 + 11523*s4 - 5392*s42 - 14173*s43 - 
           5*b22*(149 + 1302*s4)%p + 2*b2*(-1954 + 2285*s4 + 9074*s42)%p)%p)%p - 
       s24*s3*(s43*(-3 + 11*b23 + 84*s4 - 271*s42 + 134*s43 - 
           b22*(5 + 76*s4)%p + b2*(-19 + 116*s4 + 7*s42)%p)%p + 
         s3*s4*(17 + 4*b24 - 21*s4 - 2829*s42 + 11237*s43 - 9280*s44 + 
           21*b23*(-2 + 7*s4)%p + b22*(-55 + 1451*s4 - 3020*s42)%p + 
           b2*(14 + 1027*s4 - 8426*s42 + 10549*s43)%p)%p + 
         s32*(-308 + 72*b24 + b23*(439 - 3046*s4)%p + 2267*s4 + 6936*s42 - 
           44881*s43 + 42142*s44 + b22*(66 - 8959*s4 + 24090*s42)%p - 
           b2*(608 + 2278*s4 - 39819*s42 + 58469*s43)%p)%p)%p - 
       s26*(s44*(20 - 95*s4 + 85*b22*s4 + 58*s42 + 61*s43 - 
           4*b2*(-5 - 5*s4 + 43*s42)%p)%p + s3*s4*(-1 + 156*s4 - 2037*s42 + 
           7828*s43 - 10680*s44 + 4370*s45 + b23*(-11 + 112*s4)%p + 
           b22*(-23 + 536*s4 - 2272*s42 + 1432*s43)%p + 
           b2*(-13 + 580*s4 - 4559*s42 + 9919*s43 - 5247*s44)%p)%p)%p + 
       s25*(4*s45*(5*b22 + b2*(5 - 15*s4)%p + s4*(-5 + 9*s4)%p)%p + 
         4*s3*s42*(1 - 64*s4 + 28*b23*s4 + 479*s42 - 920*s43 + 419*s44 + 
           b22*(7 - 70*s4 - 45*s42)%p + b2*(8 - 177*s4 + 602*s42 - 
             292*s43)%p)%p + s32*(-11 + 4*b24 + 90*s4 + 2630*s42 - 
           20957*s43 + 43359*s44 - 25147*s45 + 2*b23*(11 - 333*s4 + 
             713*s42)%p + b22*(7 - 1353*s4 + 10684*s42 - 13707*s43)%p + 
           b2*(-22 - 537*s4 + 11764*s42 - 42029*s43 + 34766*s44)%p)%p)%p)%p + 
     s16*s32*(s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(1 + 2*(1 + b2)%p*s4 - 8*s42 + 
         2*s43)%p + s36*(s3*(49 + 360*b24 - 711*s4 + 2889*s42 - 4317*s43 + 
           2122*s44 - 40*b23*(-23 + 62*s4)%p + 6*b22*(142 - 840*s4 + 
             985*s42)%p + b2*(339 - 3324*s4 + 8355*s42 - 5910*s43)%p)%p - 
         s4*(8 + 40*b24 - 107*s4 + 387*s42 - 513*s43 + 225*s44 - 
           56*b23*(-2 + 5*s4)%p + 6*b22*(19 - 104*s4 + 110*s42)%p + 
           b2*(50 - 453*s4 + 1020*s42 - 645*s43)%p)%p)%p - 
       s26*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(2*s42*(1 - 5*s4 + b22*s4 + 4*s42 - 
           b2*(-1 + 3*s4 + s42)%p)%p + s3*(-29 + 91*s4 + 16*s42 - 183*s43 + 
           86*s44 + 2*b22*(-9 - 22*s4 + 23*s42)%p + 
           b2*(-51 + 38*s4 + 196*s42 - 129*s43)%p)%p)%p - s24*s3*(1 + b2 - s4)%p*
        s42*(s43*(6 - 13*s4 + 18*b23*s4 - 57*s42 + 110*s43 - 46*s44 + 
           b22*(10 + 57*s4 - 79*s42)%p + b2*(16 + 22*s4 - 164*s42 + 
             107*s43)%p)%p + s32*(-325 + 4120*s4 - 15096*s42 + 21892*s43 - 
           12983*s44 + 2420*s45 + 20*b24*(-19 + 12*s4)%p - 
           2*b23*(845 - 2552*s4 + 1039*s42)%p + b22*(-2509 + 14478*s4 - 
             19392*s42 + 5705*s43)%p + b2*(-1526 + 13644*s4 - 33120*s42 + 
             27485*s43 - 6283*s44)%p)%p + s3*s4*(24 - 427*s4 + 84*b24*s4 + 
           1572*s42 - 1596*s43 - 35*s44 + 438*s45 + 
           b23*(72 + 15*s4 - 575*s42)%p + b22*(160 - 887*s4 - 63*s42 + 
             1330*s43)%p + b2*(112 - 1225*s4 + 2304*s42 + 83*s43 - 
             1277*s44)%p)%p)%p + s25*(1 + b2 - s4)%p*s43*
        (-3*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44 - 2*s3*s4*(3 - 21*s4 - 13*s42 + 162*s43 - 
           197*s44 + 66*s45 - 8*b23*s4*(-3 + 4*s4)%p + 
           b22*(5 + 30*s4 - 183*s42 + 127*s43)%p + 
           b2*(8 - 17*s4 - 164*s42 + 353*s43 - 161*s44)%p)%p + 
         s32*(177 - 1330*s4 + 2939*s42 - 2150*s43 - 28*s44 + 380*s45 + 
           b24*(28 + 78*s4)%p + b23*(336 - 164*s4 - 519*s42)%p + 
           b22*(769 - 2158*s4 + 262*s42 + 1181*s43)%p - 
           2*b2*(-319 + 1622*s4 - 1963*s42 + 49*s43 + 560*s44)%p)%p)%p + 
       s23*s32*(1 + b2 - s4)%p*s4*(s3*s4*(-12 + 568*s4 - 4144*s42 + 
           9571*s43 - 8073*s44 + 2058*s45 + 2*b24*(-35 + 53*s4)%p - 
           2*b23*(112 - 807*s4 + 591*s42)%p + b22*(-236 + 3500*s4 - 
             8369*s42 + 3855*s43)%p + b2*(-96 + 2516*s4 - 11389*s42 + 
             14631*s43 - 4829*s44)%p)%p + s43*(-(b23*(36 + 29*s4)%p)%p + 
           b22*(-106 + 206*s4 + 109*s42)%p - b2*(82 - 461*s4 + 350*s42 + 
             134*s43)%p + 3*(-6 + 65*s4 - 141*s42 + 60*s43 + 18*s44)%p)%p + 
         s32*(175 + 88*b25 + b24*(890 - 2396*s4)%p - 4090*s4 + 24187*s42 - 
           53641*s43 + 48916*s44 - 15499*s45 + b23*(2278 - 14491*s4 + 
             15528*s42)%p + b22*(2363 - 25751*s4 + 62175*s42 - 38652*s43)%p + 
           b2*(1070 - 17632*s4 + 70806*s42 - 96415*s43 + 40905*s44)%p)%p)%p - 
       s2*s34*(s3*s4*(-7 - 72*b25 + 302*s4 - 2317*s42 + 6232*s43 - 
           6830*s44 + 2620*s45 + 12*b24*(-22 + 91*s4)%p + 
           b23*(-362 + 3378*s4 - 4928*s42)%p + b22*(-230 + 3766*s4 - 
             11833*s42 + 9452*s43)%p + b2*(-67 + 1785*s4 - 9211*s42 + 
             15513*s43 - 8164*s44)%p)%p + s42*(8*b25 - 8*b24*(-3 + 19*s4)%p + 
           b23*(26 - 406*s4 + 768*s42)%p + b22*(12 - 383*s4 + 1644*s42 - 
             1586*s43)%p + s4*(-19 + 244*s4 - 859*s42 + 1118*s43 - 
             484*s44)%p + 2*b2*(1 - 74*s4 + 563*s42 - 1185*s43 + 
             723*s44)%p)%p + s32*(77 + 528*b25 + b24*(1988 - 6820*s4)%p - 
           1980*s4 + 13144*s42 - 33570*s43 + 36111*s44 - 13782*s45 + 
           4*b23*(709 - 5292*s4 + 7100*s42)%p - 3*b22*(-641 + 7911*s4 - 
             22602*s42 + 17340*s43)%p + b2*(622 - 11399*s4 + 52452*s42 - 
             84531*s43 + 43692*s44)%p)%p)%p + s22*s33*(1 + b2 - s4)%p*
        (-(s43*(14*b24 - 44*b23*(-2 + 5*s4)%p + 14*b22*(8 - 59*s4 + 
              61*s42)%p + b2*(48 - 728*s4 + 1977*s42 - 1196*s43)%p + 
            3*(2 - 59*s4 + 299*s42 - 446*s43 + 184*s44)%p)%p)%p - 
         s3*s4*(8*b25 + b24*(44 - 367*s4)%p + 2*b23*(34 - 777*s4 + 
             1632*s42)%p + b22*(40 - 1970*s4 + 9988*s42 - 10031*s43)%p + 
           s4*(-150 + 2284*s4 - 8968*s42 + 12285*s43 - 5303*s44)%p + 
           b2*(8 - 951*s4 + 8736*s42 - 20081*s43 + 12393*s44)%p)%p + 
         s32*(21 + 72*b25 + b24*(388 - 2589*s4)%p - 1211*s4 + 12697*s42 - 
           43632*s43 + 57407*s44 - 25130*s45 + b23*(666 - 10080*s4 + 
             19459*s42)%p + b22*(497 - 12914*s4 + 55014*s42 - 53777*s43)%p + 
           b2*(168 - 6698*s4 + 47393*s42 - 100203*s43 + 61835*s44)%p)%p)%p)%p - 
     s111*s2*(4*s36*(42*s32 - 15*s3*s4 + s42)%p - 
       2*s2*s35*(s32*(944 + 1167*b2 - 1942*s4)%p + 6*(4 + 6*b2 - 11*s4)%p*
          s42 + 2*s3*s4*(-152 - 179*b2 + 308*s4)%p)%p + 
       s22*s34*(s42*(77 + 176*b2 + 47*b22 - 426*s4 - 280*b2*s4 + 
           321*s42)%p - s3*s4*(1227 + 2568*b2 + 1031*b22 - 5678*s4 - 
           4848*b2*s4 + 4907*s42)%p + s32*(4760 + 10333*b2 + 4968*b22 - 
           21196*s4 - 20901*b2*s4 + 19720*s42)%p)%p + 
       s28*s44*(-15 + 104*s4 - 221*s42 + 162*s43 - 26*s44 + 
         3*b22*(-5 + 16*s4)%p + b2*(-30 + 152*s4 - 177*s42 + 23*s43)%p)%p + 
       s23*s33*(s3*s4*(665 - 81*b23 - 5461*s4 + 8215*s42 - 731*s43 + 
           4*b22*(239 + 62*s4)%p + 2*b2*(911 - 3187*s4 + 160*s42)%p)%p + 
         s42*(-24 + 36*b23 + b22*(24 - 375*s4)%p + 198*s4 + 104*s42 - 
           706*s43 + 2*b2*(-29 - 50*s4 + 483*s42)%p)%p - 
         s32*(3766 + 1320*b23 + b22*(7912 - 12445*s4)%p - 28069*s4 + 
           51108*s42 - 23009*s43 + b2*(10603 - 43928*s4 + 31527*s42)%p)%p)%p + 
       s24*s32*(s3*s4*(-93 + 33*b24 + b23*(139 - 1149*s4)%p + 1309*s4 - 
           1314*s42 - 9039*s43 + 11073*s44 + 2*b22*(-61 - 1141*s4 + 
             3927*s42)%p + b2*(-289 + 1038*s4 + 8787*s42 - 16928*s43)%p)%p + 
         s42*(1 - 10*s4 - 231*s42 + 1064*s43 - 860*s44 + 
           b23*(-6 + 19*s4)%p + b22*(-5 + 180*s4 - 346*s42)%p + 
           b2*(2 + 91*s4 - 896*s42 + 1079*s43)%p)%p + 
         s32*(994 - 168*b24 - 11796*s4 + 29609*s42 - 6410*s43 - 
           18553*s44 + b23*(246 + 3394*s4)%p + b22*(2747 - 3084*s4 - 
             17600*s42)%p + b2*(3214 - 20719*s4 + 8773*s42 + 31968*s43)%p)%p)%p - 
       s25*s3*(s44*(-11 + 25*b23 + b22*(3 - 137*s4)%p + 103*s4 - 141*s42 - 
           19*s43 + b2*(-33 + 58*s4 + 151*s42)%p)%p + 
         s32*(77 - 1580*s4 + 4199*s42 + 16222*s43 - 56238*s44 + 
           37948*s45 + 41*b24*(-1 + 9*s4)%p + b23*(13 + 2376*s4 - 
             7344*s42)%p + b22*(253 + 908*s4 - 23484*s42 + 37306*s43)%p + 
           b2*(272 - 2699*s4 - 9327*s42 + 67819*s43 - 66507*s44)%p)%p - 
         2*s3*s4*(1 - 30*s4 - 11*b24*s4 - 179*s42 + 2718*s43 - 6220*s44 + 
           3494*s45 + b23*(-2 + 98*s4 - 123*s42)%p + 
           b22*s4*(168 - 1661*s4 + 1880*s42)%p + b2*(3 + 17*s4 - 1533*s42 + 
             6320*s43 - 4951*s44)%p)%p)%p + 
       s27*(-2*s45*(5 - 9*s4 + 24*b22*s4 - 19*s42 + 27*s43 + 
           b2*(5 + 21*s4 - 52*s42)%p)%p + s3*s42*(5 - 249*s4 + 2002*s42 - 
           5389*s43 + 5439*s44 - 1660*s45 - 5*b23*(-5 + 32*s4)%p + 
           b22*(55 - 733*s4 + 2004*s42 - 785*s43)%p + 
           b2*(35 - 822*s4 + 4196*s42 - 6384*s43 + 2349*s44)%p)%p)%p + 
       s26*(s46*(5 + 15*b22 + b2*(20 - 40*s4)%p - 26*s4 + 25*s42)%p + 
         s3*s43*(16 - 372*s4 + 160*b23*s4 + 1603*s42 - 1906*s43 + 
           443*s44 + b22*(52 - 224*s4 - 431*s42)%p + 
           b2*(68 - 816*s4 + 1540*s42 - 80*s43)%p)%p + 
         s32*(1 - 52*s4 + 22*b24*s4 + 38*s42 + 4930*s43 - 23580*s44 + 
           34652*s45 - 15225*s46 + b23*(2 + 113*s4 - 1516*s42 + 
             1856*s43)%p + b22*(5 + 56*s4 - 3329*s42 + 15212*s43 - 
             12873*s44)%p + b2*(4 - 87*s4 - 1664*s42 + 18341*s43 - 
             43111*s44 + 25549*s45)%p)%p)%p)%p + 
     s17*s3*(s28*(1 + b2 - s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46*(-1 + 2*s4)%p + 
       s37*(s4*(-25 - 80*b23 + 189*s4 - 387*s42 + 231*s43 + 
           24*b22*(-7 + 15*s4)%p - 6*b2*(19 - 88*s4 + 85*s42)%p)%p + 
         s3*(113 + 480*b23 + b22*(920 - 2220*s4)%p - 973*s4 + 2267*s42 - 
           1527*s43 + 4*b2*(142 - 745*s4 + 813*s42)%p)%p)%p - 
       s27*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(2*(1 + b2 - s4)%p*s44 + 
         s3*(5 + 14*b22*s4 - 87*s42 + 142*s43 - 39*s44 + 
           b2*(6 + 29*s4 - 110*s42 + 30*s43)%p)%p)%p - 
       s2*s35*(s32*(343 + 1560*b24 - 4952*s4 + 20034*s42 - 29832*s43 + 
           14623*s44 - 8*b23*(-574 + 1585*s4)%p + b22*(4824 - 28840*s4 + 
             34150*s42)%p + b2*(2148 - 21077*s4 + 53074*s42 - 37613*s43)%p)%p - 
         s3*s4*(57 + 268*b24 + b23*(808 - 2400*s4)%p - 983*s4 + 4188*s42 - 
           6295*s43 + 3065*s44 + b22*(853 - 5598*s4 + 6812*s42)%p + 
           b2*(373 - 4160*s4 + 10861*s42 - 7738*s43)%p)%p + 
         s42*(1 + 36*b24 + b23*(84 - 352*s4)%p - 72*s4 + 477*s42 - 
           922*s43 + 532*s44 + b22*(65 - 678*s4 + 1070*s42)%p - 
           2*b2*(-9 + 202*s4 - 733*s42 + 642*s43)%p)%p)%p + 
       s26*(1 + b2 - s4)%p*s43*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s45 + 
         2*s3*s42*(2 - 33*s4 + 7*b23*s4 + 90*s42 - 68*s43 + 9*s44 + 
           b22*(6 - 25*s4 - 11*s42)%p + b2*(8 - 69*s4 + 87*s42 - 5*s43)%p)%p + 
         s32*(-64 + 424*s4 - 459*s42 - 963*s43 + 1794*s44 - 692*s45 + 
           3*b23*(-14 - 59*s4 + 75*s42)%p + b22*(-172 + 50*s4 + 1392*s42 - 
             1043*s43)%p + b2*(-192 + 679*s4 + 676*s42 - 2925*s43 + 
             1507*s44)%p)%p)%p + s22*s34*(s3*s4*(-20 - 94*b25 + 994*s4 - 
           7960*s42 + 21566*s43 - 23240*s44 + 8604*s45 + 
           b24*(-491 + 1935*s4)%p + b23*(-842 + 7728*s4 - 10829*s42)%p + 
           b22*(-617 + 10229*s4 - 31804*s42 + 24438*s43)%p + 
           b2*(-194 + 5449*s4 - 28560*s42 + 47427*s43 - 24046*s44)%p)%p + 
         s42*(4*b25 + b24*(30 - 146*s4)%p + 2*b23*(25 - 330*s4 + 
             506*s42)%p + b22*(30 - 851*s4 + 3188*s42 - 2564*s43)%p + 
           s4*(-60 + 732*s4 - 2365*s42 + 2738*s43 - 1021*s44)%p + 
           b2*(6 - 405*s4 + 2818*s42 - 5237*s43 + 2714*s44)%p)%p + 
         s32*(231 + 702*b25 + b24*(3341 - 11696*s4)%p - 5900*s4 + 
           38755*s42 - 97596*s43 + 103268*s44 - 38710*s45 + 
           b23*(5745 - 43218*s4 + 57926*s42)%p + b22*(4543 - 56056*s4 + 
             159229*s42 - 120863*s43)%p + b2*(1672 - 30493*s4 + 139067*s42 - 
             221275*s43 + 112613*s44)%p)%p)%p + s23*s33*
        (s43*(6 - 183*s4 + 928*s42 - 1418*s43 + 598*s44 + 61*s45 + 
           7*b24*(4 + 5*s4)%p + b23*(104 - 300*s4 - 173*s42)%p + 
           b22*(116 - 939*s4 + 1024*s42 + 303*s43)%p - 
           2*b2*(-24 + 383*s4 - 1086*s42 + 674*s43 + 113*s44)%p)%p - 
         s32*(35 + 24*b26 + b25*(284 - 1530*s4)%p - 2044*s4 + 22784*s42 - 
           89994*s43 + 155516*s44 - 121032*s45 + 34735*s46 + 
           b24*(904 - 10884*s4 + 17165*s42)%p + b23*(1254 - 25179*s4 + 
             86330*s42 - 69898*s43)%p + b22*(855 - 25652*s4 + 143246*s42 - 
             247718*s43 + 128400*s44)%p + b2*(280 - 11897*s4 + 96628*s42 - 
             267457*s43 + 292384*s44 - 108890*s45)%p)%p + 
         s3*s4*(b25*(20 - 70*s4)%p + b24*(78 - 1151*s4 + 1379*s42)%p + 
           b23*(106 - 3222*s4 + 11362*s42 - 7351*s43)%p + 
           b22*(60 - 3412*s4 + 22249*s42 - 37201*s43 + 15893*s44)%p + 
           b2*(12 - 1513*s4 + 15903*s42 - 46547*s43 + 47985*s44 - 
             15064*s45)%p + s4*(-230 + 3746*s4 - 16718*s42 + 29173*s43 - 
             21186*s44 + 5215*s45)%p)%p)%p + s25*s3*s42*
        (-3*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s44*(-3 + b2*(-6 + s4)%p + 12*s4 - 2*s42)%p + 
         s3*s4*(6 - 119*s4 + b24*(112 - 209*s4)%p*s4 + 307*s42 + 598*s43 - 
           2534*s44 + 2525*s45 - 783*s46 + b23*(18 + 169*s4 - 1405*s42 + 
             1260*s43)%p + b22*(40 - 143*s4 - 1704*s42 + 4723*s43 - 
             2670*s44)%p + b2*(28 - 317*s4 - 187*s42 + 3943*s43 - 
             5949*s44 + 2402*s45)%p)%p - s32*(199 - 2660*s4 + 10457*s42 - 
           16036*s43 + 8349*s44 + 1520*s45 - 1821*s46 + 
           8*b25*(4 + 19*s4)%p - 4*b24*(-123 + 49*s4 + 380*s42)%p + 
           b23*(1490 - 5307*s4 - 132*s42 + 5305*s43)%p + 
           b22*(1825 - 12044*s4 + 16841*s42 + 2060*s43 - 8476*s44)%p + 
           b2*(994 - 9741*s4 + 25862*s42 - 20397*s43 - 3282*s44 + 
             6360*s45)%p)%p)%p + s24*s32*s4*
        (s43*(6 - 55*s4 + 42*b24*s4 - 6*s42 + 419*s43 - 590*s44 + 
           226*s45 + b23*(18 + 157*s4 - 295*s42)%p + 
           b22*(40 + 81*s4 - 799*s42 + 687*s43)%p + 
           b2*(28 - 87*s4 - 470*s42 + 1229*s43 - 660*s44)%p)%p + 
         s3*s4*(8 - 417*s4 + 96*b25*s4 + 3219*s42 - 7796*s43 + 6346*s44 - 
           155*s45 - 1189*s46 + b24*(56 + 21*s4 - 989*s42)%p + 
           b23*(160 - 1428*s4 - 51*s42 + 3488*s43)%p - 
           2*b22*(-80 + 1419*s4 - 3625*s42 + 46*s43 + 2790*s44)%p + 
           b2*(64 - 1906*s4 + 9419*s42 - 12112*s43 + 277*s44 + 
             4174*s45)%p)%p + s32*(-175 + 4240*s4 - 27244*s42 + 70225*s43 - 
           82990*s44 + 43983*s45 - 8063*s46 + b25*(-268 + 285*s4)%p + 
           b24*(-1469 + 6609*s4 - 3865*s42)%p + b23*(-2878 + 24087*s4 - 
             42557*s42 + 16453*s43)%p + b22*(-2602 + 33290*s4 - 
             104249*s42 + 106956*s43 - 30413*s44)%p + 
           b2*(-1100 + 19783*s4 - 92428*s42 + 162745*s43 - 114618*s44 + 
             25602*s45)%p)%p)%p)%p - s19*(s29*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s46*(-1 + 2*s4)%p + 
       4*s38*((7 + 10*b2 - 13*s4)%p*s4 + s3*(-23 - 36*b2 + 49*s4)%p)%p + 
       s2*s36*(s42*(13 + 60*b2 + 56*b22 - 118*s4 - 200*b2*s4 + 165*s42)%p - 
         3*s3*s4*(93 + 264*b2 + 176*b22 - 442*s4 - 576*b2*s4 + 441*s42)%p + 
         s32*(994 + 2912*b2 + 2040*b22 - 4788*s4 - 6532*b2*s4 + 
           4946*s42)%p)%p - s22*s35*(s3*s4*(-529 - 990*b23 + 5059*s4 - 
           11875*s42 + 7673*s43 + b22*(-2747 + 6717*s4)%p + 
           b2*(-2215 + 12252*s4 - 13069*s42)%p)%p + 
         s42*(24 + 100*b23 + b22*(254 - 746*s4)%p - 441*s4 + 1326*s42 - 
           961*s43 + 6*b2*(27 - 210*s4 + 259*s42)%p)%p + 
         s32*(2364 + 4692*b23 + b22*(12007 - 28872*s4)%p - 19935*s4 + 
           45346*s42 - 29779*s43 + b2*(9541 - 49300*s4 + 52861*s42)%p)%p)%p + 
       s23*s34*(s32*(1708 + 1872*b24 + b23*(8989 - 23341*s4)%p - 
           23878*s4 + 91755*s42 - 127392*s43 + 57355*s44 + 
           b22*(13828 - 78442*s4 + 85959*s42)%p + b2*(8338 - 78531*s4 + 
             185411*s42 - 120878*s43)%p)%p - s3*s4*(250 + 183*b24 + 
           b23*(1373 - 3124*s4)%p - 4787*s4 + 20199*s42 - 27469*s43 + 
           11003*s44 + b22*(2363 - 14219*s4 + 13687*s42)%p + 
           b2*(1384 - 15701*s4 + 37298*s42 - 21485*s43)%p)%p + 
         s42*(6 - 5*b24 - 270*s4 + 1335*s42 - 1592*s43 + 313*s44 + 
           6*b23*(9 + 2*s4)%p + 3*b22*(40 - 226*s4 + 53*s42)%p + 
           b2*(60 - 935*s4 + 2004*s42 - 465*s43)%p)%p)%p - 
       s28*(1 + b2 - s4)%p*s44*(2*(1 + b2 - s4)%p*s44 + 
         s3*(-10 + 116*s4 - 343*s42 + 321*s43 - 60*s44 + 
           b22*(-20 + 67*s4)%p + b2*(-30 + 203*s4 - 309*s42 + 49*s43)%p)%p)%p - 
       s24*s33*(-(s3*s4*(25 - 12*b25 - 1213*s4 + 8733*s42 - 17567*s43 + 
            8730*s44 + 1684*s45 + b24*(21 + 347*s4)%p + 
            b23*(266 - 895*s4 - 2197*s42)%p + b22*(386 - 4946*s4 + 
              6428*s42 + 5118*s43)%p + b2*(184 - 4681*s4 + 18634*s42 - 
              13753*s43 - 4948*s44)%p)%p)%p + s42*(27*b24*s4 + 
           b23*(4 + 81*s4 - 412*s42)%p + b22*(6 - 43*s4 - 752*s42 + 
             1581*s43)%p + b2*(2 - 103*s4 + 41*s42 + 1851*s43 - 2223*s44)%p + 
           s4*(-28 + 211*s4 + 86*s42 - 1313*s43 + 1040*s44)%p)%p + 
         s32*(385 + 42*b25 + b24*(928 - 1921*s4)%p - 9504*s4 + 57836*s42 - 
           126973*s43 + 108177*s44 - 29057*s45 + 
           b23*(3252 - 19665*s4 + 16954*s42)%p + b22*(4085 - 45318*s4 + 
             103037*s42 - 52737*s43)%p + b2*(2120 - 36503*s4 + 146735*s42 - 
             187153*s43 + 66445*s44)%p)%p)%p + s27*((1 + b2 - s4)%p*(1 + b2 - s4)%p*s48 + 
         s3*s45*(16 - 103*s4 + 67*b23*s4 + 135*s42 + 23*s43 - 71*s44 + 
           b22*(22 + 53*s4 - 213*s42)%p + b2*(38 - 123*s4 - 84*s42 + 
             217*s43)%p)%p + s32*s42*(10 - 90*s4 + 60*b24*s4 - 344*s42 + 
           3576*s43 - 8063*s44 + 6800*s45 - 1853*s46 + 
           b23*(16 + 270*s4 - 1367*s42 + 687*s43)%p + 
           b22*(42 + 220*s4 - 3456*s42 + 7102*s43 - 3015*s44)%p + 
           b2*(36 - 80*s4 - 2382*s42 + 10183*s43 - 12393*s44 + 
             4176*s45)%p)%p)%p + s26*s3*s4*(s45*(-20*b23 + b22*(-28 + 79*s4)%p + 
           b2*(-2 + 76*s4 - 98*s42)%p + 3*(2 + s4 - 16*s42 + 13*s43)%p)%p + 
         s3*s42*(10 + 54*s4 - 60*b24*s4 - 1275*s42 + 3977*s43 - 
           3971*s44 + 1133*s45 + b23*(-32 + 344*s4 + 3*s42)%p + 
           b22*(-36 + 976*s4 - 2813*s42 + 1067*s43)%p + 
           b2*(6 + 602*s4 - 4069*s42 + 6212*s43 - 2135*s44)%p)%p + 
         s32*(35 - 803*s4 + 3695*s42 - 946*s43 - 17676*s44 + 26811*s45 - 
           10824*s46 + b24*(27 + 362*s4 - 898*s42)%p + 
           b23*(156 + 74*s4 - 6470*s42 + 8055*s43)%p + 
           b22*(256 - 1922*s4 - 5210*s42 + 30088*s43 - 23223*s44)%p + 
           b2*(162 - 2419*s4 + 4177*s42 + 19671*s43 - 49925*s44 + 
             26856*s45)%p)%p)%p + s25*s32*
        (s44*(b23*(-48 + 34*s4)%p + b22*(-78 + 430*s4 - 250*s42)%p + 
           3*s4*(36 - 187*s4 + 246*s42 - 83*s43)%p + 
           6*b2*(-5 + 78*s4 - 176*s42 + 77*s43)%p)%p + 
         s3*s4*(2*b24*s4*(-36 + 167*s4)%p - b23*(4 + 3*s4 - 1798*s42 + 
             3537*s43)%p + b22*(-6 + 275*s4 + 604*s42 - 10211*s43 + 
             11500*s44)%p + s4*(63 - 892*s4 + 1803*s42 + 4285*s43 - 
             11894*s44 + 6339*s45)%p - b2*(2 - 263*s4 + 1682*s42 + 
             3545*s43 - 19670*s44 + 14592*s45)%p)%p + 
         s32*(21 - 1204*s4 + 12303*s42 - 38644*s43 + 38344*s44 + 
           1214*s45 - 11634*s46 + b25*(4 + 84*s4)%p + 
           b24*(82 - 144*s4 - 1893*s42)%p + b23*(242 - 3399*s4 + 1068*s42 + 
             11622*s43)%p + b22*(269 - 7060*s4 + 25505*s42 - 2170*s43 - 
             28563*s44)%p + b2*(126 - 5085*s4 + 34408*s42 - 57663*s43 + 
             376*s44 + 30346*s45)%p)%p)%p)%p + 
     s18*s3*(-(s28*(1 + b2 - s4)%p*(1 + b2 - s4)%p*s45*(-5 + 28*s4 - 36*s42 + 4*s43 + 
          b2*(-7 + 18*s4)%p)%p)%p + 2*s37*
        (-(s4*(19 + 56*b2 + 40*b22 - 80*s4 - 110*b2*s4 + 73*s42)%p)%p + 
         s3*(71 + 230*b2 + 180*b22 - 344*s4 - 516*b2*s4 + 357*s42)%p)%p - 
       s2*s35*(s3*s4*(-181 - 512*b23 + 1628*s4 - 3769*s42 + 2478*s43 + 
           8*b22*(-145 + 356*s4)%p + b2*(-820 + 4410*s4 - 4766*s42)%p)%p + 
         s42*(6 + 64*b23 - 133*s4 + 452*s42 - 377*s43 - 
           12*b22*(-9 + 32*s4)%p + b2*(52 - 474*s4 + 686*s42)%p)%p + 
         s32*(791 + 2400*b23 - 6773*s4 + 15709*s42 - 10543*s43 - 
           8*b22*(-651 + 1585*s4)%p + 4*b2*(899 - 4718*s4 + 5154*s42)%p)%p)%p + 
       s22*s34*(s32*(1028 + 2568*b24 + b23*(9151 - 25286*s4)%p - 
           14685*s4 + 58540*s42 - 85625*s43 + 41154*s44 + 
           b22*(11280 - 66993*s4 + 78458*s42)%p + b2*(5744 - 55818*s4 + 
             138611*s42 - 96601*s43)%p)%p - s3*s4*(165 + 434*b24 + 
           b23*(1702 - 4965*s4)%p - 3131*s4 + 13767*s42 - 20633*s43 + 
           9772*s44 + b22*(2126 - 14181*s4 + 16842*s42)%p + 
           b2*(1030 - 12091*s4 + 31718*s42 - 21997*s43)%p)%p + 
         s42*(4 + 36*b24 + b23*(148 - 498*s4)%p - 235*s4 + 1422*s42 - 
           2455*s43 + 1228*s44 + 2*b22*(80 - 713*s4 + 939*s42)%p + 
           b2*(56 - 1100*s4 + 3518*s42 - 2630*s43)%p)%p)%p + 
       s27*(1 + b2 - s4)%p*s43*(2*s43*(2 - 3*s4 + 9*b22*s4 - 9*s42 + 
           10*s43 + b2*(2 + 8*s4 - 19*s42)%p)%p + s3*(10 - 33*s4 + 40*b23*s4 - 
           277*s42 + 1145*s43 - 1242*s44 + 349*s45 + 
           2*b22*(7 + 65*s4 - 273*s42 + 97*s43)%p + 
           b2*(24 + 45*s4 - 901*s42 + 1600*s43 - 531*s44)%p)%p)%p - 
       s23*s33*(s42*(b24*(8 + 21*s4)%p + b23*(28 - 204*s4 - 98*s42)%p + 
           2*b22*(12 - 272*s4 + 591*s42 + 47*s43)%p + 
           s4*(-66 + 721*s4 - 1838*s42 + 1305*s43 - 70*s44)%p + 
           b2*(6 - 363*s4 + 2012*s42 - 2239*s43 + 52*s44)%p)%p + 
         s32*(385 + 378*b25 + b24*(2666 - 8799*s4)%p - 9718*s4 + 
           62356*s42 - 151279*s43 + 152233*s44 - 53649*s45 + 
           b23*(5966 - 43210*s4 + 54312*s42)%p + b22*(5731 - 69025*s4 + 
             187233*s42 - 133172*s43)%p + b2*(2458 - 44105*s4 + 194672*s42 - 
             294837*s43 + 140780*s44)%p)%p + s3*s4*(-18*b25 + 
           b24*(-292 + 782*s4)%p + b23*(-769 + 6137*s4 - 6441*s42)%p + 
           b22*(-721 + 11272*s4 - 30890*s42 + 18668*s43)%p + 
           b2*(-266 + 7339*s4 - 36360*s42 + 53543*s43 - 22040*s44)%p + 
           2*(-15 + 766*s4 - 6039*s42 + 15384*s43 - 14780*s44 + 
             4546*s45)%p)%p)%p + s26*(-((1 + 7*b2 - 10*s4)%p*(1 + b2 - s4)%p*(1 + b2 - s4)%p*
           s47)%p + s3*s44*(2 + 117*s4 - 40*b24*s4 - 793*s42 + 1537*s43 - 
           1077*s44 + 214*s45 + b23*(-28 + 166*s4 + 69*s42)%p + 
           b22*(-48 + 627*s4 - 1081*s42 + 178*s43)%p + 
           b2*(-18 + 532*s4 - 1971*s42 + 1974*s43 - 421*s44)%p)%p + 
         s32*s42*(68 - 847*s4 + 2355*s42 + 604*s43 - 8979*s44 + 
           10189*s45 - 3362*s46 + b24*(48 + 348*s4 - 592*s42)%p + 
           b23*(260 + 138*s4 - 4505*s42 + 4094*s43)%p + 
           b22*(436 - 1754*s4 - 4438*s42 + 16365*s43 - 9676*s44)%p + 
           b2*(292 - 2381*s4 + 1913*s42 + 12483*s43 - 22306*s44 + 
             9535*s45)%p)%p)%p + s25*s3*s4*
        (-(s44*(8 + b23*(42 - 16*s4)%p - 116*s4 + 315*s42 - 266*s43 + 
            59*s44 + b22*(86 - 258*s4 + 85*s42)%p - 
            4*b2*(-13 + 88*s4 - 119*s42 + 32*s43)%p)%p)%p + 
         s3*s4*(-2 + 129*s4 - 798*s42 + 170*s43 + 4626*s44 - 6931*s45 + 
           2750*s46 + 4*b24*s4*(-32 + 89*s4)%p - b23*(14 + 99*s4 - 
             2146*s42 + 2740*s43)%p + b22*(-26 + 339*s4 + 1726*s42 - 
             9103*s43 + 7026*s44)%p - b2*(14 - 433*s4 + 856*s42 + 
             5593*s43 - 13892*s44 + 7390*s45)%p)%p + 
         s32*(105 - 2508*s4 + 14916*s42 - 31501*s43 + 22082*s44 + 
           2605*s45 - 5563*s46 + 2*b25*(9 + 79*s4)%p - 
           14*b24*(-23 + 16*s4 + 159*s42)%p + b23*(965 - 5886*s4 + 
             410*s42 + 9944*s43)%p + b22*(1129 - 12834*s4 + 27022*s42 + 
             1403*s43 - 19276*s44)%p + b2*(573 - 9828*s4 + 39071*s42 - 
             43240*s43 - 4134*s44 + 16962*s45)%p)%p)%p - 
       s24*s32*(s43*(2 - 61*s4 + 48*b24*s4 + 140*s42 + 451*s43 - 
           1180*s44 + 620*s45 - 7*b23*(-2 - 23*s4 + 67*s42)%p + 
           b22*(26 + 7*s4 - 1075*s42 + 1368*s43)%p + 
           b2*(14 - 153*s4 - 340*s42 + 2053*s43 - 1566*s44)%p)%p + 
         s3*s4*(54*b25*s4 + b24*(16 - 41*s4 - 813*s42)%p + 
           b23*(40 - 1000*s4 + 901*s42 + 3671*s43)%p + 
           b22*(32 - 1690*s4 + 8479*s42 - 4284*s43 - 7013*s44)%p - 
           s4*(175 - 2773*s4 + 10895*s42 - 13778*s43 + 3488*s44 + 
             1909*s45)%p + b2*(8 - 970*s4 + 9291*s42 - 20162*s43 + 
             6859*s44 + 6010*s45)%p)%p + s32*(-35 + 2030*s4 - 22045*s42 + 
           82024*s43 - 127608*s44 + 83968*s45 - 18414*s46 + 
           b25*(-72 + 173*s4)%p + b24*(-398 + 3905*s4 - 3730*s42)%p + 
           b23*(-751 + 13947*s4 - 39459*s42 + 21557*s43)%p + 
           b22*(-635 + 18410*s4 - 93721*s42 + 134893*s43 - 50004*s44)%p + 
           b2*(-245 + 10255*s4 - 79357*s42 + 198529*s43 - 182098*s44 + 
             50392*s45)%p)%p)%p)%p + s110*(8*s38*(3*s3 - s4)%p - 
       4*s2*s36*(s32*(161 + 228*b2 - 341*s4)%p + (3 + 6*b2 - 10*s4)%p*s42 + 
         s3*s4*(-52 - 70*b2 + 105*s4)%p)%p + s22*s35*
        (4*s42*(13 + 46*b2 + 31*b22 - 98*s4 - 128*b2*s4 + 118*s42)%p - 
         s3*s4*(819 + 2092*b2 + 1186*b22 - 4018*s4 - 4572*b2*s4 + 
           3983*s42)%p + s32*(2952 + 7625*b2 + 4608*b22 - 13920*s4 - 
           16733*b2*s4 + 14028*s42)%p)%p + s29*s45*(-6 + 31*s4 - 50*s42 + 
         27*s43 - 2*s44 + 3*b22*(-2 + 5*s4)%p + 
         2*b2*(-6 + 23*s4 - 20*s42 + s43)%p)%p - 
       s23*s34*(s3*s4*(-803 - 644*b23 + 7544*s4 - 16375*s42 + 9098*s43 + 
           b22*(-2797 + 5704*s4)%p + b2*(-2891 + 14816*s4 - 13409*s42)%p)%p + 
         s42*(36 + 6*b23 + b22*(154 - 165*s4)%p - 506*s4 + 1120*s42 - 
           438*s43 + 2*b2*(85 - 465*s4 + 272*s42)%p)%p + 
         s32*(3892 + 4260*b23 + b22*(14028 - 31425*s4)%p - 31669*s4 + 
           68218*s42 - 41725*s43 + 2*b2*(6763 - 33167*s4 + 33085*s42)%p)%p)%p + 
       s24*s33*(s32*(1694 + 408*b24 + b23*(4079 - 7304*s4)%p - 22609*s4 + 
           79080*s42 - 92945*s43 + 31528*s44 + b22*(9139 - 43706*s4 + 
             34280*s42)%p + b2*(6978 - 60324*s4 + 120207*s42 - 57701*s43)%p)%p + 
         s3*s4*(-210 + 60*b24 + 3743*s4 - 13228*s42 + 11191*s43 + 
           404*s44 - 10*b23*(27 + 68*s4)%p + b22*(-1147 + 4026*s4 + 
             1947*s42)%p - b2*(946 - 9077*s4 + 13138*s42 + 1805*s43)%p)%p + 
         s42*(4 - 6*b24 - 120*s4 + 238*s42 + 744*s43 - 1094*s44 + 
           2*b23*(-8 + 95*s4)%p + b22*(20 + 245*s4 - 1056*s42)%p + 
           b2*(24 - 167*s4 - 818*s42 + 1917*s43)%p)%p)%p - 
       s28*(s46*(2 + 5*s4 + 15*b22*s4 - 24*s42 + 17*s43 + 
           b2*(2 + 22*s4 - 32*s42)%p)%p + s3*s43*(-10 + 231*s4 - 1226*s42 + 
           2397*s43 - 1822*s44 + 410*s45 + 15*b23*(-2 + 9*s4)%p + 
           b22*(-70 + 597*s4 - 1108*s42 + 262*s43)%p + 
           b2*(-50 + 693*s4 - 2418*s42 + 2644*s43 - 665*s44)%p)%p)%p + 
       s25*s32*(s43*(3 + 33*s4 - 521*s42 + 1159*s43 - 590*s44 + 
           9*b23*(-3 + 4*s4)%p + b22*(-33 + 387*s4 - 392*s42)%p + 
           b2*(-3 + 312*s4 - 1301*s42 + 916*s43)%p)%p + 
         s3*s4*(11 - 466*s4 + 2357*s42 + 1140*s43 - 13078*s44 + 
           10036*s45 + 4*b24*(-4 + 41*s4)%p + b23*(11 + 784*s4 - 
             2715*s42)%p + b22*(77 - 168*s4 - 6627*s42 + 12020*s43)%p + 
           b2*(59 - 1168*s4 - 47*s42 + 17116*s43 - 19220*s44)%p)%p + 
         s32*(-231 + 18*b25 + 5434*s4 - 28703*s42 + 42838*s43 - 
           3132*s44 - 17302*s45 - b24*(38 + 871*s4)%p + 
           b23*(-796 + 872*s4 + 8350*s42)%p - b22*(1569 - 12985*s4 + 
             4578*s42 + 27953*s43)%p + b2*(-1058 + 16309*s4 - 46526*s42 + 
             7289*s43 + 37486*s44)%p)%p)%p + 
       s27*(2*s47*(2 + 3*b22 + b2*(5 - 7*s4)%p - 6*s4 + 4*s42)%p + 
         s3*s44*(24 - 283*s4 + 135*b23*s4 + 728*s42 - 463*s43 - 46*s44 + 
           b22*(48 - 41*s4 - 418*s42)%p + b2*(72 - 489*s4 + 392*s42 + 
             337*s43)%p)%p + s32*s4*(5 - 97*s4 + 50*b24*s4 - 195*s42 + 
           5393*s43 - 17135*s44 + 18754*s45 - 6425*s46 + 
           3*b23*(3 + 80*s4 - 626*s42 + 482*s43)%p + 
           b22*(23 + 159*s4 - 4436*s42 + 13170*s43 - 7775*s44)%p + 
           b2*(19 - 128*s4 - 2649*s42 + 17338*s43 - 28682*s44 + 
             12660*s45)%p)%p)%p + s26*s3*(2*s45*(7 - 15*b23 - 26*s4 - 5*s42 + 
           34*s43 + b22*(-11 + 69*s4)%p + b2*(11 + 24*s4 - 89*s42)%p)%p + 
         s3*s42*(8 - 50*s4 - 50*b24*s4 - 1046*s42 + 6017*s43 - 
           8820*s44 + 3507*s45 - 6*b23*(3 - 61*s4 + 28*s42)%p + 
           2*b22*(-5 + 403*s4 - 2028*s42 + 1348*s43)%p + 
           b2*(16 + 304*s4 - 4714*s42 + 11370*s43 - 5876*s44)%p)%p + 
         s32*(7 - 392*s4 + 3322*s42 - 3569*s43 - 21637*s44 + 47183*s45 - 
           24126*s46 + b24*(6 + 192*s4 - 786*s42)%p + 
           b23*(37 - 8*s4 - 5352*s42 + 9863*s43)%p + 
           b22*(59 - 1097*s4 - 3220*s42 + 34171*s43 - 36420*s44)%p + 
           b2*(35 - 1275*s4 + 4750*s42 + 18138*s43 - 72298*s44 + 
             51110*s45)%p)%p)%p)%p)%p;



if(((v1pt1* v2pt2 - v2pt1* v1pt2)%p) && (v1pt1%p) && (v1pt2%p) && (v1pt4%p) ){

   c1102=(c110*c110)%p;

   goodrank=1; 
// so far so good

   for(num=1; num<=3; num++) {
	if(num==1){v1=v1pt1%p;v2=v2pt1%p;v3=v3pt1%p;v4=v4pt1%p;v5=v5pt1%p;v6=v6pt1%p;}
	if(num==2){v1=v1pt2%p;v2=v2pt2%p;v3=v3pt2%p;v4=v4pt2%p;v5=v5pt2%p;v6=v6pt2%p;}
	if(num==3){v1=v1pt4%p;v2=v2pt4%p;v3=v3pt4%p;v4=v4pt4%p;v5=v5pt4%p;v6=v6pt4%p;}
 
   v12=(v1*v1)%p;v13=(v12*v1)%p;v22=(v2*v2)%p;
r22=(r2*r2)%p;r23=(r22*r2)%p;r24=(r23*r2)%p;r25=(r24*r2)%p;r26=(r25*r2)%p;r27=(r26*r2)%p;r28=(r27*r2)%p;
r62=(r6*r6)%p;r63=(r62*r6)%p;r64=(r63*r6)%p;r65=(r64*r6)%p;r66=(r65*r6)%p;
r42=(r4*r4)%p;r43=(r42*r4)%p;r44=(r43*r4)%p;r45=(r44*r4)%p;



   jm[0][0]=
-(c110*(r14*r2*r42*r62*u1*v1*(u1*v1 + v2)%p - r13*r2*r4*r6*(u1*v1 + v2)%p*
      (-(r4*r6*u1*v1)%p + r2*u1*(v1 + 2*r4*r5*v1)%p - r2*v2 + 
       r4*r5*(u1*v1 + v2 - r6*v2)%p)%p + c110*c4*r2*(u1*v1 + v2)%p*
      (r14*r42*r62*u1*v1 + r2*(1 + r2)%p*r5*(1 + r4*r5)%p*
        (r2*(u1*v1 + v2)%p - r4*r5*(u1*v1 + r5*v2)%p)%p - 
       r13*r4*r6*(-(r4*r6*u1*v1)%p - r2*v2 + r4*r5*((2 + 2*r2 + r6)%p*u1*v1 + 
           v2 - r6*v2)%p)%p - r1*(r23*(u1*v1 + v2)%p - r42*r52*r6*
          (2*u1*v1 + v2 + r5*v2)%p + r2*r4*r5*
          ((2*r4*r52 + 2*(-1 + r6)%p - r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 - 
           (1 + (-3 + r5 + 2*r4*r52)%p*r6)%p*v2)%p + 
         r22*((1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*v1 - 
           (-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v2)%p)%p + 
       r12*(r22*(1 + r4*r5)%p*((-1 + r4*r5)%p*u1*v1 - v2)%p - 
         r42*r5*r6*((2 - 2*r5 + r6)%p*u1*v1 + v2 + r5*r6*v2)%p + 
         r2*r4*(r4*r52*(2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
           r5*(-2*(-1 + r4*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
           r6*(v2 + r6*(u1*v1 + v2)%p)%p)%p)%p)%p + r22*(1 + r4*r5)%p*
      (c4*r4*(u1*v1 + v2)%p*((-1 - r2 + r6)%p*v2 + r4*r5*((1 + r2)%p*u1*v1 + 
           r6*v2)%p)%p + (1 + r2)%p*r5*(r2*v2*(u1*v1 + v2)%p - 2*r4*u0*v1*v3)%p)%p + 
     r12*(r23*(1 + r4*r5)%p*(r4*r5*u1*v1 - v2)%p*(u1*v1 + v2)%p + 
       c4*r43*(-1 + r6)%p*r62*v2*(u1*v1 + v2)%p + r22*r4*(u1*v1 + v2)%p*
        (r4*r52*(u1*v1 + v2 - 2*r6*v2)%p + r5*(u1*(v1 - 2*r4*r6*v1)%p + v2 - 
           2*r6*v2)%p + r6*(-(u1*v1)%p + v2 + r6*v2)%p)%p + 
       r2*r42*r6*(-(r5*(u1*v1 + v2)%p*(u1*v1 + v2)%p)%p + r6*v1*(c4*r4*u1*(u1*v1 + v2)%p - 
           2*u0*v3)%p)%p)%p + r1*r2*(-(r23*v2*(u1*v1 + v2)%p)%p + 
       r22*(u1*v1 + v2)%p*((-1 + r5)%p*v2 + r42*r52*(u1*v1 + r5*v2)%p + 
         r4*r5*(u1*v1 + v2 + 2*r5*v2 - 2*r6*v2)%p)%p + 
       r42*r6*(-(c4*(u1*v1 + v2)%p*(2*(-1 + r6)%p*v2 + 
            r4*r5*(u1*v1 - v2 + 2*r6*v2)%p)%p)%p + r5*(r5*v2*(u1*v1 + v2)%p + 
           2*u0*v1*v3)%p)%p + r2*r4*(r4*r52*u1*v1*(u1*v1 + v2)%p + 
         r6*(c4*r4*(-(u12*v12)%p + v22)%p + 2*u0*v1*v3)%p + 
         r5*((1 - 2*c4*r42*r6)%p*u12*v12 + (2 - 3*r6 - 2*c4*r42*r6)%p*u1*v1*
            v2 + v22 - 3*r6*v22 + 4*r4*r6*u0*v1*v3)%p)%p)%p)%p)%p;

jm[0][1]= 
  -(c110*v1*(r14*r2*r42*r62*u0*(2*u1*v1 + v2)%p + 
     r13*r2*r4*r6*u0*(-2*r2*(u1*(v1 + 2*r4*r5*v1)%p + r4*r5*v2)%p + 
       r4*(-2*r5*u1*v1 + r5*(-2 + r6)%p*v2 + r6*(2*u1*v1 + v2)%p)%p)%p + 
     c110*c4*r2*u0*(r14*r42*r62*(2*u1*v1 + v2)%p + 
       r13*r4*r6*(-2*r4*r5*(2 + 2*r2 + r6)%p*u1*v1 + r2*v2 - 
         (3 + 2*r2)%p*r4*r5*v2 + r4*r6*(2*u1*v1 + v2)%p)%p + 
       r2*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r2*(u1*v1 + v2)%p - 
         r4*r5*(2*u1*v1 + v2 + r5*v2)%p)%p + r1*(-2*r23*(u1*v1 + v2)%p + 
         r42*r52*r6*(4*u1*v1 + (3 + r5)%p*v2)%p + 
         r22*(-2*(1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*
            v1 + (-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*v2)%p + 
         r2*r4*r5*(2*(2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + 
           (3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*
            v2)%p)%p + r12*(r22*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + 
           (-2 + r4*r5)%p*v2)%p - r42*r5*r6*(2*(2 - 2*r5 + r6)%p*u1*v1 + 
           (3 + r5*(-2 + r6)%p + r6)%p*v2)%p + 
         r2*r4*(r4*r52*(4*(1 + r6)%p*u1*v1 + 3*v2)%p + 
           r5*(-4*(-1 + r4*r6)%p*u1*v1 + (3 - 2*(1 + r4)%p*r6)%p*v2)%p + 
           r6*(v2 + 2*r6*(u1*v1 + v2)%p)%p)%p)%p)%p + r22*(1 + r4*r5)%p*
      (r2*(1 + r2)%p*r5*u0*v2 + c4*r4*(-((1 + r2 - r6)%p*u0*v2)%p + 
         r4*r5*u0*(2*(1 + r2)%p*u1*v1 + (1 + r2 + r6)%p*v2)%p + 
         (1 + r2)%p*r5*(v5 - v6)%p)%p)%p + r12*(c4*r43*(-1 + r6)%p*r62*u0*v2 + 
       r23*(1 + r4*r5)%p*u0*(-v2 + r4*r5*(2*u1*v1 + v2)%p)%p + 
       r22*r4*u0*(2*r4*r52*(u1*v1 + v2 - r6*v2)%p + r6*(-2*u1*v1 + r6*v2)%p - 
         2*r5*((-1 + 2*r4*r6)%p*u1*v1 + (-1 + r6 + r4*r6)%p*v2)%p)%p + 
       r2*r42*r6*(-2*r5*u0*(u1*v1 + v2)%p + c4*r6*(r4*u0*(2*u1*v1 + v2)%p + v5 - 
           v6)%p)%p)%p + r1*r2*(-(r23*u0*v2)%p + r22*u0*((-1 + r5)%p*v2 + 
         r42*r52*(2*u1*v1 + v2 + r5*v2)%p + 2*r4*r5*
          (u1*v1 + (1 + r5 - r6)%p*v2)%p)%p + r42*r6*(r52*u0*v2 - 
         c4*(2*(-1 + r6)%p*u0*v2 + 2*r4*r5*u0*(u1*v1 + r6*v2)%p + 
           r5*(v5 - v6)%p)%p)%p + r2*r4*(r4*r52*u0*(2*u1*v1 + v2)%p + 
         r5*u0*((2 - 4*c4*r42*r6)%p*u1*v1 + (2 - (3 + 2*c4*r42)%p*r6)%p*v2)%p + 
         2*c4*r4*r5*r6*(-v5 + v6)%p + c4*r6*(-2*r4*u0*u1*v1 - v5 + v6)%p)%p)%p)%p)%p;

jm[0][2]= 
  -(c110*(r14*r2*r42*r62*u0*u1*(2*u1*v1 + v2)%p + 
     r13*r2*r4*r6*u0*u1*(-2*r2*(u1*(v1 + 2*r4*r5*v1)%p + r4*r5*v2)%p + 
       r4*(-2*r5*u1*v1 + r5*(-2 + r6)%p*v2 + r6*(2*u1*v1 + v2)%p)%p)%p + 
     c110*c4*r2*u0*u1*(r14*r42*r62*(2*u1*v1 + v2)%p + 
       r13*r4*r6*(-2*r4*r5*(2 + 2*r2 + r6)%p*u1*v1 + r2*v2 - 
         (3 + 2*r2)%p*r4*r5*v2 + r4*r6*(2*u1*v1 + v2)%p)%p + 
       r2*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r2*(u1*v1 + v2)%p - 
         r4*r5*(2*u1*v1 + v2 + r5*v2)%p)%p + r1*(-2*r23*(u1*v1 + v2)%p + 
         r42*r52*r6*(4*u1*v1 + (3 + r5)%p*v2)%p + 
         r22*(-2*(1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*
            v1 + (-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*v2)%p + 
         r2*r4*r5*(2*(2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + 
           (3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*
            v2)%p)%p + r12*(r22*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + 
           (-2 + r4*r5)%p*v2)%p - r42*r5*r6*(2*(2 - 2*r5 + r6)%p*u1*v1 + 
           (3 + r5*(-2 + r6)%p + r6)%p*v2)%p + 
         r2*r4*(r4*r52*(4*(1 + r6)%p*u1*v1 + 3*v2)%p + 
           r5*(-4*(-1 + r4*r6)%p*u1*v1 + (3 - 2*(1 + r4)%p*r6)%p*v2)%p + 
           r6*(v2 + 2*r6*(u1*v1 + v2)%p)%p)%p)%p)%p + r22*(1 + r4*r5)%p*
      ((1 + r2)%p*r5*u0*(r2*u1*v2 - r4*u0*v3)%p + 
       c4*r4*u1*(-((1 + r2 - r6)%p*u0*v2)%p + r4*r5*u0*(2*(1 + r2)%p*u1*v1 + 
           (1 + r2 + r6)%p*v2)%p + (1 + r2)%p*r5*(v5 - v6)%p)%p)%p + 
     r12*(c4*r43*(-1 + r6)%p*r62*u0*u1*v2 + r23*(1 + r4*r5)%p*u0*u1*
        (-v2 + r4*r5*(2*u1*v1 + v2)%p)%p + r22*r4*u0*u1*
        (2*r4*r52*(u1*v1 + v2 - r6*v2)%p + r6*(-2*u1*v1 + r6*v2)%p - 
         2*r5*((-1 + 2*r4*r6)%p*u1*v1 + (-1 + r6 + r4*r6)%p*v2)%p)%p + 
       r2*r42*r6*(-2*r5*u0*u1*(u1*v1 + v2)%p - r6*u02*v3 + 
         c4*r6*u1*(r4*u0*(2*u1*v1 + v2)%p + v5 - v6)%p)%p)%p + 
     r1*r2*(-(r23*u0*u1*v2)%p + r22*u0*u1*((-1 + r5)%p*v2 + 
         r42*r52*(2*u1*v1 + v2 + r5*v2)%p + 2*r4*r5*
          (u1*v1 + (1 + r5 - r6)%p*v2)%p)%p + r42*r6*(r5*u0*(r5*u1*v2 + u0*v3)%p - 
         c4*u1*(2*(-1 + r6)%p*u0*v2 + 2*r4*r5*u0*(u1*v1 + r6*v2)%p + 
           r5*(v5 - v6)%p)%p)%p + r2*r4*(r4*r52*u0*u1*(2*u1*v1 + v2)%p + 
         r5*u0*u1*((2 - 4*c4*r42*r6)%p*u1*v1 + (2 - (3 + 2*c4*r42)%p*r6)%p*v2)%p + 
         r6*u02*v3 + 2*r4*r5*r6*u02*v3 + 2*c4*r4*r5*r6*u1*(-v5 + v6)%p + 
         c4*r6*u1*(-2*r4*u0*u1*v1 - v5 + v6)%p)%p)%p)%p)%p;

jm[0][3]= 
  -(c1102*c4*r2*u0*(r14*r42*r62*u1*v1 + r13*r4*r6*
       (-3*r4*r5*u1*v1 + r4*r6*u1*v1 + r2*u1*(v1 - 2*r4*r5*v1)%p + 2*r2*v2 + 
        2*r4*r5*(-1 + r6)%p*v2)%p + r2*(1 + r2)%p*r5*(1 + r4*r5)%p*
       (2*r2*(u1*v1 + v2)%p - r4*r5*((1 + r5)%p*u1*v1 + 2*r5*v2)%p)%p + 
      r1*(-2*r23*(u1*v1 + v2)%p + r42*r52*r6*((3 + r5)%p*u1*v1 + 
          2*(1 + r5)%p*v2)%p + r2*r4*r5*((3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + 
            r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*u1*v1 + 
          2*(1 + (-3 + r5 + 2*r4*r52)%p*r6)%p*v2)%p + 
        r22*((-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*u1*v1 + 
          2*(-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v2)%p)%p + 
      r12*(r22*(1 + r4*r5)%p*((-2 + r4*r5)%p*u1*v1 - 2*v2)%p + 
        r2*r4*(r5*(3 - 2*(1 + r4)%p*r6)%p*u1*v1 + r6*u1*(v1 + 2*r6*v1)%p + 
          2*r5*v2 - 4*r5*r6*v2 + 2*r6*(1 + r6)%p*v2 + 
          r4*r52*(3*u1*v1 + 2*v2 - 4*r6*v2)%p)%p - r42*r5*r6*
         ((3 + r5*(-2 + r6)%p + r6)%p*u1*v1 + 2*(v2 + r5*r6*v2)%p)%p)%p)%p)%p - 
   r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*v5 - 
   c110*(r14*r2*r42*r62*u0*u1*v1 + r13*r2*r4*r6*u0*
      (2*r2*v2 + r4*(r6*u1*v1 + r5*(-2 - 2*r2 + r6)%p*u1*v1 + 
         2*r5*(-1 + r6)%p*v2)%p)%p + r22*(1 + r4*r5)%p*
      (r2*(1 + r2)%p*r5*u0*(u1*v1 + 2*v2)%p + 
       c4*r4*((-1 + r2*(-1 + r4*r5)%p + r6 + r4*r5*(1 + r6)%p)%p*u0*u1*v1 + 
         2*(-1 - r2 + r6 + r4*r5*r6)%p*u0*v2 + (1 + r2)%p*r5*(v5 - v6)%p)%p)%p + 
     r12*(r23*(1 + r4*r5)%p*u0*((-1 + r4*r5)%p*u1*v1 - 2*v2)%p + 
       c4*r43*(-1 + r6)%p*r62*u0*(u1*v1 + 2*v2)%p + 
       r22*r4*u0*(2*r4*r52*(u1*(v1 - r6*v1)%p + v2 - 2*r6*v2)%p + 
         r6*(r6*u1*v1 + 2*v2 + 2*r6*v2)%p - 2*r5*((-1 + r6 + r4*r6)%p*u1*v1 + 
           (-1 + 2*r6)%p*v2)%p)%p + r2*r42*r6*(-2*r5*u0*(u1*v1 + v2)%p + 
         c4*r6*(r4*u0*u1*v1 + v5 - v6)%p)%p)%p + 
     r1*r2*(-(r23*u0*(u1*v1 + 2*v2)%p)%p + 
       r22*u0*((-1 + r5 + r4*(2 + r4)%p*r52 + r42*r53 - 2*r4*r5*(-1 + r6)%p)%p*
          u1*v1 + 2*(-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*
          v2)%p + r42*r6*(r52*u0*(u1*v1 + 2*v2)%p - 
         2*c4*u0*((-1 + r6 + r4*r5*r6)%p*u1*v1 + 2*(-1 + r6)%p*v2 + 
           r4*r5*(-1 + 2*r6)%p*v2)%p + c4*r5*(-v5 + v6)%p)%p + 
       r2*r4*(r4*r52*u0*u1*v1 + r5*u0*((2 - (3 + 2*c4*r42)%p*r6)%p*u1*v1 + 
           (2 - 6*r6)%p*v2)%p + 2*c4*r4*r5*r6*(-v5 + v6)%p + 
         c4*r6*(2*r4*u0*v2 - v5 + v6)%p)%p)%p)%p;

jm[0][4]= c110*r2*r4*(r5 + r2*r5 - r1*r6)%p*
   (r2 + r2*r4*r5 - r1*r4*r6)%p*(u02*v1 + 2*v3)%p;

jm[0][5]= 0;

jm[0][6]= 
  -(r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
    (v2 + c110*c4*(u1*v1 + v2)%p)%p)%p;

jm[0][7]= c110*c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*
   (r2 + r2*r4*r5 - r1*r4*r6)%p*(u1*v1 + v2)%p;

jm[1][0]= 
 -(r4*(r2 + r2*r4*r5 - r1*r4*r6)%p*(-(r12*r2*r6*u1*v1*(r2*u1*v1 + r6*v2)%p)%p + 
      r1*(r22*r5*u12*v12 + r23*r5*u12*v12 + c4*r4*(-1 + r6)%p*r6*v2*
         (u1*v1 + v2)%p + r2*r6*(c4*r4*u1*v1*(u1*v1 + v2)%p + 
          r5*v2*(u1*v1 - r6*v2)%p)%p)%p + r2*((1 + r2)%p*r52*v2*(r2*u1*v1 + r6*v2)%p - 
        c4*(u1*v1 + v2)%p*((-1 - r2 + r6)%p*v2 + r4*r5*((1 + r2)%p*u1*v1 + 
            r6*v2)%p)%p)%p)%p)%p + c110*c4*r2*(u1*v1 + v2)%p*(r14*r42*r62*u1*v1 + 
     r2*(1 + r2)%p*r5*(1 + r4*r5)%p*(r2*(u1*v1 + v2)%p - r4*r5*(u1*v1 + r5*v2)%p)%p - 
     r13*r4*r6*(-(r4*r6*u1*v1)%p - r2*v2 + r4*r5*((2 + 2*r2 + r6)%p*u1*v1 + v2 - 
         r6*v2)%p)%p - r1*(r23*(u1*v1 + v2)%p - r42*r52*r6*
        (2*u1*v1 + v2 + r5*v2)%p + r2*r4*r5*
        ((2*r4*r52 + 2*(-1 + r6)%p - r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 - 
         (1 + (-3 + r5 + 2*r4*r52)%p*r6)%p*v2)%p + 
       r22*((1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*v1 - 
         (-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v2)%p)%p + 
     r12*(r22*(1 + r4*r5)%p*((-1 + r4*r5)%p*u1*v1 - v2)%p - 
       r42*r5*r6*((2 - 2*r5 + r6)%p*u1*v1 + v2 + r5*r6*v2)%p + 
       r2*r4*(r4*r52*(2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r5*(-2*(-1 + r4*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r6*(v2 + r6*(u1*v1 + v2)%p)%p)%p)%p)%p;

jm[1][1]= 
  v1*(c110*c4*r2*u0*(r14*r42*r62*(2*u1*v1 + v2)%p + 
      r13*r4*r6*(-2*r4*r5*(2 + 2*r2 + r6)%p*u1*v1 + r2*v2 - 
        (3 + 2*r2)%p*r4*r5*v2 + r4*r6*(2*u1*v1 + v2)%p)%p + 
      r2*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r2*(u1*v1 + v2)%p - 
        r4*r5*(2*u1*v1 + v2 + r5*v2)%p)%p + r1*(-2*r23*(u1*v1 + v2)%p + 
        r42*r52*r6*(4*u1*v1 + (3 + r5)%p*v2)%p + 
        r22*(-2*(1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*
           v1 + (-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*v2)%p + 
        r2*r4*r5*(2*(2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + 
          (3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*
           v2)%p)%p + r12*(r22*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + 
          (-2 + r4*r5)%p*v2)%p - r42*r5*r6*(2*(2 - 2*r5 + r6)%p*u1*v1 + 
          (3 + r5*(-2 + r6)%p + r6)%p*v2)%p + 
        r2*r4*(r4*r52*(4*(1 + r6)%p*u1*v1 + 3*v2)%p + 
          r5*(-4*(-1 + r4*r6)%p*u1*v1 + (3 - 2*(1 + r4)%p*r6)%p*v2)%p + 
          r6*(v2 + 2*r6*(u1*v1 + v2)%p)%p)%p)%p)%p - r4*(r2 + r2*r4*r5 - r1*r4*r6)%p*
     (-(r12*r2*r6*u0*(2*r2*u1*v1 + r6*v2)%p)%p + 
      r2*(r2*(1 + r2)%p*r52*u0*v2 - c4*(-((1 + r2 - r6)%p*u0*v2)%p + 
          r4*r5*u0*(2*(1 + r2)%p*u1*v1 + (1 + r2 + r6)%p*v2)%p + 
          (1 + r2)%p*r5*(v5 - v6)%p)%p)%p + r1*(2*r22*r5*u0*u1*v1 + 
        2*r23*r5*u0*u1*v1 + c4*r4*(-1 + r6)%p*r6*u0*v2 + 
        r2*r6*(r5*u0*v2 + c4*(r4*u0*(2*u1*v1 + v2)%p + v5 - v6)%p)%p)%p)%p)%p;

jm[1][2]= 
  u1*(c110*c4*r2*u0*(r14*r42*r62*(2*u1*v1 + v2)%p + 
      r13*r4*r6*(-2*r4*r5*(2 + 2*r2 + r6)%p*u1*v1 + r2*v2 - 
        (3 + 2*r2)%p*r4*r5*v2 + r4*r6*(2*u1*v1 + v2)%p)%p + 
      r2*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r2*(u1*v1 + v2)%p - 
        r4*r5*(2*u1*v1 + v2 + r5*v2)%p)%p + r1*(-2*r23*(u1*v1 + v2)%p + 
        r42*r52*r6*(4*u1*v1 + (3 + r5)%p*v2)%p + 
        r22*(-2*(1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*
           v1 + (-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*v2)%p + 
        r2*r4*r5*(2*(2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + 
          (3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*
           v2)%p)%p + r12*(r22*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + 
          (-2 + r4*r5)%p*v2)%p - r42*r5*r6*(2*(2 - 2*r5 + r6)%p*u1*v1 + 
          (3 + r5*(-2 + r6)%p + r6)%p*v2)%p + 
        r2*r4*(r4*r52*(4*(1 + r6)%p*u1*v1 + 3*v2)%p + 
          r5*(-4*(-1 + r4*r6)%p*u1*v1 + (3 - 2*(1 + r4)%p*r6)%p*v2)%p + 
          r6*(v2 + 2*r6*(u1*v1 + v2)%p)%p)%p)%p)%p - r4*(r2 + r2*r4*r5 - r1*r4*r6)%p*
     (-(r12*r2*r6*u0*(2*r2*u1*v1 + r6*v2)%p)%p + 
      r2*(r2*(1 + r2)%p*r52*u0*v2 - c4*(-((1 + r2 - r6)%p*u0*v2)%p + 
          r4*r5*u0*(2*(1 + r2)%p*u1*v1 + (1 + r2 + r6)%p*v2)%p + 
          (1 + r2)%p*r5*(v5 - v6)%p)%p)%p + r1*(2*r22*r5*u0*u1*v1 + 
        2*r23*r5*u0*u1*v1 + c4*r4*(-1 + r6)%p*r6*u0*v2 + 
        r2*r6*(r5*u0*v2 + c4*(r4*u0*(2*u1*v1 + v2)%p + v5 - v6)%p)%p)%p)%p)%p;

jm[1][3]= 
  c110*c4*r2*u0*(r14*r42*r62*u1*v1 + r13*r4*r6*(-3*r4*r5*u1*v1 + 
       r4*r6*u1*v1 + r2*u1*(v1 - 2*r4*r5*v1)%p + 2*r2*v2 + 
       2*r4*r5*(-1 + r6)%p*v2)%p + r2*(1 + r2)%p*r5*(1 + r4*r5)%p*
      (2*r2*(u1*v1 + v2)%p - r4*r5*((1 + r5)%p*u1*v1 + 2*r5*v2)%p)%p + 
     r1*(-2*r23*(u1*v1 + v2)%p + r42*r52*r6*((3 + r5)%p*u1*v1 + 
         2*(1 + r5)%p*v2)%p + r2*r4*r5*((3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + 
           r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*u1*v1 + 
         2*(1 + (-3 + r5 + 2*r4*r52)%p*r6)%p*v2)%p + 
       r22*((-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*u1*v1 + 
         2*(-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v2)%p)%p + 
     r12*(r22*(1 + r4*r5)%p*((-2 + r4*r5)%p*u1*v1 - 2*v2)%p + 
       r2*r4*(r5*(3 - 2*(1 + r4)%p*r6)%p*u1*v1 + r6*u1*(v1 + 2*r6*v1)%p + 2*r5*v2 - 
         4*r5*r6*v2 + 2*r6*(1 + r6)%p*v2 + r4*r52*(3*u1*v1 + 2*v2 - 
           4*r6*v2)%p)%p - r42*r5*r6*((3 + r5*(-2 + r6)%p + r6)%p*u1*v1 + 
         2*(v2 + r5*r6*v2)%p)%p)%p)%p - r4*(r2 + r2*r4*r5 - r1*r4*r6)%p*
    (r2*(r5 + r2*r5 - r1*r6)%p*u0*(r2*r5*u1*v1 + r1*r6*u1*v1 + 2*r5*r6*v2)%p - 
     c4*(-(r1*r4*(-1 + r6)%p*r6*u0*(u1*v1 + 2*v2)%p)%p + 
       r22*((-1 + r4*r5)%p*u0*u1*v1 - 2*u0*v2 + r5*(v5 - v6)%p)%p + 
       r2*((-1 + r6 + r4*(r5 - r1*r6 + r5*r6)%p)%p*u0*u1*v1 + 
         2*(-1 + r6 + r4*r5*r6)%p*u0*v2 + (r5 - r1*r6)%p*(v5 - v6)%p)%p)%p)%p;

jm[1][4]= 
  r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*v4;

jm[1][5]= 
  r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*v3;

jm[1][6]= 
  c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(u1*v1 + v2)%p;

jm[1][7]= 
  -(c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(u1*v1 + v2)%p)%p;

jm[2][0]= 
 r13*r2*r42*r62*(u1*v1 + v2)%p*(r2*u1*v1 + (-1 + r6)%p*v2)%p - 
   c110*c4*r2*(u1*v1 + v2)%p*(r14*r42*r62*u1*v1 + r2*(1 + r2)%p*r5*(1 + r4*r5)%p*
      (r2*(u1*v1 + v2)%p - r4*r5*(u1*v1 + r5*v2)%p)%p - 
     r13*r4*r6*(-(r4*r6*u1*v1)%p - r2*v2 + r4*r5*((2 + 2*r2 + r6)%p*u1*v1 + v2 - 
         r6*v2)%p)%p - r1*(r23*(u1*v1 + v2)%p - r42*r52*r6*
        (2*u1*v1 + v2 + r5*v2)%p + r2*r4*r5*
        ((2*r4*r52 + 2*(-1 + r6)%p - r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 - 
         (1 + (-3 + r5 + 2*r4*r52)%p*r6)%p*v2)%p + 
       r22*((1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*v1 - 
         (-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v2)%p)%p + 
     r12*(r22*(1 + r4*r5)%p*((-1 + r4*r5)%p*u1*v1 - v2)%p - 
       r42*r5*r6*((2 - 2*r5 + r6)%p*u1*v1 + v2 + r5*r6*v2)%p + 
       r2*r4*(r4*r52*(2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r5*(-2*(-1 + r4*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r6*(v2 + r6*(u1*v1 + v2)%p)%p)%p)%p)%p - 
   r12*r4*r6*(r23*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p*(u1*v1 + v2)%p + 
     c4*r42*(-1 + r6)%p*r6*v2*(u1*v1 + v2)%p + r22*(u1*v1 + v2)%p*
      (2*(-1 + r6)%p*v2 + r4*r5*(u1*v1 + (-1 + 2*r6)%p*v2)%p)%p + 
     r2*r4*r6*(u1*v1*v2 + v22 + c4*r4*u1*v1*(u1*v1 + v2)%p - 2*u0*v1*v4)%p)%p + 
   r1*r2*(r23*(1 + r4*r5)%p*(r4*r5*u1*v1 - v2)%p*(u1*v1 + v2)%p + 
     r22*(u1*v1 + v2)%p*((-1 + r6)%p*v2 + r42*r52*(u1*v1 + r6*v2)%p + 
       r4*(r5*u1*v1 + 2*r6*v2 + r5*(-1 + 2*r6)%p*v2)%p)%p + 
     r2*r4*r6*(-((-2 + r6)%p*u1*v1*v2)%p + 2*v22 - r6*v22 + 
       c4*r4*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p*(u1*v1 + v2)%p - 2*u0*v1*v4 - 
       4*r4*r5*u0*v1*v4)%p + r42*r6*(c4*(u1*v1 + v2)%p*(2*(-1 + r6)%p*v2 + 
         r4*r5*(u1*v1 - v2 + 2*r6*v2)%p)%p + r5*(r6*v2*(u1*v1 + v2)%p - 
         2*u0*v1*v4)%p)%p)%p - r22*(c4*r4*(1 + r4*r5)%p*(u1*v1 + v2)%p*
      ((-1 - r2 + r6)%p*v2 + r4*r5*((1 + r2)%p*u1*v1 + r6*v2)%p)%p + 
     (1 + r2)%p*(r22*v2*(u1*v1 + v2)%p - r2*(-1 + r6)%p*v2*(u1*v1 + v2)%p + 
       r4*r5*(r6*v2*(u1*v1 + v2)%p - 2*(1 + r4*r5)%p*u0*v1*v4)%p)%p)%p;

jm[2][1]= 
  -(v1*(c110*c4*r2*u0*(r14*r42*r62*(2*u1*v1 + v2)%p + 
       r13*r4*r6*(-2*r4*r5*(2 + 2*r2 + r6)%p*u1*v1 + r2*v2 - 
         (3 + 2*r2)%p*r4*r5*v2 + r4*r6*(2*u1*v1 + v2)%p)%p + 
       r2*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r2*(u1*v1 + v2)%p - 
         r4*r5*(2*u1*v1 + v2 + r5*v2)%p)%p + r1*(-2*r23*(u1*v1 + v2)%p + 
         r42*r52*r6*(4*u1*v1 + (3 + r5)%p*v2)%p + 
         r22*(-2*(1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*
            v1 + (-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*v2)%p + 
         r2*r4*r5*(2*(2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + 
           (3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*
            v2)%p)%p + r12*(r22*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + 
           (-2 + r4*r5)%p*v2)%p - r42*r5*r6*(2*(2 - 2*r5 + r6)%p*u1*v1 + 
           (3 + r5*(-2 + r6)%p + r6)%p*v2)%p + 
         r2*r4*(r4*r52*(4*(1 + r6)%p*u1*v1 + 3*v2)%p + 
           r5*(-4*(-1 + r4*r6)%p*u1*v1 + (3 - 2*(1 + r4)%p*r6)%p*v2)%p + 
           r6*(v2 + 2*r6*(u1*v1 + v2)%p)%p)%p)%p)%p + r13*r2*r4*r62*
      (-(r4*(-1 + r6)%p*u0*v2)%p + r2*(-(r4*u0*(2*u1*v1 + v2)%p)%p + v6)%p)%p + 
     r12*r6*(c4*r43*(-1 + r6)%p*r6*u0*v2 + r2*r42*r6*
        (u0*v2 + c4*(r4*u0*(2*u1*v1 + v2)%p + v5 - v6)%p)%p + 
       r23*(2*r4*u0*u1*v1 + 2*r42*r5*u0*(2*u1*v1 + v2)%p - v6 + 
         r4*(-2*r5 + r6)%p*v6)%p + r22*r4*(2*(-1 + r6)%p*u0*v2 + 
         2*r4*r5*u0*(u1*v1 + r6*v2)%p + (-r5 + r6)%p*v6)%p)%p + 
     r22*(c4*r4*(1 + r4*r5)%p*(-((1 + r2 - r6)%p*u0*v2)%p + 
         r4*r5*u0*(2*(1 + r2)%p*u1*v1 + (1 + r2 + r6)%p*v2)%p + 
         (1 + r2)%p*r5*(v5 - v6)%p)%p + (1 + r2)%p*(r4*r5*r6*u0*v2 + 
         r22*(u0*v2 + r5*(1 + r4*r5)%p*v6)%p + r2*(u0*(v2 - r6*v2)%p + 
           r5*(1 + r4*r5)%p*v6)%p)%p)%p - 
     r1*r2*(r42*r6*(r5*r6*u0*v2 + c4*(2*(-1 + r6)%p*u0*v2 + 
           2*r4*r5*u0*(u1*v1 + r6*v2)%p + r5*(v5 - v6)%p)%p)%p + 
       r23*(-(u0*v2)%p + r42*r52*u0*(2*u1*v1 + v2)%p + (-r5 + r6)%p*v6 + 
         r4*r5*(2*u0*u1*v1 - r5*v6 + 2*r6*v6)%p)%p + 
       r22*((-1 + r6)%p*u0*v2 + r42*r52*u0*(2*u1*v1 + v2 + r6*v2)%p + 
         (-r5 + r6)%p*v6 + r4*(2*r6*u0*v2 + 2*r5*u0*(u1*v1 + r6*v2)%p - r52*v6 + 
           3*r5*r6*v6)%p)%p + r2*r4*r6*(-((-2 + r6)%p*u0*v2)%p + r5*v6 + 
         c4*(2*r42*r5*u0*(2*u1*v1 + v2)%p + v5 - v6 + 
           2*r4*(u0*u1*v1 + r5*v5 - r5*v6)%p)%p)%p)%p)%p)%p;

jm[2][2]= 
  -(c110*c4*r2*u0*u1*(r14*r42*r62*(2*u1*v1 + v2)%p + 
      r13*r4*r6*(-2*r4*r5*(2 + 2*r2 + r6)%p*u1*v1 + r2*v2 - 
        (3 + 2*r2)%p*r4*r5*v2 + r4*r6*(2*u1*v1 + v2)%p)%p + 
      r2*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r2*(u1*v1 + v2)%p - 
        r4*r5*(2*u1*v1 + v2 + r5*v2)%p)%p + r1*(-2*r23*(u1*v1 + v2)%p + 
        r42*r52*r6*(4*u1*v1 + (3 + r5)%p*v2)%p + 
        r22*(-2*(1 - r42*r52 + r42*r53 + r5*(-1 + 2*r4*(-1 + r6)%p)%p)%p*u1*
           v1 + (-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p*v2)%p + 
        r2*r4*r5*(2*(2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + 
          (3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + r5*(-2 + r4 + r6 + 2*r4*r6)%p)%p*
           v2)%p)%p + r12*(r22*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + 
          (-2 + r4*r5)%p*v2)%p - r42*r5*r6*(2*(2 - 2*r5 + r6)%p*u1*v1 + 
          (3 + r5*(-2 + r6)%p + r6)%p*v2)%p + 
        r2*r4*(r4*r52*(4*(1 + r6)%p*u1*v1 + 3*v2)%p + 
          r5*(-4*(-1 + r4*r6)%p*u1*v1 + (3 - 2*(1 + r4)%p*r6)%p*v2)%p + 
          r6*(v2 + 2*r6*(u1*v1 + v2)%p)%p)%p)%p)%p)%p + r13*r2*r4*r62*u1*
    (r4*(-1 + r6)%p*u0*v2 + r2*r4*u0*(2*u1*v1 + v2)%p - r2*v6)%p - 
   r12*r6*(c4*r43*(-1 + r6)%p*r6*u0*u1*v2 + 
     r2*r42*r6*(u0*(u1*v2 - u0*v4)%p + c4*u1*(r4*u0*(2*u1*v1 + v2)%p + v5 - 
         v6)%p)%p + r23*u1*(2*r4*u0*u1*v1 + 2*r42*r5*u0*(2*u1*v1 + v2)%p - v6 + 
       r4*(-2*r5 + r6)%p*v6)%p + r22*r4*u1*(2*(-1 + r6)%p*u0*v2 + 
       2*r4*r5*u0*(u1*v1 + r6*v2)%p + (-r5 + r6)%p*v6)%p)%p - 
   r22*(c4*r4*(1 + r4*r5)%p*u1*(-((1 + r2 - r6)%p*u0*v2)%p + 
       r4*r5*u0*(2*(1 + r2)%p*u1*v1 + (1 + r2 + r6)%p*v2)%p + 
       (1 + r2)%p*r5*(v5 - v6)%p)%p + (1 + r2)%p*
      (-(r4*r5*u0*(-(r6*u1*v2)%p + (1 + r4*r5)%p*u0*v4)%p)%p + 
       r22*u1*(u0*v2 + r5*(1 + r4*r5)%p*v6)%p + 
       r2*u1*(u0*(v2 - r6*v2)%p + r5*(1 + r4*r5)%p*v6)%p)%p)%p + 
   r1*r2*(r42*r6*(r5*u0*(r6*u1*v2 - u0*v4)%p + 
       c4*u1*(2*(-1 + r6)%p*u0*v2 + 2*r4*r5*u0*(u1*v1 + r6*v2)%p + 
         r5*(v5 - v6)%p)%p)%p + r23*u1*(-(u0*v2)%p + r42*r52*u0*(2*u1*v1 + v2)%p + 
       (-r5 + r6)%p*v6 + r4*r5*(2*u0*u1*v1 - r5*v6 + 2*r6*v6)%p)%p + 
     r22*u1*((-1 + r6)%p*u0*v2 + r42*r52*u0*(2*u1*v1 + v2 + r6*v2)%p + 
       (-r5 + r6)%p*v6 + r4*(2*r6*u0*v2 + 2*r5*u0*(u1*v1 + r6*v2)%p - r52*v6 + 
         3*r5*r6*v6)%p)%p + r2*r4*r6*(-((-2 + r6)%p*u0*u1*v2)%p - 
       u02*(v4 + 2*r4*r5*v4)%p + r5*u1*v6 + 
       c4*u1*(2*r42*r5*u0*(2*u1*v1 + v2)%p + v5 - v6 + 
         2*r4*(u0*u1*v1 + r5*v5 - r5*v6)%p)%p)%p)%p;

jm[2][3]= 
  -(c4*r12*r43*(-1 + r6)%p*r62*u0*(u1*v1 + 2*v2)%p)%p - 
   r1*r2*r42*r6*(-((-r1 + r5 + r12*(-1 + r6)%p)%p*r6*u0*(u1*v1 + 2*v2)%p)%p + 
     c4*((2 + (-2 + r1*r4 - 2*r4*r5)%p*r6 + c110*(r1 - r5)%p*
          (-r52 + r5*(-3 + r1*(-3 + r6)%p)%p + r1*(1 + r1)%p*r6)%p)%p*u0*u1*v1 + 
       2*(2 + c110*(r1 - r5)%p*r5*(-1 - r5 + r1*(-1 + r6)%p)%p - 2*r6 + 
         r4*(r5 - 2*r5*r6)%p)%p*u0*v2 - (r5 - r1*r6)%p*(v5 - v6)%p)%p)%p - 
   r25*(u0*u1*v1 + 2*u0*v2 + r5*v6)%p + 
   r23*((-1 - c4*(1 + r4*r5)%p*(2*c110*r5 + r42*r5 - 
         r4*(1 + c110*r52*(1 + r5)%p)%p)%p + r6 - r4*r5*r6 + 
       r12*(c110*c4*(2 + r4*r5 - r42*r52)%p - 2*r42*r5*r6)%p + 
       r1*(-1 + r6 + 2*r4*(1 + r5)%p*r6 + r42*r52*(1 + r6)%p - 
         c110*c4*(-2 + r4*(2 + r4)%p*r52 + r5*(2 + 3*r4 - 4*r4*r6)%p)%p)%p)%p*u0*u1*
      v1 + 2*(-1 + c4*(1 + r4*r5)%p*(r4 - c110*r5 + c110*r4*r53)%p + r6 - 
       r4*r5*r6 + r12*(c110*(c4 + c4*r4*r5)%p + r4*r6)%p + 
       r1*(-1 - r4*r5 + r6 + 2*r4*r6 + 2*r4*r5*r6 + r42*r52*r6 - 
         c110*c4*(-1 + r5 + r4*r5 + 2*r4*r52 + r42*r53 - 2*r4*r5*r6)%p)%p)%p*u0*
      v2 - c4*r4*r5*v5 - c4*r42*r52*v5 - r5*v6 - r1*r5*v6 + c4*r4*r5*v6 - 
     r1*r4*r52*v6 + c4*r42*r52*v6 + r1*r6*v6 + r12*r6*v6 + 
     r1*r4*r5*r6*v6 + 2*r12*r4*r5*r6*v6 - 2*r4*r52*r6*v6 + 
     2*r1*r4*r5*r62*v6)%p + 
   r24*((-2 - 2*c110*c4*r5*(1 + r4*r5)%p + r1*(-1 + 2*c110*c4 + r42*r52)%p + 
       r6)%p*u0*u1*v1 - 2*(2 + c110*c4*r5*(1 + r4*r5)%p + 
       r1*(1 - c110*c4 + r4*r5)%p - r6)%p*u0*v2 - (2 + r1)%p*r5*v6 + r1*r6*v6 - 
     r4*r52*(r1 + r6)%p*v6)%p + 
   r22*r4*(c4*((1 - r6 - 2*r4*r5*r6 - r42*r5*(r5 - 2*r1*r6 + r5*r6)%p + 
         c110*(r52*(1 + r5)%p*(1 + r4*r5)%p + r13*(-1 + 2*r4*r5)%p*r6 - 
           r1*r5*(3 + 2*r4*r52*(-1 + r6)%p - 5*r6 + r5*(-2 + r4 + r6 + 2*r4*
                r6)%p)%p - r12*(3*r4*r52 + r6*(1 + 2*r6)%p + 
             r5*(3 - 2*(1 + r4)%p*r6)%p)%p)%p)%p*u0*u1*v1 - 
       2*(-1 + r6 + r42*r52*r6 + r4*(-r5 + r1*r6 + 2*r5*r6)%p + 
         c110*(-(r53*(1 + r4*r5)%p)%p + r13*r6 + 
           r1*r5*(1 + (-3 + r5 + 2*r4*r52)%p*r6)%p + 
           r12*(r5 - 2*r5*r6 + r6*(1 + r6)%p + r52*(r4 - 2*r4*r6)%p)%p)%p)%p*u0*v2 - 
       (r5 + r4*r52 - r1*r6 - 2*r1*r4*r5*r6)%p*(v5 - v6)%p)%p - 
     r6*(r13*r6*(-(r4*u0*u1*v1)%p + v6)%p + r5*(u0*u1*v1 + 2*u0*v2 + r5*v6)%p + 
       r1*((-2 + r6)%p*u0*(u1*v1 + 2*v2)%p - r5*(1 + 2*r6)%p*v6)%p + 
       r12*(2*u0*((-1 + r6 + r4*r5*r6)%p*u1*v1 + 2*(-1 + r6)%p*v2 + 
           r4*r5*(-1 + 2*r6)%p*v2)%p + (-r5 + r6 + r62)%p*v6)%p)%p)%p;

jm[2][4]= 0; 


jm[2][5]= r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(u02*v1 + 2*v4)%p;

jm[2][6]=  -(c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(u1*v1 + v2)%p)%p ;

jm[2][7]=  -(r2*(r5 + r2*r5 - r1*r6)%p*(c4*r1*r42*r6*(u1*v1 + v2)%p + 
     r23*(u1*(v1 + r4*r5*v1)%p + v2)%p + 
     r22*((1 + r1 + r4*r5 + r1*r4*(r5 - r6)%p)%p*u1*v1 + 
       (1 + r1 + r1*r4*r5 + r4*r5*r6)%p*v2)%p - 
     r2*r4*(c4*(1 + r4*r5)%p*(u1*v1 + v2)%p + r6*(-(r5*v2)%p + r12*(u1*v1 + v2)%p + 
         r1*(u1*v1 + v2 + r6*v2)%p)%p)%p)%p)%p;

jm[3][0]= 
 -(r2*r5*(1 + r4*r5)%p*v2*(3*u02*v1 + v4)%p)%p + 
   r12*r4*r6*v1*(-3*u02*v2 + u1*v4)%p + 
   r1*(3*r2*(1 + r4*r5)%p*u02*v1*v2 - r4*r5*(u1*v1 + v2)%p*v4 + 
     r2*(-(r4*r5*u1*v1)%p + v2)%p*v4 + r4*r5*r6*v2*(3*u02*v1 + v4)%p)%p;

jm[3][1]= 
  (r5 + r2*r5 - r1*r6)%p*(r2*v2*(2*u1*v1 + v2)%p - r1*r4*u0*v1*v4)%p;

jm[3][2]= 
  r2*r5*(-((1 + r4*r5)%p*u03)%p + (1 + r2)%p*u12)%p*v2 + 
   r12*r4*r6*u0*(-(u02*v2)%p + u1*v4)%p + 
   r1*(r4*r5*u0*(r6*u02*v2 - u1*v4)%p + 
     r2*(-(r6*u12*v2)%p + u03*(v2 + r4*r5*v2)%p - r4*r5*u0*u1*v4)%p)%p;

jm[3][3]= 
  -(r12*r4*r6*u03*v1)%p + r2*r5*(-(u03*(v1 + r4*r5*v1)%p)%p + 
     (1 + r2)%p*u1*(u1*v1 + 2*v2)%p - u0*(v4 + r4*r5*v4)%p)%p + 
   r1*(r2*(u03*(v1 + r4*r5*v1)%p - r6*u1*(u1*v1 + 2*v2)%p + u0*v4)%p + 
     r4*r5*u0*(-v4 + r6*(u02*v1 + v4)%p)%p)%p;

jm[3][4]= r2*(r5 + r2*r5 - r1*r6)%p*v6;

jm[3][5]= 
  u0*(r12*r4*r6*u1*v1 + r1*r2*v2 - r2*r5*(1 + r4*r5)%p*v2 - 
    r1*r4*r5*((1 + r2)%p*u1*v1 + v2 - r6*v2)%p)%p;

jm[3][6]= 0;

jm[3][7]= r2*(r5 + r2*r5 - r1*r6)%p*v3;

jm[4][0]= 
 r14*r2*r42*r62*v1*(-3*u02*v2 + u1*v4)%p - 
   r13*r4*r6*(c4*r42*r6*v1*(-3*u02*v2 + u1*v4)%p + 
     r22*(-6*u02*v1*v2 + u1*v1*v4 - v2*v4 + 
       r4*v1*(-6*r5*u02*v2 + r6*u1*(3*u02*v1 + v3)%p + 2*r5*u1*v4)%p)%p + 
     r2*r4*(r62*v2*(3*u02*v1 + v3)%p + r5*(u1*v1 + v2)%p*v4 - 
       r6*(3*(-1 + r5)%p*u02*v1*v2 + v2*v3 + u1*v1*v4 + r5*v2*v4)%p)%p)%p + 
   c110*c4*r2*(r14*r42*r62*v1*(-3*u02*v2 + u1*(v3 + v4)%p)%p - 
     r13*r4*r6*(r4*(3*r6*(1 + r6)%p*u02*v1*v2 + 3*r5*u02*v1*
          (2*u1*v1 + v2 - 2*r6*v2)%p + (-1 + r6)%p*r6*v2*v3 + 
         r5*((2 + r6)%p*u1*v1 + v2 - r6*v2)%p*(v3 + v4)%p - r6*u1*v1*(2*v3 + v4)%p)%p + 
       r2*(3*u02*v1*((-2 + r4*r6)%p*u1*v1 - (3 + 2*r4*r5)%p*v2)%p - v2*(v3 + v4)%p + 
         r4*u1*v1*(r6*v3 + 2*r5*(v3 + v4)%p)%p)%p)%p + 
     r1*(-(r23*(3*u02*v1*((2 + 2*r4*r5 + r42*r52)%p*u1*v1 + 
            (2 + r4*r5)%p*v2)%p + r42*r52*u1*v1*v3 - r4*r5*v2*v3 + 
          (u1*v1 + v2)%p*v4)%p)%p + r42*r5*r6*(-(r6*(u1*v1 + v2)%p*v3)%p + 
         r52*v2*(3*u02*v1 + v3 + v4)%p + 
         r5*(3*u02*v1*(2*u1*v1 + v2 - r6*v2)%p + 2*u1*v1*(v3 + v4)%p + 
           v2*(v3 - r6*v3 + v4)%p)%p)%p + r2*r4*((-2 + r6)%p*r6*(u1*v1 + v2)%p*v3 - 
         2*r4*r53*(u1*v1 - r6*v2)%p*(3*u02*v1 + v3 + v4)%p - 
         r5*(3*u02*v1*(2*(-1 + 2*r6)%p*u1*v1 + (-1 + 6*r6 + r62)%p*v2)%p + 
           (-2 + r6)%p*u1*v1*v3 + (-1 + 3*r6 + r62)%p*v2*v3 + 
           2*(-1 + r6)%p*u1*v1*v4 + (-1 + 3*r6)%p*v2*v4)%p + 
         r52*(3*u02*v1*((-2 + r4)%p*u1*v1 + r6*(1 - 2*r4*(1 + r6)%p)%p*v2)%p + 
           (-2 + r4 + 2*r4*r6)%p*u1*v1*(v3 + v4)%p + r6*v2*(v3 - 2*r4*r6*v3 + 
             v4)%p)%p)%p + r22*(-3*u02*v1*(2*(1 + r4*r52*(-1 + r4*r6)%p + 
             r5*(-1 + 2*r4*r6)%p)%p*u1*v1 + (2 - 2*r42*r53 + 
             r4*r52*(-4 + r4*r6)%p + r5*(-2 + 4*r4*r6)%p)%p*v2)%p - 
         r42*r53*(u1*v1 - v2)%p*(v3 + v4)%p - (u1*v1 + v2)%p*(r6*(v3 + 2*r4*v3)%p + 
           v4)%p + r4*r52*(-(r4*r6*(2*u1*v1 + v2)%p*v3)%p + r4*u1*v1*v4 + 
           2*v2*(v3 + v4)%p)%p + r5*(u1*v1*(v3 + r4*(2 - 4*r6)%p*v3 + v4 - 
             2*r4*(-1 + r6)%p*v4)%p + v2*(v3 + r4*(2 - 4*r6)%p*v3 + 
             (1 + r4 - 2*r4*r6)%p*v4)%p)%p)%p)%p + 
     r12*(r22*(3*u02*v1*(2*(1 + r4*r5)%p*(-1 + r4*r6)%p*u1*v1 - 
           (2 + 3*r4*r5 + r42*r52 - r4*r6)%p*v2)%p - 
         v2*(v3 + r4*(r5 + r6)%p*v3 + v4 + r4*r5*v4)%p + 
         u1*v1*((-1 + r42*r5*(r5 + 2*r6)%p)%p*v3 + (-1 + r42*r52)%p*v4)%p)%p + 
       r42*r6*(r6*(u1*v1 + v2)%p*v3 + r52*(2*u1*v1 - r6*v2)%p*
          (3*u02*v1 + v3 + v4)%p - 
         r5*(3*u02*v1*(2*u1*v1 - (-1 + 2*r6 + r62)%p*v2)%p + 
           v2*(v3 - r62*v3 + v4)%p + u1*v1*(2*(1 + r6)%p*v3 + (2 + r6)%p*v4)%p)%p)%p + 
       r2*r4*(r4*r52*(3*u02*v1*(2*u1*v1 + v2 - 4*r6*v2)%p + 
           (2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p*(v3 + v4)%p)%p + 
         r6*(3*u02*v1*((2 + r6)%p*u1*v1 + (3 + 2*r6)%p*v2)%p + 
           u1*v1*(2*(-1 + r6)%p*v3 + r6*v4)%p + v2*(-v3 + 3*r6*v3 + v4 + 
             r6*v4)%p)%p + r5*(3*u02*v1*((2 - 2*r6 + r4*r62)%p*u1*v1 + v2 + 
             (-4 + r4)%p*r6*v2 + 2*r4*r62*v2)%p + (-1 + 2*r6)%p*v2*
            ((-1 + r4*r6)%p*v3 - v4)%p + u1*v1*((2 + r4*(-2 + r6)%p*r6)%p*v3 - 
             2*(-1 + r4*r6)%p*v4)%p)%p)%p)%p + r2*(1 + r2)%p*(r22*(u1*v1 + v2)%p*v3 + 
       r2*(-((-1 + r6)%p*(u1*v1 + v2)%p*v3)%p + r42*r53*u1*v1*(3*u02*v1 + v3)%p + 
         r5*(u1*v1 + v2)%p*(6*u02*v1 + v3 + v4)%p + 
         r4*r52*(3*u02*v1*(3*u1*v1 + 2*v2)%p + v2*(v3 + v4)%p + 
           u1*v1*(2*v3 + v4)%p)%p)%p - r4*r5*(-(r6*(u1*v1 + v2)%p*v3)%p + 
         r4*r53*v2*(3*u02*v1 + v3 + v4)%p + r5*(3*u02*v1*(u1*v1 - r6*v2)%p - 
           r6*v2*v3 + u1*v1*(v3 + v4)%p)%p + r52*(v2*(3*u02*v1 + v3 + v4)%p + 
           r4*(3*u02*v1*(u1*v1 - r6*v2)%p - r6*v2*v3 + u1*v1*(v3 + v4)%p)%p)%p)%p)%p)%p + 
   r12*(c4*r43*r6*(r5*(u1*v1 + v2)%p*v4 + r62*v2*(3*u02*v1 + v3 + v4)%p - 
       r6*v2*(3*(1 + r5)%p*u02*v1 + v3 + v4 + r5*v4)%p)%p + 
     r23*(-(v2*(3*u02*v1 + v4)%p)%p + r42*r5*v1*(-3*r5*u02*v2 + 
         2*r6*u1*(3*u02*v1 + v3)%p + r5*u1*v4)%p + 
       r4*(3*r6*u02*v1*(u1*v1 + v2)%p + r6*(u1*v1 - v2)%p*v3 + 
         r5*(-6*u02*v1*v2 + u1*v1*v4 - v2*v4)%p)%p)%p + 
     r22*r4*(r5*(u1*v1 + v2)%p*v4 + r62*v2*(3*u02*v1 + 2*v3 + v4)%p - 
       r6*(6*(-1 + r5)%p*u02*v1*v2 + u1*v1*v4 + v2*(2*v3 - v4 + 2*r5*v4)%p)%p + 
       r4*r5*(2*r62*v2*(3*u02*v1 + v3)%p + r5*(u1*v1 + v2)%p*v4 + 
         r6*(3*u02*v1*(u1*v1 + v2 - 2*r5*v2)%p + u1*v1*(v3 - 2*v4)%p - 
           v2*(v3 + 2*r5*v4)%p)%p)%p)%p + r2*r42*r6*(6*r5*r6*u02*v1*v2 + r6*v2*v3 - 
       r5*u1*v1*v4 - r5*v2*v4 + c4*(-6*u02*v1*v2 + (u1*v1 - v2)%p*v4 + 
         r4*v1*(-6*r5*u02*v2 + 2*r5*u1*v4 + r6*u1*(3*u02*v1 + v3 + v4)%p)%p + 
         2*r6*u0*v1*(v5 - v6)%p)%p)%p)%p + 
   r22*((1 + r2)%p*v2*(r22*v3 + r4*r5*r6*v3 + 
       r2*(v3 - r6*v3 + r5*(3*u02*v1 + v4)%p + r4*r52*(3*u02*v1 + v4)%p)%p)%p - 
     c4*r4*(1 + r4*r5)%p*(3*(1 + r2 + r5 - r6)%p*u02*v1*v2 + 
       (1 + r2 - r6)%p*v2*v3 + (1 + r2 + r5 - r6)%p*v2*v4 + 
       r4*r5*(-3*u02*v1*((1 + r2)%p*u1*v1 + (-r5 + r6)%p*v2)%p + r5*v2*v4 - 
         (1 + r2)%p*u1*v1*(v3 + v4)%p - r6*v2*(v3 + v4)%p)%p - 
       2*(1 + r2)%p*r5*u0*v1*(v5 - v6)%p)%p)%p - 
   r1*r2*(r23*(r42*r52*u1*v1*(3*u02*v1 + v3)%p + 
       r4*r5*(3*u02*v1*(u1*v1 + v2)%p + (u1*v1 - v2)%p*v3)%p + 
       v2*(3*u02*v1 - v3 + v4)%p)%p + 
     r22*(v2*(-3*(-1 + r5)%p*u02*v1 + (-1 + r6)%p*v3 + v4 - r5*v4)%p + 
       r42*r52*(3*u02*v1*(u1*v1 + (-r5 + r6)%p*v2)%p + u1*v1*(v3 - v4)%p + 
         v2*(r6*v3 - r5*v4)%p)%p + r4*(2*r6*v2*v3 - 2*r52*v2*(3*u02*v1 + v4)%p + 
         r5*(3*u02*v1*(u1*v1 + v2 + 2*r6*v2)%p + u1*v1*(v3 - v4)%p + 
           (-1 + 2*r6)%p*v2*(v3 + v4)%p)%p)%p)%p + r2*r4*(-((-2 + r6)%p*r6*v2*v3)%p - 
       r5*(u1*v1 + v2)%p*v4 + 3*r5*r6*v2*(3*u02*v1 + v4)%p + 
       r4*r52*v1*(6*r6*u02*v2 - u1*v4)%p + c4*(-3*u02*v1*v2 - v2*v4 + 
         r42*r5*v1*(-3*r5*u02*v2 + r5*u1*v4 + 2*r6*u1*(3*u02*v1 + v3 + 
             v4)%p)%p + r4*(r5*(-6*u02*v1*v2 + u1*v1*v4 - v2*v4)%p + 
           r6*(3*u02*v1*(u1*v1 - v2)%p + (u1*v1 - v2)%p*(v3 + v4)%p + 
             4*r5*u0*v1*(v5 - v6)%p)%p)%p + 2*r6*u0*v1*(v5 - v6)%p)%p)%p + 
     r42*(r5*r6*v2*(r6*v3 - r5*v4)%p + c4*(r5*(u1*v1 + v2)%p*v4 + 
         2*r62*v2*(3*u02*v1 + v3 + v4)%p + r4*r5*(r5*(u1*v1 + v2)%p*v4 + 
           2*r62*v2*(3*u02*v1 + v3 + v4)%p + 
           r6*(3*u02*v1*(u1*v1 - (1 + 2*r5)%p*v2)%p + u1*v1*(v3 + v4)%p - 
             v2*(v3 + v4 + 2*r5*v4)%p)%p)%p - 2*r6*(3*(1 + r5)%p*u02*v1*v2 + 
           v2*(v3 + v4 + r5*v4)%p + r5*u0*v1*(-v5 + v6)%p)%p)%p)%p)%p;

jm[4][1]= 
  -((r5 + r2*r5 - r1*r6)%p*(r13*r2*r42*r6*u0*v1*v4 + 
      r22*((1 + r2)%p*v2*(r4*r5*r6*v2 + r2*(2*u1*(v1 + r4*r5*v1)%p + v2)%p)%p - 
        c4*r4*(1 + r4*r5)%p*(v2*(2*u1*v1 + v2)%p + r4*u0*v1*(u02*v1 + v3 + 
            v4)%p)%p)%p - r12*r4*(-(r2*r4*r6*u0*v1*v4)%p + c4*r42*r6*u0*v1*v4 + 
        r22*(r6*v2*(2*u1*v1 + v2)%p + u0*v1*v4 + r4*u0*v1*(r6*(u02*v1 + v3)%p + 
            r5*v4)%p)%p)%p + r1*r2*(r22*(v2*(2*u1*v1 + v2)%p + 
          r42*r5*u0*v1*(u02*v1 + v3)%p + r4*(u03*v12 - 2*r6*u1*v1*v2 + 
            r5*v2*(2*u1*v1 + v2)%p + u0*v1*v3)%p)%p - 
        r2*r4*(r62*v22 + r6*v2*(2*u1*v1 + v2)%p + (1 + r4*r5)%p*u0*v1*v4)%p + 
        c4*r42*(r6*v2*(2*u1*v1 + v2)%p + u0*v1*v4 + 
          r4*u0*v1*(r5*v4 + r6*(u02*v1 + v3 + v4)%p)%p)%p)%p)%p)%p + 
   c110*c4*r2*(r14*r42*r62*u0*v1*(v3 + v4)%p - 
     r13*r4*r6*(r4*u0*v1*(2*r5*u02*v1 + r5*(2 + r6)%p*(v3 + v4)%p - 
         r6*(2*v3 + v4)%p)%p + r2*((-2 + r4*r6)%p*u03*v12 + 
         r6*(3*u12*v12 + 4*u1*v1*v2 + v22)%p + 
         r4*u0*v1*(r6*v3 + 2*r5*(v3 + v4)%p)%p)%p)%p - 
     r2*(1 + r2)%p*(r22*(r4*r52*u1*v1*(3*u1*v1 + 2*v2)%p + 
         r5*(3*u12*v12 + 4*u1*v1*v2 + v22)%p - u0*v1*v3)%p + 
       r4*r5*(-(r6*u0*v1*v3)%p + r4*r52*u0*v1*(u02*v1 + v3 + v4)%p + 
         r5*(u03*v12 + r6*v2*(2*u1*v1 + v2)%p + u0*v1*(v3 + v4)%p)%p)%p - 
       r2*(-((-1 + r6)%p*u0*v1*v3)%p + r42*r53*u0*v1*(u02*v1 + v3)%p + 
         r5*(2*u03*v12 - 3*u12*v12 - 4*u1*v1*v2 - v22 + 
           u0*v1*(v3 + v4)%p)%p + r4*r52*(3*u03*v12 - 3*u12*v12 - 
           2*(1 + r6)%p*u1*v1*v2 - r6*v22 + u0*v1*(2*v3 + v4)%p)%p)%p)%p - 
     r1*(r42*r5*r6*u0*v1*(r6*v3 - 2*r5*(u02*v1 + v3 + v4)%p)%p + 
       r23*((2 + 2*r4*r5 + r42*r52)%p*u03*v12 + 
         r4*r52*(3*u12*v12 + 4*u1*v1*v2 + v22)%p - 
         r6*(3*u12*v12 + 4*u1*v1*v2 + v22)%p + 
         r5*(3*(1 - 2*r4*r6)%p*u12*v12 - 4*(-1 + r4*r6)%p*u1*v1*v2 + v22)%p + 
         u0*v1*(r42*r52*v3 + v4)%p)%p + 
       r22*(2*(1 + r4*r52*(-1 + r4*r6)%p + r5*(-1 + 2*r4*r6)%p)%p*u03*v12 + 
         r4*r52*(3*u12*v12 + 4*u1*v1*v2 + v22)%p - 
         r6*(3*u12*v12 + 4*u1*v1*v2 + v22)%p + 
         r5*(3*(1 - 3*r4*r6)%p*u12*v12 - 4*(-1 + r4*r6*(2 + r6)%p)%p*u1*v1*v2 - 
           (-1 + r4*r6*(1 + 2*r6)%p)%p*v22)%p + u0*v1*(r6*v3 + 2*r4*r6*v3 + 
           r5*(-1 + r4*(-2 + 4*r6)%p)%p*v3 + r42*r52*(2*r6*v3 - v4)%p + v4 + 
           r5*(-1 + 2*r4*(-1 + r6)%p)%p*v4 + r42*r53*(v3 + v4)%p)%p)%p + 
       r2*r4*(-((-2 + r6)%p*r6*u0*v1*v3)%p + 2*r4*r53*u0*v1*
          (u02*v1 + v3 + v4)%p - r52*u0*v1*((-2 + r4)%p*u02*v1 + 
           (-2 + r4 + 2*r4*r6)%p*(v3 + v4)%p)%p + r5*(2*(-1 + 2*r6)%p*u03*v12 - 
           r6*(3*u12*v12 + 4*(1 + r6)%p*u1*v1*v2 + (1 + 2*r6)%p*v22)%p + 
           u0*v1*((-2 + r6)%p*v3 + 2*(-1 + r6)%p*v4)%p)%p)%p)%p + 
     r12*(r22*(2*(1 + r4*r5)%p*(-1 + r4*r6)%p*u03*v12 + 
         r6*(3*(1 + 2*r4*r5 - r4*r6)%p*u12*v12 + 2*(2 + 4*r4*r5 - r4*r6)%p*u1*
            v1*v2 + (1 + 2*r4*r5)%p*v22)%p + u0*v1*((-1 + r42*r5*(r5 + 2*r6)%p)%p*
            v3 + (-1 + r42*r52)%p*v4)%p)%p + r42*r6*u0*v1*
        (r6*v3 + 2*r52*(u02*v1 + v3 + v4)%p - r5*(2*u02*v1 + 2*(1 + r6)%p*v3 + 
           (2 + r6)%p*v4)%p)%p + r2*r4*(2*r4*r52*u0*v1*(u02*v1 + 
           (1 + r6)%p*(v3 + v4)%p)%p + r6*((2 + r6)%p*u03*v12 - 
           r6*(3*u12*v12 + 2*(2 + r6)%p*u1*v1*v2 + (1 + r6)%p*v22)%p + 
           u0*v1*(2*(-1 + r6)%p*v3 + r6*v4)%p)%p + 
         r5*((2 - 2*r6 + r4*r62)%p*u03*v12 + r6*(3*u12*v12 + 4*u1*v1*v2 + 
             v22)%p + u0*v1*((2 + r4*(-2 + r6)%p*r6)%p*v3 - 2*(-1 + r4*r6)%p*
              v4)%p)%p)%p)%p)%p;

jm[4][2]= 
  -(c110*c4*r2*(r14*r42*r62*u0*(u02*v2 - u1*(v3 + v4)%p)%p + 
      r13*r4*r6*(r4*u0*(r6*(1 + r6)%p*u02*v2 + r5*u02*(4*u1*v1 + v2 - 
            2*r6*v2)%p + r5*(2 + r6)%p*u1*(v3 + v4)%p - r6*u1*(2*v3 + v4)%p)%p + 
        r2*(2*r6*u12*(u1*v1 + v2)%p + u03*(2*(-2 + r4*r6)%p*u1*v1 - 
            (3 + 2*r4*r5)%p*v2)%p + r4*u0*u1*(r6*v3 + 2*r5*(v3 + v4)%p)%p)%p)%p + 
      r2*(1 + r2)%p*(r22*u1*(2*r5*u1*(u1*v1 + v2)%p + r4*r52*u1*
           (2*u1*v1 + v2)%p - u0*v3)%p + r4*r5*(r4*r53*u03*v2 - r6*u0*u1*v3 + 
          r52*u0*(u02*v2 + r4*u02*(2*u1*v1 - r6*v2)%p + r4*u1*(v3 + v4)%p)%p + 
          r5*(r6*u12*v2 + u03*(2*u1*v1 - r6*v2)%p + u0*u1*(v3 + v4)%p)%p)%p - 
        r2*(-((-1 + r6)%p*u0*u1*v3)%p + r42*r53*u0*u1*(2*u02*v1 + v3)%p + 
          r5*(-2*u12*(u1*v1 + v2)%p + 2*u03*(2*u1*v1 + v2)%p + 
            u0*u1*(v3 + v4)%p)%p + r4*r52*(2*u03*(3*u1*v1 + v2)%p - 
            u12*(2*u1*v1 + v2 + r6*v2)%p + u0*u1*(2*v3 + v4)%p)%p)%p)%p + 
      r1*(-(r42*r5*r6*u0*(r52*u02*v2 + r5*u02*(4*u1*v1 + v2 - r6*v2)%p - 
           r6*u1*v3 + 2*r5*u1*(v3 + v4)%p)%p)%p + 
        r23*(u03*(2*(2 + 2*r4*r5 + r42*r52)%p*u1*v1 + (2 + r4*r5)%p*v2)%p + 
          2*u12*(r4*r52*(u1*v1 + v2)%p - r6*(u1*v1 + v2)%p + 
            r5*(u1*v1 - 2*r4*r6*u1*v1 + v2 - r4*r6*v2)%p)%p + 
          u0*u1*(r42*r52*v3 + v4)%p)%p + 
        r22*(u03*(4*(1 + r4*r52*(-1 + r4*r6)%p + r5*(-1 + 2*r4*r6)%p)%p*u1*v1 + 
            (2 - 2*r42*r53 + r4*r52*(-4 + r4*r6)%p + r5*(-2 + 4*r4*r6)%p)%p*
             v2)%p + 2*u12*(r4*r52*(u1*v1 + v2)%p - r6*(u1*v1 + v2)%p + 
            r5*(u1*(v1 - 3*r4*r6*v1)%p + v2 - r4*r6*(2 + r6)%p*v2)%p)%p + 
          u0*u1*(r6*v3 + 2*r4*r6*v3 + r5*(-1 + r4*(-2 + 4*r6)%p)%p*v3 + 
            r42*r52*(2*r6*v3 - v4)%p + v4 + r5*(-1 + 2*r4*(-1 + r6)%p)%p*v4 + 
            r42*r53*(v3 + v4)%p)%p)%p + r2*r4*(-((-2 + r6)%p*r6*u0*u1*v3)%p + 
          2*r4*r53*u0*(u02*(2*u1*v1 - r6*v2)%p + u1*(v3 + v4)%p)%p - 
          r52*(u03*(2*(-2 + r4)%p*u1*v1 + r6*(1 - 2*r4*(1 + r6)%p)%p*v2)%p + 
            (-2 + r4 + 2*r4*r6)%p*u0*u1*(v3 + v4)%p)%p + 
          r5*(-2*r6*u12*(u1*v1 + v2 + r6*v2)%p + u03*(4*(-1 + 2*r6)%p*u1*v1 + 
              (-1 + 6*r6 + r62)%p*v2)%p + u0*u1*((-2 + r6)%p*v3 + 
              2*(-1 + r6)%p*v4)%p)%p)%p)%p - 
      r12*(r22*(r6*u12*(2*(1 + 2*r4*r5 - r4*r6)%p*u1*v1 + 
            (2 + 4*r4*r5 - r4*r6)%p*v2)%p + u03*(4*(1 + r4*r5)%p*(-1 + r4*r6)%p*u1*
             v1 - (2 + 3*r4*r5 + r42*r52 - r4*r6)%p*v2)%p + 
          u0*u1*((-1 + r42*r5*(r5 + 2*r6)%p)%p*v3 + (-1 + r42*r52)%p*v4)%p)%p + 
        r42*r6*u0*(r6*u1*v3 + r52*(u02*(4*u1*v1 - r6*v2)%p + 
            2*u1*(v3 + v4)%p)%p - r5*(u02*(4*u1*v1 - (-1 + 2*r6 + r62)%p*v2)%p + 
            u1*(2*(1 + r6)%p*v3 + (2 + r6)%p*v4)%p)%p)%p + 
        r2*r4*(r4*r52*u0*(u02*(4*u1*v1 + v2 - 4*r6*v2)%p + 
            2*(1 + r6)%p*u1*(v3 + v4)%p)%p + 
          r6*(-(r6*u12*(2*u1*v1 + (2 + r6)%p*v2)%p)%p + u03*(2*(2 + r6)%p*u1*v1 + 
              (3 + 2*r6)%p*v2)%p + u0*u1*(2*(-1 + r6)%p*v3 + r6*v4)%p)%p + 
          r5*(2*r6*u12*(u1*v1 + v2)%p + u03*(2*(2 - 2*r6 + r4*r62)%p*u1*v1 + 
              v2 + (-4 + r4)%p*r6*v2 + 2*r4*r62*v2)%p + 
            u0*u1*((2 + r4*(-2 + r6)%p*r6)%p*v3 - 2*(-1 + r4*r6)%p*v4)%p)%p)%p)%p)%p)%p - 
   (-(r2*(1 + r4*r5)%p)%p + r1*r4*r6)%p*(r13*r2*r4*r6*u0*(u02*v2 - u1*v4)%p + 
     r12*(c4*r42*r6*u0*(-(u02*v2)%p + u1*v4)%p + 
       r2*r4*u0*(r62*u02*v2 + r5*u1*v4 - r6*((-1 + r5)%p*u02*v2 + u1*v4)%p)%p + 
       r22*(-(u03*v2)%p + r6*u12*v2 + r4*u0*(-(r5*u02*v2)%p + 
           r6*u1*(2*u02*v1 + v3)%p + r5*u1*v4)%p)%p)%p - 
     r1*(r23*((u03 + (r5 - r6)%p*u12)%p*v2 + r4*r5*u0*u1*(2*u02*v1 + v3)%p)%p + 
       r22*(-((-1 + r5)%p*u03*v2)%p + (r5 - r6)%p*u12*v2 + 
         r4*r5*u03*(2*u1*v1 + (-r5 + r6)%p*v2)%p + r4*r5*u0*u1*(v3 - v4)%p)%p + 
       c4*r42*u0*(-((1 + r5)%p*r6*u02*v2)%p + r62*u02*v2 + r5*u1*v4)%p + 
       r2*r4*(r5*u0*(2*r6*u02*v2 - u1*v4)%p + c4*(-(u03*v2)%p + r6*u12*v2 + 
           r4*u0*(-(r5*u02*v2)%p + r5*u1*v4 + r6*u1*(2*u02*v1 + v3 + v4)%p)%p + 
           r6*u02*(v5 - v6)%p)%p)%p)%p + r2*(r2*(1 + r2)%p*r5*(u03 - (1 + r2)%p*u12)%p*
        v2 + c4*r4*(-((1 + r2 + r5 - r6)%p*u03*v2)%p + (1 + r2)%p*r5*u12*v2 + 
         r4*r5*u0*(u02*(2*(1 + r2)%p*u1*v1 + (-r5 + r6)%p*v2)%p + 
           (1 + r2)%p*u1*(v3 + v4)%p)%p + (1 + r2)%p*r5*u02*(v5 - v6)%p)%p)%p)%p;

jm[4][3]= 
  -((1 + c110*c4)%p*r14*r2*r42*r62*u03*v1)%p + 
   r13*r4*r6*(c4*r42*r6*u03*v1 + 
     r22*((2 + 2*r4*r5 + c110*c4*(3 + 2*r4*r5)%p)%p*u03*v1 - 
       r6*u1*(u1*(v1 + 2*c110*c4*v1)%p + 2*(v2 + c110*c4*v2)%p)%p + 
       u0*(v4 + c110*c4*(v3 + v4)%p)%p)%p + r2*r4*u0*(-(r62*(u02*v1 + v3)%p)%p - 
       r5*v4 + r6*((-1 + r5)%p*u02*v1 + v3 + r5*v4)%p + 
       c110*c4*(-(r6*((1 + r6)%p*u02*v1 + (-1 + r6)%p*v3)%p)%p + 
         r5*((-1 + 2*r6)%p*u02*v1 + (-1 + r6)%p*(v3 + v4)%p)%p)%p)%p)%p - 
   r22*((1 + r2)%p*(r4*r5*r6*(2*r5*u1*v2 - u0*v3)%p + 
       r22*(r4*r52*u12*v1 + r5*u1*(u1*v1 + 2*v2)%p - u0*v3)%p - 
       r2*(-((-1 + r6)%p*u0*v3)%p + r5*(u03*v1 - u1*(u1*v1 + 2*v2)%p + u0*v4)%p + 
         r4*r52*(u03*v1 - u1*(u1*v1 + 2*r6*v2)%p + u0*v4)%p)%p)%p + 
     c4*(r42*r5*((1 + r2 + 2*r5 + c110*r53 + c110*r2*r52*(r5 - r6)%p - 
           2*r6 - c110*r52*r6)%p*u03*v1 - (1 + r2)%p*r5*u1*(u1*v1 + 2*v2)%p + 
         (1 + r2 + c110*r52*(r5 - r6)%p + c110*r2*r52*(r5 - r6)%p - 2*r6)%p*u0*
          v3 + (1 + r2 + 2*r5 + c110*r53 + c110*r2*r53 - 2*r6)%p*u0*v4)%p + 
       r43*r52*u0*(r5*(u02*v1 + v4)%p - r6*(u02*v1 + v3 + v4)%p)%p + 
       r4*((1 + r2 + r5 - 2*c110*r22*r52 + c110*r53 + 
           c110*r2*r52*(-2 + r5 - r6)%p - r6 - c110*r52*r6)%p*u03*v1 + 
         (1 + r2)%p*r5*u1*((-1 + c110*(1 + r2)%p*r5*(r2 + r6)%p)%p*u1*v1 + 
           2*(-1 + c110*(1 + r2)%p*r5*r6)%p*v2)%p + 
         u0*(-((-1 + c110*r22*r52 + r6 + c110*r5*(-r52 + r6 + r5*r6)%p + 
              r2*(-1 + c110*r5*(r5 - r52 + r6 + r5*r6)%p)%p)%p*v3)%p + 
           (1 + r2 + r5 - c110*r22*r52 + c110*r2*(-1 + r5)%p*r52 + 
             c110*r53 - r6)%p*v4)%p)%p - c110*r2*(1 + r2)%p*((1 + r2 - r6)%p*u0*v3 + 
         r5*(2*u03*v1 - 2*(1 + r2)%p*u1*(u1*v1 + v2)%p + u0*(v3 + v4)%p)%p)%p)%p)%p - 
   r12*(c4*r43*r6*u0*(-(r5*v4)%p - r62*(u02*v1 + v3 + v4)%p + 
       r6*((1 + r5)%p*u02*v1 + v3 + v4 + r5*v4)%p)%p + 
     r23*((1 + 2*r4*r5 + r42*r52 - r4*r6 + c110*c4*(2 + 3*r4*r5 + 
           r42*r52 - r4*r6)%p)%p*u03*v1 + 
       r6*u1*(-((1 + 2*r4*r5 - r4*r6 + c110*c4*(2 + 4*r4*r5 - r4*r6)%p)%p*u1*
           v1)%p - 2*(1 + c110*c4)%p*(1 + 2*r4*r5)%p*v2)%p + 
       u0*(r4*r6*v3 + v4 + r4*r5*v4 + c110*c4*(v3 + r4*(r5 + r6)%p*v3 + v4 + 
           r4*r5*v4)%p)%p)%p + r22*r4*(2*r63*u1*v2 - r5*(1 + r4*r5)%p*u0*v4 - 
       r62*(u03*(v1 + 2*r4*r5*v1)%p - u1*(u1*v1 + 2*v2)%p + 
         u0*(2*v3 + 2*r4*r5*v3 + v4)%p)%p + 
       r6*((-2 - (-2 + r4)%p*r5 + 2*r4*r52)%p*u03*v1 - r5*u1*(u1*v1 + 2*v2)%p + 
         u0*((2 + r4*r5)%p*v3 + (-1 + 2*r5 + 2*r4*r52)%p*v4)%p)%p + 
       c110*c4*(-(r5*((1 + (-4 + r4)%p*r6 + 2*r4*r62)%p*u03*v1 + 
            2*r6*u1*(u1*v1 + v2)%p + (-1 + 2*r6)%p*u0*((-1 + r4*r6)%p*v3 - v4)%p)%p)%p + 
         r4*r52*u0*((-1 + 4*r6)%p*u02*v1 + (-1 + 2*r6)%p*(v3 + v4)%p)%p + 
         r6*(-((3 + 2*r6)%p*u03*v1)%p + r6*u1*((2 + r6)%p*u1*v1 + 2*(1 + r6)%p*v2)%p - 
           u0*(-v3 + 3*r6*v3 + v4 + r6*v4)%p)%p)%p)%p + 
     r2*r42*r6*(-2*r5*r6*u03*v1 - r6*u0*v3 + r5*u0*v4 + 
       c4*((2 + 2*r4*r5 + c110*r5*(1 + (-2 + r5)%p*r6 - r62)%p)%p*u03*v1 - 
         r6*u1*(u1*v1 + 2*v2)%p + u0*(v4 + c110*(1 + r5*r6)%p*
            (-(r6*v3)%p + r5*(v3 + v4)%p)%p)%p)%p)%p)%p + 
   r1*r2*(-(r23*((1 + r4*r5 + c110*c4*(2 + r4*r5)%p)%p*u03*v1 + 
        u1*(r5*((1 + 2*c110*c4 - 2*r4*r6 - 2*c110*c4*r4*r6)%p*u1*v1 + 
            2*(v2 + c110*c4*v2)%p)%p + r4*r52*(u1*(v1 + 2*c110*c4*v1)%p + 
            2*(v2 + c110*c4*v2)%p)%p - r6*(u1*(v1 + 2*c110*c4*v1)%p + 
            2*(v2 + c110*c4*v2)%p)%p)%p - (1 + r4*(r5 + c110*c4*r5)%p)%p*u0*v3 + 
        (1 + c110*c4)%p*u0*v4)%p)%p + 
     r22*((-1 + r42*r53 + r4*r52*(2 - r4*r6)%p - r5*(-1 + r4 + 2*r4*r6)%p + 
         c110*c4*(-2 + 2*r42*r53 + r5*(2 - 4*r4*r6)%p + r4*r52*(4 - r4*r6)%p)%p)%p*
        u03*v1 + u1*(r5*((-1 + 3*r4*r6 + 2*c110*c4*(-1 + r4*r6*(2 + r6)%p)%p)%p*u1*
            v1 + 2*(1 + c110*c4)%p*(-1 + r4*r6*(1 + 2*r6)%p)%p*v2)%p - 
         r4*r52*(u1*(v1 + 2*c110*c4*v1)%p + 2*(v2 + c110*c4*v2)%p)%p + 
         r6*(u1*(v1 + 2*c110*c4*v1)%p + 2*(v2 + c110*c4*v2)%p)%p)%p + 
       u0*((1 - r6 - r42*r52*r6 + r4*(r5 - 2*r6 - 2*r5*r6)%p + 
           c110*c4*(r5 + r42*r53 + r4*r5*(2 - 4*r6)%p - (1 + 2*r4)%p*r6 + 
             r4*r52*(2 - r4*r6)%p)%p)%p*v3 + (1 + c110*c4)%p*(-1 + 2*r4*r52 + 
           r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v4)%p)%p + 
     r42*(r5*r6*u0*(-(r6*v3)%p + r5*v4)%p + c4*(-(r5*(1 + r4*r5)%p*u0*v4)%p - 
         r62*u0*((2 + 2*r4*r5 + c110*r52)%p*u02*v1 + 
           (2 + 2*r4*r5 + c110*r5*(1 + r5)%p)%p*v3 + 2*(v4 + r4*r5*v4)%p)%p + 
         r6*((2 + (2 + r4)%p*r5 + (c110 + 2*r4)%p*r52 + c110*r53)%p*u03*v1 - 
           r5*u1*(u1*v1 + 2*v2)%p + u0*((2 + r4*r5 + c110*r52*(1 + r5)%p)%p*v3 + 
             (2 + (2 + r4)%p*r5 + (c110 + 2*r4)%p*r52 + c110*r53)%p*v4)%p)%p)%p)%p + 
     r2*r4*(-2*r4*r52*r6*u03*v1 + (-2 + r6)%p*r6*u0*v3 + 
       r5*(4*r62*u1*v2 + u0*v4 + r6*(-3*u03*v1 + u1*(u1*v1 + 2*v2)%p - 
           3*u0*v4)%p)%p + c4*((1 + r42*r52 + r4*(2*r5 + r6)%p + 
           c110*r5*(1 + (-6 + r5 - 2*r4*r5 + 2*r4*r52)%p*r6 - 
             (1 + 2*r4*r5)%p*r62)%p)%p*u03*v1 + 
         r6*u1*((-1 - 2*r4*r5 + 2*c110*r5*(1 + r6)%p)%p*u1*v1 + 
           2*(-1 - 2*r4*r5 + c110*(r5 + 2*r5*r6)%p)%p*v2)%p + 
         u0*(v4 + r4*(r5*v4 + r6*(v3 + v4)%p)%p + c110*((-2 + r6)%p*r6*v3 + 
             2*r4*r53*r6*(v3 + v4)%p + r52*r6*(v3 - 2*r4*r6*v3 + v4)%p + 
             r5*(-((-1 + 3*r6 + r62)%p*v3)%p + v4 - 3*r6*v4)%p)%p)%p)%p)%p)%p;

jm[4][4]= 
  -(r13*r2*r42*r62*u0*(r2*u1*v1 + (-1 + r6)%p*v2)%p)%p + 
   c110*c4*r2*u0*(r24*(u1*v1 + v2)%p + 
     r23*((2 + r5 + r4*(2 - r1*r4)%p*r52 + r42*r53 - r6)%p*u1*v1 + 
       (2 + r5 + r1*r4*r5 + r4*r52 - r6)%p*v2)%p + 
     r22*((1 + r5 + r4*r52 - r6 + r4*r5*r6 + 
         r12*(-1 + r42*r5*(r5 + 2*r6)%p)%p - r1*(r42*r53 + r6 + 2*r4*r6 + 
           2*r42*r52*r6 + r5*(-1 - 2*r4 + 4*r4*r6)%p)%p)%p*u1*v1 - 
       (-1 + r42*r54 + r6 - r4*r52*(1 + r6)%p - r5*(1 + r4*r6)%p + 
         r53*(r4 - r42*r6)%p + r12*(1 + r4*(r5 + r6)%p)%p + 
         r1*(-(r42*r53)%p + r6 + 2*r4*r6 + r4*r52*(-2 + r4*r6)%p + 
           r5*(-1 - 2*r4 + 4*r4*r6)%p)%p)%p*v2)%p + r1*r42*(r1 - r5)%p*r6*
      ((1 + r1)%p*(1 + r1)%p*r6*u1*v1 - r52*v2 + r6*(1 + r1 - r1*r6)%p*v2 - 
       (1 + r1)%p*r5*(2*u1*v1 + v2 - r6*v2)%p)%p + 
     r2*r4*(r13*r6*(-(r4*(2*r5 + r6)%p*u1*v1)%p + v2)%p + 
       r5*(-(r4*r53*v2)%p + r6*(u1*v1 + v2)%p + r5*(-(u1*v1)%p + r6*v2)%p - 
         r52*(r4*u1*v1 + v2 - r4*r6*v2)%p)%p + 
       r12*(r4*r52*(2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r6*(2*(-1 + r6)%p*u1*v1 + (-1 + 3*r6)%p*v2)%p + 
         r5*((2 + r4*(-2 + r6)%p*r6)%p*u1*v1 + (-1 + 2*r6)%p*(-1 + r4*r6)%p*v2)%p)%p + 
       r1*((-2 + r6)%p*r6*(u1*v1 + v2)%p + r4*r53*(-2*u1*v1 + 2*r6*v2)%p + 
         r52*((-2 + r4 + 2*r4*r6)%p*u1*v1 + r6*(1 - 2*r4*r6)%p*v2)%p + 
         r5*(-((-2 + r6)%p*u1*v1)%p - (-1 + 3*r6 + r62)%p*v2)%p)%p)%p)%p + 
   r22*((1 + r2)%p*(r2 + r22 - r2*r6 + r4*r5*r6)%p*u0*v2 + 
     c4*r4*(1 + r4*r5)%p*(-((1 + r2 - r6)%p*u0*v2)%p + 
       r4*r5*u0*((1 + r2)%p*u1*v1 + r6*v2)%p + (1 + r2)%p*r5*v5)%p)%p + 
   r12*r4*r6*(r23*u0*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p + 
     c4*r42*(-1 + r6)%p*r6*u0*v2 + r22*u0*(2*(-1 + r6)%p*v2 + 
       r4*r5*(u1*v1 - v2 + 2*r6*v2)%p)%p + 
     r2*r4*r6*(u0*v2 + c4*(r4*u0*u1*v1 + v5)%p)%p)%p - 
   r1*r2*(r23*(1 + r4*r5)%p*u0*(r4*r5*u1*v1 - v2)%p + 
     r22*u0*((-1 + r6)%p*v2 + r42*r52*(u1*v1 + r6*v2)%p + 
       r4*(r5*u1*v1 + 2*r6*v2 + r5*(-1 + 2*r6)%p*v2)%p)%p + 
     r42*r6*(r5*r6*u0*v2 + c4*(2*(-1 + r6)%p*u0*v2 + 
         r4*r5*u0*(u1*v1 + (-1 + 2*r6)%p*v2)%p + r5*v5)%p)%p + 
     r2*r4*r6*(-((-2 + r6)%p*u0*v2)%p + c4*(2*r42*r5*u0*u1*v1 + v5 + 
         r4*(u0*u1*v1 - u0*v2 + 2*r5*v5)%p)%p)%p)%p;

jm[4][5]= r14*r2*r42*r62*u0*u1*v1 - 
   r13*r4*r6*u0*(c4*r42*r6*u1*v1 + r22*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p + 
     r2*r4*(-(r6*u1*v1)%p + r5*(u1*v1 + v2 - r6*v2)%p)%p)%p + 
   c110*c4*r2*u0*(r14*r42*r62*u1*v1 + r2*(1 + r2)%p*r5*(1 + r4*r5)%p*
      (r2*(u1*v1 + v2)%p - r4*r5*(u1*v1 + r5*v2)%p)%p + 
     r13*r4*r6*(r4*r6*u1*v1 + r2*v2 - r4*r5*((2 + 2*r2 + r6)%p*u1*v1 + v2 - 
         r6*v2)%p)%p + r1*(-(r23*(u1*v1 + v2)%p)%p + r42*r52*r6*
        (2*u1*v1 + v2 + r5*v2)%p + r2*r4*r5*
        ((2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + v2 + 
         (-3 + r5 + 2*r4*r52)%p*r6*v2)%p + 
       r22*((-1 + r5 + r42*r52 - r42*r53 - 2*r4*r5*(-1 + r6)%p)%p*u1*v1 + 
         (-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v2)%p)%p + 
     r12*(r22*(1 + r4*r5)%p*((-1 + r4*r5)%p*u1*v1 - v2)%p - 
       r42*r5*r6*((2 - 2*r5 + r6)%p*u1*v1 + v2 + r5*r6*v2)%p + 
       r2*r4*(r4*r52*(2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r5*(-2*(-1 + r4*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r6*(v2 + r6*(u1*v1 + v2)%p)%p)%p)%p)%p + r22*(1 + r4*r5)%p*
    (r2*(1 + r2)%p*r5*u0*v2 - c4*r4*((1 + r2 + r5 - r6)%p*u0*v2 + 
       r4*r5*u0*(-((1 + r2)%p*u1*v1)%p + (r5 - r6)%p*v2)%p + (1 + r2)%p*r5*v6)%p)%p + 
   r12*(r23*(1 + r4*r5)%p*u0*(r4*r5*u1*v1 - v2)%p + 
     c4*r43*r6*u0*((-1 + r6)%p*r6*v2 + r5*(u1*v1 + v2 - r6*v2)%p)%p + 
     r22*r4*u0*(r4*r52*(u1*v1 + v2 - 2*r6*v2)%p + 
       r5*(u1*v1 - 2*r4*r6*u1*v1 + v2 - 2*r6*v2)%p + 
       r6*(-(u1*v1)%p + v2 + r6*v2)%p)%p + r2*r42*r6*(-(r5*u0*(u1*v1 + v2)%p)%p + 
       c4*((1 + r4*(2*r5 + r6)%p)%p*u0*u1*v1 - u0*v2 - r6*v6)%p)%p)%p + 
   r1*r2*(-(r23*u0*v2)%p + r22*u0*((-1 + r5)%p*v2 + r42*r52*(u1*v1 + r5*v2)%p + 
       r4*r5*(u1*v1 + v2 + 2*r5*v2 - 2*r6*v2)%p)%p + 
     r2*r4*(r4*(1 - c4*r4)%p*r52*u0*u1*v1 + c4*u0*v2 + 
       c4*r4*r6*u0*(-(u1*v1)%p + v2)%p + r5*u0*(u1*v1 - c4*r4*(1 + 2*r4*r6)%p*u1*
          v1 + (1 + c4*r4 - 3*r6)%p*v2)%p + c4*r6*v6 + 2*c4*r4*r5*r6*v6)%p - 
     r42*(-(r52*r6*u0*v2)%p + c4*(2*(-1 + r6)%p*r6*u0*v2 + 
         r4*r52*u0*(u1*v1 + v2 - 2*r6*v2)%p + r5*(u0*u1*(v1 + r4*r6*v1)%p + 
           (-1 + 2*r6)%p*(-1 + r4*r6)%p*u0*v2 - r6*v6)%p)%p)%p)%p;

jm[4][6]= 
  c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(u02*v1 + v3)%p;

jm[4][7]= 
  -(c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
    (u02*v1 + v4)%p)%p;

jm[5][0]= c110*(3*r14*r42*r62*u02*v1*(u1*v1 + v2)%p + 
    r13*r4*r6*(r2*v1*(-3*u02*((2 + 2*r4*r5 - r4*r6)%p*u1*v1 + 
          2*(v2 + r4*r5*v2)%p)%p + r4*r6*u1*v3)%p + 
      r4*r6*(3*u02*v1*(u1*v1 - r5*u1*v1 + v2 - r5*v2 + r6*v2)%p - 
        (u1*v1 + v2 - r6*v2)%p*v3)%p)%p - r2*(1 + r2)%p*(r22*(u1*v1 + v2)%p*v3 + 
      r4*r5*r6*((u1*v1 + v2)%p*v3 + r5*v2*(3*u02*v1 + v3)%p + 
        r4*r52*v2*(3*u02*v1 + v3)%p)%p + r2*(3*r5*u02*v1*(u1*v1 + v2)%p - 
        (-1 + r6)%p*(u1*v1 + v2)%p*v3 + r42*r53*u1*v1*(3*u02*v1 + v3)%p + 
        r4*r52*v1*(3*u02*(2*u1*v1 + v2)%p + u1*v3)%p)%p)%p + 
    r12*(r22*(3*u02*v1*((1 + r4*r5)%p*(1 + r4*r5 - 2*r4*r6)%p*u1*v1 + 
          (1 + 2*r4*r5 + r42*r52 - r4*r6)%p*v2)%p + r4*r6*(-2*r4*r5*u1*v1 + v2)%p*
         v3)%p - r2*r4*r6*(3*u02*v1*((2 - 2*r4*r52 + r5*(-2 + r4*(2 + r6)%p)%p)%p*
           u1*v1 + (2 - 2*r4*r52 + r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*v2)%p + 
        ((-2 + r6 + r4*r5*r6)%p*u1*v1 + 2*(-1 + r6)%p*v2 + r4*r5*(-1 + 2*r6)%p*v2)%p*
         v3)%p - r42*r62*((u1*v1 + v2)%p*v3 + 
        r5*(3*u02*v1*(u1*v1 + (2 + r6)%p*v2)%p - u1*v1*v3 + r6*v2*v3)%p)%p)%p + 
    r1*(r23*(1 + r4*r5)%p*(3*u02*v1*(u1*(v1 + r4*r5*v1)%p + v2)%p + 
        ((-1 + r4*r5)%p*u1*v1 - v2)%p*v3)%p + 
      r22*(3*u02*v1*(-((1 + r4*r5)%p*(-1 + r4*r52 - r5*(-1 + r4 + 2*r4*r6)%p)%p*
            u1*v1)%p + (1 - r42*r53 + r4*r52*(-2 + r4*r6)%p + 
            r5*(-1 + r4 + 2*r4*r6)%p)%p*v2)%p + 
        ((-1 + r6 + 2*r4*(1 + r5)%p*r6 + r42*r52*(1 + 2*r6)%p)%p*u1*v1 + 
          (-1 + r6 + 2*r4*r6 + r42*r52*r6 + r4*r5*(-1 + 2*r6)%p)%p*v2)%p*v3)%p + 
      r42*r5*r62*((u1*v1 + v2)%p*v3 + r5*v2*(3*u02*v1 + v3)%p)%p + 
      r2*r4*r6*(-((-2 + r6)%p*(u1*v1 + v2)%p*v3)%p + 2*r4*r52*
         (3*u02*v1*(u1*v1 + v2 + r6*v2)%p + r6*v2*v3)%p + 
        r5*(3*u02*v1*(2*u1*v1 + (3 + r6)%p*v2)%p - u1*v1*v3 + r6*v2*v3)%p)%p)%p)%p;

jm[5][1]= 
  c110*(r14*r42*r62*u03*v12 + r13*r4*r6*
     (-(r4*r6*u0*v1*((-1 + r5)%p*u02*v1 + v3)%p)%p + 
      r2*((-2 - 2*r4*r5 + r4*r6)%p*u03*v12 + r6*(3*u12*v12 + 4*u1*v1*v2 + 
          v22)%p + r4*r6*u0*v1*v3)%p)%p + 
    r12*(-(r42*r62*u0*v1*(r5*u02*v1 + v3 - r5*v3)%p)%p + 
      r22*((1 + r4*r5)%p*(1 + r4*(r5 - 2*r6)%p)%p*u03*v12 + 
        r6*(-3*(1 + 2*r4*r5 - r4*r6)%p*u12*v12 + 2*(-2 - 4*r4*r5 + r4*r6)%p*u1*
           v1*v2 - (1 + 2*r4*r5)%p*v22)%p - 2*r42*r5*r6*u0*v1*v3)%p - 
      r2*r4*r6*((2 - 2*r4*r52 + r5*(-2 + r4*(2 + r6)%p)%p)%p*u03*v12 + 
        r5*(3*u12*v12 + 4*u1*v1*v2 + v22)%p - 
        r6*(3*u12*v12 + 2*(2 + r6)%p*u1*v1*v2 + (1 + r6)%p*v22)%p + 
        (-2 + r6 + r4*r5*r6)%p*u0*v1*v3)%p)%p + 
    r2*(1 + r2)%p*(r4*r5*r6*(r5*v2*(2*u1*v1 + v2)%p - u0*v1*v3)%p + 
      r22*(r4*r52*u1*v1*(3*u1*v1 + 2*v2)%p + r5*(3*u12*v12 + 4*u1*v1*v2 + 
          v22)%p - u0*v1*v3)%p + r2*(r5*(-(u03*v12)%p + 3*u12*v12 + 
          4*u1*v1*v2 + v22)%p + (-1 + r6)%p*u0*v1*v3 - r42*r53*u0*v1*
         (u02*v1 + v3)%p + r4*r52*(-2*u03*v12 + 3*u12*v12 + 
          2*(1 + r6)%p*u1*v1*v2 + r6*v22 - u0*v1*v3)%p)%p)%p + 
    r1*(r42*r5*r62*u0*v1*v3 + r23*(u03*(v1 + r4*r5*v1)%p*(v1 + r4*r5*v1)%p + 
        r4*r52*(3*u12*v12 + 4*u1*v1*v2 + v22)%p - 
        r6*(3*u12*v12 + 4*u1*v1*v2 + v22)%p + 
        r5*(3*(1 - 2*r4*r6)%p*u12*v12 - 4*(-1 + r4*r6)%p*u1*v1*v2 + v22)%p + 
        (-1 + r42*r52)%p*u0*v1*v3)%p + 
      r22*(-((1 + r4*r5)%p*(-1 + r4*r52 - r5*(-1 + r4 + 2*r4*r6)%p)%p*u03*
          v12)%p + r4*r52*(3*u12*v12 + 4*u1*v1*v2 + v22)%p - 
        r6*(3*u12*v12 + 4*u1*v1*v2 + v22)%p + 
        r5*(3*(1 - 3*r4*r6)%p*u12*v12 - 4*(-1 + r4*r6*(2 + r6)%p)%p*u1*v1*v2 - 
          (-1 + r4*r6*(1 + 2*r6)%p)%p*v22)%p + (-1 + r6 + 2*r4*(1 + r5)%p*r6 + 
          r42*r52*(1 + 2*r6)%p)%p*u0*v1*v3)%p + 
      r2*r4*r6*(2*r4*r52*u03*v12 - (-2 + r6)%p*u0*v1*v3 + 
        r5*(2*u03*v12 - 3*u12*v12 - 4*(1 + r6)%p*u1*v1*v2 - 
          (1 + 2*r6)%p*v22 - u0*v1*v3)%p)%p)%p)%p;

jm[5][2]= 
  c110*(r14*r42*r62*u03*(2*u1*v1 + v2)%p + 
    r13*r4*r6*(r4*r6*u0*(u02*(-2*(-1 + r5)%p*u1*v1 + (1 - r5 + r6)%p*v2)%p - 
        u1*v3)%p + r2*(2*r6*u12*(u1*v1 + v2)%p - 
        2*u03*((2 + 2*r4*r5 - r4*r6)%p*u1*v1 + v2 + r4*r5*v2)%p + 
        r4*r6*u0*u1*v3)%p)%p + 
    r12*(-(r42*r62*u0*(r5*u02*(2*u1*v1 + (2 + r6)%p*v2)%p + u1*v3 - 
         r5*u1*v3)%p)%p + r22*(u03*(2*(1 + r4*r5)%p*(1 + r4*r5 - 2*r4*r6)%p*u1*v1 + 
          (1 + 2*r4*r5 + r42*r52 - r4*r6)%p*v2)%p + 
        r6*u12*(-2*(1 + 2*r4*r5 - r4*r6)%p*u1*v1 + (-2 - 4*r4*r5 + r4*r6)%p*
           v2)%p - 2*r42*r5*r6*u0*u1*v3)%p - 
      r2*r4*r6*(u03*(2*(2 - 2*r4*r52 + r5*(-2 + r4*(2 + r6)%p)%p)%p*u1*v1 + 
          (2 - 2*r4*r52 + r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*v2)%p + 
        u12*(2*r5*(u1*v1 + v2)%p - r6*(2*u1*v1 + (2 + r6)%p*v2)%p)%p + 
        (-2 + r6 + r4*r5*r6)%p*u0*u1*v3)%p)%p + 
    r1*(r42*r5*r62*u0*(r5*u02*v2 + u1*v3)%p + 
      r23*((1 + r4*r5)%p*u03*(2*u1*(v1 + r4*r5*v1)%p + v2)%p + 
        2*u12*(r4*r52*(u1*v1 + v2)%p - r6*(u1*v1 + v2)%p + 
          r5*(u1*v1 - 2*r4*r6*u1*v1 + v2 - r4*r6*v2)%p)%p + 
        (-1 + r42*r52)%p*u0*u1*v3)%p + 
      r22*(u03*(-2*(1 + r4*r5)%p*(-1 + r4*r52 - r5*(-1 + r4 + 2*r4*r6)%p)%p*u1*
           v1 + (1 - r42*r53 + r4*r52*(-2 + r4*r6)%p + 
            r5*(-1 + r4 + 2*r4*r6)%p)%p*v2)%p + 2*u12*(r4*r52*(u1*v1 + v2)%p - 
          r6*(u1*v1 + v2)%p + r5*(u1*(v1 - 3*r4*r6*v1)%p + v2 - 
            r4*r6*(2 + r6)%p*v2)%p)%p + (-1 + r6 + 2*r4*(1 + r5)%p*r6 + 
          r42*r52*(1 + 2*r6)%p)%p*u0*u1*v3)%p + 
      r2*r4*r6*(2*r4*r52*u03*(2*u1*v1 + v2 + r6*v2)%p - (-2 + r6)%p*u0*u1*v3 + 
        r5*(-2*u12*(u1*v1 + v2 + r6*v2)%p + u03*(4*u1*v1 + (3 + r6)%p*v2)%p - 
          u0*u1*v3)%p)%p)%p + r2*(1 + r2)%p*
     (r22*u1*(2*r5*u1*(u1*v1 + v2)%p + r4*r52*u1*(2*u1*v1 + v2)%p - u0*v3)%p - 
      r4*r5*r6*(r4*r52*u03*v2 + r5*(u03 - u12)%p*v2 + u0*u1*v3)%p - 
      r2*(r5*(-2*u12*(u1*v1 + v2)%p + u03*(2*u1*v1 + v2)%p)%p - 
        (-1 + r6)%p*u0*u1*v3 + r42*r53*u0*u1*(2*u02*v1 + v3)%p + 
        r4*r52*(u03*(4*u1*v1 + v2)%p - u12*(2*u1*v1 + v2 + r6*v2)%p + 
          u0*u1*v3)%p)%p)%p)%p;

jm[5][3]=c110*(r14*r42*r62*u03*v1 + 
    r13*r4*r6*(-2*r2*u03*(v1 + r4*r5*v1)%p + 2*r2*r6*u1*(u1*v1 + v2)%p + 
      r4*r6*u0*((1 - r5 + r6)%p*u02*v1 + (-1 + r6)%p*v3)%p)%p + 
    r12*(-(r42*r62*u0*(r5*(2 + r6)%p*u02*v1 + v3 + r5*r6*v3)%p)%p + 
      r22*((1 + 2*r4*r5 + r42*r52 - r4*r6)%p*u03*v1 + 
        r6*u1*((-2 - 4*r4*r5 + r4*r6)%p*u1*v1 - 2*(v2 + 2*r4*r5*v2)%p)%p + 
        r4*r6*u0*v3)%p + r2*r4*r6*((-2 + 2*r4*r52 - r6 - 
          r5*(-2 + r4 + 2*r4*r6)%p)%p*u03*v1 + u1*(r6*(2 + r6)%p*u1*v1 + 
          2*r6*(1 + r6)%p*v2 - 2*r5*(u1*v1 + v2)%p)%p + 
        (2 - 2*r6 + r4*(r5 - 2*r5*r6)%p)%p*u0*v3)%p)%p + 
    r2*(1 + r2)%p*(r22*(r4*r52*u12*v1 + 2*r5*u1*(u1*v1 + v2)%p - u0*v3)%p + 
      r2*(r5*(-(u03*v1)%p + 2*u1*(u1*v1 + v2)%p)%p + 
        r4*r52*(-(u03*v1)%p + u1*((1 + r6)%p*u1*v1 + 2*r6*v2)%p)%p + 
        (-1 + r6)%p*u0*v3)%p - r4*r5*r6*(u0*v3 + r4*r52*u0*(u02*v1 + v3)%p + 
        r5*(u03*v1 - u1*(u1*v1 + 2*v2)%p + u0*v3)%p)%p)%p + 
    r1*(r22*((1 - r42*r53 + r4*r52*(-2 + r4*r6)%p + r5*(-1 + r4 + 2*r4*r6)%p)%p*
         u03*v1 + 2*u1*(r4*r52*(u1*v1 + v2)%p - r6*(u1*v1 + v2)%p + 
          r5*(u1*v1 - r4*r6*(2 + r6)%p*u1*v1 + v2 - r4*r6*(1 + 2*r6)%p*v2)%p)%p + 
        (-1 + r6 + 2*r4*r6 + r42*r52*r6 + r4*r5*(-1 + 2*r6)%p)%p*u0*v3)%p + 
      r42*r5*r62*u0*(v3 + r5*(u02*v1 + v3)%p)%p + 
      r23*(u03*(v1 + r4*r5*v1)%p + 2*u1*(r4*r52*(u1*v1 + v2)%p - 
          r6*(u1*v1 + v2)%p + r5*(u1*v1 - r4*r6*u1*v1 + v2)%p)%p - 
        u0*(v3 + r4*r5*v3)%p)%p + r2*r4*r6*(-((-2 + r6)%p*u0*v3)%p + 
        2*r4*r52*u0*((1 + r6)%p*u02*v1 + r6*v3)%p + 
        r5*((3 + r6)%p*u03*v1 - 2*u1*((1 + r6)%p*u1*v1 + v2 + 2*r6*v2)%p + 
          r6*u0*v3)%p)%p)%p)%p;

jm[5][4]= 
  -(c110*u0*(r24*(u1*v1 + v2)%p + 
     r23*((2 + r1 + r4*r52 - r1*r42*r52 + r42*r53 - r6)%p*u1*v1 + 
       (2 + r1 + r1*r4*r5 - r6)%p*v2)%p + r1*r42*(r1 - r5)%p*r62*
      ((1 + r1)%p*u1*v1 + (1 + r1 + r5 - r1*r6)%p*v2)%p + 
     r2*r4*r6*(r5*u1*v1 - r13*r4*r6*u1*v1 + r1*(-2 + r5 + r6)%p*u1*v1 + 
       r12*(-2 + r6 + r4*r5*r6)%p*u1*v1 + r5*(1 + r5 + r4*r52)%p*v2 + 
       r1*(-2 - (-1 + r5 + 2*r4*r52)%p*r6)%p*v2 + 
       r12*(2*(-1 + r6)%p + r4*r5*(-1 + 2*r6)%p)%p*v2)%p + 
     r22*((1 + r42*r53 - r6 + 2*r12*r42*r5*r6 + r4*r5*(r5 + r6)%p - 
         r1*(-1 + r6 + 2*r4*(1 + r5)%p*r6 + r42*r52*(1 + 2*r6)%p)%p)%p*u1*v1 + 
       (1 - r12*r4*r6 + (-1 + r42*r53 + r4*r5*(1 + r5)%p)%p*r6 - 
         r1*(-1 + r6 + 2*r4*r6 + r42*r52*r6 + r4*r5*(-1 + 2*r6)%p)%p)%p*v2)%p)%p)%p;

jm[5][5]=
  r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*v5;

jm[5][6]= 
  r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*v4;

jm[5][7]= 0;

jm[6][0]= 
 -(c110*u0*(2*r15*r43*r63*u1*v1*((-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
     r22*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r2*(1 + r2 - r6)%p*v2*(u1*v1 + v2)%p + 
       r4*r5*(5*u03*v12 - 2*(1 + r2)%p*u12*v12 + 2*(-1 + r2*(-1 + r5)%p + r6)%p*
          u1*v1*v2 + 2*(1 + r5)%p*r6*v22 + 3*u0*v1*(v3 + v4)%p)%p + 
       r42*r52*(5*u03*v12 + 2*r5*v2*(r2*u1*v1 + r6*v2)%p + 
         3*u0*v1*(v3 + v4)%p)%p)%p + r1*r2*(2*r24*(r4*r5*u1*v1 - v2)%p*
        (u1*v1 + v2)%p + 2*r23*(r43*r54*u1*v1*(u1*v1 - v2)%p + 
         r42*r53*(-(u1*v1)%p + v2)%p*(-(u1*v1)%p + v2)%p + (-2 + r5 + r6)%p*v2*(u1*v1 + v2)%p + 
         r4*r5*(-((-3 + r6)%p*u12*v12)%p - 2*(-2 + r6)%p*u1*v1*v2 + 
           (1 + 2*r5 - r6)%p*v22)%p)%p - 2*r42*r52*r6*(5*(1 + r4*r5)%p*u03*v12 - 
         2*u12*v12 - (3 + r5 + r4*r52 - 2*r6 - r4*r5*r6)%p*u1*v1*v2 + 
         (-1 + 2*r6 + r4*r52*(-1 + 2*r6)%p + r5*(-1 + (2 + r4)%p*r6)%p)%p*v22 + 
         3*(1 + r4*r5)%p*u0*v1*(v3 + v4)%p)%p + 
       r2*r4*r5*(-5*(1 + r4*r5)%p*(1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u03*v12 + 
         2*((1 + r42*r53 + r6 + r4*r5*(r5 + 6*r6)%p)%p*u12*v12 + 
           (2 + (-4 + r5)%p*r6 + 2*r62 + r42*r53*(1 + r6)%p + 
             r4*r5*(r5 + 5*r6 + 2*r5*r6)%p)%p*u1*v1*v2 - 
           (-1 + (5 + r5 + r4*r5 - r42*r53)%p*r6 + (-2 + r5 + 4*r4*r52 + 3*
                r42*r53)%p*r62)%p*v22)%p - 3*(1 + r4*r5)%p*
          (1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u0*v1*(v3 + v4)%p)%p + 
       r22*(-2*(-1 + r5)%p*(-1 + r6)%p*v2*(u1*v1 + v2)%p + 
         r4*r5*(-5*u03*v12 + 6*u12*v12 + 2*(5 - 3*(2 + r5)%p*r6 + r62)%p*u1*
            v1*v2 + 2*(2 + r5*(2 - 4*r6)%p - 6*r6 + r62)%p*v22 - 
           3*u0*v1*(v3 + v4)%p)%p + 2*r42*r52*(-5*u03*v12 + 
           2*r6*(2*u12*v12 + u1*v1*v2 - v22)%p + 
           r5*(2*u12*v12 - (1 + 4*r6)%p*u1*v1*v2 + (1 - 4*r6)%p*v22)%p - 
           3*u0*v1*(v3 + v4)%p)%p + r43*r53*(-5*u03*v12 + 
           2*r5*(2*u12*v12 - 2*r6*u1*v1*v2 - r6*v22)%p - 
           3*u0*v1*(v3 + v4)%p)%p)%p)%p + r14*r42*r62*
      (2*r2*(-((-2 + r6)%p*u12*v12)%p + (1 + 2*r2 - 2*r6)%p*u1*v1*v2 + 
         (-1 + r6)%p*v22)%p + r4*(2*r5*r62*v2*(-(u1*v1)%p + v2)%p + 
         2*r5*((1 - 3*r22)%p*u12*v12 + (2 + r2)%p*u1*v1*v2 + v22)%p + 
         r6*(5*u03*v12 - 2*((1 + (-1 + r2)%p*r5)%p*u12*v12 + 
             (1 + 2*(1 + r2)%p*r5)%p*u1*v1*v2 + 2*r5*v22)%p + 
           3*u0*v1*(v3 + v4)%p)%p)%p)%p - r13*r4*r6*
      (r23*(2*(1 - 3*r42*r52)%p*u12*v12 + 2*(1 + 4*r4*r5)%p*u1*v1*v2 - 
         2*v22)%p - 2*r22*((-1 + r6 + 2*r4*r6 + 3*r42*r52*(1 + r6)%p + 
           r4*r5*(-2 + 3*r6)%p)%p*u12*v12 + (1 + r42*r52 + 
           2*r4*(r5*(-2 + r6)%p + r6)%p)%p*u1*v1*v2 - (-2 + (2 + r4*r5)%p*r6)%p*v22)%p + 
       r42*r5*r6*(5*(1 + r6)%p*u03*v12 + 2*((-1 + r5 - r6)%p*u12*v12 + 
           (-2 + r5 - 3*r5*r6)%p*u1*v1*v2 + (-1 + r6)%p*(1 + r5*r6)%p*v22)%p + 
         3*(1 + r6)%p*u0*v1*(v3 + v4)%p)%p + 
       r2*r4*(2*r5*r62*v2*(-2*r4*r5*u1*v1 + 4*v2 + 3*r4*r5*v2)%p + 
         2*r5*(u1*v1 + v2)%p*(2*u1*v1 + (2 + r4*r5)%p*v2)%p + 
         r6*(5*(2 + 3*r4*r5)%p*u03*v12 - 2*((2 + r4*r5)%p*u12*v12 + 
             (1 + (7 + r4)%p*r5 + 4*r4*r52)%p*u1*v1*v2 + (-1 + 5*r5 + 4*r4*r52)%p*
              v22)%p + 3*(2 + 3*r4*r5)%p*u0*v1*(v3 + v4)%p)%p)%p)%p + 
     r12*(-2*r24*(r43*r53*u12*v12 - 2*r42*r52*u1*v1*v2 + 
         r4*r6*u1*v1*(u1*v1 + v2)%p + v2*(u1*v1 + v2)%p + 
         r4*r5*(-(u12*v12)%p - u1*v1*v2 + v22)%p)%p - 
       2*r23*(-((-1 + r6)%p*v2*(u1*v1 + v2)%p)%p + r43*r53*u1*v1*
          ((2 + 3*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r4*(r5*u1*v1*((-2 + r6)%p*u1*v1 - 3*v2)%p - r6*(u1*v1 + v2)%p*
            ((-2 + r6)%p*u1*v1 + 2*v2)%p)%p + r42*r5*(-(r5*v2*(3*u1*v1 + v2)%p)%p + 
           r6*((2 + 3*r5)%p*u12*v12 - 2*(-1 + r5)%p*u1*v1*v2 + r5*v22)%p)%p)%p + 
       r43*r52*r62*(5*u03*v12 - 2*(u1*v1 + v2 + r5*v2)%p*
          (u1*v1 + v2 - r6*v2)%p + 3*u0*v1*(v3 + v4)%p)%p + 
       r2*r42*r5*r6*(5*(2*(1 + r6)%p + r4*r5*(2 + 3*r6)%p)%p*u03*v12 - 
         2*((2 - r5 + 2*r6 + r4*r5*r6)%p*u12*v12 + 
           (4 - 3*r6 + 5*r4*r52*r6 + r62 + r5*(-1 + 4*r6)%p)%p*u1*v1*v2 + 
           (2 + (-5 + r4*r5*(-1 + 2*r5)%p)%p*r6 + (1 - 2*r5 - 3*r4*r52)%p*r62)%p*
            v22)%p + 3*(2*(1 + r6)%p + r4*r5*(2 + 3*r6)%p)%p*u0*v1*(v3 + v4)%p)%p + 
       r22*r4*(-2*r5*(1 + r4*r5)%p*((-1 + r4*r5)%p*u1*v1 - v2)%p*(u1*v1 + v2)%p + 
         2*r62*(3*r42*r53*v22 + v2*((-1 + 2*r5)%p*u1*v1 + (-1 + 4*r5)%p*v2)%p + 
           r4*r5*(-3*u12*v12 + (-1 + 2*r5)%p*u1*v1*v2 + 2*(1 + 4*r5)%p*v22)%p)%p + 
         r6*(5*(1 + 4*r4*r5 + 3*r42*r52)%p*u03*v12 - 
           2*((1 + r5 + 4*r4*r5 + 2*r4*r52 + 3*r42*r53)%p*u12*v12 + 
             (-1 + 6*(1 + r4)%p*r5 + 6*r4*r52 + 2*r42*r53)%p*u1*v1*v2 + 
             2*(-1 + (2 + r4)%p*r5 + 3*r4*r52 + r42*r53)%p*v22)%p + 
           3*(1 + 4*r4*r5 + 3*r42*r52)%p*u0*v1*(v3 + v4)%p)%p)%p)%p)%p)%p;

jm[6][1]= 
  c110*(r15*r43*r63*u02*v1*(-2*(-1 + r2)%p*u1*v1 + v2 - r6*v2)%p + 
    r14*r42*r62*u02*v1*(-2*r4*r5*(1 + r6)%p*u1*v1 + 
      2*r2*(-2 + r6 + r4*r5*r6)%p*u1*v1 + r22*(6*r4*r5*u1*v1 - 2*v2)%p + 
      r2*(1 + r4*r5)%p*(-1 + 2*r6)%p*v2 + r4*r5*(-2 + 2*r6 + r62)%p*v2 + 
      r4*r6*(2*u1*v1 + v2)%p)%p - r22*(1 + r2)%p*r5*(1 + r4*r5)%p*
     (r2*r42*r53*u02*v1*v2 + r2*(1 + r2 - r6)%p*u02*v1*v2 + 
      r4*r5*(-(u02*v1*(2*(1 + r2)%p*u1*v1 + (1 + r2 - r2*r5 - r6)%p*v2)%p)%p - 
        (1 + r2)%p*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p)%p - 
    r13*r4*r6*(r23*u02*v1*(2*(-1 + 3*r42*r52)%p*u1*v1 - 
        (1 + 4*r4*r5)%p*v2)%p + r22*u02*v1*
       (2*(-1 + r6 + 2*r4*r6 + 3*r42*r52*(1 + r6)%p + r4*r5*(-2 + 3*r6)%p)%p*u1*
         v1 + (1 + r42*r52 + 2*r4*(r5*(-2 + r6)%p + r6)%p)%p*v2)%p + 
      r42*r5*r6*u02*v1*(2*(1 - r5 + r6)%p*u1*v1 + (2 + r5*(-1 + 3*r6)%p)%p*v2)%p + 
      r2*r4*(r4*r52*(-1 + 4*r6 + 2*r62)%p*u02*v1*v2 + 
        r5*u02*v1*(2*(-2 + r4*r6)%p*u1*v1 + (-4 + (7 + r4)%p*r6)%p*v2)%p + 
        r6*(u02*v1*(4*u1*v1 + v2)%p + r6*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p)%p)%p + 
    r12*(r43*r52*r62*u02*v1*(2*u1*v1 + (2 + r5 - r6)%p*v2)%p + 
      r24*u02*v1*(2*r43*r53*u1*v1 + v2 - 2*r42*r52*v2 - 
        r4*(r5 - r6)%p*(2*u1*v1 + v2)%p)%p + r23*u02*v1*
       (v2 - r6*v2 + r43*r53*(2*(2 + 3*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
        r42*r5*(-3*r5*v2 + 2*r6*((2 + 3*r5)%p*u1*v1 + v2 - r5*v2)%p)%p + 
        r4*(r5*(2*(-2 + r6)%p*u1*v1 - 3*v2)%p - r6*(2*(-2 + r6)%p*u1*v1 + 
            r6*v2)%p)%p)%p + r2*r42*r5*r6*
       (u02*v1*(2*(2 - r5 + 2*r6 + r4*r5*r6)%p*u1*v1 + 
          (4 - r5 - 3*r6 + 4*r5*r6 + 5*r4*r52*r6 + r62)%p*v2)%p + 
        2*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p + 
      r22*r4*(r42*r53*u02*v1*(2*u1*(v1 + 3*r6*v1)%p + v2 + 2*r6*v2)%p + 
        r4*r52*u02*v1*(4*r6*u1*v1 - v2 + 6*r6*v2 - 2*r62*v2)%p + 
        r6*(u02*v1*(2*u1*v1 + (-1 + r6)%p*v2)%p + r6*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p + 
        r5*(u02*v1*(2*(-1 + r6 + 4*r4*r6 + 3*r4*r62)%p*u1*v1 + 
            (-2 + 6*(1 + r4)%p*r6 + (-2 + r4)%p*r62)%p*v2)%p + 
          3*r4*r62*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p)%p)%p - 
    r1*r2*(r24*u02*v1*(-v2 + r4*r5*(2*u1*v1 + v2)%p)%p + 
      r23*u02*v1*(2*r42*r53*(u1*v1 - v2)%p + r43*r54*(2*u1*v1 - v2)%p + 
        (-2 + r5 + r6)%p*v2 - 2*r4*r5*((-3 + r6)%p*u1*v1 + (-2 + r6)%p*v2)%p)%p + 
      r42*r52*r6*(u02*v1*(4*u1*v1 + (3 + r5 + r4*r52 - 2*r6 - r4*r5*r6)%p*
           v2)%p + (2*u1*v1 + v2)%p*(v3 + v4)%p)%p + 
      r2*r4*r5*(u02*v1*(2*(1 + r42*r53 + r6 + r4*r5*(r5 + 6*r6)%p)%p*u1*v1 + 
          (2 + (-4 + r5)%p*r6 + 2*r62 + r42*r53*(1 + r6)%p + 
            r4*r5*(r5 + 5*r6 + 2*r5*r6)%p)%p*v2)%p + 2*(1 + 2*r4*r5)%p*r6*
         (2*u1*v1 + v2)%p*(v3 + v4)%p)%p + 
      r22*((-1 + r5 + r6 - r5*r6)%p*u02*v1*v2 + 2*r43*r54*u02*v1*
         (2*u1*v1 - r6*v2)%p + r4*r5*(u02*v1*(6*u1*v1 + 
            (5 - 3*(2 + r5)%p*r6 + r62)%p*v2)%p + 2*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p + 
        r42*r52*(r5*u02*v1*(4*u1*v1 - (1 + 4*r6)%p*v2)%p + 
          r6*(2*u02*v1*(4*u1*v1 + v2)%p + 3*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p)%p)%p)%p)%p;

jm[6][2]= 
  -(c110*(r15*r43*r63*u02*u1*(2*(-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
     r22*(1 + r2)%p*r5*(1 + r4*r5)%p*(r2*(1 + r2 - r6)%p*u02*u1*v2 + 
       r42*r52*u02*(2*u03*v1 + r2*r5*u1*v2 + u0*(v3 + v4)%p)%p + 
       r4*r5*(2*u05*v1 - u02*u1*(2*(1 + r2)%p*u1*v1 + (1 + r2 - r2*r5 - r6)%p*
            v2)%p + u03*(v3 + v4)%p - (1 + r2)%p*u12*(v3 + v4)%p)%p)%p + 
     r14*r42*r62*u02*(r2*u1*(-2*(-2 + r6)%p*u1*v1 + (1 + 2*r2 - 2*r6)%p*v2)%p + 
       r4*(-(r5*r62*u1*v2)%p + r5*u1*((2 - 6*r22)%p*u1*v1 + (2 + r2)%p*v2)%p + 
         r6*(2*u03*v1 - u1*(2*(1 + (-1 + r2)%p*r5)%p*u1*v1 + v2 + 
             2*(1 + r2)%p*r5*v2)%p + u0*(v3 + v4)%p)%p)%p)%p + 
     r13*r4*r6*(r23*u02*u1*(2*(-1 + 3*r42*r52)%p*u1*v1 - 
         (1 + 4*r4*r5)%p*v2)%p + r22*u02*u1*
        (2*(-1 + r6 + 2*r4*r6 + 3*r42*r52*(1 + r6)%p + r4*r5*(-2 + 3*r6)%p)%p*u1*
          v1 + (1 + r42*r52 + 2*r4*(r5*(-2 + r6)%p + r6)%p)%p*v2)%p + 
       r42*r5*r6*u02*(-2*(1 + r6)%p*u03*v1 + u1*(2*(1 - r5 + r6)%p*u1*v1 + 
           (2 - r5 + 3*r5*r6)%p*v2)%p - (1 + r6)%p*u0*(v3 + v4)%p)%p + 
       r2*r4*(-(r5*u02*u1*(4*u1*v1 + (4 + r4*r5)%p*v2)%p)%p + 
         r6*u02*(-2*(2 + 3*r4*r5)%p*u03*v1 + u1*(2*(2 + r4*r5)%p*u1*v1 + v2 + 
             (7 + r4)%p*r5*v2 + 4*r4*r52*v2)%p - (2 + 3*r4*r5)%p*u0*(v3 + v4)%p)%p + 
         r62*u1*(2*r4*r52*u02*v2 + u1*(v3 + v4)%p)%p)%p)%p + 
     r1*r2*(r24*u02*u1*(-v2 + r4*r5*(2*u1*v1 + v2)%p)%p + 
       r23*u02*u1*(2*r42*r53*(u1*v1 - v2)%p + r43*r54*(2*u1*v1 - v2)%p + 
         (-2 + r5 + r6)%p*v2 - 2*r4*r5*((-3 + r6)%p*u1*v1 + (-2 + r6)%p*v2)%p)%p + 
       r42*r52*r6*(-4*u05*(v1 + r4*r5*v1)%p + 
         u02*u1*(4*u1*v1 + (3 + r5 + r4*r52 - 2*r6 - r4*r5*r6)%p*v2)%p - 
         2*(1 + r4*r5)%p*u03*(v3 + v4)%p + u12*(v3 + v4)%p)%p + 
       r2*r4*r5*(-2*(1 + r4*r5)%p*(1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u05*v1 + 
         u02*u1*(2*(1 + r42*r53 + r6 + r4*r5*(r5 + 6*r6)%p)%p*u1*v1 + 
           (2 + (-4 + r5)%p*r6 + 2*r62 + r42*r53*(1 + r6)%p + 
             r4*r5*(r5 + 5*r6 + 2*r5*r6)%p)%p*v2)%p - (1 + r4*r5)%p*
          (1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u03*(v3 + v4)%p + 2*(1 + 2*r4*r5)%p*r6*
          u12*(v3 + v4)%p)%p + r22*((-1 + r5 + r6 - r5*r6)%p*u02*u1*v2 + 
         r43*r53*u02*(-2*u03*v1 + 2*r5*u1*(2*u1*v1 - r6*v2)%p - 
           u0*(v3 + v4)%p)%p + r4*r5*(-2*u05*v1 + u02*u1*(6*u1*v1 + 
             (5 - 3*(2 + r5)%p*r6 + r62)%p*v2)%p - u03*(v3 + v4)%p + 
           2*r6*u12*(v3 + v4)%p)%p + r42*r52*(-4*u05*v1 + 
           u02*u1*(4*r5*u1*v1 - r5*(1 + 4*r6)%p*v2 + 2*r6*(4*u1*v1 + v2)%p)%p - 
           2*u03*(v3 + v4)%p + 3*r6*u12*(v3 + v4)%p)%p)%p)%p + 
     r12*(-(r24*u02*u1*(2*r43*r53*u1*v1 + v2 - 2*r42*r52*v2 - 
          r4*(r5 - r6)%p*(2*u1*v1 + v2)%p)%p)%p - r23*u02*u1*
        (v2 - r6*v2 + r43*r53*(2*(2 + 3*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r42*r5*(-3*r5*v2 + 2*r6*((2 + 3*r5)%p*u1*v1 + v2 - r5*v2)%p)%p + 
         r4*(r5*(2*(-2 + r6)%p*u1*v1 - 3*v2)%p - r6*(2*(-2 + r6)%p*u1*v1 + 
             r6*v2)%p)%p)%p + r43*r52*r62*u02*(2*u03*v1 - 
         u1*(2*u1*v1 + (2 + r5 - r6)%p*v2)%p + u0*(v3 + v4)%p)%p + 
       r2*r42*r5*r6*(2*(2*(1 + r6)%p + r4*r5*(2 + 3*r6)%p)%p*u05*v1 - 
         u02*u1*(2*(2 - r5 + 2*r6 + r4*r5*r6)%p*u1*v1 + 
           (4 - 3*r6 + 5*r4*r52*r6 + r62 + r5*(-1 + 4*r6)%p)%p*v2)%p + 
         (2*(1 + r6)%p + r4*r5*(2 + 3*r6)%p)%p*u03*(v3 + v4)%p - 
         2*r6*u12*(v3 + v4)%p)%p + r22*r4*
        (-(r5*(1 + r4*r5)%p*u02*u1*(2*(-1 + r4*r5)%p*u1*v1 + (-2 + r4*r5)%p*v2)%p)%p + 
         r6*u02*(2*(1 + 4*r4*r5 + 3*r42*r52)%p*u03*v1 - 
           u1*(2*(1 + r5 + 4*r4*r5 + 2*r4*r52 + 3*r42*r53)%p*u1*v1 + 
             (-1 + 6*(1 + r4)%p*r5 + 6*r4*r52 + 2*r42*r53)%p*v2)%p + 
           (1 + 4*r4*r5 + 3*r42*r52)%p*u0*(v3 + v4)%p)%p - 
         r62*u1*(u02*(v2 - 2*r5*v2)%p + u1*(v3 + v4)%p + 
           r4*r5*(u02*(6*u1*v1 + v2 - 2*r5*v2)%p + 3*u1*(v3 + v4)%p)%p)%p)%p)%p)%p)%p;

jm[6][3]=
  -(c110*(r15*r43*(-1 + r6)%p*r63*u02*u1*v1 + r14*r42*r62*u02*
      (2*r22*u1*v1 + r2*(-((1 + r4*r5)%p*(-1 + 2*r6)%p*u1*v1)%p + 
         2*(-1 + r6)%p*v2)%p - r4*(r6*u1*v1 + r5*(-2 + 2*r6 + r62)%p*u1*v1 - 
         2*r5*(-1 + r6)%p*(-1 + r6)%p*v2)%p)%p + r22*(1 + r2)%p*r5*(1 + r4*r5)%p*
      (r22*u02*(u1*v1 + 2*v2)%p + r2*u02*
        ((1 + r4*(-1 + r5)%p*r5 + r42*r53 - r6)%p*u1*v1 - 2*(-1 + r6)%p*v2)%p + 
       r4*r5*u02*((-1 + r6)%p*u1*v1 + 2*(1 + r5 + r4*r52)%p*r6*v2)%p - 
       r4*r5*u1*(v3 + v4)%p - r2*r4*r5*u1*(v3 + v4)%p)%p + 
     r1*r2*(r24*u02*((-1 + r4*r5)%p*u1*v1 - 2*v2)%p + 
       r23*u02*((-2 + r5 - 2*r42*r53 - r43*r54 - 2*r4*r5*(-2 + r6)%p + 
           r6)%p*u1*v1 + 2*(-2 + 2*r4*r52 + r42*r53 + r6 + 
           r5*(1 + r4 - r4*r6)%p)%p*v2)%p + r42*r52*r6*
        (u02*((3 + r5 + r4*r52 - 2*r6 - r4*r5*r6)%p*u1*v1 + 
           2*(1 + r5 - 2*r6 - (2 + r4)%p*r5*r6 + r52*(r4 - 2*r4*r6)%p)%p*v2)%p + 
         u1*(v3 + v4)%p)%p + r2*r4*r5*
        (u02*((2 + (-4 + r5)%p*r6 + 2*r62 + r42*r53*(1 + r6)%p + 
             r4*r5*(r5 + 5*r6 + 2*r5*r6)%p)%p*u1*v1 - 
           2*(-1 + (5 + r5 + r4*r5 - r42*r53)%p*r6 + (-2 + r5 + 4*r4*r52 + 3*
                r42*r53)%p*r62)%p*v2)%p + 2*(1 + 2*r4*r5)%p*r6*u1*(v3 + v4)%p)%p + 
       r22*(-(u02*((1 - r5*(-1 + r4*(-5 + r6)%p)%p*(-1 + r6)%p - r6 + 
              (3 - 2*r4)%p*r4*r52*r6 + 2*r43*r54*r6 + r42*r53*(1 + 4*r6)%p)%p*
             u1*v1 + 2*(1 - r6 + r43*r54*r6 + r42*r53*(-1 + 4*r6)%p + 
              2*r4*r52*(-1 + (2 + r4)%p*r6)%p + r5*(-1 + r6 - r4*(2 - 6*r6 + 
                  r62)%p)%p)%p*v2)%p)%p + r4*r5*(2 + 3*r4*r5)%p*r6*u1*(v3 + v4)%p)%p)%p + 
     r13*r4*r6*(-(r23*u02*(u1*(v1 + 4*r4*r5*v1)%p - 2*v2)%p)%p + 
       r42*r5*r6*u02*((2 + r5*(-1 + 3*r6)%p)%p*u1*v1 - 2*(-1 + r6)%p*(1 + r5*r6)%p*
          v2)%p + r22*u02*((1 + r42*r52 + 2*r4*(r5*(-2 + r6)%p + r6)%p)%p*u1*v1 - 
         2*(-2 + (2 + r4*r5)%p*r6)%p*v2)%p + 
       r2*r4*(r4*r52*u02*((-1 + 4*r6 + 2*r62)%p*u1*v1 - 
           2*(1 - 4*r6 + 3*r62)%p*v2)%p + r5*u02*((-4 + (7 + r4)%p*r6)%p*u1*v1 - 
           2*(2 - 5*r6 + 4*r62)%p*v2)%p + r6*(u02*(u1*v1 - 2*v2)%p + 
           r6*u1*(v3 + v4)%p)%p)%p)%p + 
     r12*(r43*r52*r62*u02*((-2 - r5 + r6)%p*u1*v1 + 2*(1 + r5)%p*(-1 + r6)%p*
          v2)%p + r23*u02*((-1 + r6 + r43*r53*(-1 + 2*r6)%p + 
           r42*r5*(3*r5 - 2*r6 + 2*r5*r6)%p + r4*(3*r5 + r62)%p)%p*u1*v1 + 
         2*(-1 - r42*r52*(-1 + r6)%p + r6 + 2*r4*r6)%p*v2)%p + 
       r24*u02*((-1 + 2*r42*r52 + r4*(r5 - r6)%p)%p*u1*v1 - 
         2*(v2 + r4*r5*v2)%p)%p + r2*r42*r5*r6*
        (u02*(-((4 - 3*r6 + 5*r4*r52*r6 + r62 + r5*(-1 + 4*r6)%p)%p*u1*v1)%p + 
           2*(-2 + (5 + r4*r5 - 2*r4*r52)%p*r6 + (-1 + 2*r5 + 3*r4*r52)%p*r62)%p*
            v2)%p - 2*r6*u1*(v3 + v4)%p)%p - 
       r22*r4*(r42*r53*u02*(u1*(v1 + 2*r6*v1)%p + 2*(2 - 3*r6)%p*r6*v2)%p - 
         r4*r52*u02*((1 - 6*r6 + 2*r62)%p*u1*v1 + 2*(1 - 6*r6 + 8*r62)%p*
            v2)%p + r6*(u02*((-1 + r6)%p*u1*v1 + 2*(-2 + r6)%p*v2)%p + 
           r6*u1*(v3 + v4)%p)%p + r5*(u02*((-2 + 6*(1 + r4)%p*r6 + (-2 + r4)%p*r62)%p*
              u1*v1 - 2*(1 - 2*(2 + r4)%p*r6 + 2*(2 + r4)%p*r62)%p*v2)%p + 
           3*r4*r62*u1*(v3 + v4)%p)%p)%p)%p)%p)%p;

jm[6][4]= 
  -(c110*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
    (r12*r4*r6*u03*v1 + r2*r5*(u03*(v1 + r4*r5*v1)%p - 
       (1 + r2)%p*u1*(u1*v1 + v2)%p)%p - r1*(r4*r5*r6*u03*v1 + 
       r2*u03*(v1 + r4*r5*v1)%p - r2*r6*u1*(u1*v1 + v2)%p)%p)%p)%p;

jm[6][5]= 
  -(c110*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
    (r12*r4*r6*u03*v1 + r2*r5*(u03*(v1 + r4*r5*v1)%p - 
       (1 + r2)%p*u1*(u1*v1 + v2)%p)%p - r1*(r4*r5*r6*u03*v1 + 
       r2*u03*(v1 + r4*r5*v1)%p - r2*r6*u1*(u1*v1 + v2)%p)%p)%p)%p;

jm[6][6]= 
  r2*r4*(r5 + r2*r5 - r1*r6)%p*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*v6;

jm[6][7]= 
  r2*r4*(r5 + r2*r5 - r1*r6)%p*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*v5;

jm[7][0]=
 r15*r2*r42*r63*u1*v1*(-2*r4*(-1 + r6)%p*u0*v2 + 
     r2*(-2*r4*u0*u1*v1 + v6)%p)%p + r14*r4*r62*
    (2*c4*r43*(-1 + r6)%p*r6*u0*u1*v1*v2 + 
     r2*r42*(2*r5*(-1 + r6)%p*u0*v2*(u1*v1 + v2 - r6*v2)%p + 
       r6*u0*v1*(2*u1*v2 - 3*u0*v4)%p + c4*r6*u1*v1*(2*r4*u0*u1*v1 + v5 - 
         v6)%p)%p + r22*r4*(2*(-1 + r6)%p*u0*(2*u1*v1 - v2)%p*v2 + 
       2*r4*r5*u0*u1*v1*(2*u1*v1 + (-1 + 2*r6)%p*v2)%p + 
       (-2*r5*u1*v1 + r6*u1*v1 - r5*v2 + r5*r6*v2)%p*v6)%p + 
     r23*(6*r42*r5*u0*u12*v12 + (-(u1*v1)%p + v2)%p*v6 + 
       r4*u1*v1*(2*u0*u1*v1 - 4*u0*v2 - 3*r5*v6)%p)%p)%p - 
   r1*r22*(-(r24*v2*(-2*r4*r5*u0*u1*v1 + 2*u0*v2 + r5*v6)%p)%p + 
     r2*r4*r5*(2*u0*v2*(u1*v1 + (-1 + 2*r4*r5)%p*r6*u1*v1 + v2 - 
         (5 + r4*r5)%p*r6*v2 + 2*r62*v2)%p - 6*r4*r5*(1 + r4*r5)%p*u02*v1*v4 + 
       r5*(u1*(v1 + r4*r5*v1)%p + v2 + (-3 + r4*r5)%p*r6*v2)%p*v6)%p + 
     r42*r52*(-2*(2 + r4*r5)%p*r62*u0*v22 - 3*(1 + r4*r5)%p*u02*v1*v4 + 
       r6*v2*(2*u0*(u1*v1 + v2)%p + r5*v6)%p)%p - 
     r22*(r43*r53*u0*(2*r5*v2*(u1*v1 + r6*v2)%p + 3*u0*v1*v4)%p + 
       v2*(2*(-1 + r5)%p*(-1 + r6)%p*u0*v2 + r5*(1 - r5 + r6)%p*v6)%p + 
       r42*r52*(-2*r6*u0*(u1*v1 - 2*v2)%p*v2 + 2*r5*u0*v2*
          (2*u1*v1 + (-1 + 3*r6)%p*v2)%p + 3*u02*v1*v4 - 2*r5*u1*v1*v6 - 
         r52*v2*v6)%p - 2*r4*r5*(u0*v2*(-((-3 + r5 + 2*r6)%p*u1*v1)%p + 
           (2 + 2*r5 - 6*r6 - 3*r5*r6 + r62)%p*v2)%p + 
         r5*(u1*v1 + (1 + r5 - 3*r6)%p*v2)%p*v6)%p)%p + 
     r23*(-2*r43*r54*u0*u1*v1*v2 + v2*(2*(-2 + r5 + r6)%p*u0*v2 + 
         r5*(-2 + r5 - r6)%p*v6)%p + r42*r53*(2*u0*v2*(-2*u1*v1 + v2)%p + 
         (u1*v1 + r5*v2)%p*v6)%p + r4*r5*(-2*u0*v2*((-3 + r5 + r6)%p*u1*v1 + 
           (-1 - 2*r5 + r6)%p*v2)%p + r5*(u1*v1 + v2 + 2*r5*v2 - 3*r6*v2)%p*v6)%p)%p + 
     c4*r4*(2*r43*r53*u0*((1 + r2)%p*(1 + r2)%p*u12*v12 + (1 + r2 - r6 - 2*r2*r6)%p*u1*
          v1*v2 + (2 - 3*r6)%p*r6*v22)%p + r2*v2*(2*(1 + r2 - r6)%p*u0*v2 - 
         r5*(1 + r2 + r6)%p*(v5 - v6)%p + (1 + r2 - r6)%p*r6*v6)%p + 
       r4*r5*(-2*u0*v2*((1 + 3*r2 + 2*r22 - r6)%p*u1*v1 - 
           (-1 + r22 + 4*r6 - 3*r62)%p*v2)%p + r5*((1 + r2)%p*(1 + r2)%p*u1*v1 - 
           (-1 + r22 + 2*r6 + 4*r2*r6)%p*v2)%p*(v5 - v6)%p - 
         2*r6*(r2*u1*v1 + r22*(u1*v1 - v2)%p + (-1 + r6)%p*v2 + 
           2*r2*(-1 + r6)%p*v2)%p*v6)%p + r42*r52*
        (2*u0*((1 + r2)%p*(1 + r2)%p*u12*v12 - 2*r2*(1 + r2 + r6)%p*u1*v1*v2 + 
           (-1 + r2*(-1 + r6)%p + 6*r6 - 6*r62)%p*v22)%p + 
         r5*((1 + r2)%p*(1 + r2)%p*u1*v1 + (1 + r2 - 2*r6 - 3*r2*r6)%p*v2)%p*(v5 - v6)%p + 
         r6*(-((1 + 4*r2 + 3*r22)%p*u1*v1)%p + (1 + r2 - 2*r6 - 3*r2*r6)%p*v2)%p*
          v6)%p)%p)%p - r23*r5*(1 + r4*r5)%p*
    ((1 + r2)%p*v2*(-2*r2*(-1 + r6)%p*u0*v2 + 2*r4*r5*r6*u0*v2 + r2*r5*v6 + 
       r22*(2*u0*v2 + r5*v6)%p)%p + 
     c4*r4*(2*r42*r52*u0*v2*((1 + r2)%p*u1*v1 + r6*v2)%p + 
       r4*r5*(2*u0*v2*((1 + r2)%p*u1*v1 - (1 + r2 - 2*r6)%p*v2)%p + 
         (1 + r2)%p*(r5*v2*(v5 - v6)%p + (1 + r2)%p*u1*v1*v6 + r6*v2*v6)%p)%p - 
       v2*(2*(1 + r2 - r6)%p*u0*v2 + (1 + r2)%p*((1 + r2 - r6)%p*v6 + 
           r5*(-v5 + v6)%p)%p)%p)%p)%p + 
   r12*r2*(r43*r5*r6*(r5*u0*(-2*r62*v22 + 2*r6*v2*(u1*v1 + v2)%p - 
         3*u0*v1*v4)%p + c4*(2*(-1 + r6)%p*u0*v2*(2*u1*v1 + 2*v2 - 3*r6*v2)%p + 
         2*r4*r5*u0*(u12*v12 + r6*u1*v1*v2 + (-1 + 4*r6 - 3*r62)%p*v22)%p + 
         r5*u1*v1*v5 + r5*v2*v5 - r5*r6*v2*v5 - r5*u1*v1*v6 - r5*v2*v6 + 
         r6*v2*v6 + r5*r6*v2*v6 - r62*v2*v6)%p)%p + 
     r24*(2*r43*r53*u0*u12*v12 - r42*r52*u1*v1*
        (-2*u0*u1*v1 + 4*u0*v2 + r5*v6)%p + v2*(2*u0*v2 + (r5 - r6)%p*v6)%p + 
       r4*(2*r6*u0*u1*v1*v2 + 2*r5*u0*v2*(-2*u1*v1 + v2)%p + 
         r52*(-(u1*v1)%p + v2)%p*v6)%p)%p + r2*r42*r6*
      (r5*(2*u0*v2*((2 + r4*r5*r6)%p*u1*v1 + (2 - (5 + r4*r5)%p*r6 + r62)%p*v2)%p - 
         6*(1 + 2*r4*r5)%p*u02*v1*v4 + r5*(u1*v1 + v2 + r6*v2)%p*v6)%p + 
       c4*(2*r42*r52*u0*u1*v1*(4*u1*v1 + v2)%p + 
         2*((-1 + r6)%p*u0*(u1*v1 - 2*v2)%p*v2 + r5*(u1*v1 - r6*v2)%p*(v5 - v6)%p - 
           (-1 + r6)%p*r6*v2*v6)%p + r4*r5*(u0*(4*u12*v12 + 4*(-2 + r6)%p*u1*v1*
              v2 - 2*r6*v22)%p + r5*(4*u1*v1 + 2*v2 - 3*r6*v2)%p*(v5 - v6)%p + 
           r6*(-2*u1*v1 + 2*v2 - 3*r6*v2)%p*v6)%p)%p)%p + 
     r23*(2*r43*r53*u0*u1*v1*(2*u1*v1 + v2 - 2*r6*v2)%p + 
       v2*(-2*(-1 + r6)%p*u0*v2 + (r5 - r6 + r5*r6)%p*v6)%p + 
       r42*r5*(4*r6*u0*u1*v1*v2 + 2*r5*u0*(2*u12*v12 - 2*(1 + r6)%p*u1*v1*
            v2 + (-1 + r6)%p*v22)%p + 3*r5*r6*u1*v1*v6 - 
         r52*(2*u1*v1 + v2 - 3*r6*v2)%p*v6)%p - 
       r4*(2*r6*u0*v2*((-2 + r6)%p*u1*v1 + 2*v2)%p + 2*r52*(u1*v1 - 2*r6*v2)%p*
          v6 + r5*(6*u0*u1*v1*v2 + r6*(-2*u1*v1 + 3*r6*v2)%p*v6)%p)%p)%p + 
     r22*r4*(6*c4*r43*r52*r6*u0*u12*v12 - r52*(u1*v1 + v2 - 2*r6*v2)%p*
        v6 + 2*r5*((-1 + r6)%p*u0*v2*(u1*v1 + v2 - 3*r6*v2)%p + 
         r6*(u1*v1 - 2*r6*v2)%p*v6)%p + r6*v2*(-2*(-1 + r6)%p*u0*u1*v1 + 
         2*(-2 + r6)%p*u0*v2 + c4*(-v5 + v6)%p)%p + 
       r4*(-2*r5*r6*(-2*u0*v2*(2*u1*v1 + v2 - r6*v2)%p + 3*u02*v1*v4 - 
           c4*(u1*v1 - v2)%p*(v5 - v6)%p)%p - r53*(u1*v1 + v2 - 2*r6*v2)%p*v6 + 
         c4*r6*(2*u0*v2*(-2*u1*v1 + v2)%p + r6*(-(u1*v1)%p + v2)%p*v6)%p + 
         r52*(2*u0*(u12*v12 + (-1 + 6*r6 - 6*r62)%p*v22)%p + 
           r6*(4*u1*v1 + v2)%p*v6)%p)%p + r42*r5*
        (2*r52*u0*(u12*v12 - (-1 + r6)%p*u1*v1*v2 + (2 - 3*r6)%p*r6*v22)%p + 
         c4*r6*u1*v1*(4*u0*u1*v1 - 8*u0*v2 - 3*r6*v6)%p - 
         3*r5*r6*v1*(3*u02*v4 + c4*u1*(-v5 + v6)%p)%p)%p)%p)%p + 
   r13*r6*(-2*c4*r44*r5*(-1 + r6)%p*r6*u0*v2*(u1*v1 + v2 - r6*v2)%p - 
     r24*(6*r43*r52*u0*u12*v12 + 2*r4*u0*v2*(-2*u1*v1 + v2)%p + v2*v6 + 
       2*r4*r5*(-(u1*v1)%p + v2)%p*v6 + r42*r5*u1*v1*(4*u0*u1*v1 - 8*u0*v2 - 
         3*r5*v6)%p)%p - r2*r43*r6*(2*r5*u0*((1 + r6)%p*u1*v1*v2 - 
         (-1 + r6)%p*v22 - 3*u0*v1*v4)%p + 
       c4*(2*(-1 + r6)%p*u0*(2*u1*v1 - v2)%p*v2 + 2*r4*r5*u0*u1*v1*
          (2*u1*v1 + (-1 + 2*r6)%p*v2)%p + 2*r5*u1*v1*v5 + r5*v2*v5 - 
         r5*r6*v2*v5 - 2*r5*u1*v1*v6 - r5*v2*v6 + r6*v2*v6 + r5*r6*v2*v6 - 
         r62*v2*v6)%p)%p + r23*r4*(-2*(-1 + r6)%p*u0*(u1*v1 - 2*v2)%p*v2 - 
       2*r42*r52*u0*u1*v1*(4*u1*v1 + v2)%p + 2*r5*(u1*v1 - r6*v2)%p*v6 + 
       r6*(-(u1*v1)%p + v2 + r6*v2)%p*v6 + r4*(-4*r6*u0*u1*v1*v2 + 
         r52*(4*u1*v1 + (2 - 3*r6)%p*v2)%p*v6 + 
         r5*(u0*(-4*u12*v12 - 4*(-2 + r6)%p*u1*v1*v2 + 2*r6*v22)%p - 
           3*r6*u1*v1*v6)%p)%p)%p + r22*r42*(-6*c4*r42*r5*r6*u0*u12*v12 + 
       r6*(2*u0*v2*((-2 + r6)%p*u1*v1 + v2)%p + 3*u02*v1*v4 - 
         c4*(u1*v1 - v2)%p*(v5 - v6)%p)%p + r52*(u1*v1 + v2 - r6*v2)%p*v6 - 
       r5*(2*(-1 + r6)%p*u0*v2*(2*u1*v1 + 2*v2 - 3*r6*v2)%p + 
         r6*(2*u1*v1 + v2)%p*v6)%p + r4*(-2*r52*u0*(u12*v12 + r6*u1*v1*v2 + 
           (-1 + 4*r6 - 3*r62)%p*v22)%p + c4*r6*u1*v1*(-2*u0*u1*v1 + 4*u0*v2 + 
           r6*v6)%p + r5*r6*v1*(-2*u0*u1*v2 + 9*u02*v4 + 
           3*c4*u1*(-v5 + v6)%p)%p)%p)%p)%p - 
   c110*c4*r2*(-2*r16*r43*r63*u0*u12*v12 + r15*r42*r62*u1*v1*
      (2*r4*u0*((-2 + r2)%p*r6*u1*v1 + r5*(3 + 3*r2 + r6)%p*u1*v1 - 
         2*r5*(-1 + r6)%p*v2 + (-1 + r6)%p*r6*v2)%p - r2*(4*u0*v2 + r6*v6)%p)%p + 
     r22*(1 + r2)%p*r5*(1 + r4*r5)%p*(r42*r52*u0*(5*u03*v12 + 
         2*r5*v2*((-1 + r2)%p*u1*v1 + (-r5 + r6)%p*v2)%p + 3*u0*v1*(v3 + v4)%p)%p + 
       r2*(u1*v1 + v2)%p*(2*(1 + r2 + r5 - r6)%p*u0*v2 + (1 + r2)%p*r5*v6)%p - 
       r4*r5*(-5*u04*v12 + 2*u0*((1 + r2)%p*u12*v12 + 
           (1 + r2 + r5 - 2*r2*r5 - r6)%p*u1*v1*v2 - 
           (r2*r5 - r52 + r6 + r5*r6)%p*v22)%p - 3*u02*v1*(v3 + v4)%p + 
         (1 + r2)%p*r5*(u1*v1 + r5*v2)%p*v6)%p)%p + 
     r14*r4*r6*(-(r42*u0*(2*r5*r63*(u1*v1 - v2)%p*v2 + 
          2*r52*((2 + 6*r2 + 3*r22)%p*u12*v12 + (3 + 4*r2)%p*u1*v1*v2 + 
            v22)%p + 2*r5*r6*((-4 + 3*r22 + 3*r2*(-1 + r5)%p + 3*r5)%p*u12*
             v12 - (4 + r2 + 2*r5 + 6*r2*r5)%p*u1*v1*v2 - (1 + 2*r5)%p*v22)%p + 
          r62*(-5*u03*v12 + 2*((1 + (-2 + r2)%p*r5)%p*u12*v12 + 
              (1 + (3 + 2*r2)%p*r5 - 2*r52)%p*u1*v1*v2 + r5*(2 + r5)%p*v22)%p - 
            3*u0*v1*(v3 + v4)%p)%p)%p)%p + r22*(2*u0*(u12*v12 + u1*v1*v2 - v22)%p - 
         r6*v2*v6)%p + r2*r4*
        (-(r6*(2*u0*(2*(-1 + r6)%p*u12*v12 + (1 - 2*r2 + 3*r6)%p*u1*v1*v2 - 
              (-1 + r6)%p*v22)%p + r6*u1*v1*v6)%p)%p + 
         r5*(4*u0*(-(u12*v12)%p + (1 + 2*r2 + 2*r6)%p*u1*v1*v2 - 
             (-1 + r6)%p*v22)%p + r6*((3 + 3*r2 + r6)%p*u1*v1 + v2 - r6*v2)%p*
            v6)%p)%p)%p + r13*(r43*r5*r6*u0*(-2*r5*r63*v22 + 
         2*r5*(2*(-1 + r5)%p*u1*v1 - v2)%p*(u1*v1 + v2)%p + 
         r62*(-5*u03*v12 + 2*u12*v12 + 8*r5*u1*v1*v2 + 
           2*(-1 + r5 + r52)%p*v22 - 3*u0*v1*(v3 + v4)%p)%p - 
         r6*(5*u03*v12 + 2*((-1 + 4*r5)%p*u12*v12 + (-2 + r5 + 4*r52)%p*u1*
              v1*v2 + (-1 - r5 + r52)%p*v22)%p + 3*u0*v1*(v3 + v4)%p)%p)%p + 
       r23*(2*r43*r52*(r5 + 3*r6)%p*u0*u12*v12 + (u1*v1 + v2)%p*
          (2*u0*v2 + r6*v6)%p - r42*r5*u1*v1*(4*r5*u0*v2 + 8*r6*u0*v2 + 
           3*r5*r6*v6)%p + 2*r4*(r6*u0*v22 + r5*u0*(-(u12*v12)%p - u1*v1*v2 + 
             v22)%p + r5*r6*v2*v6)%p)%p + r2*r42*(2*r52*(1 + r4*r5)%p*u0*
          (2*u12*v12 + 3*u1*v1*v2 + v22)%p + 
         r5*r6*(2*u0*((-4 + (2 - 5*r4)%p*r5 + 6*r4*r52)%p*u12*v12 - 
             2*(1 + 2*(2 + r4)%p*r5 + 2*r4*r52)%p*u1*v1*v2 - 
             r5*(4 + r4 + 4*r4*r5)%p*v22)%p - r5*(2*u1*v1 + v2)%p*v6)%p + 
         r5*r63*(-2*u0*v2*(u1*(v1 - 2*r4*r5*v1)%p + (5 + 3*r4*r5)%p*v2)%p + 
           (u1*v1 + r5*v2)%p*v6)%p + r62*(-5*(2 + 3*r4*r5)%p*u04*v12 + 
           2*u0*((2 + (3 + r4)%p*r5 - 3*r4*r52)%p*u12*v12 + 
             (1 + (14 + r4)%p*r5 + (-2 + 7*r4)%p*r52 - 6*r4*r53)%p*u1*v1*v2 + 
             (-1 + 5*r5 + 4*(1 + r4)%p*r52 + 3*r4*r53)%p*v22)%p - 
           3*(2 + 3*r4*r5)%p*u02*v1*(v3 + v4)%p + r5*(-3*(-1 + r5)%p*u1*v1 + 
             (1 + r5)%p*v2)%p*v6)%p)%p + r22*r4*(2*r42*r53*u0*u1*v1*
          (3*(1 + r6)%p*u1*v1 + 2*v2 - 6*r6*v2)%p - r6*(-2*u0*v2*(2*u1*v1 + v2)%p - 
           2*r6*u0*((1 + 2*r4)%p*u12*v12 + (-1 + 2*r4)%p*u1*v1*v2 - 3*v22)%p + 
           r6*v2*v6 + r62*(u1*v1 + v2)%p*v6)%p + 
         r4*r52*(2*u0*((2 + 3*r4*r62)%p*u12*v12 + (-2 + (-8 + r4)%p*r6)%p*u1*v1*
              v2 + 2*(-1 + 2*r6)%p*v22)%p - r6*(3*(2 + r6)%p*u1*v1 + 
             (2 - 3*r6)%p*v2)%p*v6)%p + 
         r5*(2*u0*((-1 - (1 + 4*r4)%p*r6 + 6*r4*r62)%p*u12*v12 + 
             (-4 + r4*r6*(-2 + 5*r6)%p)%p*u1*v1*v2 - (2 - 4*r6 + r4*r62)%p*v22)%p + 
           r6*((-2 + 3*r4*r6)%p*u1*v1 + 2*r6*v2)%p*v6)%p)%p)%p + 
     r1*r2*(r24*(u1*v1 + v2)%p*(2*r4*r5*u0*u1*v1 - 2*u0*v2 - r5*v6)%p - 
       r2*r4*r5*(5*(1 + r4*r5)%p*(1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u04*v12 + 
         2*u0*((-1 + r42*r53 - r6 - r5*(1 + 6*r4*r6)%p)%p*u12*v12 + 
           (4*r42*r54 - 2*(-1 + r6)%p*(-1 + r6)%p + r5*(-5 + (2 - 5*r4)%p*r6)%p - 
             r4*r53*(-6 + r4 + 4*r4*r6)%p - 2*r52*(-1 + r4*(3 + r6)%p)%p)%p*u1*v1*
            v2 - (1 - 5*r6 + 2*r62 + r42*r54*(-1 + 3*r6)%p + 
             r4*r53*r6*(4 + r4 - 3*r4*r6)%p - r5*(-2 + (5 + r4)%p*r6 + r62)%p + 
             r52*(1 + r6 + r4*(2 - 4*r6 - 4*r62)%p)%p)%p*v22)%p + 
         3*(1 + r4*r5)%p*(1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u02*v1*(v3 + v4)%p + 
         r5*((-2 + 2*r4*r52 + r6 - r5*(-2 + r4 + 5*r4*r6)%p)%p*u1*v1 - 
           (1 + (-3 + (2 + r4)%p*r5 + 4*r4*r52)%p*r6)%p*v2)%p*v6)%p + 
       r42*r52*(-2*r5*(1 + r4*r5)%p*u0*(u1*v1 + v2)%p*(u1*v1 + r5*v2)%p - 
         2*r62*u0*v2*((2 + r4*r5)%p*u1*v1 + (2 + (2 + r4)%p*r5 + 2*r4*r52)%p*
            v2)%p + r6*(-10*(1 + r4*r5)%p*u04*v12 + 
           2*u0*(2*u12*v12 + (3 + 4*r5 + 4*r4*r52)%p*u1*v1*v2 + 
             (1 + 2*r5 + 2*(1 + r4)%p*r52 + 2*r4*r53)%p*v22)%p - 
           6*(1 + r4*r5)%p*u02*v1*(v3 + v4)%p + r5*(2*u1*v1 + v2 + r5*v2)%p*v6)%p)%p + 
       r23*(2*r43*r54*u0*u1*v1*(u1*v1 - v2)%p - (u1*v1 + v2)%p*
          (2*(2 + r5 - r6)%p*u0*v2 + r5*(2 - r5 + r6)%p*v6)%p + 
         r42*r53*(2*u0*(2*u12*v12 - u1*v1*v2 + v22)%p + 
           u1*(v1 - r5*v1)%p*v6 + r5*v2*v6)%p + 
         r4*r5*(2*u0*((3 + r5 - r6)%p*u12*v12 - (-4 + r5 + 2*r6)%p*u1*v1*v2 - 
             (-1 + r6)%p*v22)%p + r5*((2 - 3*r6)%p*u1*v1 + (1 + 2*r5 - 3*r6)%p*v2)%p*
            v6)%p)%p - r22*(r43*r53*u0*(5*u03*v12 + 
           2*r5*(-(u12*v12)%p + (-1 + 2*r5 + 2*r6)%p*u1*v1*v2 + 
             (-r5 + r6)%p*v22)%p + 3*u0*v1*(v3 + v4)%p)%p - (u1*v1 + v2)%p*
          (2*(-1 + r52 + r6 - r5*(1 + r6)%p)%p*u0*v2 + r5*(-1 + r5 - r6)%p*v6)%p + 
         r42*r52*(10*u04*v12 + 2*u0*(2*r52*(u1*v1 - 2*v2)%p*v2 - 
             r5*(u1*v1 + v2)%p*(3*u1*v1 + 3*v2 - 7*r6*v2)%p + 
             2*r6*(-2*u12*v12 - u1*v1*v2 + v22)%p)%p + 6*u02*v1*(v3 + v4)%p + 
           r5*((-2 + 3*r5 - 3*r6)%p*u1*v1 - r5*(1 + 3*r6)%p*v2)%p*v6)%p - 
         r4*r5*(-5*u04*v12 + 2*u0*((3 + 2*r5)%p*u12*v12 + 
             (5 + 4*r5 + r52 - 6*r6 - 6*r5*r6 + r62)%p*u1*v1*v2 + 
             (2 + 2*r5 + 4*r52 - 6*r6 - 7*r5*r6 + r62)%p*v22)%p - 
           3*u02*v1*(v3 + v4)%p + 2*r5*(-((-2 + r5 + 2*r6)%p*u1*v1)%p + 
             (1 + r5 - 3*r6 + r5*r6)%p*v2)%p*v6)%p)%p)%p + 
     r12*(r43*r52*r6*u0*(2*r62*v2*(u1*v1 + v2 + r5*v2)%p + 
         2*r5*(u1*v1 + v2)%p*(2*u1*v1 + v2 + r5*v2)%p + 
         r6*(5*u03*v12 - 2*(u12*v12 + (2 + 3*r5)%p*u1*v1*v2 + 
             (1 + r5)%p*(1 + r5)%p*v22)%p + 3*u0*v1*(v3 + v4)%p)%p)%p - 
       r24*(2*r43*r53*u0*u12*v12 + 2*r4*r6*u0*u1*v1*(u1*v1 + v2)%p + 
         (r5 - r6)%p*(u1*v1 + v2)%p*v6 + r4*r5*v2*(2*u0*v2 + r5*v6)%p - 
         r42*r52*u1*v1*(4*u0*v2 + r5*v6)%p)%p + r2*r42*r5*
        (-2*r5*u0*((-2 + 2*r5 - r4*r5 + 2*r4*r52)%p*u1*v1 - v2)%p*(u1*v1 + v2)%p - 
         2*r63*u0*v2*(u1*v1 + v2 - 2*r5*v2 - 3*r4*r52*v2)%p + 
         r6*(10*(1 + r4*r5)%p*u04*v12 + 2*u0*((-2 + 5*r4*r52)%p*u12*v12 + 
             2*(-2 - 5*r5 + 3*r52 + 4*r4*r53)%p*u1*v1*v2 + 
             (-2 - 6*r5 - r4*r52 + 2*r4*r53)%p*v22)%p + 6*(1 + r4*r5)%p*u02*v1*
            (v3 + v4)%p + r5*(2*(-1 + r5)%p*u1*v1 - v2)%p*v6)%p + 
         r62*(5*(2 + 3*r4*r5)%p*u04*v12 - 2*u0*((2 + r4*r5)%p*u12*v12 + 
             (-3 + 3*r5 + 8*r4*r52)%p*u1*v1*v2 + (1 + r5)%p*(-5 + 2*r5 - r4*r5 + 
               3*r4*r52)%p*v22)%p + 3*(2 + 3*r4*r5)%p*u02*v1*(v3 + v4)%p - 
           r5*(3*u1*v1 + v2 + 2*r5*v2)%p*v6)%p)%p + 
       r22*r4*(r6*(5*(1 + 4*r4*r5 + 3*r42*r52)%p*u04*v12 - 
           2*u0*((1 + (2 + 4*r4)%p*r5 + 6*r4*r52)%p*u12*v12 + 
             (-1 + (4 + 6*r4)%p*r5 + (1 + 20*r4)%p*r52 + r4*(-4 + 5*r4)%p*r53 - 6*
                r42*r54)%p*u1*v1*v2 + (-2 + (-1 + 2*r4)%p*r5 + (4 + 8*r4)%p*
                r52 + 2*r4*(4 + r4)%p*r53 + 3*r42*r54)%p*v22)%p + 
           3*(1 + 4*r4*r5 + 3*r42*r52)%p*u02*v1*(v3 + v4)%p + 
           r5*((-2 + 2*r5 - 5*r4*r5 + 6*r4*r52)%p*u1*v1 - 
             r5*(2 + r4 + 2*r4*r5)%p*v2)%p*v6)%p + r5*(-2*u0*v2*(2*u1*v1 + v2)%p + 
           2*r42*r53*u0*(-3*u12*v12 + 2*u1*v1*v2 + 2*v22)%p + 
           r4*r52*(2*u0*((-2 + r4)%p*u12*v12 + 8*u1*v1*v2 + 4*v22)%p + 
             (2*u1*v1 + v2)%p*v6)%p + r5*(2*u0*((1 + 4*r4)%p*u12*v12 + 2*
                (3 + 2*r4)%p*u1*v1*v2 + 2*(1 + r4)%p*v22)%p + (2*u1*v1 + v2)%p*
              v6)%p)%p + r62*(6*r42*r53*u0*v22 + 2*u0*v2*((-1 + 3*r5)%p*u1*v1 + 
             (-1 + 5*r5)%p*v2)%p + r5*(3*u1*v1 - (-4 + r5)%p*v2)%p*v6 + 
           r4*r5*(u0*(-6*u12*v12 + 2*(-1 + 5*r5)%p*u1*v1*v2 + 2*(2 + 11*r5)%p*
                v22)%p - 3*r5*(u1*v1 + r5*v2)%p*v6)%p)%p)%p - 
       r23*(2*r43*r53*u0*u1*v1*((1 + r5 + 3*r6)%p*u1*v1 + v2 - 2*r5*v2 - 
           2*r6*v2)%p + (u1*v1 + v2)%p*(-(r6*(2*u0*v2 + v6)%p)%p + 
           r5*(4*u0*v2 + v6 + r6*v6)%p)%p - 
         r4*(2*r6*u0*(u1*v1 + v2)%p*((-2 + r6)%p*u1*v1 + 2*v2)%p + 
           2*r52*(u0*u12*v12 - 4*u0*v22 + u1*v1*v6 - 2*r6*v2*v6)%p + 
           r5*(-4*u0*v2*(u1*v1 + v2)%p + r6*u0*(-4*u12*v12 + 4*u1*v1*v2 + 6*
                v22)%p - 2*r6*u1*v1*v6 + 3*r62*(u1*v1 + v2)%p*v6)%p)%p + 
         r42*r5*(4*r6*u0*u1*v1*(u1*v1 + v2)%p + 
           r5*(2*u0*(2*(-1 + 3*r6)%p*u12*v12 + (-3 + r6)%p*u1*v1*v2 + (-1 + r6)%p*
                v22)%p + 3*r6*u1*v1*v6)%p - r52*(4*u0*(2*u1*v1 - v2)%p*v2 + 
             (3*(1 + r6)%p*u1*v1 + v2 - 3*r6*v2)%p*v6)%p)%p)%p)%p)%p;

jm[7][1]= 
  r4*(r5 + r2*r5 - r1*r6)%p*(r14*r2*r4*r62*u0*v1*(r4*(-1 + r6)%p*u0*v2 + 
       r2*(2*r4*u0*u1*v1 - v6)%p)%p - r23*r5*(1 + r4*r5)%p*
      (-((1 + r2)%p*v2*v4)%p + c4*r4*u0*v1*(u0*v2 + r4*r5*u0*v2 + v6 + r2*v6)%p)%p - 
     r13*r6*u0*v1*(c4*r43*(-1 + r6)%p*r6*u0*v2 + 
       r2*r42*r6*(u0*v2 + c4*(2*r4*u0*u1*v1 + v5 - v6)%p)%p + 
       r22*r4*(2*(-1 + r6)%p*u0*v2 + r4*r5*u0*(2*u1*v1 + r6*v2)%p + 
         (-r5 + r6)%p*v6)%p + r23*(4*r42*r5*u0*u1*v1 - v6 + 
         2*r4*(u0*u1*v1 - u0*v2 - r5*v6)%p)%p)%p - 
     r1*r22*(r23*u02*v1*v2 + r4*r5*r6*v2*(u02*v1 + v4)%p - 
       r22*u0*v1*((-2 + r5 + 2*r4*r52 + r42*r53 + r6)%p*u0*v2 - 
         r5*(1 + r4*r5)%p*v6)%p + r2*((1 + (-1 + r4*r5)%p*r6)%p*u02*v1*v2 + 
         (1 + 2*r4*r5)%p*r6*v2*v4 + r5*(1 + r4*r5)%p*u0*v1*v6)%p + 
       c4*r4*u0*v1*(-(u0*v2)%p - 2*r2*u0*v2 + r6*u0*v2 + 
         r42*r52*u0*(2*(1 + r2)%p*u1*v1 + v2 - r6*v2)%p + r5*v5 + r2*r5*v5 - 
         r5*v6 - r2*r5*v6 - r2*r6*v6 + r4*r5*(2*(1 + r2)%p*u0*u1*v1 - 
           2*r2*u0*v2 + (1 + r2)%p*r5*(v5 - v6)%p - (1 + 2*r2)%p*r6*v6)%p)%p)%p + 
     r12*r2*(r42*r6*u0*v1*(r5*r6*u0*v2 + c4*(2*(-1 + r6)%p*u0*v2 + 
           r4*r5*u0*(2*u1*v1 + r6*v2)%p + r5*(v5 - v6)%p)%p)%p + 
       r23*(1 + r4*r5)%p*u0*v1*(2*r4*r5*u0*u1*v1 - 2*u0*v2 - r5*v6)%p + 
       r2*r4*r6*(-((-2 + r6)%p*u02*v1*v2)%p + r6*v2*v4 + r5*u0*v1*v6 + 
         c4*u0*v1*(4*r42*r5*u0*u1*v1 + v5 - v6 + r4*(2*u0*u1*v1 - 2*u0*v2 + 
             2*r5*v5 - 2*r5*v6 - r6*v6)%p)%p)%p + r22*u0*v1*
        ((-1 + r6)%p*u0*v2 + r42*r52*u0*(2*u1*v1 + v2 - r6*v2)%p + 
         (-r5 + r6)%p*v6 + r4*(2*r6*u0*v2 - r52*v6 + 
           2*r5*(u0*u1*v1 + r6*v6)%p)%p)%p)%p)%p + 
   c110*c4*r2*(2*r16*r43*r63*u02*u1*v12 + r15*r42*r62*u0*v1*
      (-(r4*u0*(r6*(2*(-2 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
          2*r5*((3 + 3*r2 + r6)%p*u1*v1 + v2 - r6*v2)%p)%p)%p + 
       r2*(2*u0*v2 + r6*v6)%p)%p - r22*(1 + r2)%p*r5*(1 + r4*r5)%p*
      ((-1 + r2)%p*r42*r53*u02*v1*v2 + r2*u0*v1*((1 + r2 + r5 - r6)%p*u0*v2 + 
         (1 + r2)%p*r5*v6)%p + r4*r5*(-(u02*v1*(2*(1 + r2)%p*u1*v1 + 
            (1 + r2 + r5 - 2*r2*r5 - r6)%p*v2)%p)%p - (1 + r2)%p*(2*u1*v1 + v2)%p*
          (v3 + v4)%p - (1 + r2)%p*r5*u0*v1*v6)%p)%p + r14*r4*r6*u0*v1*
      (r42*u0*(r62*(2*u1*v1 + v2)%p + r52*(2*(2 + 3*r6)%p*u1*v1 + 
           (3 - 2*r6 - 2*r62)%p*v2)%p + r5*r6*(-4*(2 + r6)%p*u1*v1 + 
           (-4 + 3*r6 + r62)%p*v2)%p)%p + r22*(2*(-1 + 3*r42*r5*(r5 + r6)%p)%p*u0*u1*
          v1 - (1 + 2*r4*(2*r5 + r6)%p)%p*u0*v2 - 3*r4*r5*r6*v6)%p + 
       r2*r4*(2*r4*r52*u0*(3*(2 + r6)%p*u1*v1 + (2 - 3*r6)%p*v2)%p + 
         r6*(u0*(4*(-1 + r6)%p*u1*v1 + v2 + 3*r6*v2)%p + r6*v6)%p + 
         r5*(2*(2 + r4*(-3 + r6)%p*r6)%p*u0*u1*v1 + (-2 - (4 + r4)%p*r6 + 
             2*r4*r62)%p*u0*v2 - r6*(3 + r6)%p*v6)%p)%p)%p - 
     r13*(r43*r5*r6*u02*v1*(2*r6*((1 + r6)%p*u1*v1 + v2)%p + 
         2*r52*(2*u1*v1 + v2 - 2*r6*v2)%p - r5*(4*u1*(v1 + 2*r6*v1)%p + 
           (3 + r6 - 4*r62)%p*v2)%p)%p + r23*u0*v1*
        (2*r43*r52*(r5 + 3*r6)%p*u0*u1*v1 + u0*v2 - r4*r5*u0*(2*u1*v1 + v2)%p + 
         r6*v6 - r42*r5*(2*r5*u0*v2 + 4*r6*u0*v2 + 3*r5*r6*v6)%p)%p + 
       r2*r42*(r4*r53*u02*v1*(4*u1*(v1 + 3*r6*v1)%p + (3 - 4*r6 - 6*r62)%p*
            v2)%p + r62*(u02*v1*(4*u1*v1 + v2)%p + r6*(2*u1*v1 + v2)%p*
            (v3 + v4)%p)%p + r5*r6*u0*v1*(2*(-4 + (3 + r4)%p*r6)%p*u0*u1*v1 + 
           (-2 + (14 + r4)%p*r6 - r62)%p*u0*v2 + r6*(3 + r6)%p*v6)%p - 
         r52*u0*v1*(2*(-2 + (-2 + 5*r4)%p*r6 + 3*r4*r62)%p*u0*u1*v1 + 
           (-3 + 4*(2 + r4)%p*r6 + (2 - 7*r4)%p*r62 - 2*r4*r63)%p*u0*v2 + 
           r6*(2 + 3*r6)%p*v6)%p)%p + r22*r4*u0*v1*
        (2*r42*r53*u0*(3*(1 + r6)%p*u1*v1 + v2 - 3*r6*v2)%p + 
         r6*(2*u0*v2 + r6*u0*(2*u1*v1 + 4*r4*u1*v1 - v2 + 2*r4*v2)%p - 
           r62*v6)%p + r4*r52*(2*(2 + 3*r4*r62)%p*u0*u1*v1 + 
           (-2 + (-8 + r4)%p*r6)%p*u0*v2 - 3*r6*(2 + r6)%p*v6)%p + 
         r5*(2*(-1 - (1 + 4*r4)%p*r6 + 6*r4*r62)%p*u0*u1*v1 + 
           (-4 + r4*r6*(-2 + 5*r6)%p)%p*u0*v2 + r6*(-2 + 3*r4*r6)%p*v6)%p)%p)%p - 
     r1*r2*(r24*u0*v1*(-(u0*v2)%p + r4*r5*u0*(2*u1*v1 + v2)%p - r5*v6)%p + 
       r2*r4*r5*(u02*v1*(2*(1 + r5 - r42*r53 + r6 + 6*r4*r5*r6)%p*u1*v1 + 
           (-4*r42*r54 + 2*(-1 + r6)%p*(-1 + r6)%p + r4*r53*(-6 + r4 + 4*r4*r6)%p + 
             r5*(5 + (-2 + 5*r4)%p*r6)%p + 2*r52*(-1 + r4*(3 + r6)%p)%p)%p*v2)%p + 
         2*(1 + 2*r4*r5)%p*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p + 
         r5*(2 - 2*r4*r52 - r6 + r5*(-2 + r4 + 5*r4*r6)%p)%p*u0*v1*v6)%p + 
       r23*u0*v1*(r43*r54*u0*(2*u1*v1 - v2)%p + (-2 - r5 + r6)%p*u0*v2 + 
         r5*(-2 + r5 - r6)%p*v6 + r42*r53*(4*u0*u1*v1 - u0*v2 + v6 - r5*v6)%p + 
         r4*r5*(2*(3 + r5 - r6)%p*u0*u1*v1 - (-4 + r5 + 2*r6)%p*u0*v2 + 
           r5*(2 - 3*r6)%p*v6)%p)%p - r42*r52*(r4*r53*u02*v1*v2 + 
         r52*u02*v1*(v2 + r4*(2*u1*v1 + v2 - 4*r6*v2)%p)%p + 
         r6*(u02*v1*(-4*u1*v1 - 3*v2 + 2*r6*v2)%p - (2*u1*v1 + v2)%p*
            (v3 + v4)%p)%p + r5*u0*v1*(u0*(2*u1*v1 + v2 - 4*r6*v2 + r4*r62*v2)%p - 
           2*r6*v6)%p)%p + r22*(r43*r54*u02*v1*(2*u1*v1 + v2 - 2*r5*v2 - 
           2*r6*v2)%p + u0*v1*((-1 + r52 + r6 - r5*(1 + r6)%p)%p*u0*v2 + 
           r5*(-1 + r5 - r6)%p*v6)%p + r4*r5*(u02*v1*(2*(3 + 2*r5)%p*u1*v1 + 
             (5 + 4*r5 + r52 - 6*r6 - 6*r5*r6 + r62)%p*v2)%p + 
           2*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p - 2*r5*(-2 + r5 + 2*r6)%p*u0*v1*v6)%p + 
         r42*r52*(r6*(2*u02*v1*(4*u1*v1 + v2)%p + 3*(2*u1*v1 + v2)%p*
              (v3 + v4)%p)%p - r52*u0*v1*(2*u0*v2 + 3*v6)%p + 
           r5*u0*v1*(6*u0*u1*v1 + (6 - 7*r6)%p*u0*v2 + (2 + 3*r6)%p*v6)%p)%p)%p)%p + 
     r12*(-(r43*r52*r6*u02*v1*(4*r5*u1*v1 - 2*r6*u1*v1 + r52*v2 - 
          3*r5*(-1 + r6)%p*v2 + (-2 + r6)%p*r6*v2)%p)%p + 
       r24*u0*v1*(2*r43*r53*u0*u1*v1 + r4*r6*u0*(2*u1*v1 + v2)%p + 
         (r5 - r6)%p*v6 - r42*r52*(2*u0*v2 + r5*v6)%p)%p + 
       r2*r42*r5*(2*r4*r53*u02*v1*(2*u1*v1 + v2 - 4*r6*v2)%p + 
         r6*(u02*v1*(4*(1 + r6)%p*u1*v1 + (4 - 3*r6 + r62)%p*v2)%p + 
           2*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p)%p - r52*u0*v1*
          (2*(-2 + r4 + 5*r4*r6)%p*u0*u1*v1 + (-2 + r4 + 6*r6 - 8*r4*r62)%p*u0*
            v2 + 2*r6*v6)%p + r5*u0*v1*(2*(-2 + r4*r62)%p*u0*u1*v1 + 
           (-3 + 10*r6 + 3*r62)%p*u0*v2 + r6*(2 + 3*r6)%p*v6)%p)%p + 
       r23*u0*v1*(r43*r53*u0*(2*(1 + r5 + 3*r6)%p*u1*v1 + v2 - 2*r5*v2 - 
           2*r6*v2)%p - r6*(u0*v2 + v6)%p + r5*(2*u0*v2 + v6 + r6*v6)%p + 
         r42*r5*(2*r6*u0*(2*u1*v1 + v2)%p + r5*(4*(-1 + 3*r6)%p*u0*u1*v1 + 
             (-3 + r6)%p*u0*v2 + 3*r6*v6)%p - r52*(4*u0*v2 + 3*(1 + r6)%p*v6)%p)%p - 
         r4*(r6*u0*(2*(-2 + r6)%p*u1*v1 + r6*v2)%p + 2*r52*(u0*u1*v1 + v6)%p + 
           r5*(-2*u0*v2 + 3*r62*v6 - 2*r6*(2*u0*u1*v1 - u0*v2 + v6)%p)%p)%p)%p + 
       r22*r4*(2*r42*r54*u02*v1*(3*u1*v1 - (1 + 3*r6)%p*v2)%p + 
         r6*(u02*v1*(2*u1*v1 + (-1 + r6)%p*v2)%p + r6*(2*u1*v1 + v2)%p*
            (v3 + v4)%p)%p - r4*r53*u0*v1*(2*(-2 + r4)%p*u0*u1*v1 + 
           (8 + (4 - 5*r4)%p*r6)%p*u0*v2 + 2*(1 + 3*r6)%p*v6)%p + 
         r52*u0*v1*(u0*(2*(-1 + r4*(-4 + 6*r6)%p)%p*u1*v1 + 
             (-6 + r6 + r4*(-4 + 20*r6 - 5*r62)%p)%p*v2)%p + 
           (-2 + (-2 + 5*r4)%p*r6 + 3*r4*r62)%p*v6)%p + 
         r5*(2*u02*v1*v2 + 2*r6*u0*v1*(2*u0*u1*(v1 + 2*r4*v1)%p + 
             (2 + 3*r4)%p*u0*v2 + v6)%p + r62*(r4*u02*v1*(6*u1*v1 + v2)%p + 
             3*r4*(2*u1*v1 + v2)%p*(v3 + v4)%p - 3*u0*v1*(u0*v2 + v6)%p)%p)%p)%p)%p)%p;

jm[7][2]= 
  r4*(r5 + r2*r5 - r1*r6)%p*u0*(r14*r2*r4*r62*u1*(r4*(-1 + r6)%p*u0*v2 + 
       r2*(2*r4*u0*u1*v1 - v6)%p)%p - c4*r23*r4*r5*(1 + r4*r5)%p*u1*
      (u0*v2 + r4*r5*u0*v2 + v6 + r2*v6)%p - 
     r13*r6*(c4*r43*(-1 + r6)%p*r6*u0*u1*v2 + r2*r42*r6*
        (u0*(u1*v2 - u0*v4)%p + c4*u1*(2*r4*u0*u1*v1 + v5 - v6)%p)%p + 
       r22*r4*u1*(2*(-1 + r6)%p*u0*v2 + r4*r5*u0*(2*u1*v1 + r6*v2)%p + 
         (-r5 + r6)%p*v6)%p + r23*u1*(4*r42*r5*u0*u1*v1 - v6 + 
         2*r4*(u0*u1*v1 - u0*v2 - r5*v6)%p)%p)%p + 
     r1*r22*(-(r23*u0*u1*v2)%p + r4*r5*u0*(-(r6*u1*v2)%p + (1 + r4*r5)%p*u0*v4)%p + 
       r22*u1*((-2 + r5 + 2*r4*r52 + r42*r53 + r6)%p*u0*v2 - 
         r5*(1 + r4*r5)%p*v6)%p + r2*(-((1 + (-1 + r4*r5)%p*r6)%p*u0*u1*v2)%p + 
         r4*r5*(1 + r4*r5)%p*u02*v4 - r5*(1 + r4*r5)%p*u1*v6)%p + 
       c4*r4*u1*(u0*v2 + 2*r2*u0*v2 - r6*u0*v2 - r42*r52*u0*
          (2*(1 + r2)%p*u1*v1 + v2 - r6*v2)%p - r5*v5 - r2*r5*v5 + r5*v6 + 
         r2*r5*v6 + r2*r6*v6 + r4*r5*(-2*(1 + r2)%p*u0*u1*v1 + 2*r2*u0*v2 - 
           (1 + r2)%p*r5*(v5 - v6)%p + (1 + 2*r2)%p*r6*v6)%p)%p)%p + 
     r12*r2*(r42*r6*(r5*u0*(r6*u1*v2 - u0*v4)%p + 
         c4*u1*(2*(-1 + r6)%p*u0*v2 + r4*r5*u0*(2*u1*v1 + r6*v2)%p + 
           r5*(v5 - v6)%p)%p)%p + r23*(1 + r4*r5)%p*u1*(2*r4*r5*u0*u1*v1 - 2*u0*v2 - 
         r5*v6)%p + r2*r4*r6*(-((-2 + r6)%p*u0*u1*v2)%p - u02*(v4 + 2*r4*r5*v4)%p + 
         r5*u1*v6 + c4*u1*(4*r42*r5*u0*u1*v1 + v5 - v6 + 
           r4*(2*u0*u1*v1 - 2*u0*v2 + 2*r5*v5 - 2*r5*v6 - r6*v6)%p)%p)%p + 
       r22*u1*((-1 + r6)%p*u0*v2 + r42*r52*u0*(2*u1*v1 + v2 - r6*v2)%p + 
         (-r5 + r6)%p*v6 + r4*(2*r6*u0*v2 - r52*v6 + 
           2*r5*(u0*u1*v1 + r6*v6)%p)%p)%p)%p)%p + 
   c110*c4*r2*(2*r16*r43*r63*u02*u12*v1 + r15*r42*r62*u0*u1*
      (-(r4*u0*(r6*(2*(-2 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
          2*r5*((3 + 3*r2 + r6)%p*u1*v1 + v2 - r6*v2)%p)%p)%p + 
       r2*(2*u0*v2 + r6*v6)%p)%p - r22*(1 + r2)%p*r5*(1 + r4*r5)%p*
      (r42*r52*u02*(2*u03*v1 + (-1 + r2)%p*r5*u1*v2 + u0*(v3 + v4)%p)%p + 
       r2*u0*u1*((1 + r2 + r5 - r6)%p*u0*v2 + (1 + r2)%p*r5*v6)%p + 
       r4*r5*(2*u05*v1 - u02*u1*(2*(1 + r2)%p*u1*v1 + 
           (1 + r2 + r5 - 2*r2*r5 - r6)%p*v2)%p + u03*(v3 + v4)%p - 
         (1 + r2)%p*u12*(v3 + v4)%p - (1 + r2)%p*r5*u0*u1*v6)%p)%p + 
     r14*r4*r6*u0*(-(r22*u0*u1*(2*u1*v1 + v2)%p)%p + 
       r42*u0*(r5*r63*u1*v2 + r52*u1*(2*(2 + 6*r2 + 3*r22)%p*u1*v1 + 
           (3 + 4*r2)%p*v2)%p + r5*r6*u1*(2*(-4 + 3*r22 + 3*r2*(-1 + r5)%p + 3*r5)%p*
            u1*v1 - (4 + r2 + 2*r5 + 6*r2*r5)%p*v2)%p + 
         r62*(-2*u03*v1 + u1*(2*(1 + (-2 + r2)%p*r5)%p*u1*v1 + 
             (1 + (3 + 2*r2)%p*r5 - 2*r52)%p*v2)%p - u0*(v3 + v4)%p)%p)%p - 
       r2*r4*u1*(-(r6*(u0*(4*(-1 + r6)%p*u1*v1 + v2 - 2*r2*v2 + 3*r6*v2)%p + 
            r6*v6)%p)%p + r5*(2*u0*(-2*u1*v1 + v2 + 2*r2*v2 + 2*r6*v2)%p + 
           r6*(3 + 3*r2 + r6)%p*v6)%p)%p)%p + 
     r1*r2*(r24*u0*u1*(u0*v2 - r4*r5*u0*(2*u1*v1 + v2)%p + r5*v6)%p + 
       r2*r4*r5*(2*(1 + r4*r5)%p*(1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u05*v1 + 
         u02*u1*(2*(-1 + r42*r53 - r6 - r5*(1 + 6*r4*r6)%p)%p*u1*v1 + 
           (4*r42*r54 - 2*(-1 + r6)%p*(-1 + r6)%p + r5*(-5 + (2 - 5*r4)%p*r6)%p - 
             r4*r53*(-6 + r4 + 4*r4*r6)%p - 2*r52*(-1 + r4*(3 + r6)%p)%p)%p*v2)%p + 
         (1 + r4*r5)%p*(1 + r6 + r4*(r5 + 3*r5*r6)%p)%p*u03*(v3 + v4)%p - 
         2*(1 + 2*r4*r5)%p*r6*u12*(v3 + v4)%p + r5*(-2 + 2*r4*r52 + r6 - 
           r5*(-2 + r4 + 5*r4*r6)%p)%p*u0*u1*v6)%p + 
       r23*u0*u1*((2 + r5 - r6)%p*u0*v2 + r43*r54*u0*(-2*u1*v1 + v2)%p + 
         r5*(2 - r5 + r6)%p*v6 + r42*r53*(u0*(-4*u1*v1 + v2)%p + 
           (-1 + r5)%p*v6)%p + r4*r5*(-2*(3 + r5 - r6)%p*u0*u1*v1 + 
           (-4 + r5 + 2*r6)%p*u0*v2 + r5*(-2 + 3*r6)%p*v6)%p)%p + 
       r42*r52*((2 + r4*r5)%p*r62*u02*u1*v2 + r5*(1 + r4*r5)%p*u02*u1*
          (2*u1*v1 + v2 + r5*v2)%p + r6*(4*u05*(v1 + r4*r5*v1)%p - 
           u02*u1*(4*u1*v1 + (3 + 4*r5 + 4*r4*r52)%p*v2)%p + 
           2*(1 + r4*r5)%p*u03*(v3 + v4)%p - u12*(v3 + v4)%p - 2*r5*u0*u1*v6)%p)%p + 
       r22*(r43*r53*u02*(2*u03*v1 + r5*u1*(-2*u1*v1 + (-1 + 2*r5 + 2*r6)%p*
              v2)%p + u0*(v3 + v4)%p)%p + u0*u1*((1 + r5 - r52 - r6 + r5*r6)%p*u0*
            v2 + r5*(1 - r5 + r6)%p*v6)%p + r42*r52*(4*u05*v1 - 
           u02*u1*(6*r5*u1*v1 - 2*r52*v2 + r5*(6 - 7*r6)%p*v2 + 
             2*r6*(4*u1*v1 + v2)%p)%p + 2*u03*(v3 + v4)%p - 3*r6*u12*(v3 + v4)%p + 
           r5*(-2 + 3*r5 - 3*r6)%p*u0*u1*v6)%p - r4*r5*(-2*u05*v1 + 
           u02*u1*(2*(3 + 2*r5)%p*u1*v1 + (5 + 4*r5 + r52 - 6*r6 - 6*r5*r6 + 
               r62)%p*v2)%p - u03*(v3 + v4)%p + 2*r6*u12*(v3 + v4)%p - 
           2*r5*(-2 + r5 + 2*r6)%p*u0*u1*v6)%p)%p)%p + 
     r13*(r43*r5*r6*u02*(r5*u1*(-4*(-1 + r5)%p*u1*v1 + (3 - 2*r5)%p*v2)%p + 
         r62*(2*u03*v1 - 2*u1*(u1*v1 + 2*r5*v2)%p + u0*(v3 + v4)%p)%p + 
         r6*(2*u03*v1 + u1*(2*(-1 + 4*r5)%p*u1*v1 + (-2 + r5 + 4*r52)%p*v2)%p + 
           u0*(v3 + v4)%p)%p)%p + r23*u0*u1*(-2*r43*r52*(r5 + 3*r6)%p*u0*u1*v1 - 
         u0*v2 + r4*r5*u0*(2*u1*v1 + v2)%p - r6*v6 + 
         r42*r5*(2*r5*u0*v2 + 4*r6*u0*v2 + 3*r5*r6*v6)%p)%p + 
       r22*r4*u0*u1*(-2*r42*r53*u0*(3*(1 + r6)%p*u1*v1 + v2 - 3*r6*v2)%p + 
         r6*(-2*u0*v2 + r6*u0*(-2*u1*(v1 + 2*r4*v1)%p + v2 - 2*r4*v2)%p + 
           r62*v6)%p + r4*r52*(-(u0*(2*(2 + 3*r4*r62)%p*u1*v1 + 
              (-2 + (-8 + r4)%p*r6)%p*v2)%p)%p + 3*r6*(2 + r6)%p*v6)%p + 
         r5*(2*(1 + r6 + 4*r4*r6 - 6*r4*r62)%p*u0*u1*v1 + 
           (4 + r4*(2 - 5*r6)%p*r6)%p*u0*v2 + r6*(2 - 3*r4*r6)%p*v6)%p)%p - 
       r2*r42*(r52*(1 + r4*r5)%p*u02*u1*(4*u1*v1 + 3*v2)%p + 
         2*r5*r6*u0*u1*((-4 + (2 - 5*r4)%p*r5 + 6*r4*r52)%p*u0*u1*v1 - 
           (1 + 2*(2 + r4)%p*r5 + 2*r4*r52)%p*u0*v2 - r5*v6)%p + 
         r62*u0*(-2*(2 + 3*r4*r5)%p*u04*v1 + 
           u0*u1*(2*(2 + (3 + r4)%p*r5 - 3*r4*r52)%p*u1*v1 + 
             (1 + (14 + r4)%p*r5 + (-2 + 7*r4)%p*r52 - 6*r4*r53)%p*v2)%p - 
           (2 + 3*r4*r5)%p*u02*(v3 + v4)%p - 3*(-1 + r5)%p*r5*u1*v6)%p + 
         r63*u1*(2*r4*r52*u02*v2 + u1*(v3 + v4)%p + 
           r5*u0*(-(u0*v2)%p + v6)%p)%p)%p)%p + 
     r12*(-(r43*r52*r6*u02*(r62*u1*v2 + r5*u1*(4*u1*v1 + (3 + r5)%p*v2)%p + 
          r6*(2*u03*v1 - u1*(2*u1*v1 + 2*v2 + 3*r5*v2)%p + u0*(v3 + v4)%p)%p)%p)%p + 
       r24*u0*u1*(2*r43*r53*u0*u1*v1 + r4*r6*u0*(2*u1*v1 + v2)%p + 
         (r5 - r6)%p*v6 - r42*r52*(2*u0*v2 + r5*v6)%p)%p - 
       r2*r42*r5*(-(r63*u02*u1*v2)%p + r5*u02*u1*
          (2*(2 + (-2 + r4)%p*r5 - 2*r4*r52)%p*u1*v1 + 
           (3 + (-2 + r4)%p*r5 - 2*r4*r52)%p*v2)%p + 
         2*r6*u0*(2*u04*(v1 + r4*r5*v1)%p + u0*u1*((-2 + 5*r4*r52)%p*u1*v1 + 
             (-2 - 5*r5 + 3*r52 + 4*r4*r53)%p*v2)%p + (1 + r4*r5)%p*u02*
            (v3 + v4)%p + (-1 + r5)%p*r5*u1*v6)%p + r62*(2*(2 + 3*r4*r5)%p*u05*v1 - 
           u02*u1*(2*(2 + r4*r5)%p*u1*v1 + (-3 + 3*r5 + 8*r4*r52)%p*v2)%p + 
           (2 + 3*r4*r5)%p*u03*(v3 + v4)%p - 2*u12*(v3 + v4)%p - 
           3*r5*u0*u1*v6)%p)%p - r22*r4*
        (r6*u0*(2*(1 + 4*r4*r5 + 3*r42*r52)%p*u04*v1 - 
           u0*u1*(2*(1 + (2 + 4*r4)%p*r5 + 6*r4*r52)%p*u1*v1 + 
             (-1 + (4 + 6*r4)%p*r5 + (1 + 20*r4)%p*r52 + r4*(-4 + 5*r4)%p*r53 - 6*
                r42*r54)%p*v2)%p + (1 + 4*r4*r5 + 3*r42*r52)%p*u02*(v3 + v4)%p + 
           r5*(-2 + (2 - 5*r4)%p*r5 + 6*r4*r52)%p*u1*v6)%p + 
         2*r5*u0*u1*(-(u0*v2)%p + r42*r53*u0*(-3*u1*v1 + v2)%p + 
           r4*r52*((-2 + r4)%p*u0*u1*v1 + 4*u0*v2 + v6)%p + 
           r5*(u0*u1*(v1 + 4*r4*v1)%p + (3 + 2*r4)%p*u0*v2 + v6)%p)%p - 
         r62*u1*(u02*(v2 - 3*r5*v2)%p + u1*(v3 + v4)%p - 3*r5*u0*v6 + 
           r4*r5*(u02*(6*u1*v1 + v2 - 5*r5*v2)%p + 3*u1*(v3 + v4)%p + 
             3*r5*u0*v6)%p)%p)%p + r23*u0*u1*
        (r43*r53*u0*(2*(1 + r5 + 3*r6)%p*u1*v1 + v2 - 2*r5*v2 - 2*r6*v2)%p - 
         r6*(u0*v2 + v6)%p + r5*(2*u0*v2 + v6 + r6*v6)%p + 
         r42*r5*(2*r6*u0*(2*u1*v1 + v2)%p + r5*(4*(-1 + 3*r6)%p*u0*u1*v1 + 
             (-3 + r6)%p*u0*v2 + 3*r6*v6)%p - r52*(4*u0*v2 + 3*(1 + r6)%p*v6)%p)%p - 
         r4*(r6*u0*(2*(-2 + r6)%p*u1*v1 + r6*v2)%p + 2*r52*(u0*u1*v1 + v6)%p + 
           r5*(-2*u0*v2 + 3*r62*v6 - 2*r6*(2*u0*u1*v1 - u0*v2 + v6)%p)%p)%p)%p)%p)%p;

jm[7][3]= 
  -(r15*r2*r43*(-1 + r6)%p*r63*u02*u1*v1)%p + 
   r14*r4*r62*u0*(c4*r43*(-1 + r6)%p*r6*u0*u1*v1 + 
     r2*r42*u0*(r6*u1*v1 + r5*(-1 + r6)%p*(u1*v1 + 2*v2 - 2*r6*v2)%p)%p + 
     r23*(-2*r4*u0*u1*v1 + v6)%p + r22*r4*((2*(-1 + r6)%p + r4*r5*(-1 + 2*r6)%p)%p*
        u0*u1*v1 - 2*(-1 + r6)%p*u0*v2 + r5*(-1 + r6)%p*v6)%p)%p + 
   r13*r6*(c4*r44*r5*(-1 + r6)%p*r6*u02*(-(u1*v1)%p + 2*(-1 + r6)%p*v2)%p + 
     r23*r4*u0*(-((-1 + r42*r52 + r6 + 2*r4*(r5*(-2 + r6)%p + r6)%p)%p*u0*u1*
         v1)%p + 2*(-2 + (2 + r4*r5)%p*r6)%p*u0*v2 + 
       (r4*r52*(2 - 3*r6)%p + r6*(1 - 2*r5 + r6)%p)%p*v6)%p + 
     r24*u0*(4*r42*r5*u0*u1*v1 - v6 + 2*r4*(u0*u1*v1 - u0*v2 - r5*v6)%p)%p - 
     r2*r43*r6*u0*(r5*(1 + r6)%p*u0*u1*v1 - 2*r5*(-1 + r6)%p*u0*v2 + 
       c4*u0*((2*(-1 + r6)%p + r4*r5*(-1 + 2*r6)%p)%p*u1*v1 - 2*(-1 + r6)%p*v2)%p - 
       c4*(-1 + r6)%p*(r5*(v5 - v6)%p + r6*v6)%p)%p - 
     r22*r42*(r52*u0*(r4*u0*(r6*u1*v1 - 2*v2 + 8*r6*v2 - 6*r62*v2)%p + 
         (-1 + r6)%p*v6)%p + r5*u0*((-2 + (2 + r4)%p*r6)%p*u0*u1*v1 - 
         2*(2 - 5*r6 + 3*r62)%p*u0*v2 + r6*v6)%p + 
       r6*(-(u02*((-2 + 2*c4*r4 + r6)%p*u1*v1 + 2*v2)%p)%p + r6*u1*v4 + 
         c4*u0*(-v5 + v6)%p)%p)%p)%p - r23*r5*(1 + r4*r5)%p*
    ((1 + r2)%p*(r4*r5*(2*r6*u02*v2 - u1*v4)%p + r22*u0*(2*u0*v2 + r5*v6)%p + 
       r2*(-2*(-1 + r6)%p*u02*v2 - r4*r5*u1*v4 + r5*u0*v6)%p)%p + 
     c4*r4*u0*(-2*(1 + r2 - r6)%p*u0*v2 + r42*r52*u0*((1 + r2)%p*u1*v1 + 
         2*r6*v2)%p - (1 + r2)%p*(-(r5*v5)%p + v6 + r2*v6 + r5*v6 - r6*v6)%p + 
       r4*r5*(u0*((1 + r2)%p*u1*v1 - 2*(1 + r2 - 2*r6)%p*v2)%p + 
         (1 + r2)%p*(r5*(v5 - v6)%p + r6*v6)%p)%p)%p)%p + 
   r12*r2*(r24*u0*(-2*r42*r52*u0*u1*v1 + 2*u0*v2 + (r5 - r6)%p*v6 + 
       r4*(r6*u0*u1*v1 + 2*r5*u0*(-(u1*v1)%p + v2)%p + r52*v6)%p)%p + 
     r43*r5*r6*u0*(r5*r6*u0*(u1*v1 - 2*(-1 + r6)%p*v2)%p + 
       c4*(u0*((-2 + (2 + r4*r5)%p*r6)%p*u1*v1 - 2*(-1 + r6)%p*(-2 + 3*r6 + 
             r4*r5*(-1 + 3*r6)%p)%p*v2)%p - (-1 + r6)%p*(r5*(v5 - v6)%p + r6*v6)%p)%p)%p + 
     r22*r4*(-(r4*r53*u0*(r4*u0*((-1 + r6)%p*u1*v1 + 2*r6*(-2 + 3*r6)%p*v2)%p + 
          v6 - 2*r6*v6)%p)%p + r52*u0*(-2*r4*(1 - 6*r6 + 6*r62)%p*u0*v2 + 
         r4*r6*v6 + (-1 + 2*r6)%p*v6)%p + 
       r5*(u02*((-1 + r6 + 4*r4*r6 - 4*c4*r42*r6)%p*u1*v1 - 
           2*(-1 + r6)%p*(-1 + 3*r6 + 2*r4*r6)%p*v2)%p + 3*r4*r62*u1*v4 - 
         2*r6*u0*(c4*r4*(v5 - v6)%p + 2*r6*v6)%p)%p + 
       r6*(u02*(-((-1 + 2*c4*r4 + r6)%p*u1*v1)%p + 2*(-2 + c4*r4 + r6)%p*v2)%p + 
         r6*u1*v4 + c4*u0*(-v5 + v6 + r4*r6*v6)%p)%p)%p - 
     r23*u0*(r43*r53*(-1 + 2*r6)%p*u0*u1*v1 + 2*(-1 + r6)%p*u0*v2 - 
       (r5 - r6 + r5*r6)%p*v6 + r42*r5*(-2*r6*u0*u1*v1 + 
         2*r5*u0*((1 + r6)%p*u1*v1 + v2 - r6*v2)%p + r52*(v6 - 3*r6*v6)%p)%p + 
       r4*(r6*u0*((-2 + r6)%p*u1*v1 + 4*v2)%p - 4*r52*r6*v6 + 
         3*r5*(u0*u1*v1 + r62*v6)%p)%p)%p + r2*r42*r6*
      (r5*(u02*((2 + r4*r5*r6)%p*u1*v1 + 2*(2 - (5 + r4*r5)%p*r6 + r62)%p*v2)%p + 
         2*r6*u1*v4 + r5*(1 + r6)%p*u0*v6)%p + 
       c4*u0*((-1 + r42*r52 + 2*r4*r5*(-2 + r6)%p + r6)%p*u0*u1*v1 - 
         2*(-2 + (2 + r4*r5)%p*r6)%p*u0*v2 - r4*r5*(-2 + 3*r6)%p*
          (r5*(v5 - v6)%p + r6*v6)%p + 2*r6*(v6 - r6*v6 + r5*(-v5 + v6)%p)%p)%p)%p)%p - 
   r1*r22*(r24*u0*(r4*r5*u0*u1*v1 - 2*u0*v2 - r5*v6)%p + 
     r23*u0*(-(r43*r54*u0*u1*v1)%p + 2*(-2 + r5 + r6)%p*u0*v2 + 
       r5*(-2 + r5 - r6)%p*v6 + r42*r53*(-2*u0*u1*v1 + 2*u0*v2 + r5*v6)%p + 
       r4*r5*(-(u0*((-3 + r5 + r6)%p*u1*v1 + 2*(-1 - 2*r5 + r6)%p*v2)%p)%p + 
         r5*(1 + 2*r5 - 3*r6)%p*v6)%p)%p + 
     r42*r5*(r5*r6*(u02*(u1*v1 + 2*v2 - 2*(2 + r4*r5)%p*r6*v2)%p + u1*v4 + 
         r5*u0*v6)%p + c4*u0*(-((1 + r4*r5)%p*u0*((-1 + r4*r5)%p*(-1 + r6)%p*u1*v1 + 
            2*(1 - 2*(2 + r4*r5)%p*r6 + 3*(1 + r4*r5)%p*r62)%p*v2)%p)%p - 
         r4*r52*(-1 + 2*r6)%p*(v5 - v6)%p - 2*(-1 + r6)%p*r6*v6 - 
         r5*(-1 + 2*r6)%p*(v5 - v6 + r4*r6*v6)%p)%p)%p + 
     r2*r4*(-(c4*(-1 + r6)%p*u0*(2*u0*v2 + r6*v6)%p)%p + 
       r4*r53*u0*(c4*r4*(r4*(1 - 2*r6)%p*u0*u1*v1 - (-1 + 3*r6)%p*(v5 - v6)%p)%p + 
         r6*v6)%p + r5*(u02*(-((-1 + 3*c4*r4 + r6)%p*u1*v1)%p + 
           2*(1 - 5*r6 + 2*r62)%p*v2)%p + 2*r6*u1*v4 + 
         c4*u0*(-((1 + r6)%p*v5)%p + (1 + r6 + 4*r4*r6 - 4*r4*r62)%p*v6)%p)%p + 
       r52*(2*r4*r6*(u02*(u1*v1 - v2)%p + 2*u1*v4)%p + (1 - 3*r6)%p*u0*v6 + 
         c4*r4*u0*(-2*r4*u0*((1 + r6)%p*u1*v1 + v2 - r6*v2)%p + 
           r4*(1 - 3*r6)%p*r6*v6 + 4*r6*(-v5 + v6)%p)%p)%p)%p + 
     r22*(-(r43*r52*u02*(2*c4*u1*v1 + r52*(u1*v1 + 2*r6*v2)%p)%p)%p - 
       u0*(2*(-1 + r5)%p*(-1 + r6)%p*u0*v2 + r5*(1 - r5 + r6)%p*v6)%p + 
       r42*r5*(c4*u0*(-2*u0*u1*v1 + 2*u0*v2 - r5*v5 + r5*v6 + 2*r6*v6)%p + 
         r5*(-2*r5*u02*(u1*v1 + (-1 + 3*r6)%p*v2)%p + 
           r6*(u02*(u1*v1 - 4*v2)%p + 3*u1*v4)%p + r52*u0*v6)%p)%p + 
       r4*(2*r53*u0*v6 + c4*u0*(2*u0*v2 + r6*v6)%p - 
         r52*u0*(u0*u1*v1 - 4*u0*v2 + 6*r6*u0*v2 - 2*v6 + 6*r6*v6)%p + 
         r5*(u02*((3 - 2*r6)%p*u1*v1 + 2*(2 - 6*r6 + r62)%p*v2)%p + 2*r6*u1*v4 + 
           c4*u0*(-v5 + v6)%p)%p)%p)%p)%p - c110*c4*r2*
    (r15*r42*(-2*r2 - r4*(2*r5 - r6)%p*(-1 + r6)%p)%p*r62*u02*u1*v1 + 
     r22*(1 + r2)%p*r5*(1 + r4*r5)%p*(r22*u0*(u0*u1*v1 + 2*u0*v2 + r5*v6)%p - 
       r4*r5*(u02*((1 + r5 + r4*r52 - r6)%p*u1*v1 + 
           2*(r52 + r4*r53 - r6 - r5*r6 - r4*r52*r6)%p*v2)%p + u1*(v3 + v4)%p + 
         r52*u0*v6)%p + r2*(u02*((1 + r5 - r4*r5 + 2*r4*r52 + r42*r53 - 
             r6)%p*u1*v1 + 2*(1 + r5 + r4*r52 - r6)%p*v2)%p - r4*r5*u1*(v3 + v4)%p + 
         u0*(r5*v6 - r4*r53*v6)%p)%p)%p + 
     r1*r2*(r24*u0*((-1 + r4*r5)%p*u0*u1*v1 - 2*u0*v2 - r5*v6)%p - 
       r23*u0*(u0*((2 + r5 + r4*r52 + r42*r53 + r43*r54 + 
             2*r4*r5*(-2 + r6)%p - r6)%p*u1*v1 - 2*(-2 + r42*r53 + r6 + 
             r5*(-1 + r4 - r4*r6)%p)%p*v2)%p - r5*(-2 + 2*r4*r52 + r42*r53 - 
           r6 + r5*(1 + r4 - 3*r4*r6)%p)%p*v6)%p + 
       r2*r4*r5*(u02*((-4*r42*r54 + 2*(-1 + r6)%p*(-1 + r6)%p + 
             r4*r53*(-6 + r4 + 4*r4*r6)%p + r5*(5 + (-2 + 5*r4)%p*r6)%p + 
             2*r52*(-1 + r4*(3 + r6)%p)%p)%p*u1*v1 + 2*(1 - 5*r6 + 2*r62 + 
             r42*r54*(-1 + 3*r6)%p + r4*r53*r6*(4 + r4 - 3*r4*r6)%p - 
             r5*(-2 + (5 + r4)%p*r6 + r62)%p + r52*(1 + r6 + r4*(2 - 4*r6 - 
                 4*r62)%p)%p)%p*v2)%p + 2*(1 + 2*r4*r5)%p*r6*u1*(v3 + v4)%p + 
         r5*(1 + (-3 + (2 + r4)%p*r5 + 4*r4*r52)%p*r6)%p*u0*v6)%p + 
       r22*(u02*((-1 - 2*r43*r55 + r4*r53*(1 + r4*(6 - 7*r6)%p)%p + r6 + 
             r42*r54*(-2 + r4 - 2*r4*r6)%p + r52*(1 + r4*(4 - 6*r6)%p + 2*r42*
                r6)%p + r5*(-1 - r6 + r4*(5 - 6*r6 + r62)%p)%p)%p*u1*v1 + 
           2*(-1 + r43*r55 + r4*r53*(4 + r4*(3 - 7*r6)%p)%p + r6 + 
             r42*r54*(4 - r4*r6)%p + r52*(1 + r4*(2 - 7*r6)%p - 2*r42*r6)%p + 
             r5*(-1 - r6 + r4*(2 - 6*r6 + r62)%p)%p)%p*v2)%p + r4*r5*(2 + 3*r4*r5)%p*
          r6*u1*(v3 + v4)%p + r5*(-1 + r5 + r4*r5*(2 - 6*r6)%p - r6 + 
           2*r4*r52*(1 + r6)%p + r42*r53*(1 + 3*r6)%p)%p*u0*v6)%p + 
       r42*r52*(-(r4*r53*u02*(u1*v1 + 2*v2 - 4*r6*v2)%p)%p + 
         r6*(u02*((3 - 2*r6)%p*u1*v1 + 2*v2 - 4*r6*v2)%p + u1*(v3 + v4)%p)%p - 
         r5*u0*((1 - 4*r6 + r4*r62)%p*u0*u1*v1 + 2*r6*(-2 + (2 + r4)%p*r6)%p*u0*
            v2 - r6*v6)%p + r52*u0*((-1 + r4*(-1 + 4*r6)%p)%p*u0*u1*v1 + 
           2*(-1 + 2*(1 + r4)%p*r6 - 2*r4*r62)%p*u0*v2 + r6*v6)%p)%p)%p - 
     r14*r4*r6*u0*(r42*u0*(r62*u1*v1 + r5*(-1 + r6)%p*r6*
          ((4 + r6)%p*u1*v1 - 2*(-1 + r6)%p*v2)%p + 
         r52*((3 - 2*r6 - 2*r62)%p*u1*v1 + 2*(-1 + r6)%p*(-1 + r6)%p*v2)%p)%p + 
       r22*(-((1 + 2*r4*(2*r5 + r6)%p)%p*u0*u1*v1)%p + 2*u0*v2 + r6*v6)%p + 
       r2*r4*(2*r4*r52*(2 - 3*r6)%p*u0*u1*v1 + r6*u0*(u1*(v1 + 3*r6*v1)%p - 
           2*(-1 + r6)%p*v2)%p + r5*((-2 - (4 + r4)%p*r6 + 2*r4*r62)%p*u0*u1*v1 + 
           4*(-1 + r6)%p*u0*v2 + (-1 + r6)%p*r6*v6)%p)%p)%p + 
     r13*(r43*r5*r6*u02*(2*r6*(u1*v1 + v2 - r6*v2)%p + 
         2*r52*(u1*(v1 - 2*r6*v1)%p + (-1 + r6)%p*r6*v2)%p + 
         r5*(-1 + r6)%p*((3 + 4*r6)%p*u1*v1 - 2*(-1 + r62)%p*v2)%p)%p + 
       r23*u0*(-((-1 + r4*r5 + 2*r42*r5*(r5 + 2*r6)%p)%p*u0*u1*v1)%p + 
         2*(1 + r4*(r5 + r6)%p)%p*u0*v2 + (1 + 2*r4*r5)%p*r6*v6)%p - 
       r22*r4*u0*(2*r42*r53*(-1 + 3*r6)%p*u0*u1*v1 + 
         r4*r52*(u0*((2 + 8*r6 - r4*r6)%p*u1*v1 + 4*v2 - 8*r6*v2)%p + 
           (2 - 3*r6)%p*r6*v6)%p + r5*((4 + r4*(2 - 5*r6)%p*r6)%p*u0*u1*v1 + 
           2*(2 - 4*r6 + r4*r62)%p*u0*v2 - 2*r62*v6)%p + 
         r6*((-2 + r6 - 2*r4*r6)%p*u0*u1*v1 + 2*(-1 + 3*r6)%p*u0*v2 + 
           r6*(1 + r6)%p*v6)%p)%p + r2*r42*
        (r4*r53*u02*((3 - 4*r6 - 6*r62)%p*u1*v1 + 2*(1 - 4*r6 + 3*r62)%p*
            v2)%p + r62*(u02*(u1*v1 - 2*v2)%p + r6*u1*(v3 + v4)%p)%p + 
         r5*r6*u0*((-2 + (14 + r4)%p*r6 - r62)%p*u0*u1*v1 - 10*(-1 + r6)%p*r6*u0*
            v2 + r6*v6)%p + r52*u0*((3 - 4*(2 + r4)%p*r6 + (-2 + 7*r4)%p*r62 + 
             2*r4*r63)%p*u0*u1*v1 - 2*(-1 + (4 + r4)%p*r6 - 4*(1 + r4)%p*r62 + 
             3*r4*r63)%p*u0*v2 + r6*(-1 + r6 + r62)%p*v6)%p)%p)%p + 
     r12*(r43*r52*r6*u02*(r52*(u1*v1 - 2*(-1 + r6)%p*v2)%p + 
         r5*(-1 + r6)%p*(-3*u1*v1 + 2*(-1 + r6)%p*v2)%p + 
         r6*((-2 + r6)%p*u1*v1 + 2*(-1 + r6)%p*v2)%p)%p + 
       r2*r42*r5*(2*r4*r53*u02*((-1 + 4*r6)%p*u1*v1 + (2 - 3*r6)%p*r6*v2)%p - 
         r6*(u02*((4 - 3*r6 + r62)%p*u1*v1 + 2*(2 - 5*r6 + r62)%p*v2)%p + 
           2*r6*u1*(v3 + v4)%p)%p - r52*u0*((2 - 6*r6 + r4*(-1 + 8*r62)%p)%p*u0*u1*
            v1 + 2*r6*(r4 + 2*r6 + 2*r4*r6 - 3*r4*r62)%p*u0*v2 + 2*r62*v6)%p - 
         r5*u0*((-3 + 10*r6 + 3*r62)%p*u0*u1*v1 - 
           2*(1 - 6*r6 + (3 + r4)%p*r62 + 2*r63)%p*u0*v2 + r6*(1 + r6)%p*v6)%p)%p + 
       r23*u0*(2*r43*r54*u0*u1*v1 + 
         r6*(u0*(u1*v1 + r4*r6*u1*v1 + 2*v2 + 4*r4*v2)%p + v6)%p + 
         r42*r53*((4 + r4*(-1 + 2*r6)%p)%p*u0*u1*v1 - 4*u0*v2 + v6 - 3*r6*v6)%p - 
         r4*r52*(8*u0*v2 + r4*u0*((-3 + r6)%p*u1*v1 + 2*(-1 + r6)%p*v2)%p + 
           4*r6*v6)%p - r5*(2*u0*((1 + r4 - r4*r6 + r42*r6)%p*u1*v1 + 
             (2 + 2*r4 - 3*r4*r6)%p*v2)%p + (1 + r6 - 3*r4*r62)%p*v6)%p)%p + 
       r22*r4*(2*r42*r54*u02*(u1*(v1 + 3*r6*v1)%p + (2 - 3*r6)%p*v2)%p - 
         r6*(u02*((-1 + r6)%p*u1*v1 + 2*(-2 + r6)%p*v2)%p + r6*u1*(v3 + v4)%p)%p + 
         r4*r53*u0*((8 + (4 - 5*r4)%p*r6)%p*u0*u1*v1 + 
           2*(4 - 2*(4 + r4)%p*r6 + 3*r4*r62)%p*u0*v2 + v6 - 2*r6*v6 - 
           3*r62*v6)%p + r52*u0*(u0*((6 - r6 + r4*(4 - 20*r6 + 5*r62)%p)%p*u1*
              v1 + 2*(2 - 4*r6 + r4*(2 - 8*r6 + 11*r62)%p)%p*v2)%p - 
           (-1 + (2 + r4)%p*r6 + r62)%p*v6)%p - 
         r5*(u02*((2 + (4 + 6*r4)%p*r6 + (-3 + r4)%p*r62)%p*u1*v1 - 
             2*(-1 + r6 - 2*r4*r6 + (5 + 2*r4)%p*r62)%p*v2)%p + 
           3*r4*r62*u1*(v3 + v4)%p - 4*r62*u0*v6)%p)%p + 
       r24*u0*(2*r42*r52*u0*u1*v1 + (-r5 + r6)%p*v6 - 
         r4*(r6*u0*u1*v1 + r5*(2*u0*v2 + r5*v6)%p)%p)%p)%p)%p;

jm[7][4]= 
  -(c110*c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
    (r12*r4*r6*u03*v1 + r2*r5*(u03*(v1 + r4*r5*v1)%p - 
       (1 + r2)%p*u1*(u1*v1 + v2)%p)%p - r1*(r4*r5*r6*u03*v1 + 
       r2*u03*(v1 + r4*r5*v1)%p - r2*r6*u1*(u1*v1 + v2)%p)%p)%p)%p;

jm[7][5]= 
  -(r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
    (-((r5 + r2*r5 - r1*r6)%p*(r1*r4*u03*v1 + r2*u1*v2)%p)%p + 
     c110*c4*(r12*r4*r6*u03*v1 + r2*r5*(u03*(v1 + r4*r5*v1)%p - 
         (1 + r2)%p*u1*(u1*v1 + v2)%p)%p - r1*(r4*r5*r6*u03*v1 + 
         r2*u03*(v1 + r4*r5*v1)%p - r2*r6*u1*(u1*v1 + v2)%p)%p)%p)%p)%p;

jm[7][6]= 
  -(c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*u0*
    (-(r12*r4*r6*u1*v1)%p - r1*r2*v2 + r2*r5*(1 + r4*r5)%p*v2 + 
     r1*r4*r5*((1 + r2)%p*u1*v1 + v2 - r6*v2)%p)%p)%p;

jm[7][7]= r2*(-((1 + r2)%p*r5)%p + r1*r6)%p*
   (r14*r2*r42*r62*u0*u1*v1 - r13*r4*r6*u0*(c4*r42*r6*u1*v1 + 
      r22*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p + 
      r2*r4*(-(r6*u1*v1)%p + r5*(u1*v1 + v2 - r6*v2)%p)%p)%p + 
    c110*c4*r2*u0*(r14*r42*r62*u1*v1 + r2*(1 + r2)%p*r5*(1 + r4*r5)%p*
       (r2*(u1*v1 + v2)%p - r4*r5*(u1*v1 + r5*v2)%p)%p + 
      r13*r4*r6*(r4*r6*u1*v1 + r2*v2 - r4*r5*((2 + 2*r2 + r6)%p*u1*v1 + v2 - 
          r6*v2)%p)%p + r1*(-(r23*(u1*v1 + v2)%p)%p + r42*r52*r6*
         (2*u1*v1 + v2 + r5*v2)%p + r2*r4*r5*
         ((2 - 2*r4*r52 - 2*r6 + r5*(-2 + r4 + 2*r4*r6)%p)%p*u1*v1 + v2 + 
          (-3 + r5 + 2*r4*r52)%p*r6*v2)%p + 
        r22*((-1 + r5 + r42*r52 - r42*r53 - 2*r4*r5*(-1 + r6)%p)%p*u1*v1 + 
          (-1 + 2*r4*r52 + r42*r53 + r5*(1 + r4 - 2*r4*r6)%p)%p*v2)%p)%p + 
      r12*(r22*(1 + r4*r5)%p*((-1 + r4*r5)%p*u1*v1 - v2)%p - 
        r42*r5*r6*((2 - 2*r5 + r6)%p*u1*v1 + v2 + r5*r6*v2)%p + 
        r2*r4*(r4*r52*(2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
          r5*(-2*(-1 + r4*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
          r6*(v2 + r6*(u1*v1 + v2)%p)%p)%p)%p)%p + r22*(1 + r4*r5)%p*
     (r2*(1 + r2)%p*r5*u0*v2 - c4*r4*((1 + r2 + r5 - r6)%p*u0*v2 + 
        r4*r5*u0*(-((1 + r2)%p*u1*v1)%p + (r5 - r6)%p*v2)%p + 2*(1 + r2)%p*r5*v6)%p)%p + 
    r12*(r23*(1 + r4*r5)%p*u0*(r4*r5*u1*v1 - v2)%p + 
      c4*r43*r6*u0*((-1 + r6)%p*r6*v2 + r5*(u1*v1 + v2 - r6*v2)%p)%p + 
      r22*r4*u0*(r4*r52*(u1*v1 + v2 - 2*r6*v2)%p + 
        r5*(u1*v1 - 2*r4*r6*u1*v1 + v2 - 2*r6*v2)%p + 
        r6*(-(u1*v1)%p + v2 + r6*v2)%p)%p + r2*r42*r6*(-(r5*u0*(u1*v1 + v2)%p)%p + 
        c4*((1 + r4*(2*r5 + r6)%p)%p*u0*u1*v1 - u0*v2 - 2*r6*v6)%p)%p)%p + 
    r1*r2*(-(r23*u0*v2)%p + r22*u0*((-1 + r5)%p*v2 + 
        r42*r52*(u1*v1 + r5*v2)%p + r4*r5*(u1*v1 + v2 + 2*r5*v2 - 2*r6*v2)%p)%p + 
      r2*r4*(r4*(1 - c4*r4)%p*r52*u0*u1*v1 + c4*u0*v2 + 
        c4*r4*r6*u0*(-(u1*v1)%p + v2)%p + r5*u0*(u1*v1 - c4*r4*(1 + 2*r4*r6)%p*u1*
           v1 + (1 + c4*r4 - 3*r6)%p*v2)%p + 2*c4*r6*v6 + 4*c4*r4*r5*r6*v6)%p - 
      r42*(-(r52*r6*u0*v2)%p + c4*(2*(-1 + r6)%p*r6*u0*v2 + 
          r4*r52*u0*(u1*v1 + v2 - 2*r6*v2)%p + r5*(u0*u1*(v1 + r4*r6*v1)%p + 
            (-1 + 2*r6)%p*(-1 + r4*r6)%p*u0*v2 - 2*r6*v6)%p)%p)%p)%p)%p;

jm[8][0]=
-2*c1102*c4*r2*u0*(r17*r44*r64*u1*v1*((-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p - 
    r22*(1 + r2)%p*(1 + r2)%p*r5*(1 + r4*r5)%p*(r2*(u1*v1 + v2)%p - r4*r5*(u1*v1 + r5*v2)%p)%p*
     (r22*(u1*v1 + v2)%p + r4*r5*r6*(u1*v1 + (1 + r5 + r4*r52)%p*v2)%p + 
      r2*((1 + r4*r52 + r42*r53 - r6)%p*u1*v1 + v2 - r6*v2)%p)%p + 
    r16*r43*r63*(r2*(2 + (-1 + r4 - 2*r4*r5)%p*r6)%p*u12*v12 + 
      r2*(1 + r4*r5*(2 - 3*r6)%p - 2*r6)%p*u1*v1*v2 + r2*(-1 + r6)%p*v22 + 
      2*r22*u1*v1*(-2*r4*r5*u1*v1 + v2)%p + r4*r6*u1*v1*
       (-2*u1*v1 + (-2 + r6)%p*v2)%p + r4*r5*(2*(1 + r6)%p*u12*v12 + 
        (3 - 2*r6 - 2*r62)%p*u1*v1*v2 + (-1 + r6)%p*(-1 + r6)%p*v22)%p)%p + 
    r1*r2*(1 + r2)%p*(r25*(u1*v1 + v2)%p*(u1*v1 + v2)%p + r24*(u1*v1 + v2)%p*
       ((2 - r42*r52 + 3*r42*r53 + r43*r54 + 2*r5*(-1 + r4*(-1 + r6)%p)%p - 
          r6)%p*u1*v1 - (-2 + 4*r4*r52 + 2*r42*r53 + r6 + 
          r5*(2 + r4 - 2*r4*r6)%p)%p*v2)%p - r43*r53*r62*
       ((3 + r4*r5)%p*u12*v12 + (4 + (5 + r4)%p*r5 + 4*r4*r52)%p*u1*v1*v2 + 
        (1 + r5)%p*(1 + 2*r5 + 2*r4*r52)%p*v22)%p + r2*r42*r52*r6*
       ((-6 + 3*r5 - 3*r4*r5 + r4*r52 - 2*r42*r53 + 6*r6)%p*u12*v12 + 
        (-8 + r42*r54 + 11*r6 + r52*(3 - 4*r4 - 3*r4*r6)%p + 
          r5*(-3 - 3*r4 + 3*r6 + r4*r6)%p - 2*r4*r53*(-2 + r4 + 2*r4*r6)%p)%p*u1*
         v1*v2 + (-2 + r52*(3*r4*(-1 + r6)%p - 2*r6)%p + 5*r6 - 6*r4*r53*r6 - 
          4*r42*r54*r6 + r5*(-4 + (5 + r4)%p*r6)%p)%p*v22)%p + 
      r22*r4*r5*((-2 + 2*r43*r55 + 7*r6 - 3*r62 - 2*r42*r54*
           (-2 + r4 + 2*r4*r6)%p + r52*(r4 - r4*(4 + 3*r4)%p*r6)%p + 
          r4*r53*(2 - r4*(4 + 3*r6)%p)%p + r5*(3 - 5*r6 + 
            r4*(-1 - 5*r6 + 3*r62)%p)%p)%p*u12*v12 - 
        (3 - 14*r6 + 7*r62 + r43*r55*(1 + 3*r6)%p + 
          r42*r54*(1 + 2*(3 + r4)%p*r6)%p + r5*(-3 + r4 + 6*r6 + 5*r4*r6 - 
            2*r62 - 4*r4*r62)%p - r4*r53*(1 - 5*(1 + r4)%p*r6 + 4*r4*r62)%p + 
          r52*(-1 + 2*r6 + 3*r42*r6 + r4*(-3 + 11*r6 - 7*r62)%p)%p)%p*u1*v1*v2 + 
        (-1 + r42*r54*(1 - 6*r6)%p + 7*r6 - 2*r43*r55*r6 - 4*r62 + 
          r5*r6*(-1 + (2 + r4)%p*r6)%p + 2*r4*r53*(1 - (3 + 2*r4)%p*r6 + 
            2*r4*r62)%p + r52*(1 - (2 + 7*r4)%p*r6 + 7*r4*r62)%p)%p*v22)%p + 
      r23*((1 + (r43 - 2*r44)%p*r55 + r44*r56 - r6 + 
          r4*r52*(r4*(-2 + r6)%p + 3*(1 + r6)%p)%p + r42*r54*
           (-1 + r4*(-3 + 4*r6)%p)%p + r4*r53*(-1 + r4*(4 + 5*r6)%p)%p + 
          r5*(2*(-1 + r6)%p + r4*(-4 + 9*r6 - 2*r62)%p)%p)%p*u12*v12 + 
        (2 - 4*r43*r55 - 2*r44*r56 - 2*r6 + 4*r42*r53*(1 + 2*r6)%p + 
          r42*r54*(-2 + r4 + 5*r4*r6)%p + r4*r52*(-1 + 8*r6 + 
            r4*(-2 + 3*r6)%p)%p - 2*r5*(2 - 2*r6 + r4*(3 - 9*r6 + 2*r62)%p)%p)%p*u1*v1*
         v2 + (1 + r43*r55 - r6 + r42*r54*(2 + r4*r6)%p + 
          r4*r52*(-4 + (5 + 2*r4)%p*r6)%p + r4*r53*(1 + r4*(-2 + 3*r6)%p)%p + 
          r5*(2*(-1 + r6)%p + r4*(-2 + 9*r6 - 2*r62)%p)%p)%p*v22)%p)%p + 
    r13*(r25*((1 + r44*r54 - 2*r42*r5*(r5 - 2*r6)%p)%p*u12*v12 - 
        2*(-1 + r43*r53 + r42*r5*(r5 - 2*r6)%p + r4*(-r5 + r6)%p)%p*u1*v1*v2 + 
        (1 + r42*r52 + 2*r4*(r5 - r6)%p)%p*v22)%p - r44*r52*r63*
       ((4 - 4*r5 + r6)%p*u12*v12 + (6 - 3*r52 + r6 + 4*r5*r6)%p*u1*v1*v2 + 
        2*(1 + r5)%p*(1 + r5*r6)%p*v22)%p + r2*r43*r5*r62*
       ((-6 - 2*r4*r53 + r6 + 2*r62 - r5*(-19 + r4 + 4*r6 + 4*r4*r6)%p + 
          2*r52*(-2 + r4*(3 + r6)%p)%p)%p*u12*v12 + 
        (5*r53*(r4 + 2*r4*r6)%p + 3*(-3 + 2*r6 + r62)%p - 
          r5*(r4 + 4*r4*r6 - 3*(7 - 7*r6 + r62)%p)%p + 
          r52*(7 + 6*r6 - 4*r4*(-2 + 4*r6 + r62)%p)%p)%p*u1*v1*v2 + 
        (-3 + 5*r6 + r62 + r52*(5 + 2*r4 - 6*r6 - 8*r4*r6 - 2*r62)%p - 
          2*r4*r53*(-2 + 3*r6 + 2*r62)%p + r5*(4 - 9*r6 + 5*r62)%p)%p*v22)%p + 
      r24*((1 - r6 - 2*r4*(r5 + 2*r6 + r5*r6)%p + 2*r43*r52*
           (r5 + 2*r5*r6 + r6*(-1 + 3*r6)%p)%p - r42*(r62 - r5*r6*(10 + r6)%p + 
            r52*(4 + 5*r6)%p)%p + r44*r53*(-4*r6 + r5*(3 + 8*r6)%p)%p)%p*u12*v12 - 
        (2*(-1 + r6)%p + r44*r54*(-1 + 3*r6)%p + r4*(r5 + 2*r5*r6 - 
            2*(-6 + r6)%p*r6)%p + r42*(r5*(-10 + r6)%p*r6 + r62 + 
            7*r52*(1 + r6)%p)%p + r43*r52*(-2*r6*(2 + 3*r6)%p + r5*(3 + 10*r6)%p)%p)%p*
         u1*v1*v2 + (1 - r6 + r43*r53*(-1 + 2*r6)%p + 
          r4*(r5 + 2*(-4 + r6)%p*r6)%p + r42*r5*(-2*r6*(1 + r6)%p + 
            r5*(-1 + 3*r6)%p)%p)%p*v22)%p + 
      r23*r4*(r6*(u1*v1 + v2)%p*((-4 + r6 - r4*r6 + (1 + 3*r4)%p*r62)%p*u1*v1 + 
          (-6 + (4 + 3*r4)%p*r6 + (1 + 2*r4)%p*r62)%p*v2)%p + 
        r43*r54*(2*(1 + 8*r6 + 3*r62)%p*u12*v12 + (1 + 2*r6 - 4*r62)%p*u1*
           v1*v2 + 2*(1 - 2*r6)%p*r6*v22)%p - r42*r53*
         ((-2 + (-13 + 6*r4)%p*r6 + 6*(-1 + 2*r4)%p*r62)%p*u12*v12 + 
          (1 - 2*r6 + (6 + 4*r4)%p*r62)%p*u1*v1*v2 + (1 - 9*r6 + 12*r62)%p*
           v22)%p + r4*r52*((-2 + (2 + 4*r4)%p*r6 + (1 + r4)%p*r62 + 4*r4*r63)%p*
           u12*v12 + (-5 + 2*(5 + 8*r4)%p*r6 - (10 + r4)%p*r62 + 10*r4*r63)%p*
           u1*v1*v2 + 2*(-1 + 2*(3 + r4)%p*r6 - (7 + 4*r4)%p*r62 + 3*r4*r63)%p*
           v22)%p + r5*((-2 + (5 + 18*r4)%p*r6 - (1 + 9*r4 + 4*r42)%p*r62 + 
            3*r4*r63)%p*u12*v12 + (-3 + 2*(5 + 12*r4)%p*r6 - 
            (6 + 23*r4 + 4*r42)%p*r62 + 12*r4*r63)%p*u1*v1*v2 + 
          (-1 + (5 + 4*r4)%p*r6 - (5 + 14*r4)%p*r62 + 9*r4*r63)%p*v22)%p)%p + 
      r22*r42*r6*(r42*r54*(2*(2 + 3*r6)%p*u12*v12 + (-1 + 12*r6 + 2*r62)%p*
           u1*v1*v2 + 6*(1 - 2*r6)%p*r6*v22)%p - 
        r4*r53*((4 - 7*r6 + r4*(2 + 8*r6 + 4*r62)%p)%p*u12*v12 + 
          (8 + (-29 + 4*r4)%p*r6 + 2*(1 + 6*r4)%p*r62)%p*u1*v1*v2 + 
          2*r6*(-5 + r4 + 9*r6)%p*v22)%p + 
        r5*((12 - 2*(7 + 5*r4)%p*r6 + (-1 + r4)%p*r62)%p*u12*v12 + 
          (18 - (36 + 13*r4)%p*r6 + 3*(3 + r4)%p*r62 + r63)%p*u1*v1*v2 + 
          (6 - (20 + 3*r4)%p*r6 + 2*(6 + r4)%p*r62 + r63)%p*v22)%p - 
        r52*((8 - 5*r6 + r42*r6 + r4*(-6 - 9*r6 + 5*r62)%p)%p*u12*v12 + 
          (7 - 13*r6 + r42*r6 + 3*r62 + r4*(-12 + 5*r6 + 8*r62 - 4*r63)%p)%p*
           u1*v1*v2 - (2*(1 - 3*r6)%p*r6 + r4*(4 - 14*r6 + 7*r62 + 4*r63)%p)%p*
           v22)%p - r6*(u1*v1 + v2)%p*(-3*v2 + r62*(u1*v1 + v2)%p - 
          r6*(3*u1*v1 + v2)%p)%p)%p)%p + r14*r4*r6*
     (r23*((-2 + r6 - 2*r42*r5*(r5 + r6 + 3*r5*r6 + 2*r62)%p + 
          r4*((-3 + r6)%p*r6 + r5*(4 + r6)%p)%p - 2*r43*r52*
           (-3*r6 + r5*(4 + 6*r6)%p)%p)%p*u12*v12 + 
        (-5 + 2*r43*r53*(-1 + r6)%p + 4*r6 + r4*(r62 + r5*(4 + 5*r6)%p)%p + 
          r42*r5*(-4*r6*(2 + r6)%p + r5*(7 + 6*r6)%p)%p)%p*u1*v1*v2 + 
        (-3 - 2*r4*r5 + r42*r52 + 3*r6 + 4*r4*r6 + 3*r4*r5*r6)%p*v22)%p + 
      r43*r5*r62*(2*(1 + r52 + r6 - r5*(4 + r6)%p)%p*u12*v12 + 
        (3 + 2*r6 - r52*(3 + 4*r6)%p + r5*(-9 + 6*r6 + r62)%p)%p*u1*v1*v2 + 
        (1 + r5*(-2 + 4*r6)%p + r52*(-2 + 2*r6 + r62)%p)%p*v22)%p - 
      2*r24*(2*r43*r53*u12*v12 - 3*r42*r52*u1*v1*v2 + 
        r4*r6*u1*v1*(u1*v1 + v2)%p + v2*(u1*v1 + v2)%p + 
        r4*r5*(-2*u12*v12 - 2*u1*v1*v2 + v22)%p)%p - 
      r2*r42*r6*(r6*(u1*v1 + v2)%p*(2*(-1 + r6)%p*u1*v1 + (1 + r6)%p*v2)%p + 
        r4*r53*(-4*u12*v12 + (-5 + 18*r6 + 3*r62)%p*u1*v1*v2 + 
          2*(3 - 4*r6)%p*r6*v22)%p + r52*((-10 + r6 + r4*(3 + 4*r6 - r62)%p)%p*
           u12*v12 + (-8 + 17*r6 - 2*r4*(-3 + r6 + 4*r62)%p)%p*u1*v1*v2 + 
          2*(r4 - 2*r4*r6 + (2 - 3*r6)%p*r6)%p*v22)%p + 
        r5*((12 - 2*r4*r6 - 3*r62)%p*u12*v12 + (18 - 2*(8 + r4)%p*r6 - 
            2*r62 + r63)%p*u1*v1*v2 + (6 - 12*r6 + 5*r62 + r63)%p*v22)%p)%p - 
      r22*r4*(r4*r52*((-4 + (5 - 4*r4)%p*r6 + (4 - 8*r4)%p*r62)%p*u12*v12 + 
          2*(-5 + (8 + r4)%p*r6 + (1 - 3*r4)%p*r62)%p*u1*v1*v2 + 
          (-4 + 15*r6 - 14*r62)%p*v22)%p + r42*r53*
         (2*(1 + 6*r6 + 2*r62)%p*u12*v12 + (-1 + 6*r6 + 4*r62)%p*u1*v1*v2 + 
          (-1 + 6*r6 - 6*r62)%p*v22)%p + 
        r5*((-6 + (5 + 12*r4)%p*r6 + (1 - 3*r4)%p*r62 + r4*r63)%p*u12*v12 + 
          (-9 + 2*(8 + 9*r4)%p*r6 - (4 + 9*r4)%p*r62 + 5*r4*r63)%p*u1*v1*v2 + 
          (-3 + (9 + 2*r4)%p*r6 - 4*(2 + r4)%p*r62 + 4*r4*r63)%p*v22)%p + 
        r6*(-6*v2*(u1*v1 + v2)%p - r6*(2*(2 + r4)%p*u12*v12 + 
            (3 + 2*r4)%p*u1*v1*v2 - 2*v22)%p + r62*(u12*v12 + 3*u1*v1*v2 + 
            2*v22)%p)%p)%p)%p + r15*r42*r62*
     (r23*(2*(-1 + 3*r42*r52)%p*u12*v12 - 2*(1 + 3*r4*r5)%p*u1*v1*v2 + 
        v22)%p + r42*r6*(-(r6*u1*v1*(u1*v1 + v2)%p)%p + 
        2*r5*(2*(1 + r6)%p*u12*v12 - (-3 + r62)%p*u1*v1*v2 - (-1 + r6)%p*v22)%p + 
        r52*(-((4 + r6)%p*u12*v12)%p + (-3 + 7*r6 + r62)%p*u1*v1*v2 - 
          2*(-1 + r6)%p*r6*v22)%p)%p + 
      r2*r4*(r5*((-6 + (-1 + 2*r4)%p*r6 + (1 - 2*r4)%p*r62)%p*u12*v12 + 
          (-9 + 2*(5 + 2*r4)%p*r6 + (2 - 4*r4)%p*r62)%p*u1*v1*v2 + 
          (-3 + 7*r6 - 5*r62)%p*v22)%p + r6*((4 - 3*r6)%p*u12*v12 + 
          (2 - 5*r6 + r62)%p*u1*v1*v2 + (-2 + r62)%p*v22)%p + 
        r4*r52*((-2 + r62)%p*u12*v12 + (-5 + 6*r6 + 6*r62)%p*u1*v1*v2 - 
          2*(1 - 3*r6 + 2*r62)%p*v22)%p)%p + r22*(3*v2*(u1*v1 + v2)%p + 
        2*r42*r5*u1*v1*(-2*r6*u1*v1 + r5*(3 + 4*r6)%p*u1*v1 + r5*r6*v2)%p + 
        r6*(u12*v12 - u1*v1*v2 - 3*v22)%p + 
        r4*(r6*u1*v1*((2 + r6)%p*u1*v1 + (4 + r6)%p*v2)%p + 
          r5*(2*(-1 + 2*r6)%p*u12*v12 + (-5 + 2*r6)%p*u1*v1*v2 + 
            (1 - 2*r6)%p*v22)%p)%p)%p)%p + 
    r12*(-2*r26*(1 + r4*r5)%p*((-1 + r4*r5)%p*u1*v1 - v2)%p*(u1*v1 + v2)%p + 
      r44*r53*r63*(2*u12*v12 + 3*(1 + r5)%p*u1*v1*v2 + (1 + r5)%p*(1 + r5)%p*v22)%p - 
      r25*((-4 - (-1 + r4)%p*r43*r54 + 2*r44*r55 + 2*(1 + r4)%p*r6 + 
          r4*r62 + r5*(1 + 4*r4 - 2*r42*r6)%p + r42*r53*
           (-3 + r4*(-2 + 4*r6)%p)%p + r4*r52*(-1 + r4*(7 + 5*r6)%p)%p)%p*u12*v12 + 
        (-8 - 4*r43*r54 - r44*r55 + (4 + 5*r4)%p*r6 + 2*r4*r62 - 
          2*(1 + r4)%p*r5*(-1 + r4*r6)%p + r42*r53*(-3 + 4*r4*r6)%p + 
          r4*r52*(2 + r4*(10 + r6)%p)%p)%p*u1*v1*v2 + 
        (-4 + r5 + 3*r42*r53 + r43*r54 + r4*r52*(3 + r4*(2 - 4*r6)%p)%p + 
          (2 + 3*r4)%p*r6 + r4*r62 - 2*r4*r5*(1 + r6)%p)%p*v22)%p + 
      r2*r43*r52*r62*((9 - 3*r4*r52 - 3*r6 + r5*(-7 + 2*r4*(1 + r6)%p)%p)%p*
         u12*v12 + (13 - 5*r4*r53 - 7*r6 + 2*r52*(-3 + r4 + 5*r4*r6)%p + 
          r5*(2 + 3*r6 + 2*r4*(1 + r6)%p)%p)%p*u1*v1*v2 + 
        (4 - r5*(-5 + r6)%p - 4*r6 + 6*r4*r53*r6 + 
          2*r52*(r4 + 2*r6 + 2*r4*r6)%p)%p*v22)%p + r22*r42*r5*r6*
       ((6 - 2*r42*r54 - 9*r6 + 4*r42*r53*(1 + r6)%p + 
          r52*(2 + 2*r42*r6 + r4*(-7 + 3*r6)%p)%p + 
          r5*(-14 + 11*r6 + r4*(2 + 13*r6 - 3*r62)%p)%p)%p*u12*v12 + 
        (9 - 20*r6 + 2*r62 - r42*r54*(1 + 6*r6)%p + 
          r4*r53*(-6 + r4 - 8*r6 + 14*r4*r6 + 6*r4*r62)%p + 
          r52*(-5 + 2*r42*r6 + r4*(-11 + 31*r6 - 5*r62)%p)%p + 
          r5*(r4*(2 + 16*r6 - 5*r62)%p - 3*(5 - 7*r6 + 2*r62)%p)%p)%p*u1*v1*v2 + 
        (3 - 11*r6 + 2*r62 + 2*r42*r54*(-1 + 3*r6 + 3*r62)%p + 
          2*r4*r53*(-3 + 2*(3 + r4)%p*r6 + 3*r62)%p + 
          r5*(-2 + 3*(2 + r4)%p*r6 - (7 + 2*r4)%p*r62)%p + 
          r52*(-4 + 6*r6 + r62 + r4*(-2 + 16*r6 - 11*r62)%p)%p)%p*v22)%p + 
      r24*((2 - 2*(1 + 2*r4)%p*r6 - r4*r62 + r4*r63 - 
          2*r44*r55*(3 + 2*r6)%p + r43*r54*(-7 - 4*r6 + r4*(2 + 8*r6)%p)%p + 
          r42*r53*(3 + r6 + r4*(4 + r6 - 6*r62)%p)%p + 
          r5*(-1 + r6 - 5*r42*(-2 + r6)%p*r6 + r4*(-8 + 12*r6 - 3*r62)%p)%p + 
          r4*r52*(3 + 2*r6 + 2*r42*r6 - r4*(8 + 2*r6 + 5*r62)%p)%p)%p*u12*
         v12 + (4 - 2*(2 + 5*r4)%p*r6 + 6*r44*r55*r6 - r4*r62 + 2*r4*r63 + 
          r43*r54*(4 + (10 + r4)%p*r6)%p + r42*r53*(6 + (8 - 5*r4)%p*r6 - 
            10*r4*r62)%p + r4*r52*(6*r6 + 2*r42*r6 + 
            r4*(-14 + 15*r6 - 16*r62)%p)%p + r5*(2*(-1 + r6)%p + 
            r42*(13 - 9*r6)%p*r6 - 2*r4*(5 - 13*r6 + 5*r62)%p)%p)%p*u1*v1*v2 + 
        (2 - 2*(1 + 3*r4)%p*r6 + r44*r55*r6 + r4*r63 + 
          r43*r54*(-1 + 2*r6)%p + r42*r53*(-3 + 4*(1 + r4)%p*r6 - 
            4*r4*r62)%p + r4*r52*(-3 + 4*r6 + r4*(-4 + 20*r6 - 11*r62)%p)%p + 
          r5*(-1 + r6 + r42*(3 - 4*r6)%p*r6 + r4*(-2 + 14*r6 - 7*r62)%p)%p)%p*
         v22)%p + r23*r4*(r6*(u1*v1 + v2)%p*((-2 + r62)%p*u1*v1 + 
          (-3 + r6 + r62)%p*v2)%p - r5*(u1*v1 + v2)%p*
         (2*(2 - (6 + 7*r4)%p*r6 + (2 + 7*r4)%p*r62)%p*u1*v1 + 
          (2 - 6*(2 + r4)%p*r6 + 3*(3 + 5*r4)%p*r62 - r4*r63)%p*v2)%p - 
        r43*r55*(4*(1 + 2*r6)%p*u12*v12 + (1 - 2*r6 - 2*r62)%p*u1*v1*v2 + 
          2*(1 - 4*r6)%p*r6*v22)%p + r42*r54*
         ((-6 + r4 - 11*r6 + 12*r4*r6 + 6*r4*r62)%p*u12*v12 + 
          r6*(-7 + 6*r6 + r4*(2 + 8*r6)%p)%p*u1*v1*v2 + 2*r6*(-4 + 9*r6)%p*v22)%p + 
        r52*((2 - 3*r6 + 4*r42*r6*(1 + r6)%p + r4*(-3 - 11*r6 + 3*r62)%p)%p*u12*
           v12 + (2 - 3*r6 + 2*r62 + r42*r6*(4 + 3*r6)%p + 
            r4*(-6 + r6 - 5*r62 - 5*r63)%p)%p*u1*v1*v2 - 
          (-2*r62 + r42*r62 + r4*(2 - 14*r6 + 11*r62 + 5*r63)%p)%p*v22)%p + 
        r4*r53*(3*u1*v1*v2 - 6*r6*(u1*v1 + v2)%p*(u1*v1 + v2)%p + 
          r62*v2*(7*u1*v1 + 12*v2)%p + r4*((2 - 2*r6 + r62)%p*u12*v12 - 
            2*r6*(6 - 4*r6 + 3*r62)%p*u1*v1*v2 + r6*(2 + r6 - 6*r62)%p*
             v22)%p)%p)%p)%p)%p - r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
   (r13*r2*r42*r62*(r2*u1*v1 + (-1 + r6)%p*v2)%p - 
    r22*((1 + r2)%p*(r2 + r22 - r2*r6 + r4*r5*r6)%p*v2 + 
      c4*r4*(1 + r4*r5)%p*((-1 - r2 + r6)%p*v2 + r4*r5*((1 + r2)%p*u1*v1 + 
          r6*v2)%p)%p)%p - r12*r4*r6*(r23*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p + 
      c4*r42*(-1 + r6)%p*r6*v2 + r2*r4*r6*(c4*r4*u1*v1 + v2)%p + 
      r22*(2*(-1 + r6)%p*v2 + r4*r5*(u1*v1 - v2 + 2*r6*v2)%p)%p)%p + 
    r1*r2*(r23*(1 + r4*r5)%p*(r4*r5*u1*v1 - v2)%p + 
      r2*r4*r6*(c4*r4*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p - (-2 + r6)%p*v2)%p + 
      r42*r6*(2*c4*(-1 + r6)%p*v2 + r5*r6*v2 + 
        c4*r4*r5*(u1*v1 + (-1 + 2*r6)%p*v2)%p)%p + 
      r22*((-1 + r6)%p*v2 + r42*r52*(u1*v1 + r6*v2)%p + 
        r4*(r5*u1*v1 + 2*r6*v2 + r5*(-1 + 2*r6)%p*v2)%p)%p)%p)%p*v5 + 
  c110*(r2*u0*(-2*r17*r44*r64*u1*v1*((-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
      r16*r43*r63*(2*r22*u1*v1*(u1*(v1 + 4*r4*r5*v1)%p - 2*v2)%p + 
        2*r2*((-3 + r4*r5*(-1 + r6)%p + r6 - r4*r6)%p*u12*v12 + 
          (1 + r4*r5)%p*(-2 + 3*r6)%p*u1*v1*v2 - (-1 + r6)%p*v22)%p - 
        r4*(2*r5*((1 + r6)%p*u12*v12 - (-2 + 2*r6 + r62)%p*u1*v1*v2 + 
            (-1 + r6)%p*(-1 + r6)%p*v22)%p + r6*v1*(-4*u12*v1 + 2*(-2 + r6)%p*u1*v2 + 
            3*u0*v3)%p)%p)%p + r22*(1 + r2)%p*(1 + r2)%p*r5*(1 + r4*r5)%p*
       (2*r23*v2*(u1*v1 + v2)%p - 3*r42*r5*r6*u0*v1*v3 + 
        r22*(2*(1 + r4*r52 + r42*r53 - r6)%p*u1*v1*v2 - 2*(-1 + r6)%p*v22 - 
          3*r4*u0*v1*v3)%p + r2*r4*(2*r4*r53*r6*v22 + 
          2*r5*r6*v2*(u1*v1 + v2)%p + 3*r5*u0*v1*v3 + 3*(-1 + r6)%p*u0*v1*v3 + 
          r52*(2*r6*v22 + 3*r4*u0*v1*v3)%p)%p)%p + r15*r42*r62*
       (-2*r23*((-1 + 3*r4*r5 + 6*r42*r52)%p*u12*v12 - 
          3*(1 + 2*r4*r5)%p*u1*v1*v2 + v22)%p - 
        2*r22*((-3 + 2*r6 + r42*r5*(3*r5 - 4*r6 + 4*r5*r6)%p + 
            r4*(-4*r5 + r6 + 5*r5*r6)%p)%p*u12*v12 + 
          (6*r4*r5*(-1 + r6)%p + 2*r6 + 2*r42*r52*r6 + r4*r6*(4 + r6)%p)%p*u1*v1*
           v2 + (3 - 3*r6 + r4*(r5 - 2*r5*r6)%p)%p*v22)%p + 
        r2*r4*(2*r4*r52*((1 + r6)%p*u12*v12 - 3*(-1 + 2*r6 + r62)%p*u1*v1*
             v2 + 2*(1 - 3*r6 + 2*r62)%p*v22)%p + r6*(4*(-3 + r6)%p*u12*v12 + 
            2*(-4 + 5*r6)%p*u1*v1*v2 - 2*(-2 + r62)%p*v22 + 9*u0*v1*v3)%p + 
          2*r5*((3 + r6 - 3*r4*r6 + r4*r62)%p*u12*v12 + 
            (6 - (9 + 4*r4)%p*r6 + (-1 + 4*r4)%p*r62)%p*u1*v1*v2 + 
            (3 - 7*r6 + 5*r62)%p*v22 + 6*r4*r6*u0*v1*v3)%p)%p + 
        r42*r6*(2*r52*(u12*v12 + (1 - 3*r6)%p*u1*v1*v2 + 
            (-1 + r6)%p*r6*v22)%p + 2*r6*v1*(u12*v1 + u1*v2 - 3*u0*v3)%p + 
          r5*(-4*(1 + r6)%p*u12*v12 + 2*(-4 + r6 + r62)%p*u1*v1*v2 + 
            4*(-1 + r6)%p*v22 + 3*(1 + r6)%p*u0*v1*v3)%p)%p)%p - 
      r14*r4*r6*(-2*r24*((-1 + 3*r42*r52 + 4*r43*r53 + r4*(-2*r5 + r6)%p)%p*
           u12*v12 + 2*r4*(-3*r5 - 3*r4*r52 + r6)%p*u1*v1*v2 + 
          2*(1 + r4*r5)%p*v22)%p - 2*r23*
         ((-1 + r6 + r42*r5*(r5 + r6 + 9*r5*r6)%p + r4*(5*r5*(-1 + r6)%p - 
              (-5 + r6)%p*r6)%p + r43*r52*(-6*r6 + r5*(5 + 6*r6)%p)%p)%p*u12*v12 - 
          (-2 + 2*r43*r53*(-1 + r6)%p + r6 + r4*(-2*r5*(-3 + r6)%p + 
              (-4 + r6)%p*r6)%p + 2*r42*r5*(3*r5 - 2*r6*(2 + r6)%p)%p)%p*u1*v1*v2 - 
          (-3 - 2*r4*r5 + r42*r52 + 3*r6 + 4*r4*r6 + 3*r4*r5*r6)%p*v22)%p + 
        r43*r62*(-2*r53*v2*(u1*v1 + v2 - r6*v2)%p + 3*r6*u0*v1*v3 + 
          r52*(-4*u12*v12 + 2*(-4 + 3*r6)%p*u1*v1*v2 + (-4 + 6*r6)%p*v22 + 
            3*u0*v1*v3)%p + 2*r5*((1 + r6)%p*u12*v12 + (2 + r6)%p*u1*v1*v2 + 
            v22 - 3*(1 + r6)%p*u0*v1*v3)%p)%p + 
        r22*r4*(-2*r42*r53*((1 + 3*r6)%p*u12*v12 + 2*r6*(3 + r6)%p*u1*v1*
             v2 + (-1 + 6*r6 - 6*r62)%p*v22)%p + 2*r4*r52*
           (2*(1 + (-1 + r4)%p*r6 + 2*r4*r62)%p*u12*v12 + 
            (6 - (17 + 2*r4)%p*r6 + 6*r4*r62)%p*u1*v1*v2 + (4 - 15*r6 + 15*r62)%p*
             v22 + 9*r4*r6*u0*v1*v3)%p + 
          r5*(2*(3 - (1 + 11*r4)%p*r6 + 6*r4*r62)%p*u12*v12 - 
            2*(-6 + (13 + 16*r4)%p*r6 - 2*(1 + 5*r4)%p*r62 + r4*r63)%p*u1*v1*v2 - 
            2*(-3 + (9 + 2*r4)%p*r6 - 4*(2 + r4)%p*r62 + 4*r4*r63)%p*v22 + 
            27*r4*r6*u0*v1*v3)%p + r6*(4*(-3 + (2 + r4)%p*r6)%p*u12*v12 + 
            2*(5 + 2*r4 - r6)%p*r6*u1*v1*v2 - 4*(-3 + r6 + r62)%p*v22 + 
            3*(3 - 2*r4*r6)%p*u0*v1*v3)%p)%p + r2*r42*r6*
         (2*r4*r53*(u12*v12 + (1 - 8*r6)%p*u1*v1*v2 + r6*(-3 + 4*r6)%p*v22)%p - 
          r6*(2*(-3 + r6)%p*u12*v12 + 4*(-1 + r6)%p*u1*v1*v2 + 
            2*(1 + r6)%p*v22 - 3*(-6 + r6)%p*u0*v1*v3)%p + 
          r52*(-2*(-2 + r4*(2 + 3*r6)%p)%p*u12*v12 + 
            2*(2 - 7*r6 + r4*(-4 + 5*r6 + 4*r62)%p)%p*u1*v1*v2 + 
            2*r6*(-1 + 3*r6)%p*v22 + r4*(-4 + 8*r6)%p*v22 + 3*r4*(3 + 4*r6)%p*u0*
             v1*v3)%p + r5*(4*(-3 + (-1 + r4)%p*r6)%p*u12*v12 + 
            2*(-12 + (13 + 2*r4)%p*r6 + 2*r62)%p*u1*v1*v2 - 
            2*(6 - 12*r6 + 5*r62 + r63)%p*v22 + 9*(1 + r6 - 2*r4*r6)%p*u0*v1*
             v3)%p)%p)%p + r13*(-2*r25*(r44*r54*u12*v12 + 
          r43*r53*u1*v1*(u1*v1 - 2*v2)%p + v2*(u1*v1 + v2)%p - 
          r4*(r5 - r6)%p*(u12*v12 - 2*v22)%p + r42*r5*
           (2*r6*u1*v1*(u1*v1 + 2*v2)%p + r5*(-(u12*v12)%p - 3*u1*v1*v2 + 
              v22)%p)%p)%p - 2*r24*(-((-1 + r6)%p*v2*(u1*v1 + v2)%p)%p + 
          r44*r53*u1*v1*(-4*r6*u1*v1 + r5*(2*u1*v1 + 4*r6*u1*v1 + v2 - 
              3*r6*v2)%p)%p + r4*(r5*((-2 + r6)%p*u12*v12 - 2*u1*v1*v2 + v22)%p - 
            r6*((-3 + r6)%p*u12*v12 + 4*u1*v1*v2 - 2*(-4 + r6)%p*v22)%p)%p + 
          r43*r52*(r6*u1*v1*(-(u1*v1)%p + 4*v2 + 6*r6*v2)%p + 
            r5*((2 + 7*r6)%p*u12*v12 - 2*(1 + 3*r6)%p*u1*v1*v2 + 
              (-1 + 2*r6)%p*v22)%p)%p + r42*(-(r62*u1*v1*(u1*v1 + v2)%p)%p - 
            r5*r6*((-9 + 2*r6)%p*u12*v12 + (-12 + r6)%p*u1*v1*v2 + 
              2*(1 + r6)%p*v22)%p + r52*(2*(-1 + 2*r6)%p*u12*v12 - 
              2*(3 + r6)%p*u1*v1*v2 + (-1 + 3*r6)%p*v22)%p)%p)%p + 
        r44*r5*r63*(2*r52*(1 + r6)%p*v22 + 3*(1 + r6)%p*u0*v1*v3 + 
          2*r5*(u12*v12 + 3*u1*v1*v2 + 2*v22 - 3*u0*v1*v3)%p)%p + 
        r23*r4*(-2*r43*r54*((1 + 5*r6)%p*u12*v12 + (1 + 2*r6 - 2*r62)%p*u1*
             v1*v2 + 2*(1 - 2*r6)%p*r6*v22)%p + 2*r42*r53*
           ((-1 + (-7 + 5*r4)%p*r6 + 6*r4*r62)%p*u12*v12 + 
            r6*(-7 + (6 + 4*r4)%p*r6)%p*u1*v1*v2 + (1 - 9*r6 + 15*r62)%p*v22 + 
            6*r4*r6*u0*v1*v3)%p + r4*r52*(2*(1 - 3*(1 + r4)%p*r6 + 8*r4*r62)%p*
             u12*v12 + 2*(3 - 12*(1 + r4)%p*r6 + (7 + 4*r4)%p*r62 - 4*r4*r63)%p*
             u1*v1*v2 - 4*(-1 + 2*(3 + r4)%p*r6 - 4*(2 + r4)%p*r62 + 3*r4*r63)%p*
             v22 + 27*r4*r6*u0*v1*v3)%p + 
          2*r5*((1 - (1 + 13*r4)%p*r6 + 4*r4*(2 + r4)%p*r62)%p*u12*v12 + 
            (2 - (7 + 20*r4)%p*r6 + (3 + 19*r4 + 4*r42)%p*r62 - 5*r4*r63)%p*u1*
             v1*v2 + (1 - (5 + 4*r4)%p*r6 + (5 + 14*r4)%p*r62 - 9*r4*r63)%p*
             v22 - 9*r4*r6*(-1 + r4*r6)%p*u0*v1*v3)%p - 
          r6*(2*(2 - 2*(1 + 2*r4)%p*r6 + r4*r62)%p*u12*v12 + 
            2*(-4 + r6 - r4*r6 + (1 + 3*r4)%p*r62)%p*u1*v1*v2 + 
            2*(-6 + 4*r6 + 3*r4*r6 + r62 + 2*r4*r62)%p*v22 + 
            3*(-1 + 4*r4*r6)%p*u0*v1*v3)%p)%p + r2*r43*r62*
         (2*r4*r54*v2*(-2*u1*v1 + (-2 + 3*r6)%p*v2)%p - 3*(-3 + r6)%p*r6*u0*v1*
           v3 + 2*r5*((3 + r6)%p*u12*v12 - (-6 + 4*r6 + r62)%p*u1*v1*v2 - 
            (-3 + 5*r6 + r62)%p*v22 + 3*(-3 + (-2 + r4)%p*r6)%p*u0*v1*v3)%p + 
          r52*(2*(-4 + r4 + 2*r4*r6)%p*u12*v12 + 2*(-8 + r4 + 11*r6 + 
              2*r4*r6)%p*u1*v1*v2 - 4*(2 - 3*r6 + 2*r62)%p*v22 - 
            3*(-3 + 4*r4 + 6*r4*r6)%p*u0*v1*v3)%p + 
          r53*(2*v2*(-2*u1*v1 + (-2 + 3*r6)%p*v2)%p + 
            r4*(-4*u12*v12 + 2*(-2 + 9*r6)%p*u1*v1*v2 + 4*(-1 + 3*r6)%p*v22 + 
              9*u0*v1*v3)%p)%p)%p + r22*r42*r6*
         (-2*r42*r54*(u12*v12 + (1 + 6*r6)%p*u1*v1*v2 + 3*(1 - 2*r6)%p*r6*
             v22)%p + r52*(2*(1 + r42*r6 - r4*(4 + r6)%p)%p*u12*v12 + 
            2*(1 - 5*r6 + r42*r6 + r4*(-8 + 13*r6 + 4*r62)%p)%p*u1*v1*v2 + 
            2*r6*(1 + 3*r6)%p*v22 - 2*r4*(4 - 14*r6 + 9*r62 + 4*r63)%p*v22 - 
            18*r42*r6*u0*v1*v3 + 9*r4*(2 + 3*r6)%p*u0*v1*v3)%p + 
          2*r6*((3 - 2*r6)%p*u12*v12 + (-3 + r6)%p*r6*u1*v1*v2 + 
            (-3 - r6 + r62)%p*v22 + 3*(-3 + r6 + r4*r6)%p*u0*v1*v3)%p + 
          r5*(-2*(6 - (2 + 7*r4)%p*r6 + r4*r62)%p*u12*v12 - 
            2*(12 - 5*(5 + 2*r4)%p*r6 + (4 + 3*r4)%p*r62)%p*u1*v1*v2 - 
            2*(6 - (20 + 3*r4)%p*r6 + 2*(6 + r4)%p*r62 + r63)%p*v22 + 
            3*(3 + (3 - 16*r4)%p*r6 + 2*r4*r62)%p*u0*v1*v3)%p + 
          r4*r53*(2*r6*v2*(-11*u1*v1 + (-2 + 9*r6)%p*v2)%p + 
            r4*(2*(1 + 2*r6)%p*u12*v12 + 2*r6*(7 + 6*r6)%p*u1*v1*v2 + 
              4*r6*v22 + 9*u0*v1*v3 + 18*r6*u0*v1*v3)%p)%p)%p)%p + 
      r12*(2*r26*(1 + r4*r5)%p*(-2*v2*(u1*v1 + v2)%p + r4*r5*u1*v1*
           (u1*v1 + 2*v2)%p)%p + 2*r25*((-4 + r5 + 2*r6)%p*v2*(u1*v1 + v2)%p + 
          r44*r54*u1*v1*((-1 + r5)%p*u1*v1 - r5*v2)%p + 
          r43*r53*((-1 + 2*r5)%p*u12*v12 + (-3*r5 + 4*r6)%p*u1*v1*v2 + 
            r5*v22)%p + r42*r5*(-2*r6*u1*v1*(u1*v1 + v2)%p + 
            r52*(u12*v12 - 2*u1*v1*v2 + 3*v22)%p + 
            r5*(-((-4 + r6)%p*u12*v12)%p + (8 + r6)%p*u1*v1*v2 + 2*(1 - 2*r6)%p*v22)%p)%p + r4*(r52*v2*(u1*v1 + 3*v2)%p + r6*(u1*v1 + v2)%p*
             (-(u1*v1)%p + (3 + r6)%p*v2)%p - r5*((-4 + r6)%p*u12*v12 + 
              2*(-2 + r6)%p*u1*v1*v2 + 2*(1 + r6)%p*v22)%p)%p)%p - 
        r44*r52*r63*(2*r52*v22 + 2*r5*v2*(u1*v1 + v2)%p + 3*u0*v1*v3)%p - 
        r2*r43*r5*r62*(2*r4*r53*v2*(2*u1*v1 + v2 + 2*r6*v2)%p + 
          3*(3 + r6)%p*u0*v1*v3 + r5*(4*u12*v12 + 4*(3 - 2*r6)%p*u1*v1*v2 - 
            8*(-1 + r6)%p*v22 + 3*(-5 + r4 + 2*r4*r6)%p*u0*v1*v3)%p + 
          2*r52*(v2*(u1*v1 - 2*(-1 + r6)%p*v2)%p + r4*v1*(u12*v1 + u1*v2 - 
              6*u0*v3)%p)%p)%p + r24*(-2*(-2 + r5)%p*(-1 + r6)%p*v2*(u1*v1 + v2)%p + 
          r44*r54*(4*(-1 + r5 - 2*r6)%p*u12*v12 - 2*(1 + 3*r5)%p*r6*u1*v1*
             v2 - 2*r5*r6*v22 - 3*u0*v1*v3)%p + r43*r52*
           (2*r52*(4*u12*v12 - (1 + 8*r6)%p*u1*v1*v2 + (1 - 5*r6)%p*v22)%p - 
            2*r6*v1*(2*u12*v1 + 2*u1*v2 - 9*u0*v3)%p + 
            r5*(-4*(1 + 3*r6)%p*u12*v12 + 4*r6*(1 + 3*r6)%p*u1*v1*v2 - 
              8*r6*v22 + 8*r62*v22 - 9*u0*v1*v3)%p)%p + 
          r4*(2*r52*v2*(u1*(v1 - 4*r6*v1)%p + (3 - 5*r6)%p*v2)%p + 
            r5*(2*(5 - 3*r6)%p*u12*v12 + 2*(8 - 17*r6 + 5*r62)%p*u1*v1*v2 + 
              2*(2 - 14*r6 + 7*r62)%p*v22 - 3*u0*v1*v3)%p + 
            2*r6*((-2 + r6)%p*u12*v12 + (4 + r6 - r62)%p*u1*v1*v2 - 
              (-6 + r62)%p*v22 + 3*u0*v1*v3)%p)%p + 
          r42*(2*r53*(2*u12*v12 - (1 + 8*r6)%p*u1*v1*v2 + (3 - 8*r6)%p*v22)%p 
- 3*r62*u0*v1*v3 + r52*(-10*(-1 + r6)%p*u12*v12 + 
              2*(10 - 13*r6 + 9*r62)%p*u1*v1*v2 + 8*(1 - 5*r6 + 3*r62)%p*v22 - 
              9*u0*v1*v3)%p + 2*r5*r6*((-7 + 2*r6)%p*u12*v12 + 
              2*(-5 + 3*r6)%p*u1*v1*v2 + (-3 + 4*r6)%p*v22 + 12*u0*v1*v3)%p)%p)%p + 
        r23*r4*(2*r43*r55*(u12*v12 + u1*v1*v2 + (1 - 4*r6)%p*r6*v22)%p + 
          r6*(2*(-1 + r6)%p*u12*v12 - 2*(-2 + r62)%p*u1*v1*v2 - 
            2*(-3 + r6 + r62)%p*v22 + 3*(2 - r6 - 4*r4*r6 + r4*r62)%p*u0*v1*
             v3)%p + r5*(2*(2 - 2*(1 + 4*r4)%p*r6 + 3*r4*r62)%p*u12*v12 - 
            2*(-4 + (15 + 14*r4)%p*r6 - (7 + 18*r4)%p*r62 + r4*r63)%p*u1*v1*v2 - 
            2*(-2 + 6*(2 + r4)%p*r6 - 3*(3 + 5*r4)%p*r62 + r4*r63)%p*v22 - 
            3*(1 + r6 - 14*r4*r6 + 2*r4*(1 + 2*r4)%p*r62)%p*u0*v1*v3)%p - 
          r42*r54*(2*(-2 + r4 + 5*r4*r6)%p*u12*v12 + 
            2*(-2 + (-1 + 3*r4)%p*r6 + 4*r4*r62)%p*u1*v1*v2 + 18*r62*v22 + 
            3*r4*u0*v1*v3 - 2*r6*(v22 - 6*r4*u0*v1*v3)%p)%p + 
          r4*r53*(-2*(-1 + r4 + 5*r4*r6)%p*u12*v12 + 2*(1 - (-2 + r4)%p*r6)%p*u1*
             v1*v2 + 6*(-2 + r4)%p*r62*v22 + 12*r4*r63*v22 - 
            9*r4*u0*v1*v3 - r6*((2 + 4*r4)%p*v22 + 3*(9 - 2*r4)%p*r4*u0*v1*
               v3)%p)%p + r52*(-2*r6*v2*(-(u1*v1)%p + v2 + r6*v2)%p - 
            2*r42*r6*((4 + r6)%p*u12*v12 + 4*u1*v1*v2 - r6*v22 - 
              21*u0*v1*v3)%p + r4*(-4*(-1 + r6)%p*u12*v12 + 4*(2 - 5*r6 + 
                3*r62)%p*u1*v1*v2 + (4 - 28*r6 + 30*r62 + 8*r63)%p*v22 - 
              9*(1 + 2*r6)%p*u0*v1*v3)%p)%p)%p - r22*r42*r6*
         (-2*r42*r55*v2*(u1*v1 + v2 - 3*r6*v2)%p + 3*(3 - 2*r6)%p*r6*u0*v1*v3 + 
          r5*(-2*(-3 + r6)%p*u12*v12 + 4*(3 - 6*r6 + r62)%p*u1*v1*v2 + 
            (6 - 22*r6 + 4*r62)%p*v22 - 3*(6 + 2*r6 - 7*r4*r6 + r4*r62)%p*u0*
             v1*v3)%p + r52*(2*(-2 + r4*(2 + 3*r6)%p)%p*u12*v12 - 
            4*(2 - 5*r6 + r4*(-1 - 3*r6 + r62)%p)%p*u1*v1*v2 - 
            2*(2 - 3*(1 + r4)%p*r6 + (5 + 2*r4)%p*r62)%p*v22 + 
            3*(3 + r42*r6 - 2*r4*(4 + 5*r6)%p)%p*u0*v1*v3)%p + 
          r4*r54*(4*v2*(-(u1*v1)%p + (-1 + 3*r6)%p*v2)%p + 
            r4*(2*u12*v12 + 2*(2 + 9*r6)%p*u1*v1*v2 + 6*r6*v22 + 
              9*u0*v1*v3)%p)%p + 2*r53*(v2*(-(u1*v1)%p + (-1 + 3*r6)%p*v2)%p - 
            r4*(u12*v12 + (1 - 15*r6)%p*u1*v1*v2 + (2 - 9*r6 + 10*r62)%p*v22 
- 9*u0*v1*v3)%p + r42*v1*(-3*u0*v3 + r6*(u12*v1 + u1*v2 - 
                9*u0*v3)%p)%p)%p)%p)%p - r1*r2*(1 + r2)%p*(2*r25*v2*(u1*v1 + v2)%p + 
        2*r24*(r43*r54*u1*v1*v2 - (-2 + 2*r5 + r6)%p*v2*(u1*v1 + v2)%p + 
          r42*r52*(-(u12*v12)%p + (-1 + r5)%p*u1*v1*v2 - 2*r5*v22)%p - 
          r4*r5*(u12*v12 + 2*(1 + r5 - r6)%p*u1*v1*v2 + (1 + 4*r5 - 2*r6)%p*
             v22)%p)%p - r43*r52*r62*(2*r52*v22 + 2*r4*r53*v22 + 
          6*u0*v1*v3 + r5*(2*u1*v1*v2 + 2*v22 + 3*r4*u0*v1*v3)%p)%p - 
        r2*r42*r5*r6*(4*r42*r54*u1*v1*v2 - 3*(-3 + r6)%p*u0*v1*v3 + 
          2*r4*r53*(3*u1*v1*v2 + (1 - 4*r6)%p*v22 - 3*r4*u0*v1*v3)%p + 
          r5*(2*u12*v12 + 2*(3 - 5*r6)%p*u1*v1*v2 + (4 - 10*r6)%p*v22 + 
            3*(-4 + r4*(2 + r6)%p)%p*u0*v1*v3)%p + 
          2*r52*(v2*(u1*v1 + v2 - 4*r6*v2)%p + r4*(u12*v12 - 
              (-1 + r6)%p*u1*v1*v2 - r6*v22 - 9*u0*v1*v3)%p)%p)%p - 
        r23*(-2*(-1 + 2*r5)%p*(-1 + r6)%p*v2*(u1*v1 + v2)%p + 2*r44*r55*u1*v1*
           (u1*v1 + r5*v2)%p + 2*r43*r53*(3*r52*u1*v1*v2 + 
            r5*(2*u12*v12 - 4*r6*u1*v1*v2 - r6*v22)%p - 3*u0*v1*v3)%p + 
          r4*(2*r53*u1*v1*v2 - 2*r52*v2*((-2 + 5*r6)%p*u1*v1 + 
              2*(-2 + 3*r6)%p*v2)%p + 3*r6*u0*v1*v3 + 
            r5*(-2*(-2 + r6)%p*u12*v12 + 4*(2 - 5*r6 + r62)%p*u1*v1*v2 + 
              2*(2 - 9*r6 + 2*r62)%p*v22 - 6*u0*v1*v3)%p)%p + 
          2*r42*r5*(3*r53*u1*v1*v2 + r52*(u12*v12 - 7*r6*u1*v1*v2 + 
              (2 - 5*r6)%p*v22)%p + 3*r6*u0*v1*v3 - r5*((-2 + r6)%p*u12*v12 + 
              (-2 + 3*r6)%p*u1*v1*v2 + 2*r6*v22 + 6*u0*v1*v3)%p)%p)%p - 
        r22*r4*(2*r43*r56*r6*v22 - 3*(-1 + r6)%p*r6*u0*v1*v3 + 
          r5*(-2*(-1 + r6)%p*u12*v12 + 4*(1 - 4*r6 + 2*r62)%p*u1*v1*v2 + 
            2*(1 - 7*r6 + 4*r62)%p*v22 - 3*(2 + r4*r6*(-5 + 2*r6)%p)%p*u0*v1*
             v3)%p + r42*r55*(6*r6*v22 + r4*v1*(2*u12*v1 + 2*r6*u1*v2 + 
              3*u0*v3)%p)%p + r4*r54*(6*r6*v22 + r4*(4*u12*v12 + 2*u1*v1*v2 + 
              4*r6*v22 - 8*r62*v22 + 9*u0*v1*v3)%p)%p + 
          r52*(4*r6*u1*v1*v2 - 2*r62*v22 + 3*u0*v1*v3 + 
            6*r42*r6*u0*v1*v3 + 2*r4*(u12*v12 - (-1 + r62)%p*u1*v1*v2 - 
              r62*v22 - 6*u0*v1*v3 - 3*r6*u0*v1*v3)%p)%p + 
          r53*(2*r6*v22 + r4*(2*u12*v12 + 2*(1 + r6)%p*u1*v1*v2 + 
              4*r6*v22 - 10*r62*v22 + 9*u0*v1*v3)%p + 2*r42*v1*
             (-3*u0*v3 + r6*(u12*v1 + u1*v2 - 3*u0*v3)%p)%p)%p)%p)%p)%p + 
    c4*r4*(-(r2*(1 + r4*r5)%p)%p + r1*r4*r6)%p*
     (r15*r42*r63*u1*v1*(2*r4*u0*((-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
        r2*v5)%p + r14*r4*r62*(r42*u0*(-2*r63*v22 + 
          2*r62*v2*(-((-1 + 2*r2 + r5)%p*u1*v1)%p + (2 + r5)%p*v2)%p + 
          2*r5*((1 - 3*r22)%p*u12*v12 + (2 + r2)%p*u1*v1*v2 + v22)%p + 
          r6*(5*u03*v12 - 2*((1 + r22 + r2*(-1 + r5)%p - r5)%p*u12*v12 + 
              2*(1 + r2*(-1 + r5)%p + r5)%p*u1*v1*v2 + (1 + 2*r5)%p*v22)%p + 
            3*u0*v1*(v3 + v4)%p)%p)%p + r22*v2*v5 + 
        r2*r4*(2*u0*(-((-2 + r6)%p*u12*v12)%p + (1 + 2*r2 - 2*r6)%p*u1*v1*v2 + 
            (-1 + r6)%p*v22)%p - r5*((3 + 3*r2 + r6)%p*u1*v1 + v2 - r6*v2)%p*v5 + 
          r6*(-((-1 + r6)%p*v2*(v5 - v6)%p)%p - u1*v1*((-2 + r2)%p*v5 + v6 - 
              r2*v6)%p)%p)%p)%p + r13*r6*
       (r43*r6*u0*(2*(-1 + r6)%p*r6*v2*(u1*v1 + v2)%p - 
          2*r52*(u12*v12 + (1 - 3*r6)%p*u1*v1*v2 + (-1 + r6)%p*r6*v22)%p + 
          r5*(1 + r6)%p*(-5*u03*v12 + 2*u12*v12 - 2*(-2 + r6)%p*u1*v1*v2 + 
            2*(-1 + r6)%p*(-1 + r6)%p*v22 - 3*u0*v1*(v3 + v4)%p)%p)%p + 
        r23*(6*r43*r5*(r5 + r6)%p*u0*u12*v12 - (u1*v1 + v2)%p*v5 + 
          r42*u1*v1*(-8*r5*u0*v2 - 4*r6*u0*v2 + 3*r52*v5 + 
            3*r5*r6*(v5 - v6)%p)%p - r4*(2*u0*(u12*v12 + u1*v1*v2 - v22)%p + 
            2*r5*v2*v5 + r6*v2*(v5 - v6)%p)%p)%p + 
        r22*r4*(2*u0*((-1 + r6 + r42*r5*(r62 + 3*r5*(1 + r6)%p)%p + 
              r4*(r62 + r5*(-2 + 3*r6)%p)%p)%p*u12*v12 + 
            (1 + r4*(2*r5*(-2 + r6)%p + 3*r62)%p + r42*r5*(r5 + 
                2*r6*(-2 + 3*r6)%p)%p)%p*u1*v1*v2 - (-2 + (2 + r4*(-2 + r5)%p)%p*r6 + 
              2*r4*r62)%p*v22)%p + r4*r52*(3*(2 + r6)%p*u1*v1 + (2 - 3*r6)%p*v2)%p*
           v5 + r6*(2*(-1 + r6)%p*u1*v1*v5 + (-1 + 3*r6)%p*v2*v5 - 
            (-2 + r6)%p*u1*v1*v6 - 2*(-1 + r6)%p*v2*v6)%p + 
          r5*(r6*v2*((-2 - 2*r4 + 3*r4*r6)%p*v5 + r4*(2 - 3*r6)%p*v6)%p + 
            u1*v1*((2 + r4*(-3 + r6)%p*r6)%p*v5 - r4*r62*v6)%p)%p)%p + 
        r2*r42*(r5*(-2*u0*(u1*v1 + v2)%p*(2*u1*v1 + (2 + r4*r5)%p*v2)%p + 
            r5*(2*u1*v1 + v2)%p*v5)%p + r63*v2*(2*u0*u1*(v1 + 2*r4*r5*v1)%p + 
            6*u0*(v2 + r4*r5*v2)%p + r5*(v5 - v6)%p)%p - 
          r62*(4*u0*v2*(2*u1*v1 + 3*v2 + 2*r5*v2)%p + 
            2*r4*u0*((-1 + r5)%p*u12*v12 + (-1 + r5 - 2*r52)%p*u1*v1*v2 + 
              r5*(4 + 3*r5)%p*v22)%p - u1*v1*v5 + 2*r5*u1*v1*v5 - v2*v5 - 
            r5*v2*v5 + r52*v2*v5 + u1*v1*v6 - r5*u1*v1*v6 + v2*v6 + 
            r5*v2*v6)%p + r6*(-5*(2 + 3*r4*r5)%p*u04*v12 + 
            2*u0*(2*u12*v12 + (4 + 7*r5 + 4*r4*r52)%p*u1*v1*v2 + 
              (2 + (5 + r4)%p*r5 + 4*r4*r52)%p*v22)%p - 3*(2 + 3*r4*r5)%p*u02*v1*
             (v3 + v4)%p + r5*(v2*(-((2 + r5)%p*v5)%p + v6)%p + u1*v1*((-4 + 3*r5)%p*
                 v5 + v6)%p)%p)%p)%p)%p + r22*(1 + r2)%p*
       (r43*r54*u0*(5*u03*v12 - 2*(r2*u1*v1 + r6*v2)%p*((1 + r2)%p*u1*v1 + 
            (-r5 + r6)%p*v2)%p + 3*u0*v1*(v3 + v4)%p)%p + r2*(u1*v1 + v2)%p*
         (2*(1 + r2 - r6)%p*(1 + r2 + r5 - r6)%p*u0*v2 - (1 + r2)%p*r5*
           ((1 + r2 + r5 - r6)%p*v5 + (-1 - r2 + r6)%p*v6)%p)%p + 
        r42*r52*(-2*r6*u0*(u1*v1 + v2)%p*((1 + r2)%p*u1*v1 + r6*v2)%p + 
          2*r5*u0*(5*u03*v12 - (1 + r2)%p*(1 + r2)%p*u12*v12 + (-1 + r22 - 3*r2*r6)%p*
             u1*v1*v2 + (2 + r2 - 2*r6)%p*r6*v22 + 3*u0*v1*(v3 + v4)%p)%p + 
          (1 + r2)%p*r53*v2*v5 + r52*(u1*v1*v5 + r22*u1*v1*(-v5 + v6)%p + 
            r6*v2*(4*u0*v2 - v5 + v6)%p + r2*(4*u0*u1*v1*v2 + u1*v1*v6 + 
              r6*v2*(-v5 + v6)%p)%p)%p)%p + r4*r5*(-2*(1 + r2 - r6)%p*u0*(u1*v1 + v2)%p*
           (r2*u1*v1 + r22*u1*v1 - r6*v2 + r2*r6*v2)%p + (1 + r2)%p*r53*v2*v5 + 
          r5*(5*u04*v12 + 2*u0*(-((1 + r2)%p*u12*v12)%p + (-1 + 2*r2)%p*(1 + 
                r2 - r6)%p*u1*v1*v2 + (r2 + r22 - (-2 + r6)%p*r6)%p*v22)%p + 
            3*u02*v1*(v3 + v4)%p - (1 + r2)%p*r6*(u1*v1 + v2)%p*(v5 - v6)%p)%p + 
          r52*(u1*v1*v5 + r6*v2*(2*u0*v2 - v5 + v6)%p + 
            r22*(-(v2*v5)%p + u1*v1*(-2*v5 + v6)%p)%p + r2*(2*u0*u1*v1*v2 + 
              u1*v1*(-v5 + v6)%p - v2*(v5 + r6*v5 - r6*v6)%p)%p)%p)%p)%p + 
      r1*r2*(-(r42*r5*r6*(-4*(-1 + r6)%p*r6*u0*v2*(u1*v1 + v2)%p + 
           r53*v2*(-2*r4*u0*(u1*v1 + v2 - 2*r6*v2)%p + v5)%p + 
           r5*(10*u04*v12 - 2*u0*((2 + r4*r6)%p*u12*v12 + (3 + (-2 + r4)%p*
                  r6 + r4*r62)%p*u1*v1*v2 + (1 - 4*r6 + (2 + r4)%p*r62)%p*v22)%p + 
             6*u02*v1*(v3 + v4)%p - r6*(u1*v1 + v2)%p*(v5 - v6)%p)%p + 
           r52*(-2*u0*v2*(u1*v1 + v2 - 2*r6*v2)%p + 2*r4*u0*(5*u03*v12 - 2*
                (-1 + r6)%p*r6*v22 + 3*u0*v1*(v3 + v4)%p)%p + 2*u1*v1*v5 + v2*v5 - 
             r6*v2*v5 + r6*v2*v6)%p)%p)%p + r24*(2*r43*r53*u0*u12*v12 + 
          r42*r52*u1*v1*(-4*u0*v2 + r5*(v5 - v6)%p)%p + (u1*v1 + v2)%p*
           (r6*(v5 - v6)%p + r5*v6)%p + r4*(2*r6*u0*u1*v1*(u1*v1 + v2)%p + 
            r5*v2*(2*u0*v2 - r5*v5 + r5*v6)%p)%p)%p + 
        r23*(2*r43*r53*u0*u1*v1*((2 + r5 + 3*r6)%p*u1*v1 - (r5 - 2*r6)%p*v2)%p + 
          (u1*v1 + v2)%p*(-2*r6*u0*v2 - r52*v5 - (-2 + r6)%p*r6*(v5 - v6)%p + 
            r5*(2*u0*v2 + 2*r6*v5 + 2*v6 - r6*v6)%p)%p + 
          r42*r5*(4*r6*u0*u1*v1*(u1*v1 + v2)%p + 2*r5*u0*(-4*u1*v1*v2 + 
              r6*(3*u12*v12 + u1*v1*v2 - 2*v22)%p)%p + r53*(u1*v1 - v2)%p*v5 + 
            r52*(2*u0*(-(u1*v1)%p + v2)%p*(-(u1*v1)%p + v2)%p + r6*v2*(v5 - v6)%p + 
              u1*v1*(v5 + 3*r6*v5 - 2*v6 - 3*r6*v6)%p)%p)%p + 
          r4*(-2*r6*u0*(u1*v1 + v2)%p*((-2 + r6)%p*u1*v1 - (-3 + r6)%p*v2)%p - 
            2*r53*v2*v5 + 2*r5*(u0*(u12*v12 + 2*(1 - 2*r6)%p*u1*v1*v2 + 
                (3 - 5*r6)%p*v22)%p + r6*(u1*v1 + v2)%p*(v5 - v6)%p)%p + 
            r52*(4*u0*v22 + u1*v1*(-2*v5 + 6*r6*v5 - 3*r6*v6)%p + 
              v2*(-3*v5 + 5*r6*v5 + 2*v6 - 2*r6*v6)%p)%p)%p)%p + 
        r2*r4*(-2*r6*(3 - 5*r6 + 2*r62)%p*u0*v2*(u1*v1 + v2)%p + 
          2*r4*r54*(r4*u0*(u12*v12 + (1 + r6)%p*u1*v1*v2 + (1 - 3*r6)%p*r6*v22)%p + (u1*v1 - 2*r6*v2)%p*v5)%p + r5*(-5*(1 + r6)%p*u04*v12 + 
            2*u0*((1 + r6 + 2*r4*r6)%p*u12*v12 + (2 - 3*r6 + 2*r4*r6 + r62)%p*
               u1*v1*v2 + (1 - 5*r6 + r62 + r63)%p*v22)%p - 3*(1 + r6)%p*u02*v1*
             (v3 + v4)%p + 2*r6*(u1*v1 + v2)%p*(v5 - v6)%p)%p + 
          r52*(2*r42*r62*u0*u1*v1*(u1*v1 + v2)%p - (2*u1*v1 + v2)%p*v5 + 
            r4*(-10*(1 + 2*r6)%p*u04*v12 + 2*r6*u0*(5*u12*v12 + 
                2*(2 + r6)%p*u1*v1*v2 + (-1 - 4*r6 + 4*r62)%p*v22)%p - 
              6*(1 + 2*r6)%p*u02*v1*(v3 + v4)%p + r62*(u1*v1 + v2)%p*(v5 - v6)%p)%p - 
            2*r62*v2*(u0*v2 - v5 + v6)%p + r6*(2*u0*(u1*v1 - v2)%p*v2 + 
              3*v2*v5 + u1*v1*v6)%p)%p - r53*(r42*u0*(5*(1 + 3*r6)%p*u03*v12 + 
              2*r6*v2*(u1*(v1 - 5*r6*v1)%p + (1 - 3*r6)%p*r6*v2)%p + 
              3*(1 + 3*r6)%p*u0*v1*(v3 + v4)%p)%p - 2*u1*v1*v5 + 2*r6*v2*v5 + 
            r4*(-2*u0*(u12*v12 + (1 + 2*r6)%p*u1*v1*v2 - 4*r62*v22)%p + 
              (1 + 5*r6)%p*u1*v1*v5 + r6*v2*(v5 - 4*r6*v5 + 4*r6*v6)%p)%p)%p)%p + 
        r22*(r43*r53*u0*(-5*u03*v12 + 2*((1 + 2*r5 + 3*r6)%p*u12*v12 + 
              r6*(1 - 2*r5 + 6*r6)%p*u1*v1*v2 + r6*(-r5 + r6)%p*v22)%p - 
            3*u0*v1*(v3 + v4)%p)%p - (u1*v1 + v2)%p*(r52*v5 - (-1 + r6)%p*r6*
             (2*u0*v2 - v5 + v6)%p + r5*(2*(-1 + r6)%p*u0*v2 - 2*r6*v5 - v6 + 
              r6*v6)%p)%p + r42*r5*(4*r6*u0*(u1*v1 + v2)%p*(2*u1*v1 + r6*v2)%p - 
            2*r5*u0*(5*u03*v12 + 2*u1*v1*v2 - r62*v2*(7*u1*v1 + v2)%p - 
              2*r6*(3*u12*v12 + u1*v1*v2 - 2*v22)%p + 3*u0*v1*(v3 + v4)%p)%p + 
            r53*(3*u1*v1 - (1 + 3*r6)%p*v2)%p*v5 + 
            r52*(2*u0*(2*u12*v12 - (1 + 4*r6)%p*u1*v1*v2 + (1 - 4*r6)%p*
                 v22)%p + r6*(1 + 3*r6)%p*v2*(v5 - v6)%p - u1*v1*(v5 + v6 + 
                3*r6*v6)%p)%p)%p + r4*(-2*r6*u0*(u1*v1 + v2)%p*((-1 + r6)%p*u1*v1 + 
              (6 - 6*r6 + r62)%p*v2)%p + 2*r53*(u1*v1 - (1 + r6)%p*v2)%p*v5 + 
            r5*(-5*u04*v12 + 2*u0*((2 + r6)%p*u12*v12 + (4 - 7*r6 + 4*r62)%p*
                 u1*v1*v2 + (3 - 10*r6 + 3*r62)%p*v22)%p - 3*u02*v1*(v3 + 
                v4)%p + 4*r6*(u1*v1 + v2)%p*(v5 - v6)%p)%p + 
            r52*(4*u0*v22 - 4*u1*v1*v5 - 3*v2*v5 + 2*r62*v2*(v5 - v6)%p + 
              v2*v6 - 2*r6*(u0*v2*(3*u1*v1 + 4*v2)%p + v2*(-4*v5 + v6)%p + 
                u1*v1*(-3*v5 + v6)%p)%p)%p)%p)%p)%p + 
      r12*(r43*r5*r62*u0*(-2*(-1 + r6)%p*r6*v2*(u1*v1 + v2)%p - 
          2*r52*v2*(u1*v1 + v2 - r6*v2)%p + r5*(5*u03*v12 - 2*u12*v12 + 
            2*(-2 + r6)%p*u1*v1*v2 - 2*(-1 + r6)%p*(-1 + r6)%p*v22 + 3*u0*v1*(v3 + v4)%p)%p)%p - 
        r24*(2*r43*r52*(r5 + 3*r6)%p*u0*u12*v12 - 
          r4*(-2*r6*u0*v22 + r52*v2*v5 + 2*r5*(u0*(u12*v12 + u1*v1*v2 - 
                v22)%p + r6*v2*(v5 - v6)%p)%p)%p + r42*r5*u1*v1*
           (-4*r5*u0*v2 - 8*r6*u0*v2 + r52*v5 + 3*r5*r6*(v5 - v6)%p)%p + 
          (u1*v1 + v2)%p*(2*u0*v2 - r5*v5 + r6*v6)%p)%p + 
        r2*r42*r6*(2*r6*(3 - 4*r6 + r62)%p*u0*v2*(u1*v1 + v2)%p + 
          2*r53*(r4*r6*u0*v2*(-5*u1*v1 + (-2 + 3*r6)%p*v2)%p - u1*v1*v5 + 
            r6*v2*v5)%p + r5*(10*(1 + r6)%p*u04*v12 - 
            2*u0*((1 + r6)%p*(2 + r4*r6)%p*u12*v12 + (4 + (-1 + r4)%p*r6 + 
                (-1 + 2*r4)%p*r62)%p*u1*v1*v2 + (2 - 5*r6 + (-1 + r4)%p*r62 + 
                2*r63)%p*v22)%p + 6*(1 + r6)%p*u02*v1*(v3 + v4)%p - 
            r6*(1 + r6)%p*(u1*v1 + v2)%p*(v5 - v6)%p)%p + 
          r52*(2*u0*(u12*v12 + (1 - 4*r6)%p*u1*v1*v2 + 2*r62*v22)%p + 
            r4*u0*(5*(2 + 3*r6)%p*u03*v12 + 2*r6*v2*(-(r6*u1*v1)%p + v2 + 
                2*r6*v2 - 3*r62*v2)%p + 3*(2 + 3*r6)%p*u0*v1*(v3 + v4)%p)%p + 
            2*u1*v1*v5 + 4*r6*u1*v1*v5 + v2*v5 + r6*v2*v5 - 2*r62*v2*v5 - 
            r6*u1*v1*v6 + 2*r62*v2*v6)%p)%p - 
        r23*(2*r43*r52*u0*u1*v1*(r5*((2 + 3*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
            r6*(3*(1 + r6)%p*u1*v1 + 2*(-1 + 3*r6)%p*v2)%p)%p - 
          (u1*v1 + v2)%p*(2*(-1 + r6)%p*u0*v2 + r5*(1 + r6)%p*v5 - 
            r6*(r6*v5 + v6 - r6*v6)%p)%p + r42*(4*r62*u0*u1*v1*(u1*v1 + v2)%p + 
            2*r5*r6*u0*(2*v2*(-2*u1*v1 + v2)%p + r6*(3*u12*v12 + 5*u1*v1*v2 - 
                4*v22)%p)%p + r53*(3*(1 + r6)%p*u1*v1 + v2 - 3*r6*v2)%p*v5 + 
            r52*(-2*u0*v2*(3*u1*v1 + v2)%p + 3*r62*(u1*v1 + v2)%p*(v5 - v6)%p + 
              r6*(2*u0*(3*u12*v12 - 2*u1*v1*v2 + v22)%p - v2*v5 - 
                3*u1*v1*v6 + v2*v6)%p)%p)%p + r4*(2*r52*(u1*v1 - 2*r6*v2)%p*v5 + 
            2*r6*(u0*(u12*v12 - 2*(-1 + r6)%p*u1*v1*v2 + 2*(1 - 2*r6)%p*v22)%p + 
              r6*(u1*v1 + v2)%p*(v5 - v6)%p)%p + r5*(2*u0*u1*v1*((-2 + r6)%p*u1*v1 - 
                3*v2)%p + r6*((-4 + 7*r6)%p*v2*v5 + (-2 + 3*r6)%p*u1*v1*
                 (2*v5 - v6)%p - 4*(-1 + r6)%p*v2*v6)%p)%p)%p)%p - 
        r22*r4*(r5*(1 + r4*r5)%p*(2*u0*((-1 + r4*r5)%p*u1*v1 - v2)%p*
             (u1*v1 + v2)%p + r5*(2*u1*v1 + v2)%p*v5)%p + 
          r63*(6*r42*r52*u0*v2*(2*u1*v1 + v2)%p + 2*u0*v2*(2*u1*v1 + 3*v2)%p - 
            2*r4*u0*(u1*v1 + v2)%p*(u1*v1 - (2 + 5*r5)%p*v2)%p + 
            3*r4*r52*v2*(v5 - v6)%p - (u1*v1 + v2 - r5*v2)%p*(v5 - v6)%p)%p + 
          r6*(-5*(1 + 4*r4*r5 + 3*r42*r52)%p*u04*v12 + 
            2*u0*((1 + r5 + 2*r4*r5 + 2*r4*r52 + 3*r42*r53)%p*u12*v12 + 
              2*(1 + (3 + 2*r4)%p*r5 - (-3 + r4)%p*r4*r52 + r42*r53)%p*u1*v1*
               v2 + (1 + 4*(1 + r4)%p*r5 + 6*r4*r52 + 2*r42*r53)%p*v22)%p - 
            3*(1 + 4*r4*r5 + 3*r42*r52)%p*u02*v1*(v3 + v4)%p + 
            r5*((-4 + (2 - 5*r4)%p*r5 + 6*r4*r52)%p*u1*v1*v5 - 2*(1 + r5)%p*(1 + 
                r4*r5)%p*v2*v5 + 2*u1*v1*v6 + (2 + r4*r5)%p*v2*v6)%p)%p + 
          r62*(-2*u0*v2*(2*(2 + r5)%p*u1*v1 + (5 + 4*r5)%p*v2)%p + 
            2*r42*r5*u0*(u12*v12 + (1 + r5)%p*u1*v1*v2 - r5*(2 + 3*r5)%p*v22)%p + 2*u1*v1*v5 + 3*r5*u1*v1*v5 + 2*v2*v5 + 6*r5*v2*v5 - 
            r52*v2*v5 - 2*u1*v1*v6 - 2*v2*v6 - 2*r5*v2*v6 + 
            r4*(2*u0*((2 + 3*r5)%p*u12*v12 - (1 + r5 + 2*r52)%p*u1*v1*v2 - 
                (3 + 10*r5 + 8*r52)%p*v22)%p - r5*(u1*v1*((-1 + 3*r5)%p*v5 + 
                  v6)%p + v2*((-1 - 2*r5 + 3*r52)%p*v5 + v6 + 2*r5*v6)%p)%p)%p)%p)%p)%p)%p)%p;

jm[8][1]= 
 -(c1102*c4*r2*u02*v1*(r17*r44*r64*(2*(-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p - 
     r22*(1 + r2)%p*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r23*(u1*v1 + v2)%p - 
       r42*r52*r6*(2*u1*v1 + v2 + 2*r5*v2 + r4*r52*v2)%p + 
       r22*(2*(1 + r4*(-1 + r5)%p*r5 + r42*r53 - r6)%p*u1*v1 + 
         (2 - r4*r5 + r42*r53 - 2*r6)%p*v2)%p - 
       r2*r4*r5*(2*(1 + r4*r52 + r42*r53 - 2*r6)%p*u1*v1 + 
         (1 + r5 + r4*r53 + r42*r54 - 3*r6 - 2*r5*r6 - r4*r52*r6)%p*v2)%p)%p + 
     r16*r43*r63*(r22*(-8*r4*r5*u1*v1 + 2*v2)%p + 
       r2*(-2*(-2 + r6 + r4*(-1 + 2*r5)%p*r6)%p*u1*v1 + v2 + 
         r4*r5*(2 - 3*r6)%p*v2 - 2*r6*v2)%p + 
       r4*(-4*r6*u1*v1 + 4*r5*(1 + r6)%p*u1*v1 + (-2 + r6)%p*r6*v2 + 
         r5*(3 - 2*r6 - 2*r62)%p*v2)%p)%p + r1*r2*(1 + r2)%p*
      (2*r25*(u1*v1 + v2)%p - r43*r53*r62*(2*(3 + r4*r5)%p*u1*v1 + 
         (4 + (5 + r4)%p*r5 + 4*r4*r52)%p*v2)%p + r2*r42*r52*r6*
        (-2*(6 + 3*(-1 + r4)%p*r5 - r4*r52 + 2*r42*r53 - 6*r6)%p*u1*v1 + 
         (-8 + r42*r54 + 11*r6 + r52*(3 - 4*r4 - 3*r4*r6)%p + 
           r5*(-3 - 3*r4 + 3*r6 + r4*r6)%p - 2*r4*r53*(-2 + r4 + 2*r4*r6)%p)%p*
          v2)%p + r24*(2*(2 - r42*r52 + 3*r42*r53 + r43*r54 + 
           2*r5*(-1 + r4*(-1 + r6)%p)%p - r6)%p*u1*v1 + 
         (4 - r4*(4 + r4)%p*r52 + r42*r53 + r43*r54 - 2*r6 + 
           r5*(-4 - 3*r4 + 4*r4*r6)%p)%p*v2)%p + r22*r4*r5*
        (2*(-2 + 2*r43*r55 + 7*r6 - 3*r62 - 2*r42*r54*
            (-2 + r4 + 2*r4*r6)%p + r4*r52*(1 - (4 + 3*r4)%p*r6)%p + 
           r4*r53*(2 - r4*(4 + 3*r6)%p)%p + r5*(3 - 5*r6 + 
             r4*(-1 - 5*r6 + 3*r62)%p)%p)%p*u1*v1 - 
         (3 - 14*r6 + 7*r62 + r43*r55*(1 + 3*r6)%p + 
           r42*r54*(1 + 2*(3 + r4)%p*r6)%p + r5*(-3 + r4 + 6*r6 + 5*r4*r6 - 
             2*r62 - 4*r4*r62)%p - r4*r53*(1 - 5*(1 + r4)%p*r6 + 4*r4*r62)%p + 
           r52*(-1 + 2*r6 + 3*r42*r6 + r4*(-3 + 11*r6 - 7*r62)%p)%p)%p*v2)%p + 
       r23*(2*(1 + (r43 - 2*r44)%p*r55 + r44*r56 - r6 + 
           r4*r52*(3 - 2*r4 + 3*r6 + r4*r6)%p + r42*r54*(-1 - 3*r4 + 
             4*r4*r6)%p + r4*r53*(-1 + 4*r4 + 5*r4*r6)%p + 
           r5*(-2 - 4*r4 + 2*r6 + 9*r4*r6 - 2*r4*r62)%p)%p*u1*v1 + 
         (2 - 4*r43*r55 - 2*r44*r56 - 2*r6 + 4*r42*r53*(1 + 2*r6)%p + 
           r42*r54*(-2 + r4 + 5*r4*r6)%p + r4*r52*(-1 + 8*r6 + 
             r4*(-2 + 3*r6)%p)%p - 2*r5*(2 - 2*r6 + r4*(3 - 9*r6 + 2*r62)%p)%p)%p*
          v2)%p)%p + r15*r42*r62*(2*r23*(2*(-1 + 3*r42*r52)%p*u1*v1 - 
         (1 + 3*r4*r5)%p*v2)%p + r22*(2*r6*u1*v1 + 3*v2 - r6*v2 + 
         2*r42*r5*(-4*r6*u1*v1 + 2*r5*(3 + 4*r6)%p*u1*v1 + r5*r6*v2)%p + 
         r4*(2*r6*(2 + r6)%p*u1*v1 + 4*r5*(-1 + 2*r6)%p*u1*v1 + r6*(4 + r6)%p*v2 + 
           r5*(-5 + 2*r6)%p*v2)%p)%p + r42*r6*(-(r6*(2*u1*v1 + v2)%p)%p + 
         r5*(8*(1 + r6)%p*u1*v1 - 2*(-3 + r62)%p*v2)%p + 
         r52*(-2*(4 + r6)%p*u1*v1 + (-3 + 7*r6 + r62)%p*v2)%p)%p + 
       r2*r4*(r6*((8 - 6*r6)%p*u1*v1 + (2 - 5*r6 + r62)%p*v2)%p + 
         r4*r52*(2*(-2 + r62)%p*u1*v1 + (-5 + 6*r6 + 6*r62)%p*v2)%p + 
         r5*(-2*(6 + r6 - 2*r4*r6 + (-1 + 2*r4)%p*r62)%p*u1*v1 + 
           (-9 + 2*(5 + 2*r4)%p*r6 + (2 - 4*r4)%p*r62)%p*v2)%p)%p)%p + 
     r13*(r44*r52*r63*(2*(-4 + 4*r5 - r6)%p*u1*v1 + 
         (-6 + 3*r52 - r6 - 4*r5*r6)%p*v2)%p + 
       2*r25*((1 + r44*r54 - 2*r42*r5*(r5 - 2*r6)%p)%p*u1*v1 - 
         (-1 + r43*r53 + r42*r5*(r5 - 2*r6)%p + r4*(-r5 + r6)%p)%p*v2)%p + 
       r24*(2*(1 - r6 - 2*r4*(r5 + 2*r6 + r5*r6)%p + 2*r43*r52*
            (r5 + 2*r5*r6 + r6*(-1 + 3*r6)%p)%p - r42*(r62 - r5*r6*(10 + r6)%p + 
             r52*(4 + 5*r6)%p)%p + r44*r53*(-4*r6 + r5*(3 + 8*r6)%p)%p)%p*u1*v1 - 
         (2*(-1 + r6)%p + r44*r54*(-1 + 3*r6)%p + r4*(r5 + 2*r5*r6 - 
             2*(-6 + r6)%p*r6)%p + r42*(r5*(-10 + r6)%p*r6 + r62 + 
             7*r52*(1 + r6)%p)%p + r43*r52*(-2*r6*(2 + 3*r6)%p + 
             r5*(3 + 10*r6)%p)%p)%p*v2)%p + r2*r43*r5*r62*
        (-2*(6 + 2*r4*r53 - r6 - 2*r62 + r5*(-19 + r4 + 4*r6 + 4*r4*r6)%p - 
           2*r52*(-2 + r4*(3 + r6)%p)%p)%p*u1*v1 + (5*r53*(r4 + 2*r4*r6)%p + 
           3*(-3 + 2*r6 + r62)%p - r5*(r4 + 4*r4*r6 - 3*(7 - 7*r6 + r62)%p)%p + 
           r52*(7 + 6*r6 - 4*r4*(-2 + 4*r6 + r62)%p)%p)%p*v2)%p + 
       r23*r4*(r43*r54*(4*(1 + 8*r6 + 3*r62)%p*u1*v1 + v2 + 2*r6*v2 - 
           4*r62*v2)%p - r42*r53*(2*(-2 + (-13 + 6*r4)%p*r6 + 
             6*(-1 + 2*r4)%p*r62)%p*u1*v1 + (1 - 2*r6 + (6 + 4*r4)%p*r62)%p*v2)%p + 
         r6*(2*(-4 + r6 - r4*r6 + (1 + 3*r4)%p*r62)%p*u1*v1 + 
           (-10 + (5 + 2*r4)%p*r6 + (2 + 5*r4)%p*r62)%p*v2)%p + 
         r4*r52*(2*(-2 + (2 + 4*r4)%p*r6 + (1 + r4)%p*r62 + 4*r4*r63)%p*u1*v1 + 
           (-5 + 2*(5 + 8*r4)%p*r6 - (10 + r4)%p*r62 + 10*r4*r63)%p*v2)%p + 
         r5*(2*(-2 + (5 + 18*r4)%p*r6 - (1 + 9*r4 + 4*r42)%p*r62 + 3*r4*r63)%p*
            u1*v1 + (-3 + 2*(5 + 12*r4)%p*r6 - (6 + 23*r4 + 4*r42)%p*r62 + 
             12*r4*r63)%p*v2)%p)%p - r22*r42*r6*
        (-(r42*r54*(4*(2 + 3*r6)%p*u1*v1 + (-1 + 12*r6 + 2*r62)%p*v2)%p)%p + 
         r4*r53*(2*(4 - 7*r6 + r4*(2 + 8*r6 + 4*r62)%p)%p*u1*v1 + 
           (8 + (-29 + 4*r4)%p*r6 + 2*(1 + 6*r4)%p*r62)%p*v2)%p - 
         r5*(2*(12 - 2*(7 + 5*r4)%p*r6 + (-1 + r4)%p*r62)%p*u1*v1 + 
           (18 - (36 + 13*r4)%p*r6 + 3*(3 + r4)%p*r62 + r63)%p*v2)%p + 
         r52*(2*(8 - 5*r6 + r42*r6 + r4*(-6 - 9*r6 + 5*r62)%p)%p*u1*v1 + 
           (7 - 13*r6 + r42*r6 + 3*r62 + r4*(-12 + 5*r6 + 8*r62 - 4*r63)%p)%p*
            v2)%p + r6*(-3*v2 + 2*r62*(u1*v1 + v2)%p - 
           2*r6*(3*u1*v1 + 2*v2)%p)%p)%p)%p + r14*r4*r6*
      (r43*r5*r62*(4*(1 + r52 + r6 - r5*(4 + r6)%p)%p*u1*v1 + 
         (3 + 2*r6 - r52*(3 + 4*r6)%p + r5*(-9 + 6*r6 + r62)%p)%p*v2)%p + 
       r23*(-2*(2 - r6 + 2*r42*r5*(r5 + r6 + 3*r5*r6 + 2*r62)%p - 
           r4*((-3 + r6)%p*r6 + r5*(4 + r6)%p)%p + 2*r43*r52*
            (-3*r6 + r5*(4 + 6*r6)%p)%p)%p*u1*v1 + (-5 + 2*r43*r53*(-1 + r6)%p + 
           4*r6 + r4*(r62 + r5*(4 + 5*r6)%p)%p + r42*r5*(-4*r6*(2 + r6)%p + 
             r5*(7 + 6*r6)%p)%p)%p*v2)%p - 2*r24*(4*r43*r53*u1*v1 + v2 - 
         3*r42*r52*v2 - r4*(2*r5 - r6)%p*(2*u1*v1 + v2)%p)%p + 
       r2*r42*r6*(r6*(-4*(-1 + r6)%p*u1*v1 + v2 - 3*r6*v2)%p + 
         r4*r53*(8*u1*v1 + (5 - 18*r6 - 3*r62)%p*v2)%p + 
         r5*((4*r4*r6 + 6*(-4 + r62)%p)%p*u1*v1 + (-18 + 2*(8 + r4)%p*r6 + 
             2*r62 - r63)%p*v2)%p + r52*(2*(10 - r6 + r4*(-3 - 4*r6 + r62)%p)%p*
            u1*v1 + (8 - 17*r6 + 2*r4*(-3 + r6 + 4*r62)%p)%p*v2)%p)%p - 
       r22*r4*(r42*r53*(4*(1 + 6*r6 + 2*r62)%p*u1*v1 + (-1 + 6*r6 + 4*r62)%p*
            v2)%p - 2*r4*r52*((4 + (-5 + 4*r4)%p*r6 + (-4 + 8*r4)%p*r62)%p*u1*v1 + 
           (5 - (8 + r4)%p*r6 + (-1 + 3*r4)%p*r62)%p*v2)%p + 
         r5*(2*(-6 + (5 + 12*r4)%p*r6 + (1 - 3*r4)%p*r62 + r4*r63)%p*u1*v1 + 
           (-9 + 2*(8 + 9*r4)%p*r6 - (4 + 9*r4)%p*r62 + 5*r4*r63)%p*v2)%p + 
         r6*(-6*v2 + r62*(2*u1*v1 + 3*v2)%p - r6*(4*(2 + r4)%p*u1*v1 + 
             (3 + 2*r4)%p*v2)%p)%p)%p)%p + 
     r12*(r44*r53*r63*(4*u1*v1 + 3*(1 + r5)%p*v2)%p - 
       2*r26*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + (-2 + r4*r5)%p*v2)%p + 
       r2*r43*r52*r62*(-2*(3*r4*r52 + 3*(-3 + r6)%p + 
           r5*(7 - 2*r4*(1 + r6)%p)%p)%p*u1*v1 + (13 - 5*r4*r53 - 7*r6 + 
           2*r52*(-3 + r4 + 5*r4*r6)%p + r5*(2 + 3*r6 + 2*r4*(1 + r6)%p)%p)%p*v2)%p - 
       r25*(2*(-4 - (-1 + r4)%p*r43*r54 + 2*r44*r55 + 2*(1 + r4)%p*r6 + 
           r4*r62 + r5*(1 + 4*r4 - 2*r42*r6)%p + r42*r53*
            (-3 + r4*(-2 + 4*r6)%p)%p + r4*r52*(-1 + r4*(7 + 5*r6)%p)%p)%p*u1*v1 + 
         (-8 - 4*r43*r54 - r44*r55 + (4 + 5*r4)%p*r6 + 2*r4*r62 - 
           2*(1 + r4)%p*r5*(-1 + r4*r6)%p + r42*r53*(-3 + 4*r4*r6)%p + 
           r4*r52*(2 + r4*(10 + r6)%p)%p)%p*v2)%p + r22*r42*r5*r6*
        (2*(6 - 2*r42*r54 - 9*r6 + 4*r42*r53*(1 + r6)%p + 
           r52*(2 + 2*r42*r6 + r4*(-7 + 3*r6)%p)%p + 
           r5*(-14 + 11*r6 + r4*(2 + 13*r6 - 3*r62)%p)%p)%p*u1*v1 + 
         (9 - 20*r6 + 2*r62 - r42*r54*(1 + 6*r6)%p + 
           r4*r53*(-6 + r4 - 8*r6 + 14*r4*r6 + 6*r4*r62)%p + 
           r52*(-5 + 2*r42*r6 + r4*(-11 + 31*r6 - 5*r62)%p)%p + 
           r5*(r4*(2 + 16*r6 - 5*r62)%p - 3*(5 - 7*r6 + 2*r62)%p)%p)%p*v2)%p + 
       r24*(-2*(-2 + (2 + 4*r4)%p*r6 + r4*r62 - r4*r63 + 
           2*r44*r55*(3 + 2*r6)%p + r43*r54*(7 + 4*r6 - 2*r4*(1 + 4*r6)%p)%p + 
           r5*(1 - r6 + 5*r42*(-2 + r6)%p*r6 + r4*(8 - 12*r6 + 3*r62)%p)%p + 
           r4*r52*(-3 - 2*r6 - 2*r42*r6 + r4*(8 + 2*r6 + 5*r62)%p)%p + 
           r42*r53*(-3 - r6 + r4*(-4 - r6 + 6*r62)%p)%p)%p*u1*v1 + 
         (4 - 2*(2 + 5*r4)%p*r6 + 6*r44*r55*r6 - r4*r62 + 2*r4*r63 + 
           r43*r54*(4 + (10 + r4)%p*r6)%p + r42*r53*(6 + (8 - 5*r4)%p*r6 - 
             10*r4*r62)%p + r4*r52*(6*r6 + 2*r42*r6 + 
             r4*(-14 + 15*r6 - 16*r62)%p)%p + r5*(2*(-1 + r6)%p + 
             r42*(13 - 9*r6)%p*r6 - 2*r4*(5 - 13*r6 + 5*r62)%p)%p)%p*v2)%p + 
       r23*r4*(-(r43*r55*(8*u1*(v1 + 2*r6*v1)%p + v2 - 2*r6*v2 - 
            2*r62*v2)%p)%p + r6*(2*(-2 + r62)%p*u1*v1 + (-5 + r6 + 2*r62)%p*v2)%p + 
         r5*(-4*(2 - (6 + 7*r4)%p*r6 + (2 + 7*r4)%p*r62)%p*u1*v1 + 
           (-6 + 4*(6 + 5*r4)%p*r6 - (13 + 29*r4)%p*r62 + r4*r63)%p*v2)%p + 
         r42*r54*(2*(-6 + r4 - 11*r6 + 12*r4*r6 + 6*r4*r62)%p*u1*v1 + 
           r6*(-7 + 6*r6 + r4*(2 + 8*r6)%p)%p*v2)%p + 
         r52*(2*(2 - 3*r6 + 4*r42*r6*(1 + r6)%p + r4*(-3 - 11*r6 + 3*r62)%p)%p*
            u1*v1 + (2 - 3*r6 + 2*r62 + r42*r6*(4 + 3*r6)%p + 
             r4*(-6 + r6 - 5*r62 - 5*r63)%p)%p*v2)%p + 
         r4*r53*(3*v2 + 7*r62*v2 - 12*r6*(u1*v1 + v2)%p + 
           2*r4*((2 - 2*r6 + r62)%p*u1*v1 + r6*(-6 + 4*r6 - 3*r62)%p*v2)%p)%p)%p)%p)%p)%p - 
  r2*r42*(r1*r2 - c4*r4)%p*(r5 + r2*r5 - r1*r6)%p*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
   u0*v1*v5 + c110*(r17*r2*r44*r64*u02*v1*(-2*(-1 + r2)%p*u1*v1 + v2 - 
      r6*v2)%p + r16*r43*r63*u0*v1*(2*r23*u0*(u1*(v1 + 4*r4*r5*v1)%p - v2)%p + 
      c4*r42*r6*u0*(-2*u1*v1 + (-1 + r6)%p*v2)%p + 
      r22*u0*(2*(-3 + r4*r5*(-1 + r6)%p + r6 - r4*r6)%p*u1*v1 + 
        (1 + r4*r5)%p*(-2 + 3*r6)%p*v2)%p + 
      r2*r4*(r5*u0*(-2*(1 + r6)%p*u1*v1 + (-2 + 2*r6 + r62)%p*v2)%p + 
        r6*(2*(2 + c4*r4)%p*u0*u1*v1 - (-2 + r6)%p*u0*v2 + c4*v5)%p)%p)%p - 
    r15*r42*r62*(c4*r43*r6*u02*v1*(2*r6*u1*v1 - 2*r5*(1 + r6)%p*u1*v1 - 
        (-2 + r6)%p*r6*v2 + r5*(-2 + 2*r6 + r62)%p*v2)%p + 
      r23*u02*v1*(2*(-3 + 2*r6 + r42*r5*(3*r5 - 4*r6 + 4*r5*r6)%p + 
          r4*(-4*r5 + r6 + 5*r5*r6)%p)%p*u1*v1 + (6*r4*r5*(-1 + r6)%p + 2*r6 + 
          2*r42*r52*r6 + r4*r6*(4 + r6)%p)%p*v2)%p + 
      r24*u02*v1*(2*(-1 + 3*r4*r5 + 6*r42*r52)%p*u1*v1 - 
        3*(v2 + 2*r4*r5*v2)%p)%p + r2*r42*r6*u0*v1*
       (-(u0*(-4*r5*(1 + r6)%p*u1*v1 + r5*(-4 + r6 + r62)%p*v2 + 
           r6*(2*u1*v1 + v2)%p + r52*(2*u1*v1 + v2 - 3*r6*v2)%p)%p)%p + 
        c4*(2*(-3 + r4*r5*(-1 + r6)%p + r6 - r4*r6)%p*u0*u1*v1 + 
          (-2 + 3*r6 + 2*r4*(-1 + r6)%p*r6 + r4*r5*(-2 + 3*r6)%p)%p*u0*v2 + 
          3*r5*v5 - 2*r6*v5 + r5*r6*v5 + r6*v6)%p)%p + 
      r22*r4*(r4*r52*u02*v1*(-2*(1 + r6)%p*u1*v1 + 3*(-1 + 2*r6 + r62)%p*
           v2)%p + r5*u0*v1*(-2*(3 + r6 - 3*r4*r6 - 4*c4*r42*r6 + r4*r62)%p*u0*
           u1*v1 + (-6 + (9 + 4*r4)%p*r6 + (1 - 4*r4)%p*r62)%p*u0*v2 + 
          4*c4*r4*r6*v5)%p + r6*(u02*v1*(2*(6 - 2*r6 + c4*r4*(1 + r4*r6)%p)%p*u1*
             v1 + (4 - 2*c4*r4 - 5*r6)%p*v2)%p + r6*(2*u1*v1 + v2)%p*v3 + 
          c4*u0*v1*(v5 + r4*r6*v5 - r4*r6*v6)%p)%p)%p)%p + 
    r14*r4*r6*(2*r25*u02*v1*((-1 + 3*r42*r52 + 4*r43*r53 + 
          r4*(-2*r5 + r6)%p)%p*u1*v1 + r4*(-3*r5 - 3*r4*r52 + r6)%p*v2)%p + 
      r24*u02*v1*(2*(-1 + r6 + r42*r5*(r5 + r6 + 9*r5*r6)%p + 
          r4*(5*r5*(-1 + r6)%p - (-5 + r6)%p*r6)%p + r43*r52*
           (-6*r6 + r5*(5 + 6*r6)%p)%p)%p*u1*v1 - (-2 + 2*r43*r53*(-1 + r6)%p + 
          r6 + r4*(-2*r5*(-3 + r6)%p + (-4 + r6)%p*r6)%p + 
          2*r42*r5*(3*r5 - 2*r6*(2 + r6)%p)%p)%p*v2)%p + c4*r44*r62*u02*v1*
       ((-1 + r6)%p*r6*v2 + r5*(1 + r6)%p*(2*u1*v1 - (-2 + r6)%p*v2)%p - 
        r52*(2*u1*v1 + v2 - 3*r6*v2)%p)%p + r22*r42*r6*
       (-(r4*r53*u02*v1*(2*u1*v1 + v2 - 8*r6*v2)%p)%p + 
        r52*u02*v1*(2*(-2 + r4*(2 + 3*r6)%p)%p*u1*v1 + 
          (-2 + 7*r6 + r4*(4 - 5*r6 - 4*r62)%p)%p*v2)%p + 
        r5*(u02*v1*(4*(3 + r6 - r4*r6)%p*u1*v1 - (-12 + 13*r6 + 2*r4*r6 + 
              2*r62)%p*v2)%p + 2*r6*(2*u1*v1 + v2)%p*v3)%p - 
        r6*(-2*u02*v1*((-3 + r6)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
          r6*(2*u1*v1 + v2 + r6*v2)%p*v3)%p + c4*u0*v1*
         (2*(-3 + 2*r6 + r42*r5*((-1 + r6)%p*r6 + r5*(3 + 4*r6)%p)%p + 
            r4*((-1 + r6)%p*r6 + r5*(-4 + 5*r6)%p)%p)%p*u0*u1*v1 + 
          (6*r4*r5*(-1 + r6)%p + 2*r6 + 2*r42*r5*r6*(-3 + r5 + 4*r6)%p + 
            r4*r6*(-2 + 5*r6)%p)%p*u0*v2 + 2*(-2 + r6)%p*r6*v5 + 
          r4*r52*(9 + 4*r6)%p*v5 + r5*(5 + r6 - 5*r4*r6 + r4*r62)%p*v5 - 
          (-3 + r6)%p*r6*v6 - r4*r5*(-1 + r6)%p*r6*v6)%p)%p + 
      r23*r4*(2*r42*r53*u02*v1*(u1*(v1 + 3*r6*v1)%p + r6*(3 + r6)%p*v2)%p + 
        r4*r52*u0*v1*(-4*(1 + (-1 + r4 - 3*c4*r42)%p*r6 + 2*r4*r62)%p*u0*u1*
           v1 + (-6 + (17 + 2*r4)%p*r6 - 6*r4*r62)%p*u0*v2 + 6*c4*r4*r6*v5)%p + 
        r5*(u02*v1*(2*(-3 + (1 + 11*r4 + 3*c4*r42)%p*r6 + (-6*r4 + 4*c4*r43)%p*
               r62)%p*u1*v1 + (-6 + (13 + 16*r4 - 6*c4*r42)%p*r6 - 
              2*(1 + 5*r4)%p*r62 + r4*r63)%p*v2)%p + 4*r4*r62*(2*u1*v1 + v2)%p*
           v3 + c4*r4*r6*u0*v1*((3 + 4*r4*r6)%p*v5 - 4*r4*r6*v6)%p)%p + 
        r6*(u02*v1*(2*(6 - 2*(2 + r4)%p*r6 + c4*r4*(-1 + r4*r6)%p)%p*u1*v1 + 
            (r6*(-5 - 2*r4 + r6)%p - c4*r4*(3 + 2*r4*r6)%p)%p*v2)%p + 
          2*r6*((2 - r4*r6)%p*u1*v1 + v2)%p*v3 + c4*u0*v1*((-1 + r4*r6)%p*v5 - 
            r4*r6*v6)%p)%p)%p + r2*r43*r6*
       (r5*r6*u02*v1*(2*(-1 + 2*r5 - r6)%p*u1*v1 + 
          (-2 + r52 + r5*(4 - 3*r6)%p - r6)%p*v2)%p + 
        c4*(r52*u0*v1*(r4*u0*(-2*(1 + r6)%p*u1*v1 + 3*(-1 + 2*r6 + r62)%p*v2)%p + 
            (2 + 3*r6)%p*v5)%p + r6*(u02*v1*(2*(3 + r4*r6)%p*u1*v1 + 
              (6 + (-5 + r4)%p*r6 + r62)%p*v2)%p + r6*(2*u1*v1 + v2)%p*(v3 + v4)%p + 
            r6*u0*v1*(v5 - v6)%p)%p + r5*u0*v1*(-2*(3 + r6 - r4*r6 + r4*r62)%p*u0*
             u1*v1 + (-6 + (9 + 2*r4)%p*r6 + (1 - 2*r4)%p*r62 + 2*r4*r63)%p*u0*
             v2 - 2*r6*(2 + r6)%p*v5 + r6*(1 + r6)%p*v6)%p)%p)%p)%p + 
    r23*(1 + r2)%p*(1 + r4*r5)%p*((1 + r2)%p*r5*(r23*u02*v1*v2 - 
        r42*r52*r6*v2*v3 + r22*((1 + r4*r52 + r42*r53 - r6)%p*u02*v1*
           v2 - r4*r5*(2*u1*(v1 + r4*r5*v1)%p + v2)%p*v3)%p - 
        r2*r4*r5*((2*u1*(v1 + r4*r5*v1)%p + v2)%p*v3 + 
          r6*(-(u02*v1*v2)%p + r4*r5*v2*v3)%p)%p)%p + 
      c4*r4*(r4*r5*((-1 + r6)%p*r6*u02*v1*v2 + r4*r53*u0*v1*
           (r4*r6*u0*v2 - v5)%p + r52*(r4*(2*u1*v1 + v2)%p*(u02*v1 + v3 + v4)%p - 
            u0*v1*v5)%p + r5*(u02*v1*(2*u1*(v1 + r4*r6*v1)%p + v2 + 
              (-1 + r4)%p*r6*v2 + r4*r62*v2)%p + (2*u1*v1 + v2)%p*(v3 + v4)%p + 
            r6*u0*v1*(v5 - v6)%p)%p)%p + r23*u0*v1*(-(u0*v2)%p + 
          r4*r5*u0*(2*u1*v1 + v2)%p + r5*(v5 - v6)%p)%p + 
        r22*u0*v1*(2*r43*r54*u0*u1*v1 - (2 + r5 - 2*r6)%p*u0*v2 - 
          2*r4*r5*u0*((-2 + r6)%p*u1*v1 + (-1 + r5)%p*v2)%p + r5*(2 + r5 - r6)%p*v5 + 
          r4*r53*(2*v5 - v6)%p + r5*(-2 + r6)%p*v6 + r42*r53*
           (2*u0*u1*v1 - u0*v2 + r5*v5 - r5*v6)%p)%p + 
        r2*(r43*r54*u02*v1*(2*u1*v1 - r5*v2 + 2*r6*v2)%p + 
          r4*r5*(u02*v1*(2*(1 + r5 - r6)%p*u1*v1 - (-1 + r5 + r52 + r6 - 
                2*r5*r6 + r62)%p*v2)%p + r5*(2*u1*v1 + v2)%p*(v3 + v4)%p + 
            r5*(r5 + r6)%p*u0*v1*(v5 - v6)%p)%p + 
          u0*v1*((1 + r5 - r6)%p*(-1 + r6)%p*u0*v2 + r5*(1 + r5 - r6)%p*v5 + 
            r5*(-1 + r6)%p*v6)%p + r42*r52*(r6*u02*v1*(2*u1*v1 + v2)%p + 
            r5*u02*v1*(4*u1*v1 + 3*r6*v2)%p + r5*(2*u1*v1 + v2)%p*(v3 + v4)%p - 
            r52*u0*v1*(2*u0*v2 + v6)%p)%p)%p)%p)%p - 
    r1*r22*(r26*u02*v1*v2 - r25*u02*v1*(-(r43*r54*v2)%p + 
        (-3 + 2*r5 + r6)%p*v2 + r42*r52*(2*u1*v1 + v2 - r5*v2)%p + 
        2*r4*r5*(u1*v1 + (1 + r5 - r6)%p*v2)%p)%p + 
      r43*r5*r6*(-(r52*r6*v2*(u02*v1 + v3)%p)%p + 
        c4*(r42*r54*u02*v1*v2 + 3*(-1 + r6)%p*r6*u02*v1*v2 + 
          r4*r53*u0*v1*((2 + r4*r6)%p*u0*v2 - 3*v5)%p + 
          r52*(r42*r6*u02*v1*(2*u1*v1 + v2 + r6*v2)%p + 
            u0*v1*(u0*v2 - 3*v5)%p + r4*(2*u02*v1*(3*u1*v1 + 2*v2 - r6*v2)%p + 
              2*(2*u1*v1 + v2)%p*(v3 + v4)%p + r6*u0*v1*(v5 - v6)%p)%p)%p + 
          r5*(u02*v1*(2*(3 + 2*r4*r6)%p*u1*v1 + (4 - 3*r6 + 4*r4*r62)%p*v2)%p + 
            2*(2*u1*v1 + v2)%p*(v3 + v4)%p + 2*r6*u0*v1*(v5 - v6)%p)%p)%p)%p + 
      r24*(2*c4*r45*r54*u02*u1*v12 + (3 + 2*r5*(-2 + r6)%p - 2*r6)%p*u02*v1*
         v2 + r43*r5*(-2*c4*r5*u02*v1*v2 - 3*r54*u02*v1*v2 + 
          2*c4*r6*u02*v1*(2*u1*v1 + v2)%p + 
          r53*(u02*v1*(-4*u1*v1 + v2 + 4*r6*v2)%p + (2*u1*v1 + v2)%p*v3)%p + 
          r52*v1*(-8*r6*u1*v3 + c4*u0*(v5 - v6)%p)%p)%p - r44*r53*u0*v1*
         (r52*u0*(2*u1*v1 + r5*v2)%p + c4*(-2*u0*u1*v1 + 2*u0*v2 - r5*v5 + 
            r5*v6)%p)%p + r4*(-(r53*u02*v1*v2)%p + r52*((-4 + 5*r6)%p*u02*v1*v2 + 
            (2*u1*v1 + v2)%p*v3)%p + c4*r6*u0*v1*(v5 - v6)%p + 
          r5*(2*u02*v1*((-3 + r6)%p*u1*v1 - (3 - 6*r6 + r62)%p*v2)%p - 
            2*r6*(2*u1*v1 + v2)%p*v3 + c4*u0*v1*v6)%p)%p + 
        r42*(2*c4*r6*u02*u1*v12 - 3*r54*u02*v1*v2 + 
          r53*(u02*v1*(-2*u1*v1 + v2 + 7*r6*v2)%p + 2*(2*u1*v1 + v2)%p*v3)%p + 
          2*c4*r5*r6*u0*v1*(v5 - v6)%p + r52*(u02*v1*(2*(-3 + r6)%p*u1*v1 + 
              3*(-1 + r6)%p*v2)%p - 3*r6*(4*u1*v1 + v2)%p*v3 + c4*u0*v1*v6)%p)%p)%p + 
      r22*r4*(r43*r55*u0*v1*(2*(-1 + 2*c4*r4)%p*u0*u1*v1 - 
          3*(1 + c4*r4)%p*r6*u0*v2 + 3*c4*v5)%p + c4*r6*u0*v1*
         (r4*u0*(-2*(-1 + r6)%p*u1*v1 + (-8 + 9*r6 - 2*r62)%p*v2)%p + 
          (-1 + r6)%p*(u0*v2 - v5 + v6)%p)%p + r42*r54*
         (u02*v1*(2*(-2 + c4*r4*(4 + r4 + 5*r4*r6)%p)%p*u1*v1 + 
            (-1 - 3*r6 + c4*r4*(1 + 8*r6)%p*(-1 + r4*r6)%p)%p*v2)%p + 
          (2*u1*v1 + v2)%p*v3 + c4*u0*v1*((5 + r4*(-1 + r6)%p)%p*v5 - 
            r4*(1 + 5*r6)%p*v6)%p)%p + r4*r53*
         (u02*v1*(2*(-1 - 2*r4*r6 + c4*r4*(2 + r4 + 12*r4*r6)%p)%p*u1*v1 + 
            (-1 - 2*(1 + r4)%p*r6 + r4*r62 + c4*r4*(-1 - 8*r6 + 
                2*r4*(-1 + r6 + 8*r62)%p)%p)%p*v2)%p + 
          (2 + 4*c4*r42*r6 - r4*r6*(2 + 9*r6)%p)%p*v2*v3 + 4*c4*r42*r6*v2*v4 + 
          4*u1*v1*(v3 - 4*r4*r6*v3 + 2*c4*r42*r6*v3 + 2*c4*r42*r6*v4)%p + 
          c4*u0*v1*(v5 + r4*(-5 + 9*r6)%p*v5 - r4*(1 + 7*r6)%p*v6)%p)%p + 
        r5*(u02*v1*(2*(-1 + r6 + c4*r4*(2 + r6 + 8*r4*r6 - 3*r4*r62)%p)%p*u1*
             v1 + (-2 + 8*r6 - 4*r62 + c4*(1 - r6 - 2*r42*r6*(-1 - 3*r6 + 
                  r62)%p + 2*r4*(2 - 5*r6 + 3*r62)%p)%p)%p*v2)%p + 
          2*r6*(2*u1*v1 + v2)%p*((-1 + c4*r4)%p*v3 + c4*r4*v4)%p + 
          c4*u0*v1*((2 + 8*r4)%p*r6*v5 + v6 - (1 + 8*r4)%p*r6*v6 + 
            3*r4*r62*(-v5 + v6)%p)%p)%p + r52*(-2*r6*u02*v1*v2 + 
          c4*r43*r6*u02*v1*(2*(4 + r6)%p*u1*v1 + (4 + 3*r6)%p*v2)%p + 
          2*u1*v1*v3 + v2*v3 - c4*u0*v1*v5 + c4*r42*
           (u02*v1*(4*u1*(v1 + 4*r6*v1)%p + (2 - 8*r6 + 13*r62)%p*v2)%p + 
            6*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p + r6*(4 + r6)%p*u0*v1*(v5 - v6)%p)%p - 
          r4*(u02*v1*(2*(1 + r6)%p*u1*v1 + (1 - c4 + 3*r6 + 4*c4*r6 - 6*r62)%p*
               v2)%p + r6*(20*u1*v1 + (7 + 6*r6)%p*v2)%p*v3 - 
            c4*u0*v1*(2*(-2 + 5*r6)%p*v5 + v6 - 3*r6*v6)%p)%p)%p)%p + 
      r23*((-1 + 2*r5)%p*(-1 + r6)%p*u02*v1*v2 + c4*r45*r54*u02*v1*
         (2*(2 + r5 + 4*r6)%p*u1*v1 - (r5 - 2*r6)%p*v2)%p + 
        r44*r52*u0*v1*(-(r53*u0*(4*u1*v1 + (r5 + r6)%p*v2)%p)%p + 
          c4*(2*r6*u0*(2*u1*v1 + v2)%p + 2*r5*u0*((2 + 7*r6)%p*u1*v1 + 
              (-2 + r6)%p*v2)%p + r53*v5 + r52*(4*u0*u1*v1 - 3*u0*v2 + v5 + 
              4*r6*v5 - 2*v6 - 4*r6*v6)%p)%p)%p + 
        r42*(-(r52*(u02*v1*(2*(3 + 2*r5 - r6)%p*u1*v1 + (3 + r5 + 3*r52 - 
                 3*r6 - 6*r5*r6 - r62)%p*v2)%p + (28*r6*u1*v1 + r6*(8 + 3*r6)%p*
                v2 - 4*r5*(2*u1*v1 + v2)%p)%p*v3)%p)%p + c4*u0*v1*
           (-2*(-2 + r6)%p*r6*u0*(u1*v1 - v2)%p + 2*r5*u0*(u1*v1 + v2 - 
              3*r6*v2)%p - r53*v5 - r5*r6*(-7 + 2*r6)%p*(v5 - v6)%p + 
            r52*(u0*v2 + (-2 + 9*r6)%p*v5 + 2*v6 - 4*r6*v6)%p)%p)%p - 
        r4*(r53*u02*v1*v2 + r52*((2 - 3*r6)%p*u02*v1*v2 - 
            2*(2*u1*v1 + v2)%p*v3 + c4*u0*v1*v5)%p + c4*r6*u0*v1*
           (u0*v2 + (-2 + r6)%p*(v5 - v6)%p)%p + 
          r5*(u02*v1*((6 - 4*r6)%p*u1*v1 - c4*v2 + 6*(1 - 3*r6 + r62)%p*v2)%p + 
            4*r6*(2*u1*v1 + v2)%p*v3 + c4*u0*v1*(-2*v6 + r6*(-2*v5 + v6)%p)%p)%p)%p - 
        r43*r5*(r52*(3*r52*u02*v1*v2 + r6*u02*v1*(2*u1*v1 + v2)%p + 
            r5*u02*v1*(8*u1*v1 + v2 - 4*r6*v2)%p - 2*r5*(2*u1*v1 + v2)%p*v3 + 
            r6*(20*u1*v1 + v2 + 4*r6*v2)%p*v3)%p + c4*u0*v1*
           (2*r6*u0*((-7 + 2*r6)%p*u1*v1 - 2*v2)%p - r53*v5 + 
            r52*(-2*u0*u1*v1 + 2*u0*v2 + v5 - 11*r6*v5 + 2*v6 + 7*r6*v6)%p + 
            r5*(-2*u0*u1*(v1 + 3*r6*v1)%p + (2 + 5*r6)%p*u0*v2 + 
              2*r6*(-v5 + v6)%p)%p)%p)%p)%p + 
      r2*r42*(-(r52*r6*(u02*v1*(2*u1*(v1 + r4*r5*v1)%p + 
             (3 + r5 + r4*r5 + 3*r4*r52 + 2*r42*r53 - 5*r6)%p*v2)%p + 
           (4*u1*(v1 + r4*r5*v1)%p + (2 + r4*r5 + 3*r6 + 6*r4*r5*r6)%p*v2)%p*v3)%p)%p + 
        c4*(r6*(-4 + 7*r6 - 3*r62)%p*u02*v1*v2 + r42*r55*u0*v1*
           (r4*u0*(2*u1*v1 + v2)%p + 2*v5)%p + 
          r53*(r43*r62*u02*v1*(2*u1*v1 + v2)%p + 2*u0*v1*v5 + 
            r4*u0*v1*(u0*(2*u1*v1 + v2 + 2*r6*v2)%p - (3 + 5*r6)%p*v5)%p + 
            r42*r6*(2*u02*v1*(8*u1*v1 + 2*v2 + 5*r6*v2)%p + 6*(2*u1*v1 + v2)%p*(
                v3 + v4)%p + r6*u0*v1*(v5 - v6)%p)%p)%p + 
          r5*(u02*v1*(2*(1 + r6 + 3*r4*r6 - r4*r62)%p*u1*v1 + 
              (2 - 4*r6 + (2 + 3*r4)%p*r62 - 2*r4*r63)%p*v2)%p + 
            2*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p - (-3 + r6)%p*r6*u0*v1*(v5 - v6)%p)%p + 
          r4*r54*u0*v1*(r42*r6*u0*(2*u1*v1 + (-1 + 8*r6)%p*v2)%p + 4*v5 + 
            r4*(4*u0*u1*v1 + (2 + r6)%p*u0*v2 - (1 + 6*r6)%p*v5 - r6*v6)%p)%p + 
          r52*(r42*r6*u02*v1*(2*(2 + 3*r6)%p*u1*v1 + (2 + 3*r6 + r62)%p*v2)%p + 
            r4*(u02*v1*(2*u1*(v1 + 8*r6*v1)%p + (2 + r6 + 4*r62)%p*v2)%p + 
              8*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p + r6*(2 + 3*r6)%p*u0*v1*(v5 - 
                v6)%p)%p + u0*v1*(-2*v5 + r6*(u0*v2 + v5 + v6)%p)%p)%p)%p)%p)%p - 
    r13*(c4*r45*r5*r63*u02*v1*(2*r5*u1*v1 + r52*v2 - r5*(-2 + r6)%p*v2 + 
        (-1 + r6)%p*r6*v2)%p + r26*u02*v1*(2*r44*r54*u1*v1 + 
        2*r4*(-r5 + r6)%p*u1*v1 + 2*r43*r53*(u1*v1 - v2)%p + v2 + 
        r42*r5*(4*r6*(u1*v1 + v2)%p - r5*(2*u1*v1 + 3*v2)%p)%p)%p + 
      r25*u02*v1*(v2 - r6*v2 + 2*r4*(r5*(-2 + r6)%p*u1*v1 - 
          (-3 + r6)%p*r6*u1*v1 - r5*v2 - 2*r6*v2)%p + 2*r43*r52*
         (-(r6*u1*v1)%p + r5*(2 + 7*r6)%p*u1*v1 - r5*(1 + 3*r6)%p*v2 + 
          r6*(2 + 3*r6)%p*v2)%p + r44*r53*(-8*r6*u1*v1 + 
          r5*(4*u1*v1 + 8*r6*u1*v1 + v2 - 3*r6*v2)%p)%p + 
        r42*(-(r62*(2*u1*v1 + v2)%p)%p + r5*r6*(2*(9 - 2*r6)%p*u1*v1 - 
            (-12 + r6)%p*v2)%p + r52*(4*(-1 + 2*r6)%p*u1*v1 - 2*(3 + r6)%p*v2)%p)%p)%p + 
      r2*r44*r62*(-(r52*r6*u02*v1*(2*u1*v1 + 3*v2)%p)%p + 
        c4*(-(r6*(4 - 5*r6 + r62)%p*u02*v1*v2)%p + r53*u0*v1*
           (-(r4*u0*(2*u1*v1 + v2 - 8*r6*v2)%p)%p + 2*v5)%p + 
          r5*(u02*v1*(2*(1 + r6)%p*(3 + r4*r6)%p*u1*v1 + (6 + (-2 + 3*r4)%p*r62)%p*
               v2)%p + 2*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p + r6*(1 + r6)%p*u0*v1*
             (v5 - v6)%p)%p + r52*u0*v1*(2*(-2 + r4 + r4*r6)%p*u0*u1*v1 + 
            (-2 + 7*r6 + r4*(2 + r6)%p)%p*u0*v2 - 2*v5 - 4*r6*v5 + r6*v6)%p)%p)%p + 
      r24*r4*(r43*r54*u02*v1*(2*u1*(v1 + 5*r6*v1)%p + v2 + 2*r6*v2 - 
          2*r62*v2)%p + r42*r53*u0*v1*(2*(1 + (7 - 5*r4 + 4*c4*r42)%p*r6 - 
            6*r4*r62)%p*u0*u1*v1 + r6*(7 - 2*(3 + 2*r4)%p*r6)%p*u0*v2 + 
          4*c4*r4*r6*v5)%p + r5*(u02*v1*(2*(-1 + (1 + 13*r4 - 2*c4*r42)%p*r6 + 
              r4*(-8 - 4*r4 + 3*c4*r42)%p*r62)%p*u1*v1 + 
            (-2 + (7 + 20*r4 - 6*c4*r42)%p*r6 - (3 + 19*r4 + 4*r42 + 
                6*c4*r43)%p*r62 + 5*r4*r63)%p*v2)%p + 2*r4*r62*
           ((6 - 4*r4*r6)%p*u1*v1 + 3*v2)%p*v3 + c4*r4*r6*u0*v1*
           ((-2 + 3*r4*r6)%p*v5 - 3*r4*r6*v6)%p)%p + 
        r4*r52*(u02*v1*(2*(-1 + 3*(1 + r4 + c4*r42)%p*r6 + 
              (-8*r4 + 6*c4*r43)%p*r62)%p*u1*v1 + 
            (-3 - 6*(-2 - 2*r4 + c4*r42)%p*r6 - (7 + 4*r4)%p*r62 + 4*r4*r63)%p*
             v2)%p + 6*r4*r62*(2*u1*v1 + v2)%p*v3 + 3*c4*r4*r6*u0*v1*
           (v5 + 2*r4*r6*v5 - 2*r4*r6*v6)%p)%p + 
        r6*(u02*v1*(-2*(-2 + c4*r4 + 2*r6 + 4*r4*r6 - r4*r62)%p*u1*v1 + 
            (-4 - (-1 + r4 + 2*c4*r42)%p*r6 + (1 + 3*r4)%p*r62)%p*v2)%p + 
          r6*((2 - 4*r4*r6)%p*u1*v1 + v2 - r4*r6*v2)%p*v3 + 
          c4*u0*v1*(-v5 + r4*r6*v6)%p)%p)%p + r23*r42*r6*
       (r42*r54*u02*v1*(2*u1*v1 + v2 + 6*r6*v2)%p - r4*r53*u02*v1*
         (2*r4*u1*(v1 + 2*r6*v1)%p - 11*r6*v2 + r4*r6*(7 + 6*r6)%p*v2)%p - 
        r52*(u02*v1*(2*(1 + r42*r6 - r4*(4 + r6)%p)%p*u1*v1 + 
            (1 - 5*r6 + r42*r6 + r4*(-8 + 13*r6 + 4*r62)%p)%p*v2)%p - 
          6*r4*r6*(2*u1*v1 + v2)%p*v3)%p - 
        r6*(u02*v1*((6 - 4*r6)%p*u1*v1 + (-3 + r6)%p*r6*v2)%p + 
          r6*(4*u1*v1 + (2 + r6)%p*v2)%p*v3)%p + 
        r5*(u02*v1*(2*(6 - (2 + 7*r4)%p*r6 + r4*r62)%p*u1*v1 + 
            (12 - 5*(5 + 2*r4)%p*r6 + (4 + 3*r4)%p*r62)%p*v2)%p + 
          r6*(4*(2 - 3*r4*r6)%p*u1*v1 + (4 - r4*r6*(3 + 4*r6)%p)%p*v2)%p*v3)%p + 
        c4*u0*v1*(u0*(2*(-1 + r6 + r4*(5*r5*(-1 + r6)%p + r6*(1 + r6)%p)%p + 
              r43*r52*(r6*(3 + 4*r6)%p + r5*(5 + 6*r6)%p)%p + r42*(2*r62 + 
                5*r5*r62 + r52*(1 + 9*r6)%p)%p)%p*u1*v1 + 
            (2 - r6 - 2*r43*r52*(r5*(-1 + r6)%p + 3*(1 - 2*r6)%p*r6)%p + 
              r4*(2*r5*(-3 + r6)%p + r6*(2 + r6)%p)%p + 2*r42*(-3*r52 + r62 + 
                r5*r6*(-4 + 7*r6)%p)%p)%p*v2)%p + 3*r42*r53*(3 + 2*r6)%p*v5 + 
          r5*((-1 + r6)%p*(-1 + 9*r4*r6)%p*v5 + r4*(4 - 5*r6)%p*r6*v6)%p + 
          r4*r52*((10 + 3*r6 - 3*r4*r6 + 4*r4*r62)%p*v5 - r4*r6*(3 + 4*r6)%p*
             v6)%p + r6*((-2 + (3 + 2*r4)%p*r6)%p*v5 + (3 - 2*(1 + r4)%p*r6)%p*v6)%p)%p)%p + 
      r22*r43*r6*(r5*r6*(u02*v1*(2*(-3 + 2*r4*r52 - r6 - r5*(-4 + r4 + 
                2*r4*r6)%p)%p*u1*v1 + (-6 + 2*r4*r53 + 4*r6 + r62 + 
              r52*(2 + 2*r4 - 9*r4*r6)%p - r5*(-8 + r4 + 11*r6 + 2*r4*r6)%p)%p*
             v2)%p + (r5*(2*u1*v1 + v2)%p - r6*(4*u1*v1 + 2*v2 + 3*r6*v2)%p)%p*v3)%p + 
        c4*(r4*r53*u0*v1*(2*r4*u0*(u1*(v1 + 3*r6*v1)%p + r6*(3 + r6)%p*v2)%p + 
            (4 + 9*r6)%p*v5)%p + r6*(u02*v1*(2*(3 - r4*(-3 + r6)%p*r6)%p*u1*v1 + 
              (6 - 8*r6 + (3 + r4)%p*r62)%p*v2)%p + 2*r6*(2*u1*v1 + v2)%p*
             (v3 + v4)%p - (-3 + r6)%p*r6*u0*v1*(v5 - v6)%p)%p + 
          r5*(u02*v1*(2*(-3 + r6 + 4*r4*r6 + 2*r4*(1 + r4)%p*r62)%p*u1*v1 + 
              (-6 + (13 + 8*r4)%p*r6 + 2*(-1 - 3*r4 + r42)%p*r62 + 8*r4*r63)%p*
               v2)%p + 4*r4*r62*(2*u1*v1 + v2)%p*(v3 + v4)%p + 
            r6*u0*v1*((-8 + r6 + 2*r4*r6)%p*v5 + (3 + r6 - 2*r4*r6)%p*v6)%p)%p + 
          r52*u0*v1*(2*r42*r6*u0*(-(r6*u1*v1)%p - v2 + 4*r62*v2)%p + 
            (4 + 5*r6)%p*v5 + r4*(4*(-1 + r6)%p*u0*u1*v1 + (-6 + 17*r6)%p*u0*v2 + 
              r6*(-9*v5 - 5*r6*v5 + v6 + r6*v6)%p)%p)%p)%p)%p)%p + 
    r12*r2*(2*r26*(1 + r4*r5)%p*u02*v1*(-v2 + r4*r5*(u1*v1 + v2)%p)%p + 
      r25*u02*v1*((-4 + r5 + 2*r6)%p*v2 + r44*r54*(2*(-1 + r5)%p*u1*v1 - 
          r5*v2)%p + r43*r53*(2*(-1 + 2*r5)%p*u1*v1 - 3*r5*v2 + 4*r6*v2)%p + 
        r42*r5*(-2*r5*(-4 + r6)%p*u1*v1 + 2*r52*(u1*v1 - v2)%p + 
          r5*(8 + r6)%p*v2 - 2*r6*(2*u1*v1 + v2)%p)%p + 
        r4*(r52*v2 - 2*r5*((-4 + r6)%p*u1*v1 + (-2 + r6)%p*v2)%p + 
          r6*(-2*u1*v1 + (2 + r6)%p*v2)%p)%p)%p + r44*r5*r62*
       (-(r52*r6*u02*v1*v2)%p + c4*(2*r4*r53*u02*v1*v2 + 
          3*(-1 + r6)%p*r6*u02*v1*v2 + r52*u0*v1*(2*u0*v2 + 
            r4*u0*(2*u1*v1 + 2*v2 - r6*v2)%p - 2*v5)%p + 
          r5*(u02*v1*(2*(3 + r4*r6)%p*u1*v1 + (5 - 3*r6 + 2*r4*r62)%p*v2)%p + 
            (2*u1*v1 + v2)%p*(v3 + v4)%p + r6*u0*v1*(v5 - v6)%p)%p)%p)%p + 
      r24*(2*c4*r45*r53*(r5 + 4*r6)%p*u02*u1*v12 - (-2 + r5)%p*(-1 + r6)%p*
         u02*v1*v2 + r4*(c4*u02*v1*v2 + r52*(1 - 4*r6)%p*u02*v1*v2 - 
          r63*u02*v1*v2 + r62*(2*u1*v1 + v2)%p*(u02*v1 - v3)%p + 
          r5*(u02*v1*(2*(5 - 3*r6)%p*u1*v1 + (8 - 17*r6 + 5*r62)%p*v2)%p + 
            2*r6*(2*u1*v1 + v2)%p*v3 - c4*u0*v1*v5)%p + 
          r6*u0*v1*(-4*u0*u1*v1 + 4*u0*v2 + c4*v6)%p)%p + 
        r44*r52*u0*v1*(r52*u0*(4*(-1 + r5 - 2*r6)%p*u1*v1 - 
            (1 + 3*r5)%p*r6*v2)%p + c4*(6*r6*u0*(u1*v1 - v2)%p + r52*v5 + 
            2*r5*(u0*u1*v1 - u0*v2 + 2*r6*v5 - 2*r6*v6)%p)%p)%p - 
        r42*(r5*(r52*u02*v1*(-4*u1*v1 + v2 + 8*r6*v2)%p - 
            2*r6*u02*v1*((-7 + 2*r6)%p*u1*v1 + (-5 + 3*r6)%p*v2)%p + 
            r5*u02*v1*(10*(-1 + r6)%p*u1*v1 + (-10 + 13*r6 - 9*r62)%p*v2)%p - 
            6*r5*r6*(2*u1*v1 + v2)%p*v3 + 3*r62*(4*u1*v1 + v2)%p*v3)%p + 
          c4*u0*v1*(r52*v5 + r62*(-v5 + v6)%p + 2*r5*(u0*u1*v1 - r6*v6)%p)%p)%p + 
        r43*(r52*(r52*u02*v1*(8*u1*v1 - (1 + 8*r6)%p*v2)%p - 
            2*r6*v1*(u02*(2*u1*v1 + v2)%p + 6*r6*u1*v3)%p + 
            2*r5*((1 + 3*r6)%p*u02*v1*(-2*u1*v1 + r6*v2)%p + 2*r6*(2*u1*v1 + 
                v2)%p*v3)%p)%p + c4*u0*v1*(-4*r5*r6*u0*v2 + 
            r62*u0*(2*u1*v1 + v2)%p + r53*v5 - r52*(2*u0*u1*v1 + 3*u0*v2 - 
              3*r6*v5 + 3*r6*v6)%p)%p)%p)%p + r23*r4*(c4*u02*v1*v2 + 
        r43*r55*u02*v1*(2*u1*v1 + v2)%p + r42*r54*u0*v1*
         (2*(2 - r4*(1 + 5*r6)%p + 2*r42*(c4 + 2*c4*r6)%p)%p*u0*u1*v1 + 
          (2 + c4*r42*(1 - 3*r6)%p + r6 - 3*r4*r6 - 4*r4*r62)%p*u0*v2 + 
          c4*r4*(3 + 4*r6)%p*v5)%p + r62*(u02*v1*(2*u1*(v1 + 4*c4*r42*v1)%p + 
            c4*(-3 + r4)%p*r4*v2)%p - (2*u1*v1 + v2)%p*v3 + c4*(1 + 4*r4)%p*u0*v1*
           (v5 - v6)%p)%p - r63*u0*v1*(u0*v2 + c4*r4*(2*r4*u0*u1*v1 + v5 - 
            v6)%p)%p + r6*u0*v1*(2*(-1 + c4*r4)%p*u0*u1*v1 + (2 + c4*(-1 + 2*r4)%p)%p*
           u0*v2 + c4*v6)%p + r4*r53*
         (u02*v1*(2*(1 - r4*(1 + 5*r6)%p + c4*r43*r6*(5 + 6*r6)%p + 
              c4*r42*(2 + 7*r6)%p)%p*u1*v1 + (1 + 2*r6 - r4*r6 + 
              2*c4*r42*(-1 - (3 + r4)%p*r6 + 4*r4*r62)%p)%p*v2)%p + 
          6*r4*r6*(2*u1*v1 + v2)%p*v3 + c4*r4*u0*v1*
           ((5 + (3 + r4)%p*r6 + 6*r4*r62)%p*v5 - r4*r6*(5 + 6*r6)%p*v6)%p)%p + 
        r5*(u02*v1*(2*(2 - 2*(1 + 4*r4)%p*r6 + 3*r4*r62 + c4*r4*(-2 + r6 + 
                2*r4*r6 + r4*(3 + 4*r4)%p*r62)%p)%p*u1*v1 + 
            (4 - (15 + 14*r4)%p*r6 + (7 + 18*r4)%p*r62 - r4*r63 + 
              c4*r4*(-2 - r4*r62 + 4*r42*r62)%p)%p*v2)%p + 
          r6*(4*(1 - 5*r4*r6)%p*u1*v1 + (2 - r4*r6*(7 + 3*r6)%p)%p*v2)%p*v3 + 
          c4*u0*v1*((-1 - (1 + 4*r4)%p*r6 + r4*(9 + 4*r4)%p*r62)%p*v5 + 
            r4*r6*(5 - (5 + 4*r4)%p*r6)%p*v6)%p)%p + 
        r52*(r6*u02*v1*v2 + 2*c4*r43*r6*u02*v1*(3*u1*(v1 + 3*r6*v1)%p + 
            (-5 + 6*r6)%p*v2)%p + r4*(2*(-1 + r6)%p*u02*v1*(-2*u1*v1 - 2*v2 + 
              3*r6*v2)%p + 8*r6*(2*u1*v1 + v2)%p*v3 + c4*(1 - 2*r6)%p*u0*v1*v5)%p + 
          r42*(-(r6*(2*u02*v1*((4 + r6)%p*u1*v1 + 2*v2)%p + 3*r6*(8*u1*v1 + 
                 v2 + 2*r6*v2)%p*v3)%p)%p + c4*u0*v1*(4*(-1 + 2*r6)%p*u0*u1*v1 - 
              2*(3 + r6)%p*u0*v2 + 3*r6*(-2 + 5*r6)%p*v5 - r6*(1 + 9*r6)%p*v6)%p)%p)%p)%p + 
      r2*r43*r6*(-(r52*r6*(u02*v1*(2*(2 + r4*r5)%p*u1*v1 + 
             (6 + r5 + r4*r5 + 2*r4*r52 - 4*r6)%p*v2)%p + 
           (2*u1*v1 + v2 + 3*r6*v2)%p*v3)%p)%p + 
        c4*(-3*r6*(2 - 3*r6 + r62)%p*u02*v1*v2 + r4*r54*u0*v1*
           (r4*u0*(2*u1*v1 + v2 + 6*r6*v2)%p + 4*v5)%p + 
          r5*(u02*v1*(2*(3 + 3*(1 + r4)%p*r6 + r4*r62)%p*u1*v1 + 
              (6 - 4*r6 + 6*r4*r62 - r4*r63)%p*v2)%p + 4*r6*(2*u1*v1 + v2)%p*
             (v3 + v4)%p + r6*(3 + r6)%p*u0*v1*(v5 - v6)%p)%p + 
          r53*u0*v1*(r42*r6*(-1 + 6*r6)%p*u0*v2 + 4*v5 - 3*r4*v5 + 
            r4*r6*(11*u0*v2 - 9*v5 + v6)%p)%p + 
          r52*(u02*v1*(2*(-1 + r42*r6*(1 + 2*r6)%p + r4*(2 + 7*r6)%p)%p*u1*v1 + 
              (-1 + 5*r6 + r42*r6*(1 + 3*r6)%p + r4*(4 + 3*r6 + 2*r62)%p)%p*v2)%p + 
            6*r4*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p + u0*v1*((-4 + (-4 + r4)%p*r6 + 
                2*r4*r62)%p*v5 - r6*(-2 + r4 + 2*r4*r6)%p*v6)%p)%p)%p)%p + 
      r22*r42*(r5*r6*(-(u02*v1*(2*(3 + r42*r53 - r6 + r4*r52*
                (-1 + r4*r6)%p + r5*(-2 + 2*r4 + 3*r4*r6)%p)%p*u1*v1 + 
             (-(r42*r54)%p + r4*r53*(-2 + 2*r4 + 9*r4*r6)%p + r52*
                (-1 - r4 + 15*r4*r6 + r42*r6)%p + 2*(3 - 6*r6 + r62)%p + 2*r5*
                (-2 + r4 + 5*r6 + 3*r4*r6 - r4*r62)%p)%p*v2)%p)%p + 
          (-8*r6*u1*v1 + 2*r5*(2 - 7*r4*r6)%p*u1*v1 - r6*(4 + 3*r6)%p*v2 + 
            r5*(2 - r4*r6*(4 + 9*r6)%p)%p*v2 + 2*r4*r52*(2*u1*v1 + v2)%p)%p*v3)%p + 
        c4*(r42*r54*u0*v1*(r4*u0*(2*u1*(v1 + 5*r6*v1)%p + v2 + 2*r6*v2 - 
              2*r62*v2)%p + (2 + 9*r6)%p*v5)%p + 
          r6*(u02*v1*(2*(1 + r4*(3 - 2*r6)%p*r6)%p*u1*v1 + (2 - (5 + 6*r4)%p*r6 + 
                (3 + 6*r4)%p*r62 - r4*r63)%p*v2)%p + r6*(2*u1*v1 + v2)%p*
             (v3 + v4)%p - r6*(-3 + 2*r6)%p*u0*v1*(v5 - v6)%p)%p + 
          r52*(r43*r62*u02*v1*(2*u1*v1 + v2)%p + (2 + r6)%p*u0*v1*v5 + 
            r42*r6*(2*u02*v1*((2 + 9*r6)%p*u1*v1 + r6*(1 + 9*r6)%p*v2)%p + 
              6*r6*(2*u1*v1 + v2)%p*(v3 + v4)%p + r6*u0*v1*(v5 - v6)%p)%p + 
            r4*u0*v1*(2*(-1 + 3*r6)%p*u0*u1*v1 + (-3 + 12*r6 - 7*r62)%p*u0*v2 + 
              r6*(-13 + 6*r6)%p*v5 - 2*(-1 + r6)%p*r6*v6)%p)%p + 
          r5*(u02*v1*(-2*(1 - (1 + 5*r4)%p*r6 - r4*(4 + 7*r4)%p*r62 + 
                r42*r63)%p*u1*v1 + (-2 + (7 + 10*r4)%p*r6 + (-3 - 12*r4 + 
                  4*r42)%p*r62 + r4*(11 + 3*r4)%p*r63)%p*v2)%p + 
            6*r4*r62*(2*u1*v1 + v2)%p*(v3 + v4)%p + r6*u0*v1*
             ((-4 + 5*r6 + 7*r4*r6 - r4*r62)%p*v5 + (3 - r6 - 7*r4*r6 + 
                r4*r62)%p*v6)%p)%p + r4*r53*u0*v1*
           (2*r42*r6*u0*(u1*(v1 + 3*r6*v1)%p + (-1 + r6 + 6*r62)%p*v2)%p + 
            2*(2 + 5*r6)%p*v5 + r4*(u0*(2*u1*(v1 + 7*r6*v1)%p + (7 - 6*r6)%p*r6*
                 v2)%p - r6*(3*(2 + r6)%p*v5 + v6 + 3*r6*v6)%p)%p)%p)%p)%p)%p)%p;

jm[8][2]= 
 -(c1102*c4*r2*u02*u1*(r17*r44*r64*(2*(-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p - 
     r22*(1 + r2)%p*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r23*(u1*v1 + v2)%p - 
       r42*r52*r6*(2*u1*v1 + v2 + 2*r5*v2 + r4*r52*v2)%p + 
       r22*(2*(1 + r4*(-1 + r5)%p*r5 + r42*r53 - r6)%p*u1*v1 + 
         (2 - r4*r5 + r42*r53 - 2*r6)%p*v2)%p - 
       r2*r4*r5*(2*(1 + r4*r52 + r42*r53 - 2*r6)%p*u1*v1 + 
         (1 + r5 + r4*r53 + r42*r54 - 3*r6 - 2*r5*r6 - r4*r52*r6)%p*v2)%p)%p + 
     r16*r43*r63*(r22*(-8*r4*r5*u1*v1 + 2*v2)%p + 
       r2*(-2*(-2 + r6 + r4*(-1 + 2*r5)%p*r6)%p*u1*v1 + v2 + 
         r4*r5*(2 - 3*r6)%p*v2 - 2*r6*v2)%p + 
       r4*(-4*r6*u1*v1 + 4*r5*(1 + r6)%p*u1*v1 + (-2 + r6)%p*r6*v2 + 
         r5*(3 - 2*r6 - 2*r62)%p*v2)%p)%p + r1*r2*(1 + r2)%p*
      (2*r25*(u1*v1 + v2)%p - r43*r53*r62*(2*(3 + r4*r5)%p*u1*v1 + 
         (4 + (5 + r4)%p*r5 + 4*r4*r52)%p*v2)%p + r2*r42*r52*r6*
        (-2*(6 + 3*(-1 + r4)%p*r5 - r4*r52 + 2*r42*r53 - 6*r6)%p*u1*v1 + 
         (-8 + r42*r54 + 11*r6 + r52*(3 - 4*r4 - 3*r4*r6)%p + 
           r5*(-3 - 3*r4 + 3*r6 + r4*r6)%p - 2*r4*r53*(-2 + r4 + 2*r4*r6)%p)%p*
          v2)%p + r24*(2*(2 - r42*r52 + 3*r42*r53 + r43*r54 + 
           2*r5*(-1 + r4*(-1 + r6)%p)%p - r6)%p*u1*v1 + 
         (4 - r4*(4 + r4)%p*r52 + r42*r53 + r43*r54 - 2*r6 + 
           r5*(-4 - 3*r4 + 4*r4*r6)%p)%p*v2)%p + r22*r4*r5*
        (2*(-2 + 2*r43*r55 + 7*r6 - 3*r62 - 2*r42*r54*
            (-2 + r4 + 2*r4*r6)%p + r4*r52*(1 - (4 + 3*r4)%p*r6)%p + 
           r4*r53*(2 - r4*(4 + 3*r6)%p)%p + r5*(3 - 5*r6 + 
             r4*(-1 - 5*r6 + 3*r62)%p)%p)%p*u1*v1 - 
         (3 - 14*r6 + 7*r62 + r43*r55*(1 + 3*r6)%p + 
           r42*r54*(1 + 2*(3 + r4)%p*r6)%p + r5*(-3 + r4 + 6*r6 + 5*r4*r6 - 
             2*r62 - 4*r4*r62)%p - r4*r53*(1 - 5*(1 + r4)%p*r6 + 4*r4*r62)%p + 
           r52*(-1 + 2*r6 + 3*r42*r6 + r4*(-3 + 11*r6 - 7*r62)%p)%p)%p*v2)%p + 
       r23*(2*(1 + (r43 - 2*r44)%p*r55 + r44*r56 - r6 + 
           r4*r52*(3 - 2*r4 + 3*r6 + r4*r6)%p + r42*r54*(-1 - 3*r4 + 
             4*r4*r6)%p + r4*r53*(-1 + 4*r4 + 5*r4*r6)%p + 
           r5*(-2 - 4*r4 + 2*r6 + 9*r4*r6 - 2*r4*r62)%p)%p*u1*v1 + 
         (2 - 4*r43*r55 - 2*r44*r56 - 2*r6 + 4*r42*r53*(1 + 2*r6)%p + 
           r42*r54*(-2 + r4 + 5*r4*r6)%p + r4*r52*(-1 + 8*r6 + 
             r4*(-2 + 3*r6)%p)%p - 2*r5*(2 - 2*r6 + r4*(3 - 9*r6 + 2*r62)%p)%p)%p*
          v2)%p)%p + r15*r42*r62*(2*r23*(2*(-1 + 3*r42*r52)%p*u1*v1 - 
         (1 + 3*r4*r5)%p*v2)%p + r22*(2*r6*u1*v1 + 3*v2 - r6*v2 + 
         2*r42*r5*(-4*r6*u1*v1 + 2*r5*(3 + 4*r6)%p*u1*v1 + r5*r6*v2)%p + 
         r4*(2*r6*(2 + r6)%p*u1*v1 + 4*r5*(-1 + 2*r6)%p*u1*v1 + r6*(4 + r6)%p*v2 + 
           r5*(-5 + 2*r6)%p*v2)%p)%p + r42*r6*(-(r6*(2*u1*v1 + v2)%p)%p + 
         r5*(8*(1 + r6)%p*u1*v1 - 2*(-3 + r62)%p*v2)%p + 
         r52*(-2*(4 + r6)%p*u1*v1 + (-3 + 7*r6 + r62)%p*v2)%p)%p + 
       r2*r4*(r6*((8 - 6*r6)%p*u1*v1 + (2 - 5*r6 + r62)%p*v2)%p + 
         r4*r52*(2*(-2 + r62)%p*u1*v1 + (-5 + 6*r6 + 6*r62)%p*v2)%p + 
         r5*(-2*(6 + r6 - 2*r4*r6 + (-1 + 2*r4)%p*r62)%p*u1*v1 + 
           (-9 + 2*(5 + 2*r4)%p*r6 + (2 - 4*r4)%p*r62)%p*v2)%p)%p)%p + 
     r13*(r44*r52*r63*(2*(-4 + 4*r5 - r6)%p*u1*v1 + 
         (-6 + 3*r52 - r6 - 4*r5*r6)%p*v2)%p + 
       2*r25*((1 + r44*r54 - 2*r42*r5*(r5 - 2*r6)%p)%p*u1*v1 - 
         (-1 + r43*r53 + r42*r5*(r5 - 2*r6)%p + r4*(-r5 + r6)%p)%p*v2)%p + 
       r24*(2*(1 - r6 - 2*r4*(r5 + 2*r6 + r5*r6)%p + 2*r43*r52*
            (r5 + 2*r5*r6 + r6*(-1 + 3*r6)%p)%p - r42*(r62 - r5*r6*(10 + r6)%p + 
             r52*(4 + 5*r6)%p)%p + r44*r53*(-4*r6 + r5*(3 + 8*r6)%p)%p)%p*u1*v1 - 
         (2*(-1 + r6)%p + r44*r54*(-1 + 3*r6)%p + r4*(r5 + 2*r5*r6 - 
             2*(-6 + r6)%p*r6)%p + r42*(r5*(-10 + r6)%p*r6 + r62 + 
             7*r52*(1 + r6)%p)%p + r43*r52*(-2*r6*(2 + 3*r6)%p + 
             r5*(3 + 10*r6)%p)%p)%p*v2)%p + r2*r43*r5*r62*
        (-2*(6 + 2*r4*r53 - r6 - 2*r62 + r5*(-19 + r4 + 4*r6 + 4*r4*r6)%p - 
           2*r52*(-2 + r4*(3 + r6)%p)%p)%p*u1*v1 + (5*r53*(r4 + 2*r4*r6)%p + 
           3*(-3 + 2*r6 + r62)%p - r5*(r4 + 4*r4*r6 - 3*(7 - 7*r6 + r62)%p)%p + 
           r52*(7 + 6*r6 - 4*r4*(-2 + 4*r6 + r62)%p)%p)%p*v2)%p + 
       r23*r4*(r43*r54*(4*(1 + 8*r6 + 3*r62)%p*u1*v1 + v2 + 2*r6*v2 - 
           4*r62*v2)%p - r42*r53*(2*(-2 + (-13 + 6*r4)%p*r6 + 
             6*(-1 + 2*r4)%p*r62)%p*u1*v1 + (1 - 2*r6 + (6 + 4*r4)%p*r62)%p*v2)%p + 
         r6*(2*(-4 + r6 - r4*r6 + (1 + 3*r4)%p*r62)%p*u1*v1 + 
           (-10 + (5 + 2*r4)%p*r6 + (2 + 5*r4)%p*r62)%p*v2)%p + 
         r4*r52*(2*(-2 + (2 + 4*r4)%p*r6 + (1 + r4)%p*r62 + 4*r4*r63)%p*u1*v1 + 
           (-5 + 2*(5 + 8*r4)%p*r6 - (10 + r4)%p*r62 + 10*r4*r63)%p*v2)%p + 
         r5*(2*(-2 + (5 + 18*r4)%p*r6 - (1 + 9*r4 + 4*r42)%p*r62 + 3*r4*r63)%p*
            u1*v1 + (-3 + 2*(5 + 12*r4)%p*r6 - (6 + 23*r4 + 4*r42)%p*r62 + 
             12*r4*r63)%p*v2)%p)%p - r22*r42*r6*
        (-(r42*r54*(4*(2 + 3*r6)%p*u1*v1 + (-1 + 12*r6 + 2*r62)%p*v2)%p)%p + 
         r4*r53*(2*(4 - 7*r6 + r4*(2 + 8*r6 + 4*r62)%p)%p*u1*v1 + 
           (8 + (-29 + 4*r4)%p*r6 + 2*(1 + 6*r4)%p*r62)%p*v2)%p - 
         r5*(2*(12 - 2*(7 + 5*r4)%p*r6 + (-1 + r4)%p*r62)%p*u1*v1 + 
           (18 - (36 + 13*r4)%p*r6 + 3*(3 + r4)%p*r62 + r63)%p*v2)%p + 
         r52*(2*(8 - 5*r6 + r42*r6 + r4*(-6 - 9*r6 + 5*r62)%p)%p*u1*v1 + 
           (7 - 13*r6 + r42*r6 + 3*r62 + r4*(-12 + 5*r6 + 8*r62 - 4*r63)%p)%p*
            v2)%p + r6*(-3*v2 + 2*r62*(u1*v1 + v2)%p - 
           2*r6*(3*u1*v1 + 2*v2)%p)%p)%p)%p + r14*r4*r6*
      (r43*r5*r62*(4*(1 + r52 + r6 - r5*(4 + r6)%p)%p*u1*v1 + 
         (3 + 2*r6 - r52*(3 + 4*r6)%p + r5*(-9 + 6*r6 + r62)%p)%p*v2)%p + 
       r23*(-2*(2 - r6 + 2*r42*r5*(r5 + r6 + 3*r5*r6 + 2*r62)%p - 
           r4*((-3 + r6)%p*r6 + r5*(4 + r6)%p)%p + 2*r43*r52*
            (-3*r6 + r5*(4 + 6*r6)%p)%p)%p*u1*v1 + (-5 + 2*r43*r53*(-1 + r6)%p + 
           4*r6 + r4*(r62 + r5*(4 + 5*r6)%p)%p + r42*r5*(-4*r6*(2 + r6)%p + 
             r5*(7 + 6*r6)%p)%p)%p*v2)%p - 2*r24*(4*r43*r53*u1*v1 + v2 - 
         3*r42*r52*v2 - r4*(2*r5 - r6)%p*(2*u1*v1 + v2)%p)%p + 
       r2*r42*r6*(r6*(-4*(-1 + r6)%p*u1*v1 + v2 - 3*r6*v2)%p + 
         r4*r53*(8*u1*v1 + (5 - 18*r6 - 3*r62)%p*v2)%p + 
         r5*((4*r4*r6 + 6*(-4 + r62)%p)%p*u1*v1 + (-18 + 2*(8 + r4)%p*r6 + 
             2*r62 - r63)%p*v2)%p + r52*(2*(10 - r6 + r4*(-3 - 4*r6 + r62)%p)%p*
            u1*v1 + (8 - 17*r6 + 2*r4*(-3 + r6 + 4*r62)%p)%p*v2)%p)%p - 
       r22*r4*(r42*r53*(4*(1 + 6*r6 + 2*r62)%p*u1*v1 + (-1 + 6*r6 + 4*r62)%p*
            v2)%p - 2*r4*r52*((4 + (-5 + 4*r4)%p*r6 + (-4 + 8*r4)%p*r62)%p*u1*v1 + 
           (5 - (8 + r4)%p*r6 + (-1 + 3*r4)%p*r62)%p*v2)%p + 
         r5*(2*(-6 + (5 + 12*r4)%p*r6 + (1 - 3*r4)%p*r62 + r4*r63)%p*u1*v1 + 
           (-9 + 2*(8 + 9*r4)%p*r6 - (4 + 9*r4)%p*r62 + 5*r4*r63)%p*v2)%p + 
         r6*(-6*v2 + r62*(2*u1*v1 + 3*v2)%p - r6*(4*(2 + r4)%p*u1*v1 + 
             (3 + 2*r4)%p*v2)%p)%p)%p)%p + 
     r12*(r44*r53*r63*(4*u1*v1 + 3*(1 + r5)%p*v2)%p - 
       2*r26*(1 + r4*r5)%p*(2*(-1 + r4*r5)%p*u1*v1 + (-2 + r4*r5)%p*v2)%p + 
       r2*r43*r52*r62*(-2*(3*r4*r52 + 3*(-3 + r6)%p + 
           r5*(7 - 2*r4*(1 + r6)%p)%p)%p*u1*v1 + (13 - 5*r4*r53 - 7*r6 + 
           2*r52*(-3 + r4 + 5*r4*r6)%p + r5*(2 + 3*r6 + 2*r4*(1 + r6)%p)%p)%p*v2)%p - 
       r25*(2*(-4 - (-1 + r4)%p*r43*r54 + 2*r44*r55 + 2*(1 + r4)%p*r6 + 
           r4*r62 + r5*(1 + 4*r4 - 2*r42*r6)%p + r42*r53*
            (-3 + r4*(-2 + 4*r6)%p)%p + r4*r52*(-1 + r4*(7 + 5*r6)%p)%p)%p*u1*v1 + 
         (-8 - 4*r43*r54 - r44*r55 + (4 + 5*r4)%p*r6 + 2*r4*r62 - 
           2*(1 + r4)%p*r5*(-1 + r4*r6)%p + r42*r53*(-3 + 4*r4*r6)%p + 
           r4*r52*(2 + r4*(10 + r6)%p)%p)%p*v2)%p + r22*r42*r5*r6*
        (2*(6 - 2*r42*r54 - 9*r6 + 4*r42*r53*(1 + r6)%p + 
           r52*(2 + 2*r42*r6 + r4*(-7 + 3*r6)%p)%p + 
           r5*(-14 + 11*r6 + r4*(2 + 13*r6 - 3*r62)%p)%p)%p*u1*v1 + 
         (9 - 20*r6 + 2*r62 - r42*r54*(1 + 6*r6)%p + 
           r4*r53*(-6 + r4 - 8*r6 + 14*r4*r6 + 6*r4*r62)%p + 
           r52*(-5 + 2*r42*r6 + r4*(-11 + 31*r6 - 5*r62)%p)%p + 
           r5*(r4*(2 + 16*r6 - 5*r62)%p - 3*(5 - 7*r6 + 2*r62)%p)%p)%p*v2)%p + 
       r24*(-2*(-2 + (2 + 4*r4)%p*r6 + r4*r62 - r4*r63 + 
           2*r44*r55*(3 + 2*r6)%p + r43*r54*(7 + 4*r6 - 2*r4*(1 + 4*r6)%p)%p + 
           r5*(1 - r6 + 5*r42*(-2 + r6)%p*r6 + r4*(8 - 12*r6 + 3*r62)%p)%p + 
           r4*r52*(-3 - 2*r6 - 2*r42*r6 + r4*(8 + 2*r6 + 5*r62)%p)%p + 
           r42*r53*(-3 - r6 + r4*(-4 - r6 + 6*r62)%p)%p)%p*u1*v1 + 
         (4 - 2*(2 + 5*r4)%p*r6 + 6*r44*r55*r6 - r4*r62 + 2*r4*r63 + 
           r43*r54*(4 + (10 + r4)%p*r6)%p + r42*r53*(6 + (8 - 5*r4)%p*r6 - 
             10*r4*r62)%p + r4*r52*(6*r6 + 2*r42*r6 + 
             r4*(-14 + 15*r6 - 16*r62)%p)%p + r5*(2*(-1 + r6)%p + 
             r42*(13 - 9*r6)%p*r6 - 2*r4*(5 - 13*r6 + 5*r62)%p)%p)%p*v2)%p + 
       r23*r4*(-(r43*r55*(8*u1*(v1 + 2*r6*v1)%p + v2 - 2*r6*v2 - 
            2*r62*v2)%p)%p + r6*(2*(-2 + r62)%p*u1*v1 + (-5 + r6 + 2*r62)%p*v2)%p + 
         r5*(-4*(2 - (6 + 7*r4)%p*r6 + (2 + 7*r4)%p*r62)%p*u1*v1 + 
           (-6 + 4*(6 + 5*r4)%p*r6 - (13 + 29*r4)%p*r62 + r4*r63)%p*v2)%p + 
         r42*r54*(2*(-6 + r4 - 11*r6 + 12*r4*r6 + 6*r4*r62)%p*u1*v1 + 
           r6*(-7 + 6*r6 + r4*(2 + 8*r6)%p)%p*v2)%p + 
         r52*(2*(2 - 3*r6 + 4*r42*r6*(1 + r6)%p + r4*(-3 - 11*r6 + 3*r62)%p)%p*
            u1*v1 + (2 - 3*r6 + 2*r62 + r42*r6*(4 + 3*r6)%p + 
             r4*(-6 + r6 - 5*r62 - 5*r63)%p)%p*v2)%p + 
         r4*r53*(3*v2 + 7*r62*v2 - 12*r6*(u1*v1 + v2)%p + 
           2*r4*((2 - 2*r6 + r62)%p*u1*v1 + r6*(-6 + 4*r6 - 3*r62)%p*v2)%p)%p)%p)%p)%p)%p - 
  r2*r42*(r1*r2 - c4*r4)%p*(r5 + r2*r5 - r1*r6)%p*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
   u0*u1*v5 + 
  c110*(r2*(r17*r44*r64*u02*u1*(-2*(-1 + r2)%p*u1*v1 + v2 - r6*v2)%p + 
      r22*(1 + r2)%p*(1 + r2)%p*r5*(1 + r4*r5)%p*(r23*u02*u1*v2 - r42*r5*r6*u03*v3 - 
        r22*(-((1 + r4*r52 + r42*r53 - r6)%p*u02*u1*v2)%p + r4*u03*v3 + 
          r4*r5*(1 + r4*r5)%p*u12*v3)%p + r2*r4*(r5*r6*u02*u1*v2 + 
          (-1 + r6)%p*u03*v3 + r5*(u03 - u12)%p*v3 + r4*r52*(u03 - u12)%p*
           v3)%p)%p + r16*r43*r63*u02*(2*r22*u1*(u1*(v1 + 4*r4*r5*v1)%p - 
          v2)%p + r2*u1*(2*(-3 + r4*r5*(-1 + r6)%p + r6 - r4*r6)%p*u1*v1 + 
          (1 + r4*r5)%p*(-2 + 3*r6)%p*v2)%p - 
        r4*(r5*u1*(2*(1 + r6)%p*u1*v1 - (-2 + 2*r6 + r62)%p*v2)%p + 
          r6*(-4*u12*v1 + (-2 + r6)%p*u1*v2 + u0*v3)%p)%p)%p + 
      r15*r42*r62*(r23*u02*u1*(-2*(-1 + 3*r4*r5 + 6*r42*r52)%p*u1*v1 + 
          3*(1 + 2*r4*r5)%p*v2)%p - r22*u02*u1*
         (2*(-3 + 2*r6 + r42*r5*(3*r5 - 4*r6 + 4*r5*r6)%p + 
            r4*(-4*r5 + r6 + 5*r5*r6)%p)%p*u1*v1 + (6*r4*r5*(-1 + r6)%p + 2*r6 + 
            2*r42*r52*r6 + r4*r6*(4 + r6)%p)%p*v2)%p + r42*r6*u02*
         (r52*u1*(2*u1*v1 + v2 - 3*r6*v2)%p + r6*(2*u12*v1 + u1*v2 - 
            2*u0*v3)%p + r5*(-4*(1 + r6)%p*u12*v1 + (-4 + r6 + r62)%p*u1*v2 + 
            (1 + r6)%p*u0*v3)%p)%p + r2*r4*(r4*r52*u02*u1*(2*(1 + r6)%p*u1*v1 - 
            3*(-1 + 2*r6 + r62)%p*v2)%p + r5*u02*
           (2*(3 + r6 - 3*r4*r6 + r4*r62)%p*u12*v1 + 
            (6 - (9 + 4*r4)%p*r6 + (-1 + 4*r4)%p*r62)%p*u1*v2 + 4*r4*r6*u0*v3)%p + 
          r6*(u02*u1*(4*(-3 + r6)%p*u1*v1 + (-4 + 5*r6)%p*v2)%p + 3*u03*v3 - 
            r6*u12*v3)%p)%p)%p - r14*r4*r6*
       (-2*r24*u02*u1*((-1 + 3*r42*r52 + 4*r43*r53 + r4*(-2*r5 + r6)%p)%p*
           u1*v1 + r4*(-3*r5 - 3*r4*r52 + r6)%p*v2)%p - 
        r23*u02*u1*(2*(-1 + r6 + r42*r5*(r5 + r6 + 9*r5*r6)%p + 
            r4*(5*r5*(-1 + r6)%p - (-5 + r6)%p*r6)%p + r43*r52*
             (-6*r6 + r5*(5 + 6*r6)%p)%p)%p*u1*v1 - (-2 + 2*r43*r53*(-1 + r6)%p + 
            r6 + r4*(-2*r5*(-3 + r6)%p + (-4 + r6)%p*r6)%p + 2*r42*r5*
             (3*r5 - 2*r6*(2 + r6)%p)%p)%p*v2)%p + r43*r62*u02*
         (-(r53*u1*v2)%p + r6*u0*v3 + r52*(-4*u12*v1 + (-4 + 3*r6)%p*u1*v2 + 
            u0*v3)%p + r5*(2*(1 + r6)%p*u12*v1 + (2 + r6)%p*u1*v2 - 
            2*(1 + r6)%p*u0*v3)%p)%p + r2*r42*r6*
         (r4*r53*u02*u1*(2*u1*v1 + v2 - 8*r6*v2)%p + 
          r52*u02*(-2*(-2 + r4*(2 + 3*r6)%p)%p*u12*v1 + 
            (2 - 7*r6 + r4*(-4 + 5*r6 + 4*r62)%p)%p*u1*v2 + r4*(3 + 4*r6)%p*u0*
             v3)%p + r5*(u02*u1*(4*(-3 + (-1 + r4)%p*r6)%p*u1*v1 + 
              (-12 + (13 + 2*r4)%p*r6 + 2*r62)%p*v2)%p + 3*(1 + r6 - 2*r4*r6)%p*u03*
             v3 - 2*r6*u12*v3)%p + r6*(-2*u02*u1*((-3 + r6)%p*u1*v1 + 
              (-1 + r6)%p*v2)%p + (-6 + r6)%p*u03*v3 + r6*u12*v3)%p)%p + 
        r22*r4*(-2*r42*r53*u02*u1*(u1*(v1 + 3*r6*v1)%p + r6*(3 + r6)%p*v2)%p + 
          r4*r52*u02*(4*(1 + (-1 + r4)%p*r6 + 2*r4*r62)%p*u12*v1 + 
            (6 - (17 + 2*r4)%p*r6 + 6*r4*r62)%p*u1*v2 + 6*r4*r6*u0*v3)%p + 
          r5*(u02*u1*(2*(3 - (1 + 11*r4)%p*r6 + 6*r4*r62)%p*u1*v1 + 
              (6 - (13 + 16*r4)%p*r6 + 2*(1 + 5*r4)%p*r62 - r4*r63)%p*v2)%p + 
            9*r4*r6*u03*v3 - 4*r4*r62*u12*v3)%p + 
          r6*(u02*u1*(4*(-3 + (2 + r4)%p*r6)%p*u1*v1 + (5 + 2*r4 - r6)%p*r6*v2)%p + 
            (3 - 2*r4*r6)%p*u03*v3 + r6*(-2 + r4*r6)%p*u12*v3)%p)%p)%p + 
      r13*(-(r25*u02*u1*(2*r44*r54*u1*v1 + 2*r4*(-r5 + r6)%p*u1*v1 + 
           2*r43*r53*(u1*v1 - v2)%p + v2 + r42*r5*(4*r6*(u1*v1 + v2)%p - 
             r5*(2*u1*v1 + 3*v2)%p)%p)%p)%p + r24*u02*u1*((-1 + r6)%p*v2 + 
          r4*(-2*r5*(-2 + r6)%p*u1*v1 + 2*(-3 + r6)%p*r6*u1*v1 + 2*r5*v2 + 
            4*r6*v2)%p - 2*r43*r52*(-(r6*u1*v1)%p + r5*(2 + 7*r6)%p*u1*v1 - 
            r5*(1 + 3*r6)%p*v2 + r6*(2 + 3*r6)%p*v2)%p - r44*r53*
           (-8*r6*u1*v1 + r5*(4*u1*v1 + 8*r6*u1*v1 + v2 - 3*r6*v2)%p)%p + 
          r42*(r62*(2*u1*v1 + v2)%p + r5*r6*(2*(-9 + 2*r6)%p*u1*v1 + 
              (-12 + r6)%p*v2)%p + r52*((4 - 8*r6)%p*u1*v1 + 2*(3 + r6)%p*v2)%p)%p)%p + 
        r44*r5*r63*u02*((1 + r6)%p*u0*v3 + r5*(2*u12*v1 + 3*u1*v2 - 
            2*u0*v3)%p)%p - r23*r4*(r43*r54*u02*u1*(2*u1*(v1 + 5*r6*v1)%p + 
            v2 + 2*r6*v2 - 2*r62*v2)%p - r42*r53*u02*
           (2*(-1 + (-7 + 5*r4)%p*r6 + 6*r4*r62)%p*u12*v1 + 
            r6*(-7 + (6 + 4*r4)%p*r6)%p*u1*v2 + 4*r4*r6*u0*v3)%p + 
          r4*r52*(u02*u1*(-2*(1 - 3*(1 + r4)%p*r6 + 8*r4*r62)%p*u1*v1 + 
              (-3 + 12*(1 + r4)%p*r6 - (7 + 4*r4)%p*r62 + 4*r4*r63)%p*v2)%p - 
            9*r4*r6*u03*v3 + 6*r4*r62*u12*v3)%p + 
          r6*(u02*u1*(2*(2 - 2*r6 - 4*r4*r6 + r4*r62)%p*u1*v1 + 
              (-4 + r6 - r4*r6 + r62 + 3*r4*r62)%p*v2)%p + (-1 + 4*r4*r6)%p*u03*
             v3 + r6*(1 - 2*r4*r6)%p*u12*v3)%p + 
          r5*(-(u02*u1*(2*(1 - (1 + 13*r4)%p*r6 + 4*r4*(2 + r4)%p*r62)%p*u1*v1 + 
               (2 - (7 + 20*r4)%p*r6 + (3 + 19*r4 + 4*r42)%p*r62 - 5*r4*r63)%p*
                v2)%p)%p + 6*r4*r6*(-1 + r4*r6)%p*u03*v3 + 2*r4*r62*(3 - 2*r4*r6)%p*
             u12*v3)%p)%p + r2*r43*r62*(-2*r4*r54*u02*u1*v2 - 
          (-3 + r6)%p*r6*u03*v3 + r52*(u02*u1*(2*(-4 + r4 + 2*r4*r6)%p*u1*v1 + 
              (-8 + r4 + 11*r6 + 2*r4*r6)%p*v2)%p + (3 - 2*r4*(2 + 3*r6)%p)%p*u03*
             v3 - u12*v3)%p + r5*(u02*u1*(2*(3 + r6)%p*u1*v1 - (-6 + 4*r6 + 
                r62)%p*v2)%p + 2*(-3 + (-2 + r4)%p*r6)%p*u03*v3 + 2*r6*u12*v3)%p + 
          r53*u02*(-2*u1*v2 + r4*(-4*u12*v1 + (-2 + 9*r6)%p*u1*v2 + 
              3*u0*v3)%p)%p)%p + r22*r42*r6*
         (-(r42*r54*u02*u1*(2*u1*v1 + v2 + 6*r6*v2)%p)%p + 
          r6*(u02*u1*((6 - 4*r6)%p*u1*v1 + (-3 + r6)%p*r6*v2)%p + 
            2*(-3 + r6 + r4*r6)%p*u03*v3 + 2*r6*u12*v3)%p + 
          r52*(u02*u1*(2*(1 + r42*r6 - r4*(4 + r6)%p)%p*u1*v1 + 
              (1 - 5*r6 + r42*r6 + r4*(-8 + 13*r6 + 4*r62)%p)%p*v2)%p + 
            3*r4*(2 + (3 - 2*r4)%p*r6)%p*u03*v3 - 6*r4*r6*u12*v3)%p + 
          r5*(u02*u1*(-2*(6 - (2 + 7*r4)%p*r6 + r4*r62)%p*u1*v1 + 
              (-12 + 5*(5 + 2*r4)%p*r6 - (4 + 3*r4)%p*r62)%p*v2)%p + 
            (3 + (3 - 16*r4)%p*r6 + 2*r4*r62)%p*u03*v3 + 2*r6*(-2 + 3*r4*r6)%p*
             u12*v3)%p + r4*r53*u02*(-11*r6*u1*v2 + 
            r4*(2*u12*(v1 + 2*r6*v1)%p + r6*(7 + 6*r6)%p*u1*v2 + 
              3*(1 + 2*r6)%p*u0*v3)%p)%p)%p)%p - r1*r2*(1 + r2)%p*
       (r25*u02*u1*v2 - r24*u02*u1*(-(r43*r54*v2)%p + 
          (-2 + 2*r5 + r6)%p*v2 + r42*r52*(2*u1*v1 + v2 - r5*v2)%p + 
          2*r4*r5*(u1*v1 + (1 + r5 - r6)%p*v2)%p)%p - r43*r52*r62*u02*
         (r5*u1*v2 + 2*u0*v3 + r4*r5*u0*v3)%p - r2*r42*r5*r6*
         (2*r42*r54*u02*u1*v2 - (-3 + r6)%p*u03*v3 + r4*r53*u02*
           (3*u1*v2 - 2*r4*u0*v3)%p + r5*(u02*u1*(2*u1*v1 + (3 - 5*r6)%p*v2)%p + 
            (-4 + r4*(2 + r6)%p)%p*u03*v3 + 2*u12*v3)%p + 
          r52*(u02*u1*v2 + r4*(u02*u1*(2*u1*v1 + v2 - r6*v2)%p - 6*u03*v3 + 
              2*u12*v3)%p)%p)%p - r23*((-1 - 2*r5*(-1 + r6)%p + r6)%p*u02*u1*v2 + 
          r44*r55*u02*u1*(2*u1*v1 + r5*v2)%p + r43*r53*
           (3*r52*u02*u1*v2 - 2*(u03 - 2*r6*u12)%p*v3 + 
            r5*u1*(4*u02*(u1*v1 - r6*v2)%p - u1*v3)%p)%p + 
          r4*(r53*u02*u1*v2 + r6*u03*v3 - r52*u1*((-2 + 5*r6)%p*u02*v2 + 
              u1*v3)%p - 2*r5*(u02*u1*((-2 + r6)%p*u1*v1 - (2 - 5*r6 + r62)%p*
                 v2)%p + u03*v3 - r6*u12*v3)%p)%p + r42*r5*(3*r53*u02*u1*v2 + 
            2*r6*u03*v3 + r52*u1*(u02*(2*u1*v1 - 7*r6*v2)%p - 2*u1*v3)%p + 
            r5*(u02*u1*(-2*(-2 + r6)%p*u1*v1 + (2 - 3*r6)%p*v2)%p - 4*u03*v3 + 
              6*r6*u12*v3)%p)%p)%p - r22*r4*(-((-1 + r6)%p*r6*u03*v3)%p + 
          r43*r55*u02*(2*u12*v1 + r6*u1*v2 + u0*v3)%p + 
          r42*r54*(u02*u1*(4*u1*v1 + v2)%p + 3*u03*v3 - u12*v3)%p + 
          r5*(2*u02*u1*(u1*v1 - r6*u1*v1 + v2 - 4*r6*v2 + 2*r62*v2)%p + 
            (-2 + r4*(5 - 2*r6)%p*r6)%p*u03*v3 + 2*r6*u12*v3)%p + 
          r4*r53*(u02*u1*(2*u1*(v1 + r4*r6*v1)%p + (1 + r6 + r4*r6)%p*v2)%p + 
            (3 - 2*r4*(1 + r6)%p)%p*u03*v3 + 2*(-1 + 3*r4*r6)%p*u12*v3)%p + 
          r52*(2*r6*u02*u1*v2 + u03*v3 + 2*r42*r6*u03*v3 - u12*v3 + 
            r4*(u02*u1*(2*u1*v1 + v2 - r62*v2)%p - 2*(2 + r6)%p*u03*v3 + 
              8*r6*u12*v3)%p)%p)%p)%p + r12*(2*r26*(1 + r4*r5)%p*u02*u1*
         (-v2 + r4*r5*(u1*v1 + v2)%p)%p + r25*u02*u1*((-4 + r5 + 2*r6)%p*v2 + 
          r44*r54*(2*(-1 + r5)%p*u1*v1 - r5*v2)%p + r43*r53*
           (2*(-1 + 2*r5)%p*u1*v1 - 3*r5*v2 + 4*r6*v2)%p + 
          r42*r5*(-2*r5*(-4 + r6)%p*u1*v1 + 2*r52*(u1*v1 - v2)%p + 
            r5*(8 + r6)%p*v2 - 2*r6*(2*u1*v1 + v2)%p)%p + 
          r4*(r52*v2 - 2*r5*((-4 + r6)%p*u1*v1 + (-2 + r6)%p*v2)%p + 
            r6*(-2*u1*v1 + (2 + r6)%p*v2)%p)%p)%p - r44*r52*r63*u02*
         (r5*u1*v2 + u0*v3)%p - r2*r43*r5*r62*(2*r4*r53*u02*u1*v2 + 
          (3 + r6)%p*u03*v3 + r5*(2*u02*u1*(2*u1*v1 + 3*v2 - 2*r6*v2)%p + 
            (-5 + r4 + 2*r4*r6)%p*u03*v3 + u12*v3)%p + 
          r52*u02*(u1*v2 + r4*(2*u12*v1 + u1*v2 - 4*u0*v3)%p)%p)%p + 
        r24*(-((-2 + r5)%p*(-1 + r6)%p*u02*u1*v2)%p + r44*r54*u02*
           (4*(-1 + r5 - 2*r6)%p*u12*v1 - (1 + 3*r5)%p*r6*u1*v2 - u0*v3)%p + 
          r4*(r52*(1 - 4*r6)%p*u02*u1*v2 + r6*(u02*u1*(2*(-2 + r6)%p*u1*v1 + 
                (4 + r6 - r62)%p*v2)%p + 2*u03*v3 - r6*u12*v3)%p + 
            r5*(u02*u1*(2*(5 - 3*r6)%p*u1*v1 + (8 - 17*r6 + 5*r62)%p*v2)%p - 
              u03*v3 + 2*r6*u12*v3)%p)%p + r43*r52*
           (r52*u02*u1*(8*u1*v1 - (1 + 8*r6)%p*v2)%p - 
            2*r6*(u02*u1*(2*u1*v1 + v2)%p - 3*u03*v3 + 3*r6*u12*v3)%p + 
            r5*(2*(1 + 3*r6)%p*u02*u1*(-2*u1*v1 + r6*v2)%p - 3*u03*v3 + 
              4*r6*u12*v3)%p)%p + r42*(r53*u02*u1*(4*u1*v1 - (1 + 8*r6)%p*v2)%p - 
            r62*u03*v3 + 2*r5*r6*(u02*u1*((-7 + 2*r6)%p*u1*v1 + 
                (-5 + 3*r6)%p*v2)%p + 4*u03*v3 - 3*r6*u12*v3)%p + 
            r52*(u02*u1*(-10*(-1 + r6)%p*u1*v1 + (10 - 13*r6 + 9*r62)%p*v2)%p - 
              3*u03*v3 + 6*r6*u12*v3)%p)%p)%p + 
        r23*r4*(r43*r55*u02*u1*(2*u1*v1 + v2)%p - r42*r54*u02*
           (2*(-2 + r4 + 5*r4*r6)%p*u12*v1 + (-2 + (-1 + 3*r4)%p*r6 + 4*r4*r62)%p*
             u1*v2 + r4*(1 + 4*r6)%p*u0*v3)%p + 
          r6*(u02*u1*(2*(-1 + r6)%p*u1*v1 - (-2 + r62)%p*v2)%p + 
            (2 - (1 + 4*r4)%p*r6 + r4*r62)%p*u03*v3 - r6*u12*v3)%p + 
          r4*r53*(u02*u1*(-2*(-1 + r4 + 5*r4*r6)%p*u1*v1 + v2 - 
              (-2 + r4)%p*r6*v2)%p + r4*(-3 + (-9 + 2*r4)%p*r6)%p*u03*v3 + 
            6*r4*r6*u12*v3)%p - r5*(u02*u1*(2*(-2 + (2 + 8*r4)%p*r6 - 
                3*r4*r62)%p*u1*v1 + (-4 + (15 + 14*r4)%p*r6 - (7 + 18*r4)%p*r62 + 
                r4*r63)%p*v2)%p + (1 + r6 - 14*r4*r6 + 2*r4*(1 + 2*r4)%p*r62)%p*
             u03*v3 + 2*r6*(-1 + 5*r4*r6)%p*u12*v3)%p + 
          r52*(r6*u02*u1*v2 - 2*r42*r6*(u02*u1*((4 + r6)%p*u1*v1 + 2*v2)%p - 
              7*u03*v3 + 6*r6*u12*v3)%p + r4*(2*(-1 + r6)%p*u02*u1*(-2*u1*v1 - 
                2*v2 + 3*r6*v2)%p + 8*r6*u12*v3 - 3*u03*(v3 + 2*r6*v3)%p)%p)%p)%p + 
        r22*r42*r6*(r42*r55*u02*u1*v2 + r6*(-3 + 2*r6)%p*u03*v3 + 
          r5*(2*u02*u1*((-3 + r6)%p*u1*v1 - (3 - 6*r6 + r62)%p*v2)%p + 
            (6 + (2 - 7*r4)%p*r6 + r4*r62)%p*u03*v3 - 4*r6*u12*v3)%p - 
          r52*(2*u02*u1*((-2 + 2*r4 + 3*r4*r6)%p*u1*v1 + (-2 + r4 + 5*r6 + 
                3*r4*r6 - r4*r62)%p*v2)%p + (3 + r42*r6 - 2*r4*(4 + 5*r6)%p)%p*u03*
             v3 + (-2 + 7*r4*r6)%p*u12*v3)%p - r4*r54*u02*
           (-2*u1*v2 + r4*(2*u12*v1 + (2 + 9*r6)%p*u1*v2 + 3*u0*v3)%p)%p + 
          r53*(u02*u1*v2 + r4*(u02*u1*(2*u1*v1 + v2 - 15*r6*v2)%p - 
              6*u03*v3 + 2*u12*v3)%p + r42*u02*(2*u0*v3 - r6*(2*u12*v1 + 
                u1*v2 - 6*u0*v3)%p)%p)%p)%p)%p)%p + c4*r4*(-(r2*(1 + r4*r5)%p)%p + r1*r4*r6)%p*
     (r15*r42*r63*u0*u1*(r4*u0*(2*(-1 + r2)%p*u1*v1 + (-1 + r6)%p*v2)%p + 
        r2*v5)%p + r14*r42*r62*u0*(r4*u0*(-((-1 + 2*r2 + r5)%p*r62*u1*v2)%p + 
          r5*u1*((2 - 6*r22)%p*u1*v1 + (2 + r2)%p*v2)%p + 
          r6*(2*u03*v1 - 2*u1*((1 + r22 + r2*(-1 + r5)%p - r5)%p*u1*v1 + 
              (1 + r2*(-1 + r5)%p + r5)%p*v2)%p + u0*(v3 + v4)%p)%p)%p + 
        r2*u1*(u0*(-2*(-2 + r6)%p*u1*v1 + (1 + 2*r2 - 2*r6)%p*v2)%p - 
          r5*(3 + 3*r2 + r6)%p*v5 - r6*((-2 + r2)%p*v5 + v6 - r2*v6)%p)%p)%p - 
      r22*(1 + r2)%p*(-(r43*r54*u02*(2*u03*v1 - 
           u1*(2*r22*u1*v1 + r6*v2 + r2*(2*u1*v1 - r5*v2 + 2*r6*v2)%p)%p + 
           u0*(v3 + v4)%p)%p)%p - r2*u0*u1*((1 + r2 - r6)%p*(1 + r2 + r5 - r6)%p*u0*
           v2 - (1 + r2)%p*r5*((1 + r2 + r5 - r6)%p*v5 + (-1 - r2 + r6)%p*v6)%p)%p + 
        r42*r52*(r6*u02*u1*(2*(1 + r2)%p*u1*v1 + (1 + r2 + r6)%p*v2)%p + 
          r5*(-4*u05*v1 + u02*u1*(2*(1 + r2)%p*(1 + r2)%p*u1*v1 + v2 - r22*v2 + 
              3*r2*r6*v2)%p - 2*u03*(v3 + v4)%p + (1 + r2)%p*u12*(v3 + v4)%p)%p - 
          r52*u0*u1*(v5 + r2*(2*u0*v2 + v6)%p + r22*(-v5 + v6)%p)%p)%p + 
        r4*r5*((1 + r2 - r6)%p*u02*u1*(-(r6*v2)%p + r22*(2*u1*v1 + v2)%p + 
            r2*(2*u1*v1 + v2 + r6*v2)%p)%p + r5*(-2*u05*v1 + 
            u02*u1*(2*(1 + r2)%p*u1*v1 - (-1 + 2*r2)%p*(1 + r2 - r6)%p*v2)%p - 
            u03*(v3 + v4)%p + (1 + r2)%p*u12*(v3 + v4)%p + (1 + r2)%p*r6*u0*u1*
             (v5 - v6)%p)%p - r52*u0*u1*(v5 + r22*(-2*v5 + v6)%p + 
            r2*(u0*v2 - v5 + v6)%p)%p)%p)%p + 
      r13*r6*(-(r43*r6*u02*(-((-1 + r6)%p*r6*u1*v2)%p + 
           r52*u1*(2*u1*v1 + v2 - 3*r6*v2)%p + r5*(1 + r6)%p*
            (2*u03*v1 + u1*(-2*u1*v1 + (-2 + r6)%p*v2)%p + u0*(v3 + v4)%p)%p)%p)%p + 
        r23*u0*u1*(6*r43*r5*(r5 + r6)%p*u0*u1*v1 - r4*u0*(2*u1*v1 + v2)%p - 
          v5 + r42*(-4*r5*u0*v2 - 2*r6*u0*v2 + 3*r52*v5 + 
            3*r5*r6*(v5 - v6)%p)%p)%p + r22*r4*u0*u1*
         (u0*(2*(-1 + r6 + r42*r5*(r62 + 3*r5*(1 + r6)%p)%p + r4*(r62 + 
                r5*(-2 + 3*r6)%p)%p)%p*u1*v1 + (1 + r4*(2*r5*(-2 + r6)%p + 3*r62)%p + 
              r42*r5*(r5 + 2*r6*(-2 + 3*r6)%p)%p)%p*v2)%p + 2*(-1 + r6)%p*r6*v5 + 
          3*r4*r52*(2 + r6)%p*v5 + r5*(2 + r4*(-3 + r6)%p*r6)%p*v5 - 
          (-2 + r6)%p*r6*v6 - r4*r5*r62*v6)%p + 
        r2*r42*((1 + 2*r4*r5)%p*r63*u02*u1*v2 - r5*u0*u1*
           (4*u0*u1*v1 + (4 + r4*r5)%p*u0*v2 - 2*r5*v5)%p + 
          r6*u0*(-2*(2 + 3*r4*r5)%p*u04*v1 + u0*u1*(4*u1*v1 + 
              (4 + 7*r5 + 4*r4*r52)%p*v2)%p - (2 + 3*r4*r5)%p*u02*(v3 + v4)%p + 
            r5*u1*((-4 + 3*r5)%p*v5 + v6)%p)%p + r62*u1*(-4*u02*v2 + 
            r4*u02*(-2*(-1 + r5)%p*u1*v1 + (1 - r5 + 2*r52)%p*v2)%p + 
            u1*(v3 + v4)%p + u0*(v5 - 2*r5*v5 + (-1 + r5)%p*v6)%p)%p)%p)%p - 
      r12*(r43*r5*r62*u02*(r52*u1*v2 + (-1 + r6)%p*r6*u1*v2 - 
          r5*(2*u03*v1 + u1*(-2*u1*v1 + (-2 + r6)%p*v2)%p + u0*(v3 + v4)%p)%p)%p + 
        r24*u0*u1*(2*r43*r52*(r5 + 3*r6)%p*u0*u1*v1 + u0*v2 - 
          r4*r5*u0*(2*u1*v1 + v2)%p - r5*v5 + r42*r5*(-2*r5*u0*v2 - 
            4*r6*u0*v2 + r52*v5 + 3*r5*r6*(v5 - v6)%p)%p + r6*v6)%p + 
        r23*u0*u1*(u0*(v2 - r6*v2)%p + r43*r52*u0*
           (r5*(2*(2 + 3*r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
            2*r6*(3*(1 + r6)%p*u1*v1 + (-1 + 3*r6)%p*v2)%p)%p - r5*v5 - r5*r6*v5 + 
          r62*v5 + r42*(2*r62*u0*(2*u1*v1 + v2)%p + r5*r6*u0*
             (6*r6*u1*v1 - 4*v2 + 5*r6*v2)%p + 3*r53*(1 + r6)%p*v5 + 
            r52*(-3*u0*v2 + r6*(6*u0*u1*v1 - 2*u0*v2 - 3*v6)%p + 
              3*r62*(v5 - v6)%p)%p)%p + r4*(2*r52*v5 + 
            2*r6*(u0*(u1*v1 + v2 - r6*v2)%p + r6*(v5 - v6)%p)%p + 
            r5*(2*(-2 + r6)%p*u0*u1*v1 - 3*u0*v2 + r6*(-2 + 3*r6)%p*(2*v5 - 
                v6)%p)%p)%p + r6*v6 - r62*v6)%p + 
        r22*r4*(r5*(1 + r4*r5)%p*u0*u1*(2*(-1 + r4*r5)%p*u0*u1*v1 + 
            (-2 + r4*r5)%p*u0*v2 + 2*r5*v5)%p + r62*u1*(-2*(2 + r5)%p*u02*v2 + 
            r42*r5*u02*(2*u1*v1 + v2 + r5*v2)%p + u1*(v3 + v4)%p + 
            r4*(u02*(2*(2 + 3*r5)%p*u1*v1 - (1 + r5 + 2*r52)%p*v2)%p + 
              3*r5*u1*(v3 + v4)%p + r5*u0*(v5 - 3*r5*v5 - v6)%p)%p + 
            u0*(2*v5 + 3*r5*v5 - 2*v6)%p)%p + r63*u0*u1*(2*u0*v2 + 
            6*r42*r52*u0*v2 + r4*u0*(-2*u1*v1 + v2 + 5*r5*v2)%p - v5 + v6)%p + 
          r6*u0*(-2*(1 + 4*r4*r5 + 3*r42*r52)%p*u04*v1 + 
            2*u0*u1*((1 + r5 + 2*r4*r5 + 2*r4*r52 + 3*r42*r53)%p*u1*v1 + 
              (1 + (3 + 2*r4)%p*r5 - (-3 + r4)%p*r4*r52 + r42*r53)%p*v2)%p - 
            (1 + 4*r4*r5 + 3*r42*r52)%p*u02*(v3 + v4)%p + 
            r5*u1*((-4 + 2*r5 - 5*r4*r5 + 6*r4*r52)%p*v5 + 2*v6)%p)%p)%p + 
        r2*r42*r6*(-(r6*(3 - 4*r6 + r62)%p*u02*u1*v2)%p + 
          r53*u0*u1*(5*r4*r6*u0*v2 + 2*v5)%p + r5*(-4*(1 + r6)%p*u05*v1 + 
            u02*u1*(2*(1 + r6)%p*(2 + r4*r6)%p*u1*v1 + (4 + (-1 + r4)%p*r6 + 
                (-1 + 2*r4)%p*r62)%p*v2)%p - 2*(1 + r6)%p*u03*(v3 + v4)%p + 
            2*r6*u12*(v3 + v4)%p + r6*(1 + r6)%p*u0*u1*(v5 - v6)%p)%p - 
          r52*u0*(r4*u0*(2*(2 + 3*r6)%p*u03*v1 - r62*u1*v2 + 
              (2 + 3*r6)%p*u0*(v3 + v4)%p)%p + u1*(u0*(2*u1*v1 + v2 - 4*r6*v2)%p + 
              2*v5 + 4*r6*v5 - r6*v6)%p)%p)%p)%p + 
      r1*r2*(r42*r5*r6*(r4*r53*u02*u1*v2 + 2*(-1 + r6)%p*r6*u02*u1*v2 - 
          r52*u0*(-(u0*u1*v2)%p + 2*r4*u02*(2*u02*v1 + v3 + v4)%p + 2*u1*v5)%p + 
          r5*(-4*u05*v1 + u02*u1*(2*(2 + r4*r6)%p*u1*v1 + (3 + (-2 + r4)%p*r6 + 
                r4*r62)%p*v2)%p - 2*u03*(v3 + v4)%p + u12*(v3 + v4)%p + 
            r6*u0*u1*(v5 - v6)%p)%p)%p + r24*u0*u1*(2*r43*r53*u0*u1*v1 + 
          r4*r6*u0*(2*u1*v1 + v2)%p + r42*r52*(-2*u0*v2 + r5*(v5 - v6)%p)%p + 
          r6*(v5 - v6)%p + r5*v6)%p + r23*u0*u1*
         (r43*r53*u0*(2*(2 + r5 + 3*r6)%p*u1*v1 - (r5 - 2*r6)%p*v2)%p - r52*v5 - 
          r6*(u0*v2 + (-2 + r6)%p*(v5 - v6)%p)%p + r5*(u0*v2 + 2*r6*v5 + 2*v6 - 
            r6*v6)%p + r4*(-(r6*u0*(2*(-2 + r6)%p*u1*v1 + v2)%p)%p + 
            2*r5*(u0*(u1*v1 + v2 - 2*r6*v2)%p + r6*(v5 - v6)%p)%p + 
            r52*((-2 + 6*r6)%p*v5 - 3*r6*v6)%p)%p + r42*r5*
           (2*r6*u0*(2*u1*v1 + v2)%p + r5*u0*(6*r6*u1*v1 - 4*v2 + r6*v2)%p + 
            r53*v5 + r52*(2*u0*u1*v1 - 2*u0*v2 + v5 + 3*r6*v5 - 2*v6 - 
              3*r6*v6)%p)%p)%p + r2*r4*(r6*(-3 + 5*r6 - 2*r62)%p*u02*u1*v2 + 
          r4*r54*u0*u1*(r4*u0*(2*u1*v1 + v2 + r6*v2)%p + 2*v5)%p - 
          r53*u0*(r42*u0*(2*u03*(v1 + 3*r6*v1)%p + (1 - 5*r6)%p*r6*u1*v2 + 
              (1 + 3*r6)%p*u0*(v3 + v4)%p)%p - 2*u1*v5 + 
            r4*u1*(-(u0*(2*u1*v1 + v2 + 2*r6*v2)%p)%p + v5 + 5*r6*v5)%p)%p - 
          r5*(2*(1 + r6)%p*u05*v1 - u02*u1*(2*(1 + r6 + 2*r4*r6)%p*u1*v1 + 
              (2 - 3*r6 + 2*r4*r6 + r62)%p*v2)%p + (1 + r6)%p*u03*(v3 + v4)%p - 
            2*r6*u12*(v3 + v4)%p + 2*r6*u0*u1*(-v5 + v6)%p)%p + 
          r52*(r42*r62*u02*u1*(2*u1*v1 + v2)%p + 
            r4*(-4*u05*(v1 + 2*r6*v1)%p + 2*r6*u02*u1*(5*u1*v1 + 
                (2 + r6)%p*v2)%p - 2*(1 + 2*r6)%p*u03*(v3 + v4)%p + 4*r6*u12*(v3 + 
                v4)%p + r62*u0*u1*(v5 - v6)%p)%p + u0*u1*(-2*v5 + 
              r6*(u0*v2 + v6)%p)%p)%p)%p + 
        r22*(r43*r53*u02*(-2*u03*v1 + u1*(2*(1 + 2*r5 + 3*r6)%p*u1*v1 + 
              r6*(1 - 2*r5 + 6*r6)%p*v2)%p - u0*(v3 + v4)%p)%p + 
          u0*u1*(-(r52*v5)%p + (-1 + r6)%p*r6*(u0*v2 - v5 + v6)%p + 
            r5*(u0*(v2 - r6*v2)%p + 2*r6*v5 + v6 - r6*v6)%p)%p + 
          r42*r5*(2*r6*u02*u1*(4*u1*v1 + (2 + r6)%p*v2)%p + 
            r5*(-4*u05*v1 + u02*u1*(-2*v2 + 7*r62*v2 + 2*r6*(6*u1*v1 + 
                  v2)%p)%p - 2*u03*(v3 + v4)%p + 3*r6*u12*(v3 + v4)%p)%p + 
            3*r53*u0*u1*v5 + r52*u0*u1*(4*u0*u1*v1 - (1 + 4*r6)%p*u0*v2 - 
              v5 - (1 + 3*r6)%p*v6)%p)%p + 
          r4*(-(r6*u02*u1*(2*(-1 + r6)%p*u1*v1 + (5 - 5*r6 + r62)%p*v2)%p)%p + 
            2*r53*u0*u1*v5 + r5*(-2*u05*v1 + u02*u1*(2*(2 + r6)%p*u1*v1 + 
                (4 - 7*r6 + 4*r62)%p*v2)%p - u03*(v3 + v4)%p + 2*r6*u12*(v3 + 
                v4)%p + 4*r6*u0*u1*(v5 - v6)%p)%p - r52*u0*u1*
             (4*v5 + r6*(3*u0*v2 - 6*v5 + 2*v6)%p)%p)%p)%p)%p)%p)%p;

jm[8][3]= 
 -(c1102*c4*r2*u02*(r17*r44*(-1 + r6)%p*r64*u1*v1 + 
     r16*r43*r63*(2*r22*u1*v1 + r2*(1 + r4*r5*(2 - 3*r6)%p - 2*r6)%p*u1*v1 + 
       r4*(-2 + r6)%p*r6*u1*v1 + r4*r5*(3 - 2*r6 - 2*r62)%p*u1*v1 + 
       2*r2*(-1 + r6)%p*v2 + 2*r4*r5*(-1 + r6)%p*(-1 + r6)%p*v2)%p - 
     r22*(1 + r2)%p*(1 + r2)%p*r5*(1 + r4*r5)%p*(2*r23*(u1*v1 + v2)%p - 
       r42*r52*r6*((1 + 2*r5 + r4*r52)%p*u1*v1 + 2*r5*(1 + r5 + r4*r52)%p*
          v2)%p + r22*((2 - r4*r5 + r42*r53 - 2*r6)%p*u1*v1 - 
         2*(-1 + r4*r52 + r6)%p*v2)%p - r2*r4*r5*
        ((1 + r5 + r4*r53 + r42*r54 - 3*r6 - 2*r5*r6 - r4*r52*r6)%p*u1*v1 - 
         2*(-r5 + r6 + 2*r5*r6 + r4*r52*r6)%p*v2)%p)%p + 
     r1*r2*(1 + r2)%p*(2*r25*(u1*v1 + v2)%p - r43*r53*r62*
        ((4 + (5 + r4)%p*r5 + 4*r4*r52)%p*u1*v1 + 2*(1 + r5)%p*
          (1 + 2*r5 + 2*r4*r52)%p*v2)%p + 
       r24*((4 - r4*(4 + r4)%p*r52 + r42*r53 + r43*r54 - 2*r6 + 
           r5*(-4 - 3*r4 + 4*r4*r6)%p)%p*u1*v1 - 2*(-2 + 4*r4*r52 + 
           2*r42*r53 + r6 + r5*(2 + r4 - 2*r4*r6)%p)%p*v2)%p + 
       r2*r42*r52*r6*((-8 + r42*r54 + 11*r6 + r52*(3 - 4*r4 - 3*r4*r6)%p + 
           r5*(-3 - 3*r4 + 3*r6 + r4*r6)%p - 2*r4*r53*(-2 + r4 + 2*r4*r6)%p)%p*u1*
          v1 - 2*(2 - 5*r6 + 6*r4*r53*r6 + 4*r42*r54*r6 + 
           r52*(-3*r4*(-1 + r6)%p + 2*r6)%p - r5*(-4 + (5 + r4)%p*r6)%p)%p*v2)%p + 
       r23*((2 - 4*r43*r55 - 2*r44*r56 - 2*r6 + 4*r42*r53*(1 + 2*r6)%p + 
           r42*r54*(-2 + r4 + 5*r4*r6)%p + r4*r52*(-1 + 8*r6 + 
             r4*(-2 + 3*r6)%p)%p - 2*r5*(2 - 2*r6 + r4*(3 - 9*r6 + 2*r62)%p)%p)%p*u1*
          v1 + 2*(1 + r43*r55 - r6 + r42*r54*(2 + r4*r6)%p + 
           r4*r52*(-4 + 5*r6 + 2*r4*r6)%p + r4*r53*(1 - 2*r4 + 3*r4*r6)%p + 
           r5*(-2 - 2*r4 + 2*r6 + 9*r4*r6 - 2*r4*r62)%p)%p*v2)%p - 
       r22*r4*r5*((3 - 14*r6 + 7*r62 + r43*r55*(1 + 3*r6)%p + 
           r42*r54*(1 + 2*(3 + r4)%p*r6)%p + r5*(-3 + r4 + 6*r6 + 5*r4*r6 - 
             2*r62 - 4*r4*r62)%p - r4*r53*(1 - 5*(1 + r4)%p*r6 + 4*r4*r62)%p + 
           r52*(-1 + 2*r6 + 3*r42*r6 + r4*(-3 + 11*r6 - 7*r62)%p)%p)%p*u1*v1 + 
         2*(1 - 7*r6 + 2*r43*r55*r6 + 4*r62 + r42*r54*(-1 + 6*r6)%p - 
           r5*r6*(-1 + (2 + r4)%p*r6)%p + r52*(-1 + (2 + 7*r4)%p*r6 - 7*r4*r62)%p - 
           2*r4*r53*(1 - (3 + 2*r4)%p*r6 + 2*r4*r62)%p)%p*v2)%p)%p + 
     r15*r42*r62*(-2*r23*(u1*(v1 + 3*r4*r5*v1)%p - v2)%p + 
       r22*((3 - r6 + 2*r42*r52*r6 + r4*r6*(4 + r6)%p + r4*r5*(-5 + 2*r6)%p)%p*
          u1*v1 + 2*(3 - 3*r6 + r4*(r5 - 2*r5*r6)%p)%p*v2)%p + 
       r42*r6*(-(r6*u1*v1)%p + r5*(-2*(-3 + r62)%p*u1*v1 - 4*(-1 + r6)%p*v2)%p + 
         r52*((-3 + 7*r6 + r62)%p*u1*v1 - 4*(-1 + r6)%p*r6*v2)%p)%p + 
       r2*r4*(r6*((2 - 5*r6 + r62)%p*u1*v1 + 2*(-2 + r62)%p*v2)%p + 
         r4*r52*((-5 + 6*r6 + 6*r62)%p*u1*v1 - 4*(1 - 3*r6 + 2*r62)%p*v2)%p + 
         r5*((-9 + 2*(5 + 2*r4)%p*r6 + (2 - 4*r4)%p*r62)%p*u1*v1 - 
           2*(3 - 7*r6 + 5*r62)%p*v2)%p)%p)%p + r14*r4*r6*
      (r23*((-5 + 2*r43*r53*(-1 + r6)%p + 4*r6 + r4*(r62 + r5*(4 + 5*r6)%p)%p + 
           r42*r5*(-4*r6*(2 + r6)%p + r5*(7 + 6*r6)%p)%p)%p*u1*v1 + 
         2*(-3 - 2*r4*r5 + r42*r52 + 3*r6 + 4*r4*r6 + 3*r4*r5*r6)%p*v2)%p + 
       r43*r5*r62*((3 + 2*r6 - r52*(3 + 4*r6)%p + r5*(-9 + 6*r6 + r62)%p)%p*u1*
          v1 + 2*(1 + r5*(-2 + 4*r6)%p + r52*(-2 + 2*r6 + r62)%p)%p*v2)%p + 
       r24*(2*(-1 + 2*r4*r5 + 3*r42*r52 - r4*r6)%p*u1*v1 - 
         4*(v2 + r4*r5*v2)%p)%p - r2*r42*r6*
        (r4*r53*((-5 + 18*r6 + 3*r62)%p*u1*v1 + 4*(3 - 4*r6)%p*r6*v2)%p + 
         r6*((-1 + 3*r6)%p*u1*v1 + 2*(1 + r6)%p*v2)%p + 
         r52*((-8 + 17*r6 - 2*r4*(-3 + r6 + 4*r62)%p)%p*u1*v1 + 
           4*(r4 - 2*r4*r6 + (2 - 3*r6)%p*r6)%p*v2)%p + 
         r5*((18 - 2*(8 + r4)%p*r6 - 2*r62 + r63)%p*u1*v1 + 
           2*(6 - 12*r6 + 5*r62 + r63)%p*v2)%p)%p + 
       r22*r4*(r6*((6 + 3*r6 + 2*r4*r6 - 3*r62)%p*u1*v1 - 4*(-3 + r6 + r62)%p*
            v2)%p + r42*r53*((1 - 6*r6 - 4*r62)%p*u1*v1 + 
           2*(1 - 6*r6 + 6*r62)%p*v2)%p + 2*r4*r52*
          ((5 - (8 + r4)%p*r6 + (-1 + 3*r4)%p*r62)%p*u1*v1 + (4 - 15*r6 + 14*r62)%p*
            v2)%p + r5*((9 - 2*(8 + 9*r4)%p*r6 + (4 + 9*r4)%p*r62 - 5*r4*r63)%p*u1*
            v1 + 2*(3 - (9 + 2*r4)%p*r6 + 4*(2 + r4)%p*r62 - 4*r4*r63)%p*v2)%p)%p)%p - 
     r13*(2*r25*((-1 + r43*r53 + r42*r5*(r5 - 2*r6)%p + r4*(-r5 + r6)%p)%p*u1*
          v1 - (1 + r42*r52 + 2*r4*(r5 - r6)%p)%p*v2)%p + 
       r44*r52*r63*((6 - 3*r52 + r6 + 4*r5*r6)%p*u1*v1 + 
         4*(1 + r5)%p*(1 + r5*r6)%p*v2)%p + r2*r43*r5*r62*
        (-((5*r53*(r4 + 2*r4*r6)%p + 3*(-3 + 2*r6 + r62)%p - 
            r5*(r4 + 4*r4*r6 - 3*(7 - 7*r6 + r62)%p)%p + 
            r52*(7 + 6*r6 - 4*r4*(-2 + 4*r6 + r62)%p)%p)%p*u1*v1)%p + 
         2*(3 - 5*r6 - r62 + r5*(-4 + 9*r6 - 5*r62)%p + 
           2*r4*r53*(-2 + 3*r6 + 2*r62)%p + r52*(-5 - 2*r4 + 6*r6 + 
             8*r4*r6 + 2*r62)%p)%p*v2)%p + 
       r24*((2*(-1 + r6)%p + r44*r54*(-1 + 3*r6)%p + 
           r4*(r5 + 2*r5*r6 - 2*(-6 + r6)%p*r6)%p + r42*(r5*(-10 + r6)%p*r6 + 
             r62 + 7*r52*(1 + r6)%p)%p + r43*r52*(-2*r6*(2 + 3*r6)%p + 
             r5*(3 + 10*r6)%p)%p)%p*u1*v1 + 2*(-1 + r43*r53*(1 - 2*r6)%p + r6 - 
           r4*(r5 + 2*(-4 + r6)%p*r6)%p + r42*r5*(r5 - 3*r5*r6 + 2*r6*(1 + r6)%p)%p)%p*
          v2)%p + r23*r4*(r43*r54*((-1 - 2*r6 + 4*r62)%p*u1*v1 + 
           4*r6*(-1 + 2*r6)%p*v2)%p + r42*r53*((1 - 2*r6 + (6 + 4*r4)%p*r62)%p*u1*
            v1 + 2*(1 - 9*r6 + 12*r62)%p*v2)%p - 
         r6*((-10 + (5 + 2*r4)%p*r6 + (2 + 5*r4)%p*r62)%p*u1*v1 + 
           2*(-6 + (4 + 3*r4)%p*r6 + (1 + 2*r4)%p*r62)%p*v2)%p + 
         r5*((3 - 2*(5 + 12*r4)%p*r6 + (6 + 23*r4 + 4*r42)%p*r62 - 12*r4*r63)%p*
            u1*v1 + 2*(1 - (5 + 4*r4)%p*r6 + (5 + 14*r4)%p*r62 - 9*r4*r63)%p*
            v2)%p + r4*r52*((5 - 2*(5 + 8*r4)%p*r6 + (10 + r4)%p*r62 - 
             10*r4*r63)%p*u1*v1 - 4*(-1 + 2*(3 + r4)%p*r6 - (7 + 4*r4)%p*r62 + 
             3*r4*r63)%p*v2)%p)%p - r22*r42*r6*
        (r42*r54*((-1 + 12*r6 + 2*r62)%p*u1*v1 + 12*(1 - 2*r6)%p*r6*v2)%p - 
         r4*r53*((8 + (-29 + 4*r4)%p*r6 + 2*(1 + 6*r4)%p*r62)%p*u1*v1 + 
           4*r6*(-5 + r4 + 9*r6)%p*v2)%p + r6*((3 + 4*r6 - 2*r62)%p*u1*v1 + 
           2*(3 + r6 - r62)%p*v2)%p + 
         r5*((18 - (36 + 13*r4)%p*r6 + 3*(3 + r4)%p*r62 + r63)%p*u1*v1 + 
           2*(6 - (20 + 3*r4)%p*r6 + 2*(6 + r4)%p*r62 + r63)%p*v2)%p + 
         r52*(-((7 - 13*r6 + r42*r6 + 3*r62 + r4*(-12 + 5*r6 + 8*r62 - 
                4*r63)%p)%p*u1*v1)%p + 2*(2*(1 - 3*r6)%p*r6 + 
             r4*(4 - 14*r6 + 7*r62 + 4*r63)%p)%p*v2)%p)%p)%p + 
     r12*(-2*r26*(1 + r4*r5)%p*((-2 + r4*r5)%p*u1*v1 - 2*v2)%p + 
       r44*r53*(1 + r5)%p*r63*(3*u1*v1 + 2*(1 + r5)%p*v2)%p + 
       r25*((8 + 4*r43*r54 + r44*r55 - 4*r6 - 5*r4*r6 - 2*r4*r62 + 
           r42*r53*(3 - 4*r4*r6)%p + 2*(1 + r4)%p*r5*(-1 + r4*r6)%p - 
           r4*r52*(2 + r4*(10 + r6)%p)%p)%p*u1*v1 - 2*(-4 + r5 + 3*r42*r53 + 
           r43*r54 + r4*r52*(3 + r4*(2 - 4*r6)%p)%p + 2*r6 + 3*r4*r6 + 
           r4*r62 - 2*r4*r5*(1 + r6)%p)%p*v2)%p + r2*r43*r52*r62*
        ((13 - 5*r4*r53 - 7*r6 + 2*r52*(-3 + r4 + 5*r4*r6)%p + 
           r5*(2 + 3*r6 + 2*r4*(1 + r6)%p)%p)%p*u1*v1 + 
         2*(4 - r5*(-5 + r6)%p - 4*r6 + 6*r4*r53*r6 + 
           2*r52*(r4 + 2*r6 + 2*r4*r6)%p)%p*v2)%p + r22*r42*r5*r6*
        ((9 - 20*r6 + 2*r62 - r42*r54*(1 + 6*r6)%p + 
           r4*r53*(-6 + r4 - 8*r6 + 14*r4*r6 + 6*r4*r62)%p + 
           r52*(-5 + 2*r42*r6 + r4*(-11 + 31*r6 - 5*r62)%p)%p + 
           r5*(r4*(2 + 16*r6 - 5*r62)%p - 3*(5 - 7*r6 + 2*r62)%p)%p)%p*u1*v1 + 
         2*(3 - 11*r6 + 2*r62 + 2*r42*r54*(-1 + 3*r6 + 3*r62)%p + 
           2*r4*r53*(-3 + 2*(3 + r4)%p*r6 + 3*r62)%p + 
           r5*(-2 + 3*(2 + r4)%p*r6 - (7 + 2*r4)%p*r62)%p + 
           r52*(-4 + 6*r6 + r62 + r4*(-2 + 16*r6 - 11*r62)%p)%p)%p*v2)%p + 
       r24*((4 - 2*(2 + 5*r4)%p*r6 + 6*r44*r55*r6 - r4*r62 + 2*r4*r63 + 
           r43*r54*(4 + (10 + r4)%p*r6)%p + r42*r53*(6 + (8 - 5*r4)%p*r6 - 
             10*r4*r62)%p + r4*r52*(6*r6 + 2*r42*r6 + 
             r4*(-14 + 15*r6 - 16*r62)%p)%p + r5*(2*(-1 + r6)%p + 
             r42*(13 - 9*r6)%p*r6 - 2*r4*(5 - 13*r6 + 5*r62)%p)%p)%p*u1*v1 + 
         2*(2 - 2*(1 + 3*r4)%p*r6 + r44*r55*r6 + r4*r63 + 
           r43*r54*(-1 + 2*r6)%p + r42*r53*(-3 + 4*(1 + r4)%p*r6 - 
             4*r4*r62)%p + r4*r52*(-3 + 4*r6 + r4*(-4 + 20*r6 - 11*r62)%p)%p + 
           r5*(-1 + r6 + r42*(3 - 4*r6)%p*r6 + r4*(-2 + 14*r6 - 7*r62)%p)%p)%p*
          v2)%p + r23*r4*(r43*r55*((-1 + 2*r6 + 2*r62)%p*u1*v1 + 
           4*r6*(-1 + 4*r6)%p*v2)%p + r42*r54*r6*((-7 + 2*r4 + 6*r6 + 8*r4*r6)%p*
            u1*v1 + 4*(-4 + 9*r6)%p*v2)%p + r6*((-5 + r6 + 2*r62)%p*u1*v1 + 
           2*(-3 + r6 + r62)%p*v2)%p + 
         r5*((-6 + 4*(6 + 5*r4)%p*r6 - (13 + 29*r4)%p*r62 + r4*r63)%p*u1*v1 + 
           2*(-2 + 6*(2 + r4)%p*r6 - 3*(3 + 5*r4)%p*r62 + r4*r63)%p*v2)%p + 
         r4*r53*((3 - 12*(1 + r4)%p*r6 + (7 + 8*r4)%p*r62 - 6*r4*r63)%p*u1*v1 + 
           2*r6*(-6 + 12*r6 + r4*(2 + r6 - 6*r62)%p)%p*v2)%p + 
         r52*((2 - 3*r6 + 2*r62 + r42*r6*(4 + 3*r6)%p + 
             r4*(-6 + r6 - 5*r62 - 5*r63)%p)%p*u1*v1 - 
           2*(-2*r62 + r42*r62 + r4*(2 - 14*r6 + 11*r62 + 5*r63)%p)%p*
            v2)%p)%p)%p)%p)%p + r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
   (r25 + r24*(2 + r1 + r1*r4*r5 - r6)%p + c4*r12*r43*(-1 + r6)%p*r62 - 
    r23*(-1 + c4*r4*(1 + r4*r5)%p + r6 + r12*r4*r6 - r4*r5*r6 + 
      r1*(-1 + r6 + 2*r4*r6 + r42*r52*r6 + r4*r5*(-1 + 2*r6)%p)%p)%p + 
    r1*r2*r42*r6*((r1 - r5 - r12*(-1 + r6)%p)%p*r6 + 
      c4*(2 - 2*r6 + r4*(r5 - 2*r5*r6)%p)%p)%p + 
    r22*r4*(c4*(-1 + r6 + r1*r4*r6 + r42*r52*r6 + r4*r5*(-1 + 2*r6)%p)%p + 
      r6*(r5 + r1*(-2 + r6)%p + r12*(2*(-1 + r6)%p + r4*r5*(-1 + 2*r6)%p)%p)%p)%p)%p*u0*
   v5 + c110*(-(r17*r2*r44*(-1 + r6)%p*r64*u02*u1*v1)%p + 
    r16*r43*r63*u02*(-2*r23*u1*v1 + c4*r42*(-1 + r6)%p*r6*u1*v1 + 
      r22*((1 + r4*r5)%p*(-2 + 3*r6)%p*u1*v1 - 2*(-1 + r6)%p*v2)%p + 
      r2*r4*(-((-2 + r6)%p*r6*u1*v1)%p + r5*(-2 + 2*r6 + r62)%p*u1*v1 - 
        2*r5*(-1 + r6)%p*(-1 + r6)%p*v2)%p)%p + r15*r42*r62*
     (r24*u02*(3*u1*(v1 + 2*r4*r5*v1)%p - 2*v2)%p + c4*r43*r6*u02*
       ((-2 + r6)%p*r6*u1*v1 - r5*(-2 + 2*r6 + r62)%p*u1*v1 + 
        2*r5*(-1 + r6)%p*(-1 + r6)%p*v2 - 2*(-1 + r6)%p*(-1 + r6)%p*r6*v2)%p - 
      r23*u02*(2*r6*u1*v1 + 2*r42*r52*r6*u1*v1 + r4*r6*(4 + r6)%p*u1*v1 + 
        6*v2 - 6*r6*v2 + 2*r4*r5*(3*(-1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p)%p + 
      r22*r4*(r4*r52*u02*(-3*(-1 + 2*r6 + r62)%p*u1*v1 + 
          4*(1 - 3*r6 + 2*r62)%p*v2)%p + r5*u02*
         ((6 - (9 + 4*r4)%p*r6 + (-1 + 4*r4)%p*r62)%p*u1*v1 + 
          2*(3 - 7*r6 + 5*r62)%p*v2)%p + 
        r6*(u02*((-4 + 2*c4*r4 + 5*r6)%p*u1*v1 - 2*(-2 + r62)%p*v2)%p - 
          r6*u1*v3 + c4*u0*v5)%p)%p + r2*r42*r6*u0*(r6*u0*u1*v1 + 
        c4*u0*((2 + r4*r5*(2 - 3*r6)%p - 3*r6 - 2*r4*(-1 + r6)%p*r6)%p*u1*v1 + 
          2*(-1 + r6)%p*v2)%p + r5*u0*((-4 + r6 + r62)%p*u1*v1 + 4*(-1 + r6)%p*v2)%p + 
        r52*u0*(u1*(v1 - 3*r6*v1)%p + 2*(-1 + r6)%p*r6*v2)%p + 
        c4*(-1 + r6)%p*(r5*v5 + r6*(-v5 + v6)%p)%p)%p)%p + r23*(1 + r2)%p*(1 + r4*r5)%p*
     ((1 + r2)%p*r5*(r23*u02*(u1*v1 + 2*v2)%p - r42*r52*r6*u1*v3 + 
        r22*(u02*((1 + r4*r52 + r42*r53 - r6)%p*u1*v1 - 2*(-1 + r6)%p*v2)%p - 
          r4*r5*u1*v3)%p + r2*r4*r5*(r6*u02*(u1*v1 + 2*(1 + r5 + r4*r52)%p*
             v2)%p - u1*v3 - r4*r5*r6*u1*v3)%p)%p + 
      c4*r4*(r4*r5*((-1 + r6)%p*r6*u02*(u1*v1 + 2*v2)%p - 
          r4*r54*u0*(2*r4*r6*u0*v2 + v5)%p + 
          r5*(u02*((1 + (-1 + r4)%p*r6 + r4*r62)%p*u1*v1 + 2*r6*(-2 + r6 + 
                r4*r6)%p*v2)%p + u1*(v3 + v4)%p + r6*u0*(v5 - v6)%p)%p + 
          r53*u0*(r42*r6*u0*(u1*v1 + 2*r6*v2)%p - v5 + 
            r4*r6*(-4*u0*v2 + v5 - v6)%p)%p + 
          r52*(r4*u02*(u1*v1 + 4*(-1 + r6)%p*r6*v2)%p + r4*u1*(v3 + v4)%p + 
            r6*u0*(-2*u0*v2 + v5 - v6)%p)%p)%p + r23*u0*((-1 + r4*r5)%p*u0*u1*v1 - 
          2*u0*v2 + r5*(v5 - v6)%p)%p + r22*u0*
         (-((2 + r5 - 2*r4*r5 + 2*r4*r52 + r42*r53 - 2*r6)%p*u0*u1*v1)%p - 
          2*(2 + r5 + r4*r52 - 2*r6 - r4*r5*r6)%p*u0*v2 + 
          r5*(2 + r5 + r4*r52 - r6)%p*v5 + r5*(-2 + r6)%p*v6)%p - 
        r2*(u02*((r43*r55 + (-1 + r6)%p*(-1 + r6)%p - 2*r42*r54*(-1 + r4*r6)%p + 
              r53*(r4 - 3*r42*r6)%p + r52*(r4 - r4*(2 + r4)%p*r6)%p + 
              r5*(1 - r6 + r4*(-1 + r6 + r62)%p)%p)%p*u1*v1 + 
            2*(r4*r52 + (-1 + r6)%p*(-1 + r6)%p + r42*r53*r6 + r5*(1 - r6 + r4*r62)%p)%p*
             v2)%p - r4*r52*(1 + r4*r5)%p*u1*(v3 + v4)%p + 
          r5*u0*((-1 + r42*r54 + r6 - r4*r52*(1 + r6)%p - r5*(1 + r4*r6)%p + 
              r53*(r4 - r42*r6)%p)%p*v5 + v6 + (-1 + r42*r53 + 
              r4*r5*(1 + r5)%p)%p*r6*v6)%p)%p)%p)%p + 
    r14*r4*r6*(-(r24*u02*((-2 + 2*r43*r53*(-1 + r6)%p + r6 + 
           r4*(-2*r5*(-3 + r6)%p + (-4 + r6)%p*r6)%p + 2*r42*r5*
            (3*r5 - 2*r6*(2 + r6)%p)%p)%p*u1*v1 + 2*(-3 - 2*r4*r5 + r42*r52 + 
           3*r6 + 4*r4*r6 + 3*r4*r5*r6)%p*v2)%p)%p + 
      2*r25*u02*(-3*r42*r52*u1*v1 + 2*v2 + 
        r4*(-3*r5*u1*v1 + r6*u1*v1 + 2*r5*v2)%p)%p + c4*r44*r62*u02*
       ((-1 + r6)%p*r6*(u1*v1 + 2*v2)%p + r5*(1 + r6)%p*(-((-2 + r6)%p*u1*v1)%p + 
          2*(-1 + r6)%p*(-1 + r6)%p*v2)%p + r52*((-1 + 3*r6)%p*u1*v1 - 2*(-1 + r6)%p*r6*v2)%p)%p + 
      r22*r42*r6*(6*c4*u02*v2 + r4*r53*u02*((-1 + 8*r6)%p*u1*v1 + 
          2*(3 - 4*r6)%p*r6*v2)%p - r63*u1*v3 + 
        r52*u0*((-2 + 7*r6 + 2*c4*r42*r6 + r4*(4 - 5*r6 - 4*r62)%p)%p*u0*u1*
           v1 + 2*(r4*(2 - 4*r6)%p + r6 - 3*r62)%p*u0*v2 + c4*r4*(3 - 4*r6)%p*
           v5)%p + r62*(u02*((2 + 5*c4*r4)%p*u1*v1 + 2*v2 - 4*c4*r4*v2)%p - 
          u1*v3 + c4*u0*(4*v5 - 3*v6)%p)%p + 
        r6*u0*(-2*u0*((1 + c4*(-1 + r4)%p)%p*u1*v1 + (-1 + c4*(3 - 2*r4)%p)%p*v2)%p - 
          2*c4*v5 + 3*c4*v6)%p + 
        r5*(u02*((12 - 13*r6 - 2*r4*r6 - 2*r62 + 2*c4*r4*(-3 + 3*r6 - 
                3*r4*r6 + 4*r4*r62)%p)%p*u1*v1 + 2*(6 - 12*r6 + 5*r62 + r63 + 
              c4*(r4 - 2*r4*r6)%p)%p*v2)%p + 2*r6*u1*v3 + 
          c4*u0*(v5 - 3*(1 + r4)%p*r6*v5 + 4*r4*r62*v5 + r4*(3 - 4*r6)%p*r6*
             v6)%p)%p)%p + r2*r43*r6*
       (-(r5*r6*u02*((2 - r52 + r6 + r5*(-4 + 3*r6)%p)%p*u1*v1 + 
           2*(1 + r52*(-1 + r6)%p + r5*(-2 + 3*r6)%p)%p*v2)%p)%p + 
        c4*(r52*u0*(r4*u0*(3*(-1 + 2*r6 + r62)%p*u1*v1 - 4*(1 - 3*r6 + 
                2*r62)%p*v2)%p - (-1 + r6 + r62)%p*v5)%p + 
          r6*(u02*((6 + (-5 + r4)%p*r6 + r62)%p*u1*v1 + 2*(3 - 8*r6 + 4*r62)%p*
               v2)%p + r6*u1*(v3 + v4)%p + r6*u0*(v5 - v6)%p)%p + 
          r5*u0*((-6 + (9 + 2*r4)%p*r6 + (1 - 2*r4)%p*r62 + 2*r4*r63)%p*u0*u1*
             v1 + 2*(-3 + (7 + 2*r4)%p*r6 - (5 + 6*r4)%p*r62 + 4*r4*r63)%p*u0*
             v2 + r6*(-2 + r6 + r62)%p*v5 - r6*(-1 + r6 + r62)%p*v6)%p)%p)%p + 
      r23*r4*(r4*r52*u02*((-6 + (17 + 2*r4)%p*r6 - 6*r4*r62)%p*u1*v1 - 
          2*(4 - 15*r6 + 15*r62)%p*v2)%p + 2*r42*r53*u02*
         (r62*(u1*v1 - 6*v2)%p - v2 + 3*r6*(u1*v1 + 2*v2)%p)%p + 
        r5*(u02*((-6 + (13 + 16*r4 - 6*c4*r42)%p*r6 - 2*(1 + 5*r4)%p*r62 + 
              r4*r63)%p*u1*v1 + 2*(-3 + (9 + 2*r4)%p*r6 - 4*(2 + r4)%p*r62 + 
              4*r4*r63)%p*v2)%p + 4*r4*r62*u1*v3 - 3*c4*r4*r6*u0*v5)%p + 
        r6*(-12*u02*v2 + r62*u02*(u1*v1 + 4*v2)%p + 
          r6*u02*(-((5 + 2*r4)%p*u1*v1)%p + 4*v2)%p + 2*r6*u1*v3 - 
          c4*u0*(2*r42*r6*u0*u1*v1 + 2*v5 + r4*(3*u0*u1*v1 - 2*u0*v2 + 
              r6*v5 - r6*v6)%p)%p)%p)%p)%p + 
    r13*(r26*u02*((-1 + 2*r43*r53 + r42*r5*(3*r5 - 4*r6)%p)%p*u1*v1 - 
        2*(1 + r42*r52 + 2*r4*(r5 - r6)%p)%p*v2)%p + 
      r25*u02*((-1 + r6 + 2*r4*(r5 + 2*r6)%p + r44*r54*(-1 + 3*r6)%p + 
          r42*(r5*(-12 + r6)%p*r6 + r62 + 2*r52*(3 + r6)%p)%p + 
          2*r43*r52*(r5 + 3*r5*r6 - r6*(2 + 3*r6)%p)%p)%p*u1*v1 + 
        2*(-1 + r43*r53*(1 - 2*r6)%p + r6 - r4*(r5 + 2*(-4 + r6)%p*r6)%p + 
          r42*r5*(r5 - 3*r5*r6 + 2*r6*(1 + r6)%p)%p)%p*v2)%p + 
      c4*r45*r5*r63*u02*(-(r52*u1*v1)%p + r5*(-2 + r6)%p*u1*v1 + 
        2*r52*(-1 + r6)%p*v2 - 2*r5*(-1 + r6)%p*(-1 + r6)%p*v2 - 
        (-1 + r6)%p*r6*(u1*v1 + 2*v2)%p)%p + 
      r24*r4*(r43*r54*u02*((-1 - 2*r6 + 2*r62)%p*u1*v1 + 
          4*r6*(-1 + 2*r6)%p*v2)%p + r42*r53*u02*
         (2*v2 - r6*(7*u1*v1 + 18*v2)%p + r62*(6*u1*v1 + 4*r4*u1*v1 + 
            30*v2)%p)%p + r4*r52*(u02*((3 + 6*(-2 - 2*r4 + c4*r42)%p*r6 + 
              (7 + 4*r4)%p*r62 - 4*r4*r63)%p*u1*v1 - 4*(-1 + 2*(3 + r4)%p*r6 - 
              4*(2 + r4)%p*r62 + 3*r4*r63)%p*v2)%p - 6*r4*r62*u1*v3 + 
          3*c4*r4*r6*u0*v5)%p + 
        r5*(u02*((2 + (-7 - 20*r4 + 6*c4*r42)%p*r6 + (3 + 19*r4 + 4*r42 + 
                6*c4*r43)%p*r62 - 5*r4*r63)%p*u1*v1 - 
            2*(-1 + (5 + 4*r4 + 2*c4*r42)%p*r6 - (5 + 14*r4)%p*r62 + 9*r4*r63)%p*
             v2)%p - 6*r4*r62*u1*v3 + c4*r4*r6*u0*((4 + 3*r4*r6)%p*v5 - 
            3*r4*r6*v6)%p)%p - r6*(u02*((-4 - (-1 + r4 + 2*c4*r42)%p*r6 + 
              (1 + 3*r4)%p*r62)%p*u1*v1 + 2*(-6 + 4*r6 + 3*r4*r6 + r62 + 
              2*r4*r62 + c4*r4*(2 + r4*r6)%p)%p*v2)%p + r6*(1 - r4*r6)%p*u1*v3 - 
          c4*u0*(v5 + r4*r6*v5 - 2*r4*r6*v6)%p)%p)%p + 
      r2*r44*r62*(r52*r6*u02*(3*u1*v1 + 2*(2 + r5 + r5*r6)%p*v2)%p + 
        c4*(r6*(4 - 5*r6 + r62)%p*u02*(u1*v1 + 2*v2)%p + 
          r53*u0*(r4*u0*(u1*(v1 - 8*r6*v1)%p + 2*r6*(-3 + 4*r6)%p*v2)%p + 
            2*r6*v5)%p - r5*(u02*((6 + (-2 + 3*r4)%p*r62)%p*u1*v1 + 
              2*(3 - (6 + r4)%p*r6 + 2*(-1 + r4)%p*r62 + 3*r63)%p*v2)%p + 
            2*r6*u1*(v3 + v4)%p + r6*(1 + r6)%p*u0*(v5 - v6)%p)%p + 
          r52*u0*(-(u0*((-2 + 7*r6 + r4*(2 + r6)%p)%p*u1*v1 + 2*(r6 - 3*r62 + 
                 r4*(1 - 2*r6 - 3*r62 + 4*r63)%p)%p*v2)%p)%p + (1 + r6 - 2*r62)%p*
             v5 + 2*r62*v6)%p)%p)%p + r23*r42*r6*
       (-(r42*r54*u02*(u1*(v1 + 6*r6*v1)%p + 6*(1 - 2*r6)%p*r6*v2)%p)%p + 
        r4*r53*r6*u02*((-11 + r4*(7 + 6*r6)%p)%p*u1*v1 + 2*(-2 + 2*r4 + 9*r6)%p*
           v2)%p + r52*(u02*((1 - 5*r6 + r42*r6 + r4*(-8 + 13*r6 + 4*r62)%p)%p*
             u1*v1 + 2*(r6*(1 + 3*r6)%p - r4*(4 - 14*r6 + 9*r62 + 4*r63)%p)%p*
             v2)%p - 6*r4*r6*u1*v3)%p - 
        r5*(u02*((12 - 5*(5 + 2*r4)%p*r6 + (4 + 3*r4)%p*r62)%p*u1*v1 + 
            2*(6 - (20 + 3*r4)%p*r6 + 2*(6 + r4)%p*r62 + r63)%p*v2)%p + 
          r6*(4 - r4*r6*(3 + 4*r6)%p)%p*u1*v3)%p + 
        r6*(-6*u02*v2 + r62*(u02*(u1*v1 + 2*v2)%p + u1*v3)%p + 
          r6*(-(u02*(3*u1*v1 + 2*v2)%p)%p + 2*u1*v3)%p)%p + 
        c4*u0*(u0*((-2 + r6 + 2*r43*r52*(r5*(-1 + r6)%p + 3*(1 - 2*r6)%p*r6)%p + 
              2*r42*(3*r52 + r5*(4 - 7*r6)%p*r6 - r62)%p - 
              r4*(2*r5*(-3 + r6)%p + r6*(2 + r6)%p)%p)%p*u1*v1 + 2*(1 + r4*r5)%p*
             (3*(-1 + r6)%p + r4*(r5 - 4*r6 + 6*r62)%p)%p*v2)%p + 
          3*r42*r53*(-1 + 2*r6)%p*v5 + r4*r52*
           ((-2 + 3*(3 + r4)%p*r6 - 6*r4*r62)%p*v5 + 3*r4*r6*(-1 + 2*r6)%p*v6)%p + 
          r5*(v5 + (3 + 7*r4)%p*r6*v5 - 13*r4*r62*v5 + r4*r6*(-8 + 9*r6)%p*v6)%p + 
          r6*(v5 - 2*(2 + r4)%p*r6*v5 + (-3 + (3 + 2*r4)%p*r6)%p*v6)%p)%p)%p - 
      r22*r43*r6*(r5*r6*(u02*((-6 + 2*r4*r53 + 4*r6 + r62 + 
              r52*(2 + 2*r4 - 9*r4*r6)%p - r5*(-8 + r4 + 11*r6 + 2*r4*r6)%p)%p*u1*
             v1 + 2*(-3 + r4*r53*(2 - 3*r6)%p + 5*r6 + r62 + r52*(2 + 2*r4 - 
                3*r6 - 6*r4*r6)%p + r5*(4 - 6*r6 + 4*r62)%p)%p*v2)%p + 
          (r5 - r6*(2 + 3*r6)%p)%p*u1*v3)%p + 
        c4*(r4*r53*u0*(2*r4*u0*(3*r6*u1*v1 + r62*u1*v1 - v2 + 6*r6*v2 - 
              6*r62*v2)%p + (2 - 3*r6 - 4*r62)%p*v5)%p + 
          r6*(u02*((6 - 8*r6 + (3 + r4)%p*r62)%p*u1*v1 + 2*(-3 + 2*r6)%p*(-1 + 
                (3 + r4)%p*r6)%p*v2)%p + 2*r6*u1*(v3 + v4)%p - (-3 + r6)%p*r6*u0*
             (v5 - v6)%p)%p + r52*u0*(2*r42*r6*u0*((-1 + 4*r62)%p*u1*v1 + 
              (1 - 6*r6 + 6*r62)%p*v2)%p + (2 - 3*r6 - 2*r62)%p*v5 + 
            r4*((-6 + 17*r6)%p*u0*u1*v1 - 2*(4 - 15*r6 + 15*r62)%p*u0*v2 + 
              r6*(-4 + 3*r6 + 4*r62)%p*v5 + r6*(2 - 3*r6 - 4*r62)%p*v6)%p)%p + 
          r5*(u02*((-6 + (13 + 8*r4)%p*r6 + 2*(-1 - 3*r4 + r42)%p*r62 + 
                8*r4*r63)%p*u1*v1 + 2*(-3 + (9 + 7*r4)%p*r6 - 4*(2 + 5*r4)%p*
                 r62 + 11*r4*r63)%p*v2)%p + 4*r4*r62*u1*(v3 + v4)%p + 
            r6*u0*((-4 + 7*r6 + 2*r4*r6 + 2*r62)%p*v5 - (-3 + 3*r6 + 2*r4*r6 + 
                2*r62)%p*v6)%p)%p)%p)%p)%p + r1*r22*(-(r26*u02*(u1*v1 + 2*v2)%p)%p + 
      r25*u02*((-3 + r4*(2 + r4)%p*r52 - r42*r53 - r43*r54 + r6 + 
          r5*(2 + 2*r4 - 2*r4*r6)%p)%p*u1*v1 + 2*(-3 + 4*r4*r52 + 2*r42*r53 + 
          r6 + r5*(2 + r4 - 2*r4*r6)%p)%p*v2)%p + 
      r24*(u02*((-3 + 3*r43*r55 + r44*r56 + r4*r52*(4 + 2*c4*r42 - 
              3*r4*(-1 + r6)%p - 5*r6)%p + 2*r6 - r42*r54*(-3 + r4 + 4*r4*r6)%p + 
            r4*r53*(1 + 2*c4*r43 - r4*(1 + 7*r6)%p)%p - 
            2*r5*(-2 + r6 + c4*r43*r6 - r4*(3 - 6*r6 + r62)%p)%p)%p*u1*v1 - 
          2*(3 - (2 + c4*r42)%p*r6 + r43*r54*r6 + r42*r53*(-4 + 5*r6)%p + 
            r4*r52*(-8 + c4*r42 + 2*(3 + r4)%p*r6)%p + 
            r5*(c4*r42 + 2*(-2 + r6)%p + r4*(-3 + 11*r6 - 2*r62)%p)%p)%p*v2)%p - 
        r4*r5*(r5 + 2*r4*r52 + r42*r53 - 2*r6 - 3*r4*r5*r6)%p*u1*v3 + 
        c4*r4*u0*(r42*r53*(v5 - v6)%p - r5*v6 + r6*(-v5 + v6)%p + 
          r4*r5*(r5*(v5 - 2*v6)%p + 2*r6*(-v5 + v6)%p)%p)%p)%p + 
      r23*(u02*((-1 + r44*r56 + r6 + c4*r4*r6 + 4*c4*r42*r6 - 
            2*c4*r42*r62 + r43*r55*(3 + c4*r42 + r4*r6)%p + 
            r42*r54*(3 + r4 + 3*c4*r42 - 4*r4*r6 - 2*c4*r43*r6)%p + 
            r4*r53*(1 + r4 - 2*c4*r43*(-2 + r6)%p - 6*r4*r6 + 
              r42*(2*c4 + r6)%p)%p - r4*r52*(-2 + 3*r6 + 2*c4*r43*r6 - 
              c4*r42*(2 + 5*r6)%p + r4*(-3 + c4 + 3*r6 + r62)%p)%p - 
            r5*(c4*r42*(2 - 6*r6)%p + 2*(-1 + r6)%p + 4*c4*r43*r6 + 
              r4*(c4 - 6*(1 - 3*r6 + r62)%p)%p)%p)%p*u1*v1 + 
          2*(-1 + r6 + c4*r4*r6 + 6*c4*r42*r6 + 3*r43*r55*r6 + 
            r44*r56*r6 - 3*c4*r42*r62 + r42*r54*(-(c4*r42)%p + 
              r6*(3 + r4 - 4*r4*r6)%p)%p + r5*(2 - 2*r6 + c4*r43*(3 - 2*r6)%p*r6 + 
              c4*r42*(-3 + 7*r6)%p - r4*(-3 + c4 + 16*r6 - 6*r62)%p)%p + 
            r4*r53*(-3*c4*r42 + r6 + 2*c4*r43*r6 + r4*(2 - 3*r6 - 
                5*r62)%p)%p + r4*r52*(4 - 2*(3 + r4)%p*r6 - (1 + r4)%p*r62 + 
              c4*r4*(-3 + r4*(-3 + 8*r6)%p)%p)%p)%p*v2)%p + 
        r4*r5*(-2*r42*r53 + 4*r6 + r5*(-2 + r4*r6*(8 + 3*r6)%p)%p + 
          r4*r52*(-4 + r4*r6*(1 + 4*r6)%p)%p)%p*u1*v3 + 
        c4*r4*u0*(r43*r55*v5 + (-2 + r6)%p*r6*(v5 - v6)%p + 
          r42*r54*((3 - r4*r6)%p*v5 + r4*r6*v6)%p + 
          r4*r53*((3 + 3*r4 - 7*r4*r6)%p*v5 + r4*(-2 + 3*r6)%p*v6)%p + 
          r52*((1 + 3*r4 - 8*r4*r6 - 2*r42*r6)%p*v5 + 
            r4*(-4 + 3*r6 + 2*r4*r6)%p*v6)%p + r5*(2*r4*r62*(v5 - v6)%p - 2*v6 + 
            r6*(-2*v5 - 7*r4*v5 + v6 + 7*r4*v6)%p)%p)%p)%p + 
      r43*r5*r6*(r52*r6*(u02*(u1*v1 + 2*(1 + r5 + r4*r52)%p*v2)%p + u1*v3)%p - 
        c4*(3*(-1 + r6)%p*r6*u02*(u1*v1 + 2*v2)%p + r4*r54*u0*
           (r4*u0*(u1*v1 + 2*v2 - 6*r6*v2)%p - 2*v5)%p + 
          r5*(u02*((4 - 3*r6 + 4*r4*r62)%p*u1*v1 + 2*(1 - 2*(3 + r4)%p*r6 + 
                (3 + 4*r4)%p*r62)%p*v2)%p + 2*u1*(v3 + v4)%p + 2*r6*u0*(v5 - v6)%p)%p + 
          r53*u0*(r42*r6*u0*(u1*v1 - 4*v2 + 6*r6*v2)%p - 2*v5 + 
            r4*(2*u0*(u1*v1 + 2*v2 - 6*r6*v2)%p - v5 + 2*r6*v5 - 2*r6*v6)%p)%p + 
          r52*(u02*((1 - 2*r4*(-2 + r6)%p + r42*r6*(1 + r6)%p)%p*u1*v1 + 
              2*(1 + r4 - 3*r6 - 8*r4*r6 + 6*r4*r62 + r42*r62)%p*v2)%p + 
            2*r4*u1*(v3 + v4)%p + u0*((-1 + (2 + r4)%p*r6)%p*v5 - 
              (2 + r4)%p*r6*v6)%p)%p)%p)%p + r22*r4*(2*r43*r56*r6*u02*v2 + 
        r42*r55*u0*(6*r6*u0*v2 + c4*r42*r6*u0*(3*u1*v1 + 2*v2)%p + 
          r4*(3*r6*u0*u1*v1 + c4*v5 + 4*c4*r6*v5)%p)%p + 
        r4*r54*(6*r6*u02*v2 - c4*r43*r6*u02*(u1*(v1 + 8*r6*v1)%p + 
            2*r6*v2)%p + r4*(u02*(u1*(v1 + 3*r6*v1)%p + 2*(3 - 8*r6)%p*r6*v2)%p - 
            u1*v3 + 3*c4*(1 + 2*r6)%p*u0*v5)%p + c4*r42*u0*
           (u0*u1*(v1 + 8*r6*v1)%p + 2*(-1 + 5*r6)%p*u0*v2 - r6*(1 + 4*r6)%p*
             (v5 - v6)%p)%p)%p + c4*r6*u0*((1 - r6 + r4*(8 - 9*r6 + 2*r62)%p)%p*u0*u1*
           v1 + 2*(1 - r6 + r4*(9 - 10*r6 + 2*r62)%p)%p*u0*v2 + 
          (-1 + r6)%p*(v5 - v6)%p)%p + 
        r5*(u02*((2 - 8*r6 + 4*r62 + c4*(-1 + r6 + 2*r42*r6*(-1 - 3*r6 + 
                  r62)%p - 2*r4*(2 - 5*r6 + 3*r62)%p)%p)%p*u1*v1 + 
            2*(1 - 7*r6 + 4*r62 + c4*(-1 + r6 + r4*(-3 + 13*r6 - 5*r62)%p + 
                r42*r6*(6 - 9*r6 + 2*r62)%p)%p)%p*v2)%p - 
          2*r6*u1*((-1 + c4*r4)%p*v3 + c4*r4*v4)%p + c4*u0*(3*r4*r62*(v5 - v6)%p - 
            v6 + r6*(-2*v5 - 8*r4*v5 + v6 + 8*r4*v6)%p)%p)%p - 
        r52*(-2*r6*u02*u1*v1 + 2*r62*u02*v2 + c4*r43*r6*u02*
           ((4 + 3*r6)%p*u1*v1 + 4*r6*v2)%p + u1*v3 - c4*u0*v5 + 
          c4*r42*(u02*((2 - 8*r6 + 13*r62)%p*u1*v1 + 2*(3 - 16*r6 + 4*r62)%p*
               v2)%p + 6*r6*u1*(v3 + v4)%p + r6*(4 + r6)%p*u0*(v5 - v6)%p)%p - 
          r4*(u02*((1 - c4 + 3*r6 + 4*c4*r6 - 6*r62)%p*u1*v1 + 
              2*(-3*c4 + 2*r6 + 5*c4*r6 - 6*r62)%p*v2)%p + r6*(7 + 6*r6)%p*u1*v3 + 
            c4*u0*((3 - 12*r6 - 2*r62)%p*v5 + (-2 + 3*r6 + 2*r62)%p*v6)%p)%p)%p + 
        r53*(2*r6*u02*v2 - 2*c4*r43*(u02*((-1 + r6 + 8*r62)%p*u1*v1 + 
              (-4 + r6)%p*r6*v2)%p + 2*r6*u1*(v3 + v4)%p)%p + 
          r4*(u02*(u1*(v1 + 2*r6*v1)%p + 6*(1 - 3*r6)%p*r6*v2)%p - 2*u1*v3 + 
            c4*(3 + 2*r6)%p*u0*v5)%p + 
          r42*(r6*(-(u02*((-2 + r6)%p*u1*v1 + 2*r6*v2)%p)%p + (2 + 9*r6)%p*u1*v3)%p + 
            c4*u0*(u0*u1*(v1 + 8*r6*v1)%p + 2*(-3 + 8*r6)%p*u0*v2 + 
              (3 - 11*r6 - 6*r62)%p*v5 + (-1 + 3*r6 + 6*r62)%p*v6)%p)%p)%p)%p - 
      r2*r42*(-(r52*r6*(u02*((3 + r5 + r4*r5 + 3*r4*r52 + 2*r42*r53 - 5*
                r6)%p*u1*v1 + 2*(2 + r5 - 5*r6 - 4*r5*r6 + r42*r53*r6 + r52*
                (r4 - 3*r4*r6)%p)%p*v2)%p + (2 + 3*r6 + r4*(r5 + 6*r5*r6)%p)%p*u1*
            v3)%p)%p + c4*(-(r6*(4 - 7*r6 + 3*r62)%p*u02*(u1*v1 + 2*v2)%p)%p + 
          r42*r55*u0*(r4*u0*(u1*v1 + 2*(1 - 4*r6)%p*r6*v2)%p - 6*r6*v5)%p + 
          r5*(u02*((2 - 4*r6 + (2 + 3*r4)%p*r62 - 2*r4*r63)%p*u1*v1 + 
              2*(1 - 3*(2 + r4)%p*r6 + (2 + 4*r4)%p*r62 + (1 - 2*r4)%p*r63)%p*v2)%p + 
            2*r6*u1*(v3 + v4)%p - (-3 + r6)%p*r6*u0*(v5 - v6)%p)%p + 
          r53*(r43*r62*u02*u1*v1 - 2*r6*u0*v5 + 
            r42*r6*(2*u02*((2 + 5*r6)%p*u1*v1 + (-1 - 8*r6 + 9*r62)%p*v2)%p + 
              6*u1*(v3 + v4)%p + r6*u0*(v5 - v6)%p)%p + 
            r4*u0*(u0*u1*(v1 + 2*r6*v1)%p - 2*r6*(1 + 6*r6)%p*u0*v2 + 
              (-1 + 3*r6 + 8*r62)%p*v5 - 8*r62*v6)%p)%p + 
          r4*r54*u0*(r42*r6*u0*((-1 + 8*r6)%p*u1*v1 + 2*r6*(-1 + 4*r6)%p*v2)%p - 
            8*r6*v5 + r4*((2 + r6)%p*u0*u1*v1 + 2*(1 - 9*r6)%p*r6*u0*v2 + 
              r6*(-1 + 6*r6)%p*v5 - 6*r62*v6)%p)%p + 
          r52*(r42*r6*u02*((2 + 3*r6 + r62)%p*u1*v1 + 2*r62*v2)%p + 
            r4*(u02*((2 + r6 + 4*r62)%p*u1*v1 + 2*(1 - 7*r6 - 5*r62 + 
                  6*r63)%p*v2)%p + 8*r6*u1*(v3 + v4)%p + r6*(2 + 3*r6)%p*u0*(v5 - 
                v6)%p)%p - u0*(v5 - r6*(u0*u1*v1 - 2*u0*v2 + 4*v5)%p + 
              2*r62*(u0*v2 - v5 + v6)%p)%p)%p)%p)%p)%p + 
    r12*r2*(2*r26*(1 + r4*r5)%p*u02*((-1 + r4*r5)%p*u1*v1 - 2*v2)%p + 
      r25*u02*((-4 - 3*r43*r54 - r44*r55 + 2*(1 + r4)%p*r6 + r4*r62 + 
          2*r42*r53*(-1 + 2*r4*r6)%p + r5*(1 - 2*r4*(-2 + r6)%p - 2*r42*r6)%p + 
          r4*r52*(1 + r4*(8 + r6)%p)%p)%p*u1*v1 + 2*(-4 + r5 + 3*r42*r53 + 
          r43*r54 + r4*r52*(3 + r4*(2 - 4*r6)%p)%p + (2 + 3*r4)%p*r6 + r4*r62 - 
          2*r4*r5*(1 + r6)%p)%p*v2)%p + r44*r5*r62*
       (-(r52*r6*u02*(u1*v1 + 2*(1 + r5)%p*v2)%p)%p + 
        c4*(3*(-1 + r6)%p*r6*u02*(u1*v1 + 2*v2)%p + 
          r53*u0*(2*r4*u0*(u1*v1 + 2*v2 - 3*r6*v2)%p - v5)%p + 
          r5*(u02*((5 - 3*r6 + 2*r4*r62)%p*u1*v1 + 2*(2 - (6 + r4)%p*r6 + 
                (3 + 2*r4)%p*r62)%p*v2)%p + u1*(v3 + v4)%p + r6*u0*(v5 - v6)%p)%p - 
          r52*u0*((-2 + r4*(-2 + r6)%p)%p*u0*u1*v1 - 2*(2 + r4 - 3*r6 - 
              4*r4*r6 + 3*r4*r62)%p*u0*v2 + v5 - r6*v5 + r6*v6)%p)%p)%p + 
      r24*(u02*(-((2 - 2*r6 - 4*r4*r6 + 3*r44*r55*r6 - r4*r62 + 
             r4*r63 + r43*r54*(1 + (8 + r4)%p*r6)%p + r42*r53*
              (1 - 2*(-4 + r4)%p*r6 - 6*r4*r62)%p + r4*r52*(-1 + 4*r6 + 2*r42*
                r6 + r4*(-10 + 13*r6 - 9*r62)%p)%p + r5*(-1 + r6 + 2*r42*
                (5 - 3*r6)%p*r6 + r4*(-8 + 17*r6 - 5*r62)%p)%p + 
             c4*r4*(-1 + 2*r43*r52*(r5 + 3*r6)%p + r42*(3*r52 + 4*r5*r6 - 
                 r62)%p)%p)%p*u1*v1)%p + 2*(-2 + r43*r54*(1 - 5*r6)%p + 2*r6 + 
            6*r4*r6 - r44*r55*r6 - r4*r63 + r42*r53*(3 - 4*(2 + r4)%p*r6 + 
              4*r4*r62)%p + c4*r4*(1 + r4*(2*r5 + r6)%p + r42*r5*(r5 + 2*r6)%p)%p + 
            r4*r52*(3 - 5*r6 + 4*r4*(1 - 5*r6 + 3*r62)%p)%p + 
            r5*(1 - r6 + r42*r6*(-3 + 4*r6)%p + r4*(2 - 14*r6 + 7*r62)%p)%p)%p*
           v2)%p + r4*r6*(6*r4*r52 + 4*r42*r53 - r6 + r5*(2 - 3*r4*r6)%p)%p*u1*
         v3 - c4*r4*u0*(r42*r53*v5 - r6*(r4*r6*(v5 - v6)%p + v6)%p + 
          r5*(v5 + 2*r4*r6*v5 - 4*r4*r6*v6)%p + r4*r52*((2 + 3*r4*r6)%p*v5 - 
            3*r4*r6*v6)%p)%p)%p - r23*r4*
       (-(r43*r55*u02*(u1*v1 + 2*(1 - 4*r6)%p*r6*v2)%p)%p + 
        r42*r54*u02*((-2 + (-1 + 3*r4)%p*r6 + 4*r4*r62)%p*u1*v1 + 
          2*r6*(-1 + 9*r6)%p*v2)%p + r6*(u02*((-2 + r62)%p*u1*v1 + 
            2*(-3 + r6 + r62)%p*v2)%p + r6*u1*v3)%p + 
        r4*r53*(u02*((-1 + (-2 + r4)%p*r6)%p*u1*v1 + 
            2*r6*(1 + 6*r6 + r4*(2 - 3*r6 - 6*r62)%p)%p*v2)%p - 6*r4*r6*u1*v3)%p + 
        r5*(u02*((-4 + (15 + 14*r4)%p*r6 - (7 + 18*r4)%p*r62 + r4*r63)%p*u1*v1 + 
            2*(-2 + 6*(2 + r4)%p*r6 - 3*(3 + 5*r4)%p*r62 + r4*r63)%p*v2)%p + 
          r6*(-2 + r4*r6*(7 + 3*r6)%p)%p*u1*v3)%p + 
        r52*(r6*u02*(-(u1*v1)%p + 2*(1 + r6)%p*v2)%p - 
          2*r4*(u02*((2 - 5*r6 + 3*r62)%p*u1*v1 + (2 - 14*r6 + 15*r62 + 
                4*r63)%p*v2)%p + 4*r6*u1*v3)%p + r42*r6*
           (u02*(4*u1*v1 - 2*r6*v2)%p + 3*r6*(1 + 2*r6)%p*u1*v3)%p)%p + 
        c4*u0*(u0*((-1 + r6 + r42*(-r62 + r5*r62 + 2*r52*(3 + r6)%p)%p + 
              r4*(2*r5 + r6*(-2 + 3*r6)%p)%p + r44*r53*(2*(1 - 4*r6)%p*r6 + 
                r5*(-1 + 3*r6)%p)%p + 2*r43*r5*(r5*(5 - 6*r6)%p*r6 - 2*r62 + 
                r52*(1 + 3*r6)%p)%p)%p*u1*v1 - 2*(1 - r6 + r4*(r5 + (2 - 5*r6)%p*
                 r6)%p + r43*r52*(2*(1 - 3*r6)%p*r6 + r5*(-1 + 2*r6)%p)%p + 
              r42*(r5*(7 - 13*r6)%p*r6 + (-3 + r6)%p*r62 + r52*(-1 + 3*r6)%p)%p)%p*
             v2)%p + r43*r54*(-1 + 4*r6)%p*v5 + 
          r6*(-((1 + 4*r4)%p*r6*(v5 - v6)%p)%p + r4*r62*(v5 - v6)%p - v6)%p - 
          r42*r53*(v5 - (9 + r4)%p*r6*v5 + 4*r4*r62*v5 + r4*(1 - 4*r6)%p*r6*
             v6)%p + r4*r52*(v5 + (6 + 8*r4)%p*r6*v5 - 15*r4*r62*v5 + 
            r4*r6*(-7 + 9*r6)%p*v6)%p + 
          r5*((1 + r6 + 4*r4*r6 - 2*r4*(5 + 2*r4)%p*r62)%p*v5 + 
            r4*r6*(-7 + (6 + 4*r4)%p*r6)%p*v6)%p)%p)%p - 
      r2*r43*r6*(r52*r6*(u02*((6 + r5 + r4*r5 + 2*r4*r52 - 4*r6)%p*u1*v1 + 
            2*(4 - 2*r5*(-1 + r6)%p - 4*r6 + r52*(r4 + 2*r4*r6)%p)%p*v2)%p + 
          (1 + 3*r6)%p*u1*v3)%p - c4*(-3*r6*(2 - 3*r6 + r62)%p*u02*
           (u1*v1 + 2*v2)%p + r4*r54*u0*(r4*u0*(u1*(v1 + 6*r6*v1)%p + 
              6*(1 - 2*r6)%p*r6*v2)%p - 6*r6*v5)%p + 
          r5*(u02*((6 - 4*r6 + 6*r4*r62 - r4*r63)%p*u1*v1 - 
              2*(-3 + (10 + 3*r4)%p*r6 - 5*r4*r62 + (-3 + r4)%p*r63)%p*v2)%p + 
            4*r6*u1*(v3 + v4)%p + r6*(3 + r6)%p*u0*(v5 - v6)%p)%p + 
          r52*(u02*((-1 + 5*r6 + r42*r6*(1 + 3*r6)%p + r4*(4 + 3*r6 + 
                  2*r62)%p)%p*u1*v1 + 2*(r42*r62 - r6*(1 + 3*r6)%p + 
                r4*(2 - 7*r6 - 7*r62 + 9*r63)%p)%p*v2)%p + 6*r4*r6*u1*(v3 + v4)%p + 
            u0*((-2 + (2 + r4)%p*r6 + 2*(2 + r4)%p*r62)%p*v5 - r6*(r4 + 4*r6 + 
                2*r4*r6)%p*v6)%p)%p + r53*u0*(r42*r6*u0*((-1 + 6*r6)%p*u1*v1 + 
              2*(-1 - 3*r6 + 6*r62)%p*v2)%p - 4*r6*v5 - 
            r4*(v5 + r6*(-11*u0*u1*v1 - 4*u0*v2 + 2*v5)%p + 6*r62*(3*u0*v2 - 
                v5 + v6)%p)%p)%p)%p)%p + r22*r42*
       (-(r5*r6*(u02*((-(r42*r54)%p + r4*r53*(-2 + 2*r4 + 9*r4*r6)%p + r52*
                (-1 - r4 + 15*r4*r6 + r42*r6)%p + 2*(3 - 6*r6 + r62)%p + 2*r5*
                (-2 + r4 + 5*r6 + 3*r4*r6 - r4*r62)%p)%p*u1*v1 + 
             2*(3 - 11*r6 + 2*r62 + r42*r54*(-1 + 3*r6)%p + r4*r53*
                (-2 + 3*(2 + r4)%p*r6)%p + r5*(-2 + 3*(1 + r4)%p*r6 - (5 + 2*r4)%p*
                  r62)%p + r52*(-1 + 3*r6 + r4*(-2 + 9*r6 - 10*r62)%p)%p)%p*v2)%p + 
           (-2*r4*r52 + r6*(4 + 3*r6)%p + r5*(-2 + r4*r6*(4 + 9*r6)%p)%p)%p*u1*
            v3)%p)%p + c4*(r42*r54*u0*(r4*u0*((1 + 2*r6 - 2*r62)%p*u1*v1 + 
              4*(1 - 2*r6)%p*r6*v2)%p + v5 - 3*r6*v5 - 6*r62*v5)%p + 
          r6*(u02*((2 - (5 + 6*r4)%p*r6 + (3 + 6*r4)%p*r62 - r4*r63)%p*u1*v1 - 
              2*(-1 + (6 + 9*r4)%p*r6 - 4*(1 + 2*r4)%p*r62 + r4*r63)%p*v2)%p + 
            r6*u1*(v3 + v4)%p - r6*(-3 + 2*r6)%p*u0*(v5 - v6)%p)%p + 
          r52*(r43*r62*u02*u1*v1 - (-1 + 3*r6 + r62)%p*u0*v5 + 
            r42*r6*(8*u02*v2 + 18*r62*u02*(u1*v1 + v2)%p + 
              r6*(2*u02*(u1*v1 - 16*v2)%p + 6*u1*(v3 + v4)%p + u0*(v5 - v6)%p)%p)%p - 
            r4*u0*((3 - 12*r6 + 7*r62)%p*u0*u1*v1 + 4*(1 - 6*r6 + 8*r62)%p*u0*
               v2 + r6*(7 - 16*r6 - 6*r62)%p*v5 + 2*r6*(-2 + 3*r6 + 3*r62)%p*
               v6)%p)%p + r5*(u02*((-2 + (7 + 10*r4)%p*r6 + (-3 - 12*r4 + 4*r42)%p*
                 r62 + r4*(11 + 3*r4)%p*r63)%p*u1*v1 + 2*(-1 + (5 + 8*r4)%p*r6 - 
                (5 + 25*r4 + 3*r42)%p*r62 + r4*(11 + 4*r4)%p*r63)%p*v2)%p + 
            6*r4*r62*u1*(v3 + v4)%p + r6*u0*((-2 + (8 + 7*r4)%p*r6 - 
                (-1 + r4)%p*r62)%p*v5 + (3 - (3 + 7*r4)%p*r6 + (-1 + r4)%p*r62)%p*
               v6)%p)%p + r4*r53*u0*(2*r42*r6*u0*((-1 + r6 + 6*r62)%p*u1*v1 + 
              2*r6*(-1 + 2*r6)%p*v2)%p - 2*(-1 + 3*r6 + 3*r62)%p*v5 + 
            r4*(-2*u0*v2 + 6*r63*(v5 - v6)%p + r6*(7*u0*u1*v1 + 18*u0*v2 - 
                2*v5 + v6)%p - 3*r62*(2*u0*u1*v1 + 10*u0*v2 - v5 + v6)%p)%p)%p)%p)%p)%p)%p;

jm[8][4]= 
 -(c110*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
   (c4*r12*r43*(-r1 + r5)%p*r62*u03*v1 + 
    r25*(u03*v1 + r5*u1*(u1*(v1 + r4*r5*v1)%p + v2)%p)%p + 
    r1*r2*r42*r6*((1 + r1)%p*(1 + r1)%p*(r1 - r5)%p*r6*u03*v1 + 
      c4*(2*r1*u03*(v1 + r4*r5*v1)%p - 2*r5*u03*(v1 + r4*r5*v1)%p + 
        r5*u1*(u1*v1 + v2)%p - r1*r6*u1*(u1*v1 + v2)%p)%p)%p + 
    r24*(-((-2 + r5 + r4*r52 - 2*r1*(1 + r4*r5)%p + r6)%p*u03*v1)%p + 
      u1*(-(r1*r6*(u1*v1 + v2)%p)%p + r5*((2 + r1 - 2*r1*r4*r6)%p*u1*v1 + 
          (2 + r1)%p*v2)%p + r4*r52*((2 + r1)%p*u1*v1 + (r1 + r6)%p*v2)%p)%p)%p + 
    r23*((1 - r5 - r4*r52 - r6 + r4*r5*r6 + r12*(1 + 2*r4*r5 + r42*r52 - 
          2*r4*r6)%p - r1*(-2 + r5 - 2*r4*r5 + 2*r4*r52 + r42*r53 + r6 + 
          2*r4*r6)%p)%p*u03*v1 + u1*(r1*r6*((-1 - r1 + r1*r4*r6)%p*u1*v1 - 
          (1 + r1)%p*v2)%p + r4*r52*((1 + r1 - c4*r4)%p*u1*v1 + 
          (r1 - c4*r4 + 2*r6)%p*v2)%p + 
        r5*((1 + r1 - c4*r4 - 3*r1*r4*r6 - 2*r12*r4*r6)%p*u1*v1 - 
          (-1 + c4*r4 + 2*r12*r4*r6 + r1*(-1 + r4*r6*(1 + 2*r6)%p)%p)%p*v2)%p)%p)%p + 
    r22*r4*(c4*r5*(1 + r4*r5)%p*(u03*(v1 + r4*r5*v1)%p - u1*(u1*v1 + v2)%p)%p + 
      c4*r1*(-((1 + r4*r5)%p*(1 + r4*r5)%p*u03*v1)%p + (1 + 2*r4*r5)%p*r6*u1*(u1*v1 + v2)%p)%p + 
      r6*(r5*(u03*v1 + r5*u1*v2)%p + r13*(-2*u03*(v1 + r4*r5*v1)%p + 
          r6*u1*(u1*v1 + v2)%p)%p + r1*((-2 + 3*r5 + 2*r4*r52 + r6)%p*u03*v1 - 
          r5*u1*(u1*v1 + v2 + 2*r6*v2)%p)%p + 
        r12*((-4 - 2*(-1 + r4)%p*r5 + 2*r4*r52 + r6)%p*u03*v1 + 
          u1*(-(r5*(u1*v1 + v2)%p)%p + r6*(u1*v1 + v2 + r6*v2)%p)%p)%p)%p)%p)%p)%p;

jm[8][5]= 
 -(c110*c4*r42*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
   (r12*r4*r6*u03*v1 + r2*r5*(u03*(v1 + r4*r5*v1)%p - 
      (1 + r2)%p*u1*(u1*v1 + v2)%p)%p - r1*(r4*r5*r6*u03*v1 + 
      r2*u03*(v1 + r4*r5*v1)%p - r2*r6*u1*(u1*v1 + v2)%p)%p)%p)%p;

jm[8][6]= 
 r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*
  (-(r13*r2*r42*r62*u0*(r2*u1*v1 + (-1 + r6)%p*v2)%p)%p + 
   c110*c4*r2*u0*(r24*(u1*v1 + v2)%p + 
     r23*((2 + r5 + r4*(2 - r1*r4)%p*r52 + r42*r53 - r6)%p*u1*v1 + 
       (2 + r5 + r1*r4*r5 + r4*r52 - r6)%p*v2)%p + 
     r22*((1 + r5 + r4*r52 - r6 + r4*r5*r6 + 
         r12*(-1 + r42*r5*(r5 + 2*r6)%p)%p - r1*(r42*r53 + r6 + 2*r4*r6 + 
           2*r42*r52*r6 + r5*(-1 - 2*r4 + 4*r4*r6)%p)%p)%p*u1*v1 - 
       (-1 + r42*r54 + r6 - r4*r52*(1 + r6)%p - r5*(1 + r4*r6)%p + 
         r53*(r4 - r42*r6)%p + r12*(1 + r4*(r5 + r6)%p)%p + 
         r1*(-(r42*r53)%p + r6 + 2*r4*r6 + r4*r52*(-2 + r4*r6)%p + 
           r5*(-1 - 2*r4 + 4*r4*r6)%p)%p)%p*v2)%p + r1*r42*(r1 - r5)%p*r6*
      ((1 + r1)%p*(1 + r1)%p*r6*u1*v1 - r52*v2 + r6*(1 + r1 - r1*r6)%p*v2 - 
       (1 + r1)%p*r5*(2*u1*v1 + v2 - r6*v2)%p)%p + 
     r2*r4*(r13*r6*(-(r4*(2*r5 + r6)%p*u1*v1)%p + v2)%p + 
       r5*(-(r4*r53*v2)%p + r6*(u1*v1 + v2)%p + r5*(-(u1*v1)%p + r6*v2)%p - 
         r52*(r4*u1*v1 + v2 - r4*r6*v2)%p)%p + 
       r12*(r4*r52*(2*(1 + r6)%p*u1*v1 + v2 - 2*r6*v2)%p + 
         r6*(2*(-1 + r6)%p*u1*v1 + (-1 + 3*r6)%p*v2)%p + 
         r5*((2 + r4*(-2 + r6)%p*r6)%p*u1*v1 + (-1 + 2*r6)%p*(-1 + r4*r6)%p*v2)%p)%p + 
       r1*((-2 + r6)%p*r6*(u1*v1 + v2)%p + r4*r53*(-2*u1*v1 + 2*r6*v2)%p + 
         r52*((-2 + r4 + 2*r4*r6)%p*u1*v1 + r6*(1 - 2*r4*r6)%p*v2)%p + 
         r5*(-((-2 + r6)%p*u1*v1)%p - (-1 + 3*r6 + r62)%p*v2)%p)%p)%p)%p + 
   r12*r4*r6*(r23*u0*(u1*(v1 + 2*r4*r5*v1)%p - v2)%p + 
     c4*r42*(-1 + r6)%p*r6*u0*v2 + r22*u0*(2*(-1 + r6)%p*v2 + 
       r4*r5*(u1*v1 - v2 + 2*r6*v2)%p)%p + r2*r4*r6*(c4*r4*u0*u1*v1 + u0*v2 + 
       2*c4*v5)%p)%p + r22*((1 + r2)%p*(r2 + r22 - r2*r6 + r4*r5*r6)%p*u0*v2 + 
     c4*r4*(1 + r4*r5)%p*(-((1 + r2 - r6)%p*u0*v2)%p + 
       r4*r5*u0*((1 + r2)%p*u1*v1 + r6*v2)%p + 2*(1 + r2)%p*r5*v5)%p)%p - 
   r1*r2*(r23*(1 + r4*r5)%p*u0*(r4*r5*u1*v1 - v2)%p + 
     r22*u0*((-1 + r6)%p*v2 + r42*r52*(u1*v1 + r6*v2)%p + 
       r4*(r5*u1*v1 + 2*r6*v2 + r5*(-1 + 2*r6)%p*v2)%p)%p + 
     r42*r6*(r5*r6*u0*v2 + c4*r4*r5*u0*(u1*v1 + (-1 + 2*r6)%p*v2)%p + 
       2*c4*((-1 + r6)%p*u0*v2 + r5*v5)%p)%p + r2*r4*r6*(-((-2 + r6)%p*u0*v2)%p + 
       c4*(2*r42*r5*u0*u1*v1 + 2*v5 + r4*(u0*u1*v1 - u0*v2 + 4*r5*v5)%p)%p)%p)%p)%p;

jm[8][7]= 
 -(c110*c4*r2*r4*(r5 + r2*r5 - r1*r6)%p*(r2 + r2*r4*r5 - r1*r4*r6)%p*u0*
   (r24*(u1*v1 + v2)%p + r23*((2 + r1 + r4*r52 - r1*r42*r52 + r42*r53 - 
        r6)%p*u1*v1 + (2 + r1 + r1*r4*r5 - r6)%p*v2)%p + 
    r1*r42*(r1 - r5)%p*r62*((1 + r1)%p*u1*v1 + (1 + r1 + r5 - r1*r6)%p*v2)%p + 
    r2*r4*r6*(r5*u1*v1 - r13*r4*r6*u1*v1 + r1*(-2 + r5 + r6)%p*u1*v1 + 
      r12*(-2 + r6 + r4*r5*r6)%p*u1*v1 + r5*(1 + r5 + r4*r52)%p*v2 + 
      r1*(-2 - (-1 + r5 + 2*r4*r52)%p*r6)%p*v2 + 
      r12*(2*(-1 + r6)%p + r4*r5*(-1 + 2*r6)%p)%p*v2)%p + 
    r22*((1 + r42*r53 - r6 + 2*r12*r42*r5*r6 + r4*r5*(r5 + r6)%p - 
        r1*(-1 + r6 + 2*r4*(1 + r5)%p*r6 + r42*r52*(1 + 2*r6)%p)%p)%p*u1*v1 + 
      (1 - r12*r4*r6 + (-1 + r42*r53 + r4*r5*(1 + r5)%p)%p*r6 - 
        r1*(-1 + r6 + 2*r4*r6 + r42*r52*r6 + r4*r5*(-1 + 2*r6)%p)%p)%p*v2)%p)%p)%p;



//debug check  varqcl2 = {c110, c4, r1, r2, r4, r5, r6};

//{b1->27,b5->2,c4->16,r1->8,r5->14}
//printf("b1=%d, b5=%d, c4=%d, r1=%d, r5=%d\n",b1,b5,c4,r1,r5);

//printf("c32den=%d, c32=%d, c110den=%d, c110=%d\n",c32den,c32,c110den,c110);
//printf("c4=%d, r1=%d, r2=%d, r4=%d, r5=%d, r6=%d\n",c4,r1,r2,r4,r5,r6);

//printf("pt1=(%d, %d, %d, %d, %d, %d)\n",v1pt1,v2pt1,v3pt1,v4pt1,v5pt1,v6pt1);
//printf("pt2=(%d, %d, %d, %d, %d, %d)\n",v1pt2,v2pt2,v3pt2,v4pt2,v5pt2,v6pt2);
//printf("pt3=(%d, %d, %d, %d, %d, %d)\n",v1pt3,v2pt3,v3pt3,v4pt3,v5pt3,v6pt3);



  // print matrix for debugging
  //printf("num=%d\n",num);
  //for(j=0;j<=7;j++){
  // printf("{");
  // for(k=0;k<=7;k++){
  //   if(k<=6){printf("%d, ",jm[j][k]%p);}
  //   if(k==7){printf("%d ",jm[j][k]%p);}
  // }
  // printf("},\n");
  //}


   
  // compute rank of the matrix jm
    rk=0;
    for(i=0;i<=7;i++){


// print matrix for debugging
  if(debug==2){ 
   printf("num=%d, i=%d, rk= %d\n",num,i,rk);
   for(j=0;j<=7;j++){
   printf("{");
   for(k=0;k<=7;k++){
     if(k<=6){printf("%d, ",jm[j][k]%p);}
     if(k==7){printf("%d ",jm[j][k]%p);}
   }
   printf("},\n");
   }
  }
     // check if there is a nonzero element in the i-th column below rank
     for(j=rk;j<=8;j++){
       if(jm[j][i]%p!=0){break;}
     }
     // printf("j=%d\n",j);
     if(j<9)
     {
     // switch j-th row and rk-th row
      for(k=0;k<=7;k++){
       temp=jm[j][k];
       jm[j][k]=jm[rk][k];
       jm[rk][k]=temp;
      }
     // use (rk)-th row to get rid of the entries below it in the i-th column
      for(j=rk+1;j<=8;j++){
       temp=jm[rk][i];temp1=jm[j][i];
       for(k=0;k<=7;k++){
        jm[j][k] = (jm[j][k]*temp -  jm[rk][k]*temp1)%p;
       }
      }
     // rank is higher
     rk++;
     if(rk==4){goodrank=0;break;}
     }
    }
    if(rk!=3){goodrank=0;break;}
    // we are missing one quadric, so want to accommodate this artificial drop
  } 
  if(goodrank==1){count++;
    fprintf(fptr2,"{%d, %d, %d, %d, %d},\n",s1,s2,s3,s4,b2);
    fflush(fptr2);
  }

}

}

}}}}


//printf("count= %d \n",count);

fclose(fptr2);

return(0);

}

